Non-planar quark loops lower the odderon branch point of Bartels, Lipatov and Vacca at next-to-leading order and fixed coupling

We calculate the first-order shift of the branch point of the three-gluon odderon cut of Bartels, Lipatov and Vacca from the next-to-leading-order dipole equation at weak fixed coupling. The calculation uses dilute three-gluon exchange without saturation in QCD with at least three colors and few enough massless fundamental quark flavors for asymptotic freedom. We assume the three-gluon state through which the cut couples to a dipole at its branch point shares its leading-order eigenvalue with no other three-gluon state matching its conformal labels and cyclic permutation symmetry. Non-planar quark loops lower the branch point below one in proportion to the number of flavors by attaching one gluon to the parent dipole and two to the dipole of the emitted quark-antiquark pair. The state these loops produce is not a superposition of the three-gluon states of single color dipoles and gives the whole shift of the branch point, which at this order stays at one for gluons and adjoint matter that keeps the theory asymptotically free. The lowering by fundamental quarks makes amplitudes governed by the cut fall faster with energy.

==> anc/01_color_algebra/color_factors.py <==
#!/usr/bin/env python3
"""color_factors.py -- color algebra of the quark loop, checked with explicit SU(N) generators.

Run:  python3 -I color_factors.py > color_factors_output.txt

Conventions of the paper: t^a generators with tr(t^a t^b) = delta^{ab}/2, U_x = exp(i A_x),
A_x = A_x^a t^a, D_xy = A_x - A_y.
  cubic C-odd form     C(D)  = -(1/24) d^{abc} D^a D^b D^c   (imaginary cubic part of a trace)
  trilinear form       T(D1,D2,D3) = -(1/24) d^{abc} D1^a D2^b D3^c
  quadratic form (new) B(D)  = -(1/4)  D^a D^a               (real quadratic part of a trace)
                       B(D1,D2) = -(1/4) D1^a D2^a
  S_q(z,z') = Tr{t^a U_x t^b U_y^+} [ Tr{t^a U_z t^b U_z'^+} - (z' -> z) ]

What is checked (each line of the output prints the largest deviation):
 (1) the trace identities of the color factor of the non-planar loop
        delta^{ab} tr(t^a t^c t^b t^d) = -delta^{cd}/(4N),   d^{abe} tr(t^a t^c t^b t^d) = -d^{cde}/(2N)
 (2) the expression of Bartels, Fadin, Lipatov and Vacca (arXiv:1210.0797)
     for b_f, kappa_f = 1, per flavor:  -1/(2N);  and the singlet color factor of
     Kotikov and Lipatov (hep-ph/0004008), tr(t^a t^b t^a t^b)/(N^2-1) = -1/(4N)
 (3) the Taylor coefficients of S_q in a scaling parameter s (A -> s A), exact polynomial
     arithmetic with matrix coefficients:
        quadratic real part = (N/4)[B(D_xz')-B(D_xz)] - B(D_zz')/(4N) - (1/N) B(D_xy,D_zz')
        its even part under z <-> z' = -B(D_zz')/(4N)
        cubic imaginary part = Eq. (Bquark) of the paper (the reduction of S_q to cubic forms)
        its even part = -(6/(4N)) T(D_xy,D_zz',D_zz')
 (4) the source of the even part:  S_q|even = -(1/2) Tr{t^a U_x t^b U_y^+} tr(t^a D_zz' t^b D_zz')
     through cubic order, and the first two orders of the outer trace,
        Tr{t^a U_x t^b U_y^+} = delta^{ab}/2 + (i/4) d^{abc} D_xy^c - (1/4) f^{acb}(A_x+A_y)^c + O(A^2)
 (5) the split of the pair coefficients between the terms of the Fierz reduction:
        quadrupoles: -2/(4N) for the singlet pair and for each symmetric adjoint pair;
        double trace Tr{U_x U_y^+}Tr{U_z U_z'^+}/N^2: +1/(4N) for the singlet pair, 0 for the symmetric adjoint pair.
"""
import itertools
import numpy as np

rng = np.random.default_rng(20261114)


def gellmann(N):
    """Generalized Gell-Mann matrices / 2: tr(t^a t^b) = delta^{ab}/2."""
    T = []
    for j in range(N):
        for k in range(j + 1, N):
            m = np.zeros((N, N), complex); m[j, k] = m[k, j] = 0.5; T.append(m)
            m = np.zeros((N, N), complex); m[j, k] = -0.5j; m[k, j] = 0.5j; T.append(m)
    for l in range(1, N):
        m = np.zeros((N, N), complex)
        for j in range(l):
            m[j, j] = 1.0
        m[l, l] = -l
        m *= 1.0 / np.sqrt(2.0 * l * (l + 1))
        T.append(m)
    return np.array(T)


def structure_constants(t):
    n = len(t)
    d = np.zeros((n, n, n)); f = np.zeros((n, n, n))
    for a, b, c in itertools.product(range(n), repeat=3):
        anti = t[a] @ t[b] + t[b] @ t[a]
        comm = t[a] @ t[b] - t[b] @ t[a]
        d[a, b, c] = 2.0 * np.trace(anti @ t[c]).real
        f[a, b, c] = (-2j * np.trace(comm @ t[c])).real
    return d, f


# ---------------------------------------------------------------- polynomials in s with matrix coefficients
ORDER = 3


def pmul(P, Q):
    R = [np.zeros_like(P[0]) for _ in range(ORDER + 1)]
    for i, p in enumerate(P):
        for j, q in enumerate(Q):
            if i + j <= ORDER:
                R[i + j] = R[i + j] + p @ q
    return R


def pexp(A, sign):
    """exp(i*sign*s*A) truncated at s^ORDER."""
    N = A.shape[0]
    P = [np.eye(N, dtype=complex)]
    term = np.eye(N, dtype=complex)
    fact = 1.0
    for k in range(1, ORDER + 1):
        term = term @ (1j * sign * A)
        fact *= k
        P.append(term / fact)
    return P


def ptrace(P):
    return np.array([np.trace(p) for p in P])


def scal_mul(c, P):
    return [c * p for p in P]


def const(M):
    N = M.shape[0]
    return [M.astype(complex)] + [np.zeros((N, N), complex) for _ in range(ORDER)]


def polymul_scalar(a, b):
    r = np.zeros(ORDER + 1, complex)
    for i in range(ORDER + 1):
        for j in range(ORDER + 1 - i):
            r[i + j] += a[i] * b[j]
    return r


def Sq_coeffs(t, Ax, Ay, Az, Azp):
    """Taylor coefficients (s^0..s^3) of S_q(z,z') = sum_ab Tr{t^a Ux t^b Uy^+}[Tr{t^a Uz t^b Uz'^+} - (z'->z)]."""
    Ux, Uyd = pexp(Ax, +1), pexp(Ay, -1)
    Uz, Uzpd, Uzd = pexp(Az, +1), pexp(Azp, -1), pexp(Az, -1)
    out = np.zeros(ORDER + 1, complex)
    n = len(t)
    for a in range(n):
        for b in range(n):
            outer = ptrace(pmul(pmul(pmul(const(t[a]), Ux), const(t[b])), Uyd))
            inner1 = ptrace(pmul(pmul(pmul(const(t[a]), Uz), const(t[b])), Uzpd))
            inner0 = ptrace(pmul(pmul(pmul(const(t[a]), Uz), const(t[b])), Uzd))
            out += polymul_scalar(outer, inner1 - inner0)
    return out


def comps(t, A):
    return np.array([2.0 * np.trace(A @ ta).real for ta in t])  # A = A^a t^a


def Bform(D1, D2):
    return -0.25 * np.dot(D1, D2)


def Tform(d, D1, D2, D3):
    return -(1.0 / 24.0) * np.einsum('abc,a,b,c->', d, D1, D2, D3)


def randA(t):
    c = rng.normal(size=len(t))
    return np.einsum('a,aij->ij', c, t)


def main():
    for N in (3, 4, 5):
        t = gellmann(N)
        n = len(t)
        d, f = structure_constants(t)
        print(f"===== SU({N}), {n} generators")
        # checks: normalization and d d contraction
        print("  max|tr(t^a t^b) - delta/2|                       =",
              f"{np.max(np.abs(np.einsum('aij,bji->ab', t, t) - 0.5*np.eye(n))):.1e}")
        dd = np.einsum('abc,abc->', d, d)
        print(f"  d^abc d^abc = {dd:.12f}   (N^2-4)(N^2-1)/N = {(N*N-4)*(N*N-1)/N:.12f}")

        # (1) traces X^{ab,cd} = tr(t^a t^c t^b t^d) of the color factor of the non-planar loop
        X = np.einsum('aij,cjk,bkl,dli->abcd', t, t, t, t)
        sing = np.einsum('ab,abcd->cd', np.eye(n), X)
        octt = np.einsum('abe,abcd->cde', d, X)
        print("  (1) max|delta^ab tr(t^a t^c t^b t^d) + delta^cd/(4N)|  =",
              f"{np.max(np.abs(sing + np.eye(n)/(4*N))):.1e}")
        print("      max|d^abe  tr(t^a t^c t^b t^d) + d^cde/(2N)|      =",
              f"{np.max(np.abs(octt + d/(2*N))):.1e}")
        # the antisymmetric adjoint pair, for comparison (not used in the paper)
        anti = np.einsum('abe,abcd->cde', f, X)
        ratio_f = np.einsum('cde,cde->', anti, f) / np.einsum('cde,cde->', f, f)
        print(f"      f^abe tr(t^a t^c t^b t^d) = mu_f f^cde with mu_f = {ratio_f.real:+.12f}"
              f"  (fit residual {np.max(np.abs(anti - ratio_f*f)):.1e}); 1/(2N) = {1/(2*N):.12f}")

        # (2) BFLV b_f (kappa_f = 1, per flavor) and the Kotikov-Lipatov singlet factor
        # Tr(T^{c1} T^{c2'} T^{c2} T^{c1'}) with d_{a c1 c2} d_{a c1' c2'}
        Y1 = np.einsum('pij,sjk,qkl,rli->pqrs', t, t, t, t)  # tr(t^p t^s t^q t^r): p=c1,s=c2',q=c2,r=c1'
        Y2 = np.einsum('qij,sjk,pkl,rli->pqrs', t, t, t, t)  # tr(t^q t^s t^p t^r): c2 c2' c1 c1'
        contr = np.einsum('apq,ars,pqrs->', d, d, Y1 + Y2)
        bf = N / (2.0 * (N * N - 4) * (N * N - 1)) * contr
        kl = np.einsum('aij,bjk,akl,bli->', t, t, t, t) / (N * N - 1)
        print(f"  (2) BFLV b_f per flavor = {bf.real:+.15f}   -1/(2N) = {-1/(2*N):+.15f}   imag {abs(bf.imag):.1e}")
        print(f"      KL singlet tr(t^a t^b t^a t^b)/(N^2-1) = {kl.real:+.15f}   -1/(4N) = {-1/(4*N):+.15f}")
        print(f"      ratio symmetric adjoint/singlet = {(bf/kl).real:.15f}")

        # (3)-(5) Taylor coefficients of S_q with random fields
        worst = {k: 0.0 for k in ['q2', 'q2even', 'c3', 'c3even', 'src2', 'src3', 'outer1',
                                  'fierz', 'split_s', 'split_o', 'c2odd_im', 'c3even_re']}
        for trial in range(6):
            Ax, Ay, Az, Azp = (randA(t) for _ in range(4))
            cx, cy, cz, czp = (comps(t, A) for A in (Ax, Ay, Az, Azp))
            Dxy, Dzzp = cx - cy, cz - czp
            Dxz, Dxzp = cx - cz, cx - czp
            S = Sq_coeffs(t, Ax, Ay, Az, Azp)
            Ssw = Sq_coeffs(t, Ax, Ay, Azp, Az)          # z <-> z'
            Se = 0.5 * (S + Ssw)
            # quadratic real part
            q2 = (N/4)*(Bform(Dxzp, Dxzp) - Bform(Dxz, Dxz)) - Bform(Dzzp, Dzzp)/(4*N) - Bform(Dxy, Dzzp)/N
            worst['q2'] = max(worst['q2'], abs(S[2].real - q2))
            worst['q2even'] = max(worst['q2even'], abs(Se[2].real + Bform(Dzzp, Dzzp)/(4*N)))
            worst['c2odd_im'] = max(worst['c2odd_im'], abs(S[2].imag))
            # cubic imaginary part, Eq. (Bquark)
            Cf = lambda D: Tform(d, D, D, D)
            c3 = (-(6/(4*N))*Tform(d, Dxy, Dzzp, Dzzp) + (N/4)*(Cf(Dxzp) - Cf(Dxz))
                  - Cf(Dzzp)/(4*N) - (6/(4*N))*Tform(d, Dxy, Dxy, Dzzp))
            worst['c3'] = max(worst['c3'], abs(S[3].imag - c3))
            worst['c3even'] = max(worst['c3even'], abs(Se[3].imag + (6/(4*N))*Tform(d, Dxy, Dzzp, Dzzp)))
            # (4) source of the even part: -(1/2) Tr{t^a Ux t^b Uy^+} tr(t^a D t^b D), D = Az - Az'
            Dm = Az - Azp
            Ux, Uyd = pexp(Ax, +1), pexp(Ay, -1)
            src = np.zeros(ORDER + 1, complex)
            for a in range(n):
                for b in range(n):
                    outer = ptrace(pmul(pmul(pmul(const(t[a]), Ux), const(t[b])), Uyd))
                    cross = np.trace(t[a] @ Dm @ t[b] @ Dm)   # second order in s
                    src += polymul_scalar(outer, np.array([0, 0, -0.5*cross, 0]))
            worst['src2'] = max(worst['src2'], abs(Se[2] - src[2]))
            worst['src3'] = max(worst['src3'], abs(Se[3].imag - src[3].imag))
            worst['c3even_re'] = max(worst['c3even_re'], abs(Se[3].real - src[3].real))
            # outer trace to first order
            for a in range(n):
                for b in range(n):
                    outer = ptrace(pmul(pmul(pmul(const(t[a]), Ux), const(t[b])), Uyd))
                    pred1 = 0.25j*np.dot(d[a, b, :], Dxy) - 0.25*np.dot(f[a, :, b], cx + cy)
                    worst['outer1'] = max(worst['outer1'], abs(outer[0] - 0.5*(a == b)) + abs(outer[1] - pred1))
            # Fierz reduction to traces and the split (5)
            def tr_poly(*mats):
                P = const(np.eye(N))
                for m in mats:
                    P = pmul(P, m)
                return ptrace(P)
            Uz, Uzpd, Uzd = pexp(Az, +1), pexp(Azp, -1), pexp(Az, -1)
            Uxd, Uy, Uzp = pexp(Ax, -1), pexp(Ay, +1), pexp(Azp, +1)
            planar = polymul_scalar(tr_poly(Ux, Uzpd), tr_poly(Uz, Uyd))
            quad = tr_poly(Ux, Uyd, Uz, Uzpd) + tr_poly(Ux, Uzpd, Uz, Uyd)
            dbl = polymul_scalar(tr_poly(Ux, Uyd), tr_poly(Uz, Uzpd))
            sub = polymul_scalar(tr_poly(Ux, Uzd), tr_poly(Uz, Uyd)) - (1.0/N)*tr_poly(Ux, Uyd)
            fierz = 0.25*(planar - quad/N + dbl/N**2) - 0.25*sub
            worst['fierz'] = max(worst['fierz'], np.max(np.abs(fierz - S)))
            # split of the even parts between the quadrupoles and the double trace
            def even(fun):
                a1 = fun(Ax, Ay, Az, Azp); a2 = fun(Ax, Ay, Azp, Az)
                return 0.5*(a1 + a2)
            def quad_f(Ax_, Ay_, Az_, Azp_):
                Ux_, Uyd_, Uz_, Uzpd_ = pexp(Ax_, 1), pexp(Ay_, -1), pexp(Az_, 1), pexp(Azp_, -1)
                return -0.25/N*(tr_poly(Ux_, Uyd_, Uz_, Uzpd_) + tr_poly(Ux_, Uzpd_, Uz_, Uyd_))
            def dbl_f(Ax_, Ay_, Az_, Azp_):
                Ux_, Uyd_, Uz_, Uzpd_ = pexp(Ax_, 1), pexp(Ay_, -1), pexp(Az_, 1), pexp(Azp_, -1)
                return 0.25/N**2*polymul_scalar(tr_poly(Ux_, Uyd_), tr_poly(Uz_, Uzpd_))
            eq_, ed_ = even(quad_f), even(dbl_f)
            # quadratic, even, terms with the pair fields only: coefficient of B(D_zz')
            # quadrupoles: -(2/(4N)) B(D_xy+D_zz') even part = -(2/(4N))[B(D_xy)+B(D_zz')]
            pred_q = -(2/(4*N))*(Bform(Dxy, Dxy) + Bform(Dzzp, Dzzp))
            pred_d = (1/(4*N))*(Bform(Dxy, Dxy) + Bform(Dzzp, Dzzp))
            worst['split_s'] = max(worst['split_s'], abs(eq_[2].real - pred_q) + abs(ed_[2].real - pred_d))
            # cubic, even, imaginary: quadrupoles give -(2/(4N))[C(D_xy) + 3 T(D_xy,D_zz',D_zz')],
            # the double trace gives (1/(4N)) C(D_xy) and no term with the pair fields
            pred_q3 = -(2/(4*N))*(Cf(Dxy) + 3*Tform(d, Dxy, Dzzp, Dzzp))
            pred_d3 = (1/(4*N))*Cf(Dxy)
            worst['split_o'] = max(worst['split_o'], abs(eq_[3].imag - pred_q3) + abs(ed_[3].imag - pred_d3))
        print("  (3) quadratic real part of S_q against the formula       :", f"{worst['q2']:.1e}")
        print("      even quadratic part against -B(D_zz')/(4N)           :", f"{worst['q2even']:.1e}")
        print("      imaginary part of the quadratic order (must be 0)    :", f"{worst['c2odd_im']:.1e}")
        print("      cubic imaginary part against Eq. (Bquark)            :", f"{worst['c3']:.1e}")
        print("      even cubic part against -(6/(4N)) T(Dxy,Dzz',Dzz')    :", f"{worst['c3even']:.1e}")
        print("  (4) even part, order s^2, against -(1/2)Tr{..}tr(t^a D t^b D):", f"{worst['src2']:.1e}")
        print("      even part, order s^3, imaginary, same                 :", f"{worst['src3']:.1e}")
        print("      even part, order s^3, real, same                      :", f"{worst['c3even_re']:.1e}")
        print("      outer trace: delta/2 and (i/4)d D_xy - (1/4) f (A_x+A_y):", f"{worst['outer1']:.1e}")
        print("  (5) Fierz reduction of S_q to four traces                 :", f"{worst['fierz']:.1e}")
        print("      quadratic even split, quadrupoles -2/(4N), double trace +1/(4N):", f"{worst['split_s']:.1e}")
        print("      cubic even split, quadrupoles -2/(4N) per pair, double trace 0 :", f"{worst['split_o']:.1e}")
    print()
    print("Pair coefficients that follow (per unit c_q Int K_q):")
    print("  singlet pair  : B(D_xy) -> -(1/(4N)) B(D_zz')      kappa_1 = -1/(4N) = -2/(4N) + 1/(4N)")
    print("  symmetric adjoint pairs: C(D_xy) -> 3 x kappa_8 T(D_xy,D_zz',D_zz'), kappa_8 = -2/(4N); 3 kappa_8 = -6/(4N)")


if __name__ == '__main__':
    main()


==> anc/01_color_algebra/color_factors_output.txt <==
===== SU(3), 8 generators
  max|tr(t^a t^b) - delta/2|                       = 1.1e-16
  d^abc d^abc = 13.333333333333   (N^2-4)(N^2-1)/N = 13.333333333333
  (1) max|delta^ab tr(t^a t^c t^b t^d) + delta^cd/(4N)|  = 4.2e-17
      max|d^abe  tr(t^a t^c t^b t^d) + d^cde/(2N)|      = 4.2e-17
      f^abe tr(t^a t^c t^b t^d) = mu_f f^cde with mu_f = +0.000000000000  (fit residual 4.2e-17); 1/(2N) = 0.166666666667
  (2) BFLV b_f per flavor = -0.166666666666667   -1/(2N) = -0.166666666666667   imag 0.0e+00
      KL singlet tr(t^a t^b t^a t^b)/(N^2-1) = -0.083333333333333   -1/(4N) = -0.083333333333333
      ratio symmetric adjoint/singlet = 2.000000000000001
  (3) quadratic real part of S_q against the formula       : 1.3e-15
      even quadratic part against -B(D_zz')/(4N)           : 5.0e-16
      imaginary part of the quadratic order (must be 0)    : 5.4e-17
      cubic imaginary part against Eq. (Bquark)            : 1.1e-15
      even cubic part against -(6/(4N)) T(Dxy,Dzz',Dzz')    : 5.0e-16
  (4) even part, order s^2, against -(1/2)Tr{..}tr(t^a D t^b D): 4.4e-16
      even part, order s^3, imaginary, same                 : 5.6e-16
      even part, order s^3, real, same                      : 2.0e-16
      outer trace: delta/2 and (i/4)d D_xy - (1/4) f (A_x+A_y): 3.3e-16
  (5) Fierz reduction of S_q to four traces                 : 1.8e-15
      quadratic even split, quadrupoles -2/(4N), double trace +1/(4N): 6.7e-16
      cubic even split, quadrupoles -2/(4N) per pair, double trace 0 : 2.8e-16
===== SU(4), 15 generators
  max|tr(t^a t^b) - delta/2|                       = 1.1e-16
  d^abc d^abc = 45.000000000000   (N^2-4)(N^2-1)/N = 45.000000000000
  (1) max|delta^ab tr(t^a t^c t^b t^d) + delta^cd/(4N)|  = 8.3e-17
      max|d^abe  tr(t^a t^c t^b t^d) + d^cde/(2N)|      = 6.9e-17
      f^abe tr(t^a t^c t^b t^d) = mu_f f^cde with mu_f = +0.000000000000  (fit residual 4.2e-17); 1/(2N) = 0.125000000000
  (2) BFLV b_f per flavor = -0.125000000000000   -1/(2N) = -0.125000000000000   imag 0.0e+00
      KL singlet tr(t^a t^b t^a t^b)/(N^2-1) = -0.062500000000000   -1/(4N) = -0.062500000000000
      ratio symmetric adjoint/singlet = 2.000000000000000
  (3) quadratic real part of S_q against the formula       : 3.6e-15
      even quadratic part against -B(D_zz')/(4N)           : 6.7e-16
      imaginary part of the quadratic order (must be 0)    : 1.7e-16
      cubic imaginary part against Eq. (Bquark)            : 1.0e-14
      even cubic part against -(6/(4N)) T(Dxy,Dzz',Dzz')    : 9.4e-16
  (4) even part, order s^2, against -(1/2)Tr{..}tr(t^a D t^b D): 4.4e-16
      even part, order s^3, imaginary, same                 : 8.3e-16
      even part, order s^3, real, same                      : 4.9e-16
      outer trace: delta/2 and (i/4)d D_xy - (1/4) f (A_x+A_y): 3.3e-16
  (5) Fierz reduction of S_q to four traces                 : 2.2e-15
      quadratic even split, quadrupoles -2/(4N), double trace +1/(4N): 4.4e-16
      cubic even split, quadrupoles -2/(4N) per pair, double trace 0 : 6.7e-16
===== SU(5), 24 generators
  max|tr(t^a t^b) - delta/2|                       = 1.1e-16
  d^abc d^abc = 100.800000000000   (N^2-4)(N^2-1)/N = 100.800000000000
  (1) max|delta^ab tr(t^a t^c t^b t^d) + delta^cd/(4N)|  = 9.0e-17
      max|d^abe  tr(t^a t^c t^b t^d) + d^cde/(2N)|      = 6.2e-17
      f^abe tr(t^a t^c t^b t^d) = mu_f f^cde with mu_f = +0.000000000000  (fit residual 4.2e-17); 1/(2N) = 0.100000000000
  (2) BFLV b_f per flavor = -0.100000000000000   -1/(2N) = -0.100000000000000   imag 0.0e+00
      KL singlet tr(t^a t^b t^a t^b)/(N^2-1) = -0.050000000000000   -1/(4N) = -0.050000000000000
      ratio symmetric adjoint/singlet = 2.000000000000009
  (3) quadratic real part of S_q against the formula       : 1.5e-14
      even quadratic part against -B(D_zz')/(4N)           : 3.3e-15
      imaginary part of the quadratic order (must be 0)    : 4.5e-16
      cubic imaginary part against Eq. (Bquark)            : 9.8e-15
      even cubic part against -(6/(4N)) T(Dxy,Dzz',Dzz')    : 5.2e-15
  (4) even part, order s^2, against -(1/2)Tr{..}tr(t^a D t^b D): 3.3e-15
      even part, order s^3, imaginary, same                 : 5.8e-15
      even part, order s^3, real, same                      : 7.9e-16
      outer trace: delta/2 and (i/4)d D_xy - (1/4) f (A_x+A_y): 3.3e-16
  (5) Fierz reduction of S_q to four traces                 : 7.1e-15
      quadratic even split, quadrupoles -2/(4N), double trace +1/(4N): 6.7e-16
      cubic even split, quadrupoles -2/(4N) per pair, double trace 0 : 3.6e-16

Pair coefficients that follow (per unit c_q Int K_q):
  singlet pair  : B(D_xy) -> -(1/(4N)) B(D_zz')      kappa_1 = -1/(4N) = -2/(4N) + 1/(4N)
  symmetric adjoint pairs: C(D_xy) -> 3 x kappa_8 T(D_xy,D_zz',D_zz'), kappa_8 = -2/(4N); 3 kappa_8 = -6/(4N)


==> anc/01_color_algebra/color_factors_symbolic_N.py <==
"""The color factors of eq:Bcross and eq:Bbf of the paper for symbolic N.

Part A, symbolic N (SymPy for the coefficients): a reduction program for products of traces of fundamental
generators, tr(t^a t^b) = delta^{ab}/2. Every repeated adjoint label is removed with the two Fierz rules
    sum_a tr(t^a X t^a Y)    = [tr X tr Y - tr(XY)/N]/2      (same trace)
    sum_a tr(t^a X) tr(t^a Y) = [tr(XY) - tr X tr Y/N]/2      (different traces)
with tr(1) = N and tr(t^c) = 0. External labels c, d, e stand for arbitrary traceless matrices. Results are
compared, as rational functions of N, with
    delta^{ab} tr(t^a t^c t^b t^d) = -delta^{cd}/(4N)  [= -tr(t^c t^d)/(2N)]
    d^{abe}    tr(t^a t^c t^b t^d) = -d^{cde}/(2N)      d^{abc} = 2 tr({t^a, t^b} t^c)
    f^{abe}    tr(t^a t^c t^b t^d) = 0                   i f^{abc} = 2 tr([t^a, t^b] t^c)
    d^{abc} d^{abc} = (N^2-4)(N^2-1)/N
    b_f/n_f = N/(2(N^2-4)(N^2-1)) d^{eab} d^{ecd} [tr(t^a t^d t^b t^c) + tr(t^b t^d t^a t^c)] = -1/(2N).
Part B, numbers (NumPy): random orthonormal bases of traceless Hermitian matrices (Gram-Schmidt, not the
generalized Gell-Mann basis) and random complex traceless test matrices, N = 3..10.
Run: python3 -I color_factors_symbolic_N.py > color_factors_symbolic_N_output.txt
"""
import sys
import itertools
import numpy as np
import sympy as sp

print("# color factors with N kept as a symbol, SymPy", sp.__version__, ", NumPy", np.__version__, ", python", sys.version.split()[0])
N = sp.symbols('N', positive=True)


def canon(w):
    return min(w[i:] + w[:i] for i in range(len(w))) if w else w


def normalize(coef, traces):
    out = []
    for w in traces:
        if len(w) == 0:
            coef = coef * N
        elif len(w) == 1:
            return None
        else:
            out.append(canon(tuple(w)))
    return coef, tuple(sorted(out))


def contract(terms, label):
    new = {}
    for traces, coef in terms.items():
        occ = [(i, j) for i, w in enumerate(traces) for j, l in enumerate(w) if l == label]
        assert len(occ) == 2, (traces, label)
        (i1, j1), (i2, j2) = occ
        if i1 == i2:
            w = traces[i1][j1:] + traces[i1][:j1]
            k = w.index(label, 1)
            X, Y = w[1:k], w[k + 1:]
            rest = traces[:i1] + traces[i1 + 1:]
            cands = [(coef / 2, rest + (X, Y)), (-coef / (2 * N), rest + (X + Y,))]
        else:
            w1 = traces[i1][j1:] + traces[i1][:j1]
            w2 = traces[i2][j2:] + traces[i2][:j2]
            X, Y = w1[1:], w2[1:]
            rest = tuple(traces[i] for i in range(len(traces)) if i not in (i1, i2))
            cands = [(coef / 2, rest + (X + Y,)), (-coef / (2 * N), rest + (X, Y))]
        for c, tr in cands:
            r = normalize(c, tr)
            if r is None:
                continue
            new[r[1]] = sp.together(new.get(r[1], 0) + r[0])
    return {k: v for k, v in new.items() if sp.simplify(v) != 0}


def reduce(terms_list, summed):
    terms = {}
    for coef, traces in terms_list:
        r = normalize(sp.sympify(coef), traces)
        if r is not None:
            terms[r[1]] = terms.get(r[1], 0) + r[0]
    for lab in summed:
        terms = contract(terms, lab)
    return {k: sp.factor(sp.simplify(v)) for k, v in terms.items() if sp.simplify(v) != 0}


def show(label, res, target):
    keys = set(res) | set(target)
    diff = {k: sp.simplify(res.get(k, 0) - target.get(k, 0)) for k in keys}
    ok = all(v == 0 for v in diff.values())
    txt = ", ".join(f"{sp.sstr(v)} tr{''.join(k[0]) if len(k) == 1 else k}" if k else sp.sstr(v) for k, v in res.items())
    print(f"  {label}: {txt if txt else '0'}   equal to the stated value for every N: {ok}")
    return ok


def dterm(x, y, z):
    """d^{xyz} = 2 tr(t^x t^y t^z) + 2 tr(t^y t^x t^z), as (coef, word) pairs."""
    return [(2, (x, y, z)), (2, (y, x, z))]


def fterm(x, y, z):
    """i f^{xyz} = 2 tr(t^x t^y t^z) - 2 tr(t^y t^x t^z)."""
    return [(2, (x, y, z)), (-2, (y, x, z))]


print("\n## A. symbolic N")
cross = ("a", "c", "b", "d")
# singlet pair
res = reduce([(1, (("a", "c", "a", "d"),))], ["a"])
show("delta^{ab} tr(t^a t^c t^b t^d)", res, {(("c", "d"),): -1 / (2 * N)})
# symmetric adjoint pair
res = reduce([(c, (w, cross)) for c, w in dterm("a", "b", "e")], ["a", "b"])
tgt = {}
for c, w in dterm("c", "d", "e"):
    k = (canon(w),)
    tgt[k] = tgt.get(k, 0) + c * (-1 / (2 * N))
show("d^{abe} tr(t^a t^c t^b t^d)  vs  -d^{cde}/(2N)", res, tgt)
# antisymmetric adjoint pair
res = reduce([(c, (w, cross)) for c, w in fterm("a", "b", "e")], ["a", "b"])
show("i f^{abe} tr(t^a t^c t^b t^d)", res, {})
# d d
terms = [(c1 * c2, (w1, w2)) for c1, w1 in dterm("a", "b", "c") for c2, w2 in dterm("a", "b", "c")]
res = reduce(terms, ["a", "b", "c"])
show("d^{abc} d^{abc}", res, {(): (N**2 - 4) * (N**2 - 1) / N})
# b_f
terms = []
for c1, w1 in dterm("e", "a", "b"):
    for c2, w2 in dterm("e", "c", "d"):
        for w3 in (("a", "d", "b", "c"), ("b", "d", "a", "c")):
            terms.append((c1 * c2, (w1, w2, w3)))
res = reduce(terms, ["a", "b", "c", "d", "e"])
X = res.get((), 0)
bf = sp.simplify(N / (2 * (N**2 - 4) * (N**2 - 1)) * X)
print(f"  d^{{eab}} d^{{ecd}} [tr(t^a t^d t^b t^c) + tr(t^b t^d t^a t^c)] = {sp.factor(X)}")
print(f"  b_f/n_f = {bf}   equal to -1/(2N): {sp.simplify(bf + 1 / (2 * N)) == 0}")

print("\n## B. numbers: random orthonormal generator bases, random traceless test matrices")
rng = np.random.default_rng(20261121)


def random_basis(n):
    dim = n * n - 1
    basis = []
    while len(basis) < dim:
        h = rng.normal(size=(n, n)) + 1j * rng.normal(size=(n, n))
        h = (h + h.conj().T) / 2
        h -= np.trace(h) / n * np.eye(n)
        for b in basis:
            h -= 2 * np.trace(b @ h).real * b
        nrm = np.sqrt(2 * np.trace(h @ h).real)
        if nrm > 1e-8:
            basis.append(h / nrm)
    return np.array(basis)


def rand_traceless(n):
    m = rng.normal(size=(n, n)) + 1j * rng.normal(size=(n, n))
    return m - np.trace(m) / n * np.eye(n)


for n in range(3, 11):
    t = random_basis(n)
    gram = np.einsum('aij,bji->ab', t, t)
    C, D, E = rand_traceless(n), rand_traceless(n), rand_traceless(n)
    tE = np.einsum('aij,bjk,ki->ab', t, t, E)                 # tr(t^a t^b E)
    K = np.einsum('aij,jk,bkl,li->ab', t, C, t, D)            # tr(t^a C t^b D)
    lhs_d = 2 * np.sum((tE + tE.T) * K)
    rhs_d = -np.trace((E @ C + C @ E) @ D) / n
    lhs_f = 2 * np.sum((tE - tE.T) * K)
    lhs_s = np.einsum('aij,jk,akl,li->', t, C, t, D)
    rhs_s = -np.trace(C @ D) / (2 * n)
    dabc = 2 * (np.einsum('aij,bjk,cki->abc', t, t, t) + np.einsum('bij,ajk,cki->abc', t, t, t)).real
    dd = np.sum(dabc**2)
    line = (f"  N = {n:2d}: |gram - 1/2| {np.abs(gram - np.eye(n * n - 1) / 2).max():.1e}, "
            f"d-pair rel.dev {abs(lhs_d - rhs_d) / abs(rhs_d):.1e}, f-pair |value|/|d value| {abs(lhs_f) / abs(rhs_d):.1e}, "
            f"singlet rel.dev {abs(lhs_s - rhs_s) / abs(rhs_s):.1e}, d.d/[(N^2-4)(N^2-1)/N] - 1 = {dd / ((n**2 - 4) * (n**2 - 1) / n) - 1:.1e}")
    if n <= 6:
        T4 = np.einsum('aij,djk,bkl,cli->adbc', t, t, t, t)
        Xn = np.einsum('eab,ecd,adbc->', dabc, dabc, T4 + T4.transpose(2, 1, 0, 3)).real
        bfn = n / (2 * (n**2 - 4) * (n**2 - 1)) * Xn
        line += f", b_f/n_f + 1/(2N) = {bfn + 1 / (2 * n):.1e}"
    print(line)

print("\n## C. deliberately wrong comparisons of part A (each line must report False)")
res = reduce([(c, (w, cross)) for c, w in dterm("a", "b", "e")], ["a", "b"])
tgt_wrong = {k: v / 2 for k, v in tgt.items()}
show("d-pair against -d^{cde}/(4N) (wrong target)", res, tgt_wrong)
res_s = reduce([(1, (("a", "c", "a", "d"),))], ["a"])
show("singlet against -delta^{cd}/(2N) (wrong target)", res_s, {(("c", "d"),): -1 / N})
_contract_orig = contract


def contract_wrong_sign(terms, label):
    """Fierz rule with the 1/N term of the same-trace rule given the wrong sign."""
    new = {}
    for traces, coef in terms.items():
        occ = [(i, j) for i, w in enumerate(traces) for j, l in enumerate(w) if l == label]
        (i1, j1), (i2, j2) = occ
        if i1 == i2:
            w = traces[i1][j1:] + traces[i1][:j1]
            k = w.index(label, 1)
            X, Y = w[1:k], w[k + 1:]
            rest = traces[:i1] + traces[i1 + 1:]
            cands = [(coef / 2, rest + (X, Y)), (+coef / (2 * N), rest + (X + Y,))]
        else:
            w1 = traces[i1][j1:] + traces[i1][:j1]
            w2 = traces[i2][j2:] + traces[i2][:j2]
            X, Y = w1[1:], w2[1:]
            rest = tuple(traces[i] for i in range(len(traces)) if i not in (i1, i2))
            cands = [(coef / 2, rest + (X + Y,)), (-coef / (2 * N), rest + (X, Y))]
        for c, tr in cands:
            r = normalize(c, tr)
            if r is None:
                continue
            new[r[1]] = sp.together(new.get(r[1], 0) + r[0])
    return {k: v for k, v in new.items() if sp.simplify(v) != 0}


contract = contract_wrong_sign
res_m = reduce([(c, (w, cross)) for c, w in dterm("a", "b", "e")], ["a", "b"])
show("d-pair with a sign-flipped Fierz rule", res_m, tgt)
contract = _contract_orig


==> anc/01_color_algebra/color_factors_symbolic_N_output.txt <==
# color factors with N kept as a symbol, SymPy 1.14.0 , NumPy 2.4.6 , python 3.14.6

## A. symbolic N
  delta^{ab} tr(t^a t^c t^b t^d): -1/(2*N) trcd   equal to the stated value for every N: True
  d^{abe} tr(t^a t^c t^b t^d)  vs  -d^{cde}/(2N): -1/N trcde, -1/N trced   equal to the stated value for every N: True
  i f^{abe} tr(t^a t^c t^b t^d): 0   equal to the stated value for every N: True
  d^{abc} d^{abc}: (N - 2)*(N - 1)*(N + 1)*(N + 2)/N   equal to the stated value for every N: True
  d^{eab} d^{ecd} [tr(t^a t^d t^b t^c) + tr(t^b t^d t^a t^c)] = -(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**2
  b_f/n_f = -1/(2*N)   equal to -1/(2N): True

## B. numbers: random orthonormal generator bases, random traceless test matrices
  N =  3: |gram - 1/2| 2.5e-15, d-pair rel.dev 1.2e-14, f-pair |value|/|d value| 2.7e-14, singlet rel.dev 2.9e-14, d.d/[(N^2-4)(N^2-1)/N] - 1 = -2.2e-16, b_f/n_f + 1/(2N) = 4.4e-16
  N =  4: |gram - 1/2| 9.3e-16, d-pair rel.dev 1.7e-15, f-pair |value|/|d value| 1.1e-15, singlet rel.dev 1.0e-14, d.d/[(N^2-4)(N^2-1)/N] - 1 = 0.0e+00, b_f/n_f + 1/(2N) = 5.6e-17
  N =  5: |gram - 1/2| 8.7e-16, d-pair rel.dev 3.9e-15, f-pair |value|/|d value| 3.5e-15, singlet rel.dev 1.0e-14, d.d/[(N^2-4)(N^2-1)/N] - 1 = -1.1e-16, b_f/n_f + 1/(2N) = 1.4e-17
  N =  6: |gram - 1/2| 4.7e-15, d-pair rel.dev 1.7e-14, f-pair |value|/|d value| 2.6e-14, singlet rel.dev 2.6e-14, d.d/[(N^2-4)(N^2-1)/N] - 1 = 2.2e-16, b_f/n_f + 1/(2N) = -1.1e-16
  N =  7: |gram - 1/2| 3.4e-15, d-pair rel.dev 9.4e-15, f-pair |value|/|d value| 6.3e-15, singlet rel.dev 5.2e-14, d.d/[(N^2-4)(N^2-1)/N] - 1 = 0.0e+00
  N =  8: |gram - 1/2| 2.4e-15, d-pair rel.dev 1.5e-14, f-pair |value|/|d value| 9.1e-15, singlet rel.dev 8.3e-14, d.d/[(N^2-4)(N^2-1)/N] - 1 = 0.0e+00
  N =  9: |gram - 1/2| 5.5e-15, d-pair rel.dev 2.3e-14, f-pair |value|/|d value| 1.4e-14, singlet rel.dev 1.3e-13, d.d/[(N^2-4)(N^2-1)/N] - 1 = 2.2e-16
  N = 10: |gram - 1/2| 6.4e-15, d-pair rel.dev 4.8e-14, f-pair |value|/|d value| 2.7e-14, singlet rel.dev 6.5e-14, d.d/[(N^2-4)(N^2-1)/N] - 1 = 0.0e+00

## C. deliberately wrong comparisons of part A (each line must report False)
  d-pair against -d^{cde}/(4N) (wrong target): -1/N trcde, -1/N trced   equal to the stated value for every N: False
  singlet against -delta^{cd}/(2N) (wrong target): -1/(2*N) trcd   equal to the stated value for every N: False
  d-pair with a sign-flipped Fierz rule: 1/N trcde, -1/N trced   equal to the stated value for every N: False


==> anc/02_three_quark_wilson_loop/bg_kernel.py <==
#!/usr/bin/env python3
"""bg_kernel.py.

The quark kernel L^q_12 of Balitsky and Grabovsky (arXiv:1405.0443v3, Eq. (5.3)) against the kernel
K_q of the paper (eq:Kq), and the quark kernel of Balitsky and Chirilli (arXiv:0710.4330, Eq. (5)).

Run:   python3 -I bg_kernel.py > bg_kernel_output.txt        (a few seconds)

BG labels (1,2,0,4) = labels (x,y,z,z') of the paper; r_ij = |r_i - r_j|.
  BG (5.3):  L^q_12 = (1/r04^4) { (r02^2 r14^2 + r01^2 r24^2 - r04^2 r12^2) / (2 (r02^2 r14^2 - r01^2 r24^2))
                                    * ln( r02^2 r14^2 / (r01^2 r24^2) ) - 1 }
  eq:Kq:     K_q = (4/|z-z'|^4) [ 1 - (tau/sinh tau) cos theta ],  tau + i theta = ln[(x-z)(y-z')/((x-z')(y-z))]
  BC (5), the bracket after 4 n_f (X = x-z, X' = x-z', Y = y-z, Y' = y-z'):
             { 4/(z-z')^4 - 2 (X'^2 Y^2 + Y'^2 X^2 - (x-y)^2 (z-z')^2) / ((z-z')^4 (X^2 Y'^2 - X'^2 Y^2))
                 * ln( X^2 Y'^2 / (X'^2 Y^2) ) },  with prefactor alpha_s^2/(16 pi^4) * 4 n_f = c_q.
What is checked:
 (1) symbolic (SymPy): L^q_12 = -K_q/4 and the BC bracket = K_q, with a = |x-z'|^2|y-z|^2, b = |x-z|^2|y-z'|^2,
     c = |x-y|^2|z-z'|^2, e^{2 tau} = b/a and cos theta = (a+b-c)/(2 sqrt(ab)) (eq:Kqid);
     the prefactor alpha_s^2/(16 pi^4) * 4 n_f = c_q = alpha_s^2 n_f/(4 pi^4).
 (2) numerical (mpmath, 50 digits) at random complex points: eq:Kqid, L^q_12 = -K_q/4 from the coordinates,
     BC bracket = K_q, symmetry under z <-> z' and x <-> y, one point near the removable singularity a = b,
     and L^q_12 -> 0 when the parent ends coincide (used for L^q_22 = 0 in the dipole limit of BG (7.23)).
 (3) deliberate errors: L^q_12 against -K_q/2 and the BC bracket against 2 K_q must fail.
"""
import mpmath as mp
import numpy as np
import sympy as sp

SEED = 20261121
NPTS = 200
mp.mp.dps = 50
rng = np.random.default_rng(SEED)


def symbolic():
    a, b, c, r4, u = sp.symbols('a b c r4 u', positive=True)
    Lq = ((a + b - c) / (2 * (a - b)) * sp.log(a / b) - 1) / r4
    tau = sp.log(b / a) / 2
    costh = (a + b - c) / (2 * sp.sqrt(a * b))
    Kq = 4 / r4 * (1 - tau * costh / sp.sinh(tau))
    BC = 4 / r4 - 2 * (a + b - c) / (r4 * (b - a)) * sp.log(b / a)
    # parametrize b = a u^2 (u > 0) so that the square roots are explicit
    sub = {b: a * u ** 2}
    e1 = sp.simplify(sp.expand_log((Lq + Kq / 4).subs(sub).rewrite(sp.exp), force=True))
    e2 = sp.simplify(sp.expand_log((BC - Kq).subs(sub).rewrite(sp.exp), force=True))
    alpha, nf = sp.symbols('alpha_s n_f', positive=True)
    e3 = sp.simplify(alpha ** 2 / (16 * sp.pi ** 4) * 4 * nf - alpha ** 2 * nf / (4 * sp.pi ** 4))
    return e1, e2, e3


def rand_c():
    return mp.mpc(*[mp.mpf(float(v)) for v in rng.normal(size=2)])


def kernels(x, y, z, zp):
    d2 = lambda p, q: abs(p - q) ** 2
    r01, r02, r04 = d2(z, x), d2(z, y), d2(z, zp)
    r12, r14, r24 = d2(x, y), d2(x, zp), d2(y, zp)
    Lq = ((r02 * r14 + r01 * r24 - r04 * r12) / (2 * (r02 * r14 - r01 * r24))
          * mp.log(r02 * r14 / (r01 * r24)) - 1) / r04 ** 2
    w = mp.log((x - z) * (y - zp) / ((x - zp) * (y - z)))
    tau, th = w.real, w.imag
    Kq = 4 / r04 ** 2 * (1 - tau / mp.sinh(tau) * mp.cos(th))
    X2, Xp2, Y2, Yp2 = d2(x, z), d2(x, zp), d2(y, z), d2(y, zp)
    BC = 4 / r04 ** 2 - 2 * (Xp2 * Y2 + Yp2 * X2 - r12 * r04) / (r04 ** 2 * (X2 * Yp2 - Xp2 * Y2)) \
        * mp.log(X2 * Yp2 / (Xp2 * Y2))
    lhs_id = Xp2 * Y2 + Yp2 * X2 - r12 * r04
    rhs_id = 2 * mp.sqrt(X2 * Yp2 * Xp2 * Y2) * mp.cos(th)
    return Lq, Kq, BC, lhs_id, rhs_id


def main():
    print("Kernel of BG Eq. (5.3) against eq:Kq of the paper and BC Eq. (5)")
    e1, e2, e3 = symbolic()
    print("(1) symbolic, SymPy:")
    print(f"    L^q_12 + K_q/4           = {e1}")
    print(f"    BC bracket - K_q         = {e2}")
    print(f"    alpha_s^2/(16 pi^4) * 4 n_f - c_q = {e3}")
    worst = dict(id=mp.mpf(0), LK=mp.mpf(0), BK=mp.mpf(0), sym_zz=mp.mpf(0), sym_xy=mp.mpf(0))
    mut = dict(L2=mp.inf, B2=mp.inf)
    for _ in range(NPTS):
        x, y, z, zp = (rand_c() for _ in range(4))
        Lq, Kq, BC, li, ri = kernels(x, y, z, zp)
        worst['id'] = max(worst['id'], abs(li - ri) / abs(li))
        worst['LK'] = max(worst['LK'], abs(Lq + Kq / 4) / abs(Kq / 4))
        worst['BK'] = max(worst['BK'], abs(BC - Kq) / abs(Kq))
        Lq2, Kq2, _, _, _ = kernels(x, y, zp, z)
        Lq3, Kq3, _, _, _ = kernels(y, x, z, zp)
        worst['sym_zz'] = max(worst['sym_zz'], abs(Lq2 - Lq) / abs(Lq), abs(Kq2 - Kq) / abs(Kq))
        worst['sym_xy'] = max(worst['sym_xy'], abs(Lq3 - Lq) / abs(Lq), abs(Kq3 - Kq) / abs(Kq))
        mut['L2'] = min(mut['L2'], abs(Lq + Kq / 2) / abs(Kq / 4))
        mut['B2'] = min(mut['B2'], abs(BC - 2 * Kq) / abs(Kq))
    print(f"(2) numerical, mpmath {mp.mp.dps} digits, {NPTS} random point sets (seed {SEED}); max relative deviation")
    print(f"    eq:Kqid (six distances against cos theta)       : {mp.nstr(worst['id'], 3)}")
    print(f"    L^q_12 + K_q/4                                  : {mp.nstr(worst['LK'], 3)}")
    print(f"    BC bracket - K_q                                : {mp.nstr(worst['BK'], 3)}")
    print(f"    z <-> z' symmetry of L^q_12 and K_q             : {mp.nstr(worst['sym_zz'], 3)}")
    print(f"    x <-> y symmetry of L^q_12 and K_q              : {mp.nstr(worst['sym_xy'], 3)}")
    # near the removable singularity a = b (tau = 0): z' the mirror image of z in the line through x and y
    x, y = mp.mpc(0, 0), mp.mpc(1, 0)
    z = mp.mpc('0.31', '0.47')
    zp = mp.conj(z) + mp.mpc('1e-20', '0')                    # mirror image of z, shifted by 1e-20
    Lq, Kq, BC, _, _ = kernels(x, y, z, zp)
    wv = mp.log((x - z) * (y - zp) / ((x - zp) * (y - z)))
    print(f"    near a = b (tau = {mp.nstr(wv.real, 3)}): L^q_12 + K_q/4 relative "
          f"{mp.nstr(abs(Lq + Kq / 4) / abs(Kq), 3)}, K_q |z-z'|^4 = {mp.nstr(Kq * abs(z - zp) ** 4, 12)}"
          f" = 4(1 - cos theta) = {mp.nstr(4 * (1 - mp.cos(wv.imag)), 12)}")
    # coincident parent ends: L^q(x, x + delta; z, z') -> 0
    x, z, zp = rand_c(), rand_c(), rand_c()
    vals = []
    for k in (4, 8, 12):
        delta = mp.mpf(10) ** (-k) * mp.mpc(0.6, 0.8)
        Lq, Kq, _, _, _ = kernels(x, x + delta, z, zp)
        vals.append((k, Lq * abs(z - zp) ** 4))
    print("    parent ends coincident, |L^q_12| |z-z'|^4 at |y-x| = 1e-4, 1e-8, 1e-12 : "
          + ", ".join(mp.nstr(abs(v), 3) for _, v in vals) + "   (falls as |y-x|^2)")
    print("(3) deliberate errors (smallest relative deviation; must be of order one)")
    print(f"    L^q_12 against -K_q/2 : {mp.nstr(mut['L2'], 4)}")
    print(f"    BC bracket against 2K_q : {mp.nstr(mut['B2'], 4)}")
    print()
    print("Result: L^q_12 = -K_q(x,y;z,z')/4 for (1,2,0,4) = (x,y,z,z'), and the quark term of BC Eq. (5)")
    print("        is c_q K_q S_q with c_q = alpha_s^2 n_f/(4 pi^4).")


if __name__ == '__main__':
    main()


==> anc/02_three_quark_wilson_loop/bg_kernel_output.txt <==
Kernel of BG Eq. (5.3) against eq:Kq of the paper and BC Eq. (5)
(1) symbolic, SymPy:
    L^q_12 + K_q/4           = 0
    BC bracket - K_q         = 0
    alpha_s^2/(16 pi^4) * 4 n_f - c_q = 0
(2) numerical, mpmath 50 digits, 200 random point sets (seed 20261121); max relative deviation
    eq:Kqid (six distances against cos theta)       : 3.68e-49
    L^q_12 + K_q/4                                  : 6.24e-47
    BC bracket - K_q                                : 2.9e-47
    z <-> z' symmetry of L^q_12 and K_q             : 9.13e-47
    x <-> y symmetry of L^q_12 and K_q              : 9.13e-47
    near a = b (tau = -1.97e-20): L^q_12 + K_q/4 relative 1.15e-33, K_q |z-z'|^4 = 7.99822583492 = 4(1 - cos theta) = 7.99822583492
    parent ends coincident, |L^q_12| |z-z'|^4 at |y-x| = 1e-4, 1e-8, 1e-12 : 4.35e-11, 4.35e-19, 4.35e-27   (falls as |y-x|^2)
(3) deliberate errors (smallest relative deviation; must be of order one)
    L^q_12 against -K_q/2 : 1.0
    BC bracket against 2K_q : 1.0

Result: L^q_12 = -K_q(x,y;z,z')/4 for (1,2,0,4) = (x,y,z,z'), and the quark term of BC Eq. (5)
        is c_q K_q S_q with c_q = alpha_s^2 n_f/(4 pi^4).


==> anc/02_three_quark_wilson_loop/bg_reduction_symbolic.py <==
#!/usr/bin/env python3
"""bg_reduction_symbolic.py.

Exact (SymPy) steps of the reduction of the quark part of the C-odd dipole equation of Balitsky and
Grabovsky (arXiv:1405.0443v3, Eq. (8.10)) to eq:quark of the paper at N_c = 3.

Run:   python3 -I bg_reduction_symbolic.py > bg_reduction_symbolic_output.txt     (a few seconds)

Steps:
 (a) Cubic part of the three-quark Wilson loop B(U_1,U_2,U_3) (BG Eq. (2.4)), DERIVED from the six-term
     expansion of eps eps (BG Eq. (B.4)), U_i = exp(i s A_i), tr A_i = 0 and
        tr(t^a t^b t^c) = (d^abc + i f^abc)/4 .
     Trace words of length 3 are replaced by (d + i f)/4; the symmetric invariant d(X,Y,Z) = d^abc X^a Y^b Z^c
     is written as -24 T(X,Y,Z), and T(X,Y,Z) is represented by the product X*Y*Z of commuting variables
     (a symmetric trilinear form is fixed by its cubic polynomial; polarization).
     Result:  B_3 = i T(2A_1-A_2-A_3, 2A_2-A_1-A_3, 2A_3-A_1-A_2),  so  B^-_123 = 2i T(...) + O(A^5).
 (b) The bracket of BG Eq. (8.10):  [2B^-_{z x z'} - B^-_{z z x} - B^-_{x z' z'}] - (x -> y)
        = -24 i T(D_xy, D_zz', D_zz') + O(A^5).
 (c) BG's own steps from their quark kernel to the dipole equation: Eq. (7.22) summed over the three pairs
     reproduces Eq. (7.23); at r_3 = r_2 (L^q_22 = 0, L^q_13 -> L^q_12) Eq. (7.23) gives the quark terms of
     Eq. (7.31) = Eq. (8.8), whose C-odd part is the last term of Eq. (8.10).
 (d) Coefficient: with B^-_xyy = 4i C(D_xy) + O(A^5) and L^q_12 = -K_q/4 (bg_kernel.py),
        -alpha_s^2 n_f/(12 pi^4) * (-1/4) * (-24 i) / (4 i) = -alpha_s^2 n_f/(8 pi^4) = -6 c_q/(4 N_c) at N_c = 3.
 (e) Rapidity normalization: the LO term of BG Eq. (8.10), (3 alpha_s/(2 pi^2)) (B^-_100 + B^-_220 - B^-_122) r12^2/(r01^2 r02^2),
     gives dC(D_xy)/d eta = (alpha_s N_c/(2 pi^2)) int [C(D_xz) + C(D_zy) - C(D_xy)] |x-y|^2/(|x-z|^2|z-y|^2) at N_c = 3,
     the LO normalization abar_s K_0/(2 pi) of the paper; hence BG's eta is the rapidity Y of the paper.
 (f) Consistency with eq:Bquark through BG Eq. (7.32): 12 [S_q(z,z') + S_q(z',z)] at cubic order is
     12 * 2 * (-6/(4 N_c)) i T = -12 i T at N_c = 3, equal to the cubic part of the B bracket, i.e. half of (b).
"""
import itertools

import sympy as sp

I = sp.I


# ------------------------------------------------------------------ (a) derivation of the cubic part
def six_term(words, tr):
    """eps eps contraction of three matrices as the six-term trace formula (BG Eq. (B.4) expanded)."""
    w1, w2, w3 = words
    return (tr(w1) * tr(w2) * tr(w3) - tr(w1 + w2) * tr(w3) - tr(w1 + w3) * tr(w2)
            - tr(w2 + w3) * tr(w1) + tr(w1 + w2 + w3) + tr(w1 + w3 + w2))


def make_trace(var, Fsym, quadratic=False):
    """Trace of a word (tuple of labels) of length <= 3, for traceless su(3) fields.
    quadratic=True: tr(XY) = (1/2) X^a Y^a, with X^a Y^a represented by the product X*Y (order s^2 only)."""
    def tr(w):
        n = len(w)
        if n == 0:
            return sp.Integer(3)
        if n == 1:
            return sp.Integer(0)
        if n == 2:
            if quadratic:
                return sp.Rational(1, 2) * var[w[0]] * var[w[1]]
            return sp.Symbol('tr2_' + ''.join(sorted(w)))   # never survives at order s^3 (multiplies tr of length 1)
        if n == 3:
            dpart = -24 * var[w[0]] * var[w[1]] * var[w[2]]   # d(X,Y,Z) = -24 T(X,Y,Z) -> -24 XYZ
            if len(set(w)) < 3:
                fpart = 0
            else:
                perm = [sorted(w).index(c) for c in w]
                sign = sp.combinatorics.Permutation(perm).signature()
                fpart = sign * Fsym
            return sp.Rational(1, 4) * (dpart + I * fpart)
        raise ValueError
    return tr


def quadratic_part_B(var, labels):
    """Coefficient of s^2 in B(exp(i s A_1), exp(i s A_2), exp(i s A_3)); X*Y stands for X^a Y^a."""
    tr = make_trace(var, None, quadratic=True)
    total = 0
    for n in itertools.product(range(3), repeat=3):
        if sum(n) != 2:
            continue
        words = tuple((lab,) * k for lab, k in zip(labels, n))
        coef = I ** 2 / (sp.factorial(n[0]) * sp.factorial(n[1]) * sp.factorial(n[2]))
        total += coef * six_term(words, tr)
    return sp.expand(total)


def cubic_part_B(var, labels, Fsym):
    """Coefficient of s^3 in B(exp(i s A_1), exp(i s A_2), exp(i s A_3))."""
    tr = make_trace(var, Fsym)
    total = 0
    for n in itertools.product(range(4), repeat=3):
        if sum(n) != 3:
            continue
        words = tuple((lab,) * k for lab, k in zip(labels, n))
        coef = I ** 3 / (sp.factorial(n[0]) * sp.factorial(n[1]) * sp.factorial(n[2]))
        total += coef * six_term(words, tr)
    return sp.expand(total)


def main():
    print("Exact steps of the reduction of BG Eq. (8.10), quark part, to eq:quark of the paper")
    a, b, c, F123 = sp.symbols('a b c F123')
    B3 = cubic_part_B({'1': a, '2': b, '3': c}, ('1', '2', '3'), F123)
    print("(a) cubic part of B_123, in units of T (X*Y*Z stands for T(X,Y,Z)):")
    print("    B_3 =", sp.factor(B3))
    print("    coefficient of f^abc A_1 A_2 A_3 (must be 0):", sp.expand(B3).coeff(F123))
    target = I * (2 * a - b - c) * (2 * b - a - c) * (2 * c - a - b)
    print("    B_3 - i T(2A_1-A_2-A_3, 2A_2-A_1-A_3, 2A_3-A_1-A_2) =", sp.expand(B3 - target))
    print("    expanded: B_3/i =", sp.expand(B3 / I))
    # dipole limit
    B3_abb = sp.expand(target.subs(c, b))
    print("    at A_3 = A_2: B_3 - 2 i C(A_1 - A_2) =", sp.expand(B3_abb - 2 * I * (a - b) ** 3),
          "  (so B_122 = 2 Tr{U_1 U_2^+} gives B^-_122 = 4 i C(D_12))")
    print("    B^- = B - conj(B) = 2 i Im B, and B_3 is imaginary, so B^-_3 = 2 B_3")
    print()

    # ------------------------------------------------------------------ (b) the bracket
    x, y, z, w = sp.symbols('x y z zp')

    def Bm3(p, q, r):          # cubic part of B^-, polynomial form: 2 * B_3
        return 2 * I * (2 * p - q - r) * (2 * q - p - r) * (2 * r - p - q)

    def part(p):
        return 2 * Bm3(z, p, w) - Bm3(z, z, p) - Bm3(p, w, w)

    bracket = sp.factor(part(x) - part(y))
    print("(b) [2B^-_{z x z'} - B^-_{z z x} - B^-_{x z' z'}] - (x -> y) at cubic order =", bracket)
    print("    minus (-24 i) T(D_xy, D_zz', D_zz'):", sp.expand(bracket - (-24 * I) * (x - y) * (z - w) ** 2))
    print("    symmetric under z <-> z':", sp.expand(bracket - bracket.subs({z: w, w: z}, simultaneous=True)) == 0)
    print()

    # ------------------------------------------------------------------ (c) BG (7.22) -> (7.23) -> (7.31), (8.8)
    Q, P1, P2, P3 = sp.symbols('Q P1 P2 P3')       # Q = 12 - B_004 - B_044, Pk = 2B_0k4 - B_00k - B_k44
    L12, L13, L23 = sp.symbols('L12 L13 L23')      # L^q symmetric in its labels
    al, nf = sp.symbols('alpha_s n_f', positive=True)

    def coef722(p1, p2, p3):   # right side of (7.22): coefficient of L^q_12 in G^q_finite, 3g
        return sp.Rational(1, 6) * (Q + 2 * p1 + 2 * p2 - 4 * p3)
    # G^q_finite = coef(L12) L12 + (1<->3) + (2<->3): under 1<->3, L12 -> L32 and P1 <-> P3; under 2<->3, L12 -> L13, P2 <-> P3
    Gq = coef722(P1, P2, P3) * L12 + coef722(P3, P2, P1) * L23 + coef722(P1, P3, P2) * L13
    lhs723 = sp.expand(-al ** 2 * nf / (8 * sp.pi ** 4) * Gq)
    rhs723 = sp.expand(-al ** 2 * nf / (48 * sp.pi ** 4) * (
        Q * (L12 + L13 + L23) + 2 * P1 * (L12 + L13 - 2 * L23) + 2 * P2 * (L12 + L23 - 2 * L13)
        + 2 * P3 * (L23 + L13 - 2 * L12)))
    print("(c) BG (7.22) summed over the three pairs minus BG (7.23) as printed:", sp.simplify(lhs723 - rhs723))
    dip = sp.expand(rhs723.subs({P3: P2, L13: L12, L23: 0}))
    # quark terms of (7.31) = (8.8): +9 alpha^2/(4 pi^4) (n_f/54) L12 (B_044+B_004-12) - alpha^2 n_f/(12 pi^4) (P1-P2) L12
    q731 = sp.expand(9 * al ** 2 / (4 * sp.pi ** 4) * nf / 54 * L12 * (-Q)
                     - al ** 2 * nf / (12 * sp.pi ** 4) * (P1 - P2) * L12)
    print("    (7.23) at r_3 = r_2 (L^q_23 -> L^q_22 = 0, L^q_13 -> L^q_12, P3 -> P2) minus quark terms of (7.31)/(8.8):",
          sp.simplify(dip - q731))
    print("    Q = 12 - B_044 - B_004 = 12 - 2Tr{U_0 U_4^+} - 2Tr{U_4 U_0^+} is C-even, so the C-odd part (8.10) keeps")
    print("    -alpha_s^2 n_f/(12 pi^4) (P1^- - P2^-) L^q_12, the odd bracket of (b).")
    print()

    # ------------------------------------------------------------------ (d) coefficient
    cq = al ** 2 * nf / (4 * sp.pi ** 4)
    Nc = 3
    coef = (-al ** 2 * nf / (12 * sp.pi ** 4)) * sp.Rational(-1, 4) * (-24 * I) / (4 * I)
    paper = -6 * cq / (4 * Nc)
    print("(d) coefficient of int K_q T(D_xy,D_zz',D_zz') in dC(D_xy)/dY:")
    print("    from BG (8.10):", sp.simplify(coef), "   eq:quark at N_c = 3, -6 c_q/(4 N_c):", sp.simplify(paper),
          "   difference:", sp.simplify(coef - paper))
    print()

    # ------------------------------------------------------------------ (e) LO normalization
    lo_bg = 3 * al / (2 * sp.pi ** 2) * (4 * I) / (4 * I)
    lo_paper = al * Nc / (2 * sp.pi ** 2)
    print("(e) LO term of BG (8.10) at cubic order, coefficient of int [C(D_xz)+C(D_zy)-C(D_xy)] K:",
          lo_bg, " ; alpha_s N_c/(2 pi^2) at N_c = 3:", lo_paper, " ; difference:", sp.simplify(lo_bg - lo_paper))
    print()

    # ------------------------------------------------------------------ (f) consistency with eq:Bquark via BG (7.32)
    even_paper = sp.Rational(-6, 4 * Nc)       # even part of S_q at cubic order, coefficient of i T(D_xy,D_zz',D_zz')
    lhs732 = 12 * 2 * even_paper * I           # 12 [S_q(z,z') + S_q(z',z)], cubic part, in units of T
    rhs732 = sp.Rational(1, 2) * (-24 * I)     # (1/2)*2*(P1 - P2) at cubic order = cubic part of the B bracket
    print("(f) BG (7.32) at cubic order: 12[S_q(z,z')+S_q(z',z)] =", lhs732, "T ;  B bracket =", rhs732,
          "T ; difference:", sp.simplify(lhs732 - rhs732))
    print()

    # ------------------------------------------------------------------ (g) secondary: C-even part, quadratic order
    def B2(p, q, r):
        return quadratic_part_B({'1': p, '2': q, '3': r}, ('1', '2', '3'))
    print("(g) secondary check, C-even quadratic order of BG (8.8) against eq:Bsinglet (X*Y stands for X^a Y^a):")
    print("    B_123 at order s^2 =", sp.factor(B2(a, b, c)),
          "  = -(1/4)[(a-b)^2+(b-c)^2+(c-a)^2]:", sp.expand(B2(a, b, c) + sp.Rational(1, 4) * ((a - b) ** 2 + (b - c) ** 2 + (c - a) ** 2)) == 0)
    Bxyy2 = sp.factor(B2(x, y, y))
    P2form = lambda p: 2 * B2(z, p, w) - B2(z, z, p) - B2(p, w, w)
    brk2 = sp.expand(P2form(x) - P2form(y))
    Qm2 = sp.factor(B2(z, w, w) + B2(z, z, w))        # B_044 + B_004 - 12 at order 2
    print("    B_xyy at order 2 =", Bxyy2, ";  B bracket of (8.8) at order 2 =", brk2, ";  B_zz'z' + B_zzz' - 12 at order 2 =", Qm2)
    # d/deta B_xyy = -9 al^2/(4 pi^4) (-(n_f/54)) L^q (B_044+B_004-12) - al^2 n_f/(12 pi^4) L^q (bracket), with L^q = -K_q/4
    Kq_ = sp.Symbol('K_q')
    rhs = (-9 * al ** 2 / (4 * sp.pi ** 4)) * (-nf / 54) * (-Kq_ / 4) * Qm2 \
        + (-al ** 2 * nf / (12 * sp.pi ** 4)) * (-Kq_ / 4) * brk2
    # left side: d/dY of B_xyy,2 = -(1/2) d/dY (D_xy^a D_xy^a); so d/dY (D_xy.D_xy) = -2 rhs
    coef_even = sp.simplify(-2 * rhs / (Kq_ * (z - w) ** 2))
    paper_even = -cq / (4 * Nc)
    print("    coefficient of int K_q D_zz'^a D_zz'^a in d(D_xy^a D_xy^a)/dY from BG (8.8):", coef_even,
          ";  eq:Bsinglet at N_c = 3, -c_q/(4 N_c):", sp.simplify(paper_even), ";  difference:", sp.simplify(coef_even - paper_even))
    print()
    print("Result: the quark term of BG (8.10) at cubic order is eq:quark of the paper at N_c = 3, coefficient -alpha_s^2 n_f/(8 pi^4).")


if __name__ == '__main__':
    main()


==> anc/02_three_quark_wilson_loop/bg_reduction_symbolic_output.txt <==
Exact steps of the reduction of BG Eq. (8.10), quark part, to eq:quark of the paper
(a) cubic part of B_123, in units of T (X*Y*Z stands for T(X,Y,Z)):
    B_3 = I*(a - 2*b + c)*(a + b - 2*c)*(2*a - b - c)
    coefficient of f^abc A_1 A_2 A_3 (must be 0): 0
    B_3 - i T(2A_1-A_2-A_3, 2A_2-A_1-A_3, 2A_3-A_1-A_2) = 0
    expanded: B_3/i = 2*a**3 - 3*a**2*b - 3*a**2*c - 3*a*b**2 + 12*a*b*c - 3*a*c**2 + 2*b**3 - 3*b**2*c - 3*b*c**2 + 2*c**3
    at A_3 = A_2: B_3 - 2 i C(A_1 - A_2) = 0   (so B_122 = 2 Tr{U_1 U_2^+} gives B^-_122 = 4 i C(D_12))
    B^- = B - conj(B) = 2 i Im B, and B_3 is imaginary, so B^-_3 = 2 B_3

(b) [2B^-_{z x z'} - B^-_{z z x} - B^-_{x z' z'}] - (x -> y) at cubic order = -24*I*(x - y)*(z - zp)**2
    minus (-24 i) T(D_xy, D_zz', D_zz'): 0
    symmetric under z <-> z': True

(c) BG (7.22) summed over the three pairs minus BG (7.23) as printed: 0
    (7.23) at r_3 = r_2 (L^q_23 -> L^q_22 = 0, L^q_13 -> L^q_12, P3 -> P2) minus quark terms of (7.31)/(8.8): 0
    Q = 12 - B_044 - B_004 = 12 - 2Tr{U_0 U_4^+} - 2Tr{U_4 U_0^+} is C-even, so the C-odd part (8.10) keeps
    -alpha_s^2 n_f/(12 pi^4) (P1^- - P2^-) L^q_12, the odd bracket of (b).

(d) coefficient of int K_q T(D_xy,D_zz',D_zz') in dC(D_xy)/dY:
    from BG (8.10): -alpha_s**2*n_f/(8*pi**4)    eq:quark at N_c = 3, -6 c_q/(4 N_c): -alpha_s**2*n_f/(8*pi**4)    difference: 0

(e) LO term of BG (8.10) at cubic order, coefficient of int [C(D_xz)+C(D_zy)-C(D_xy)] K: 3*alpha_s/(2*pi**2)  ; alpha_s N_c/(2 pi^2) at N_c = 3: 3*alpha_s/(2*pi**2)  ; difference: 0

(f) BG (7.32) at cubic order: 12[S_q(z,z')+S_q(z',z)] = -12*I T ;  B bracket = -12*I T ; difference: 0

(g) secondary check, C-even quadratic order of BG (8.8) against eq:Bsinglet (X*Y stands for X^a Y^a):
    B_123 at order s^2 = -(a**2 - a*b - a*c + b**2 - b*c + c**2)/2   = -(1/4)[(a-b)^2+(b-c)^2+(c-a)^2]: True
    B_xyy at order 2 = -(x - y)**2/2 ;  B bracket of (8.8) at order 2 = 0 ;  B_zz'z' + B_zzz' - 12 at order 2 = -(z - zp)**2
    coefficient of int K_q D_zz'^a D_zz'^a in d(D_xy^a D_xy^a)/dY from BG (8.8): -alpha_s**2*n_f/(48*pi**4) ;  eq:Bsinglet at N_c = 3, -c_q/(4 N_c): -alpha_s**2*n_f/(48*pi**4) ;  difference: 0

Result: the quark term of BG (8.10) at cubic order is eq:quark of the paper at N_c = 3, coefficient -alpha_s^2 n_f/(8 pi^4).


==> anc/02_three_quark_wilson_loop/bg_su3_cubic.py <==
#!/usr/bin/env python3
"""bg_su3_cubic.py.

The quark part of the C-odd dipole equation of Balitsky and Grabovsky (arXiv:1405.0443v3,
Eq. (8.10)) expanded to cubic order in the fields, checked with explicit SU(3) matrices.

Run:   python3 -I bg_su3_cubic.py > bg_su3_cubic_output.txt      (about 1 minute)

Conventions (those of the paper):
  t^a = lambda^a/2 (Gell-Mann), tr(t^a t^b) = delta^ab/2;  U_x = exp(i A_x), A_x = A_x^a t^a;
  D_xy = A_x - A_y;  C(D) = -(1/24) d^abc D^a D^b D^c;  T(D1,D2,D3) = -(1/24) d^abc D1^a D2^b D3^c.
  quark color structure of the paper (eq:Bquark):
      S_q(z,z') = Tr{t^a U_x t^b U_y^+} [ Tr{t^a U_z t^b U_z'^+} - (z' -> z) ].
Conventions of Balitsky and Grabovsky (BG):
  three-quark Wilson loop, BG Eq. (2.4):
      B(M1,M2,M3) = eps^{i'j'h'} eps_{ijh} (M1)_{i'}^i (M2)_{j'}^j (M3)_{h'}^h ,   B_abc = B(U_a,U_b,U_c),
  B^-_abc = B_abc - B(U_a^+,U_b^+,U_c^+)  (BG Eqs. (7.34), (7.35)).
  BG position labels (1,2,0,4) are the points (x,y,z,z') of the paper.

What is checked (each line prints the largest deviation over the random field sets):
 (1) group identities with exact SU(3) elements: B(U1,U1,U3) = 2 Tr(U1^+ U3) (BG Eqs. (3.17), (B.2)),
     so B_xyy = 2 Tr{U_x U_y^+}; symmetry of B in its arguments; B(U^+,U^+,U^+) = conj B; B(U,U,U) = 6;
     the Levi-Civita contraction against the six-term trace formula.
 (2) Taylor coefficients in s (A -> s A), from the exact truncated series of U to order 4:
     B^-_abc     : orders 0, 1, 2, 4 vanish; order 3 = 2i T(D_ab+D_ac, D_ba+D_bc, D_ca+D_cb)
     B^-_xyy     : order 3 = 4i C(D_xy)
     odd bracket of BG Eq. (8.10),
        O = [2B^-_{zxz'} - B^-_{zzx} - B^-_{xz'z'}] - (x -> y)      (BG: (2B^-_014-B^-_001-B^-_144)-(2B^-_024-B^-_002-B^-_244))
                 : orders 1, 2, 4 vanish; order 3 = -24 i T(D_xy, D_zz', D_zz')
 (3) BG Eq. (7.32) through order 3, and the size of its order-4 difference; its left side is
     12 [S_q(z,z') + S_q(z',z)] with the S_q of the paper, and [S_q(z,z') + S_q(z',z)] at order 3 equals
     -i T(D_xy,D_zz',D_zz') for SU(3) (eq:Bquark, even part doubled, N_c = 3).
 (4) BG Eq. (7.22) (the three-gluon linearization of the color structure of their quark kernel, Eq. (5.7))
     through order 3, and the size of its order-4 difference.
 (5) true group elements U = exp(i s A) at 50 digits (mpmath), s = 1e-6: O(s)/s^3 and B^-_xyy(s)/s^3
     against the order-3 coefficients of (2).
 (6) deliberate errors: each prediction of (2) with a wrong coefficient or a wrong argument must fail.
 Secondary (C-even, quadratic order; used in bg_reduction_symbolic.py (g) to compare BG Eq. (8.8) with
 eq:Bsinglet): B_xyy -> -(1/2) D_xy^a D_xy^a; the B bracket of (8.8) has no quadratic term;
 B_zz'z' + B_zzz' - 12 -> -D_zz'^a D_zz'^a.
"""
import itertools
import math

import mpmath as mp
import numpy as np
from scipy.linalg import expm

SEED = 20261121
NTRIALS = 20
ORDER = 4
rng = np.random.default_rng(SEED)

# ------------------------------------------------------------------ SU(3) algebra
def gellmann3():
    l = np.zeros((8, 3, 3), complex)
    l[0][0, 1] = l[0][1, 0] = 1
    l[1][0, 1] = -1j; l[1][1, 0] = 1j
    l[2][0, 0] = 1; l[2][1, 1] = -1
    l[3][0, 2] = l[3][2, 0] = 1
    l[4][0, 2] = -1j; l[4][2, 0] = 1j
    l[5][1, 2] = l[5][2, 1] = 1
    l[6][1, 2] = -1j; l[6][2, 1] = 1j
    l[7][0, 0] = l[7][1, 1] = 1 / np.sqrt(3); l[7][2, 2] = -2 / np.sqrt(3)
    return l / 2


t = gellmann3()
d = np.zeros((8, 8, 8))
for a, b, c in itertools.product(range(8), repeat=3):
    d[a, b, c] = 2 * np.trace((t[a] @ t[b] + t[b] @ t[a]) @ t[c]).real

eps = np.zeros((3, 3, 3))
for p in itertools.permutations(range(3)):
    eps[p] = np.linalg.det(np.eye(3)[list(p)])


def comps(A):
    return np.array([2 * np.trace(A @ ta).real for ta in t])


def Tform(D1, D2, D3):
    return -(1.0 / 24.0) * np.einsum('abc,a,b,c->', d, D1, D2, D3)


def Cform(D):
    return Tform(D, D, D)


def Tmatrix(X, Y, Z):
    """T in matrix form, -(1/12) tr({X,Y} Z), for traceless X, Y, Z (no d^abc used)."""
    return -(1.0 / 12.0) * np.trace((X @ Y + Y @ X) @ Z)


def Bmat(M1, M2, M3):
    return np.einsum('pqr,ijk,pi,qj,rk->', eps, eps, M1, M2, M3)


def Btrace(M1, M2, M3):
    tr = np.trace
    return (tr(M1) * tr(M2) * tr(M3) - tr(M1 @ M2) * tr(M3) - tr(M1 @ M3) * tr(M2)
            - tr(M2 @ M3) * tr(M1) + tr(M1 @ M2 @ M3) + tr(M1 @ M3 @ M2))


def randA():
    return np.einsum('a,aij->ij', rng.normal(size=8), t)


# ------------------------------------------------------------------ truncated power series in s
def pexp(A, sign):
    """exp(i*sign*s*A) truncated at s^ORDER: list of matrix coefficients."""
    P = [np.eye(3, dtype=complex)]
    term = np.eye(3, dtype=complex)
    for k in range(1, ORDER + 1):
        term = term @ (1j * sign * A)
        P.append(term / math.factorial(k))
    return P


def const(M):
    return [M.astype(complex)] + [np.zeros((3, 3), complex) for _ in range(ORDER)]


def pmul(P, Q):
    R = [np.zeros((3, 3), complex) for _ in range(ORDER + 1)]
    for i, p in enumerate(P):
        for j, q in enumerate(Q):
            if i + j <= ORDER:
                R[i + j] = R[i + j] + p @ q
    return R


def ptr(P):
    return np.array([np.trace(p) for p in P])


def smul(a, b):
    r = np.zeros(ORDER + 1, complex)
    for i in range(ORDER + 1):
        for j in range(ORDER + 1 - i):
            r[i + j] += a[i] * b[j]
    return r


def Bpoly(P1, P2, P3):
    out = np.zeros(ORDER + 1, complex)
    for n1 in range(ORDER + 1):
        for n2 in range(ORDER + 1 - n1):
            for n3 in range(ORDER + 1 - n1 - n2):
                out[n1 + n2 + n3] += Bmat(P1[n1], P2[n2], P3[n3])
    return out


class Fields:
    """Random fields at the positions 1,2,3,0,4 of BG; x=1, y=2, z=0, z'=4 in the paper."""

    def __init__(self):
        self.A = {k: randA() for k in '12304'}
        self.c = {k: comps(v) for k, v in self.A.items()}
        self.U = {k: pexp(v, +1) for k, v in self.A.items()}
        self.Ud = {k: pexp(v, -1) for k, v in self.A.items()}
        self._B = {}

    def D(self, a, b):
        return self.c[a] - self.c[b]

    def B(self, a, b, c):
        key = (a, b, c)
        if key not in self._B:
            self._B[key] = Bpoly(self.U[a], self.U[b], self.U[c])
        return self._B[key]

    def Bbar(self, a, b, c):
        return Bpoly(self.Ud[a], self.Ud[b], self.Ud[c])

    def Bm(self, a, b, c):
        return self.B(a, b, c) - self.Bbar(a, b, c)

    def tr_tUtU(self, a, b, P, Q):
        return ptr(pmul(pmul(pmul(const(t[a]), P), const(t[b])), Q))


def odd_bracket(F):
    """[2B^-_{0 1 4} - B^-_{0 0 1} - B^-_{1 4 4}] - (1 -> 2), BG Eq. (8.10)."""
    def part(k):
        return 2 * F.Bm('0', k, '4') - F.Bm('0', '0', k) - F.Bm(k, '4', '4')
    return part('1') - part('2')


def Sq_poly(F, x, y, z, zp):
    """S_q(z,z') of the paper = sum_ab Tr{t^a U_x t^b U_y^+}[Tr{t^a U_z t^b U_z'^+} - Tr{t^a U_z t^b U_z^+}]."""
    out = np.zeros(ORDER + 1, complex)
    for a in range(8):
        for b in range(8):
            outer = F.tr_tUtU(a, b, F.U[x], F.Ud[y])
            inner = F.tr_tUtU(a, b, F.U[z], F.Ud[zp]) - F.tr_tUtU(a, b, F.U[z], F.Ud[z])
            out += smul(outer, inner)
    return out


def bg_732_lhs(F):
    """12{tr(U2^+ t^a U1 t^b) tr(U4^+ t^a U0 t^b) - (0 -> 4)} + (0 <-> 4), as printed in BG Eq. (7.32)."""
    out = np.zeros(ORDER + 1, complex)
    for a in range(8):
        for b in range(8):
            outer = F.tr_tUtU(a, b, F.U['1'], F.Ud['2'])          # tr(U2^+ t^a U1 t^b) = Tr{t^a U1 t^b U2^+}
            term = (F.tr_tUtU(a, b, F.U['0'], F.Ud['4']) - F.tr_tUtU(a, b, F.U['4'], F.Ud['4'])
                    + F.tr_tUtU(a, b, F.U['4'], F.Ud['0']) - F.tr_tUtU(a, b, F.U['0'], F.Ud['0']))
            out += 12 * smul(outer, term)
    return out


def bg_732_rhs(F):
    B = F.B
    six = np.zeros(ORDER + 1, complex); six[0] = 1.0
    return 0.5 * (12 * six - B('0', '4', '4') - B('0', '0', '4')
                  + 2 * (2 * B('0', '1', '4') - B('0', '0', '1') - B('1', '4', '4'))
                  - 2 * (2 * B('0', '2', '4') - B('0', '0', '2') - B('2', '4', '4')))


def bg_722_lhs(F):
    """(1/2){ ( Y(1,2;0,4) + Y(2,1;0,4) ) + (0 <-> 4) }, the coefficient of L^q_12 in BG Eq. (5.7)."""
    def Y(i, j, o, f):
        Uio = pmul(pmul(F.U[i], F.Ud[o]), F.U[f])          # U_i U_o^+ U_f
        Ufi = pmul(pmul(F.U[f], F.Ud[o]), F.U[i])          # U_f U_o^+ U_i
        Uij = pmul(pmul(F.U[i], F.Ud[o]), F.U[j])          # U_i U_o^+ U_j
        tr_of = ptr(pmul(F.Ud[o], F.U[f]))                 # tr(U_o^+ U_f)
        Bij3 = F.B(i, j, '3')
        res = (1.0 / 3.0) * (Bpoly(Uio, F.U[j], F.U['3']) + Bpoly(Ufi, F.U[j], F.U['3']))
        res = res - (1.0 / 9.0) * smul(Bij3, tr_of)
        res = res + Bpoly(Uij, F.U['3'], F.U[f])
        res = res + (1.0 / 6.0) * Bij3
        res = res - 0.25 * (smul(F.B(o, i, '3'), F.B(o, o, j)) + smul(F.B(o, o, i), F.B(o, j, '3'))
                            - smul(F.B(o, i, j), F.B(o, o, '3')))
        return res
    X04 = Y('1', '2', '0', '4') + Y('2', '1', '0', '4')
    X40 = Y('1', '2', '4', '0') + Y('2', '1', '4', '0')
    return 0.5 * (X04 + X40)


def bg_722_rhs(F):
    B = F.B
    six = np.zeros(ORDER + 1, complex); six[0] = 1.0
    P = lambda k: 2 * B('0', k, '4') - B('0', '0', k) - B(k, '4', '4')
    return (1.0 / 6.0) * (12 * six - B('0', '0', '4') - B('0', '4', '4')
                          + 2 * P('1') + 2 * P('2') - 4 * P('3'))


# ------------------------------------------------------------------ mpmath: true group elements
mp.mp.dps = 50
PERMS = [(p, int(round(np.linalg.det(np.eye(3)[list(p)])))) for p in itertools.permutations(range(3))]


def mp_matrix(A):
    """The double-precision field as a 50-digit matrix, made exactly traceless and Hermitian.
    (In double precision tr A is about 1e-16; at s = 1e-6 the resulting linear term 2i s tr A of a
    three-quark loop would be visible against s^3, so the trace is removed at 50 digits.)"""
    M = mp.matrix(3, 3)
    for i in range(3):
        for j in range(i, 3):
            z = complex(A[i, j])
            M[i, j] = mp.mpc(z.real, z.imag) if i != j else mp.mpf(z.real)
            M[j, i] = mp.conj(M[i, j])
    tr3 = (M[0, 0] + M[1, 1] + M[2, 2]) / 3
    for i in range(3):
        M[i, i] -= tr3
    return M


def mp_B(M1, M2, M3):
    s = mp.mpc(0)
    for (p, sp) in PERMS:
        for (q, sq) in PERMS:
            s += sp * sq * M1[p[0], q[0]] * M2[p[1], q[1]] * M3[p[2], q[2]]
    return s


def mp_T(X, Y, Z):
    M = (X * Y + Y * X) * Z
    return -(M[0, 0] + M[1, 1] + M[2, 2]) / 12


def mp_check(F, s):
    A = {k: mp_matrix(v) for k, v in F.A.items()}
    U = {k: mp.expm(1j * s * v) for k, v in A.items()}
    Ud = {k: mp.expm(-1j * s * v) for k, v in A.items()}
    Bm = lambda a, b, c: mp_B(U[a], U[b], U[c]) - mp_B(Ud[a], Ud[b], Ud[c])
    part = lambda k: 2 * Bm('0', k, '4') - Bm('0', '0', k) - Bm(k, '4', '4')
    O = (part('1') - part('2')) / s ** 3
    Dxy, Dzz = A['1'] - A['2'], A['0'] - A['4']
    predO = -24j * mp_T(Dxy, Dzz, Dzz)
    Bxyy = Bm('1', '2', '2') / s ** 3
    predB = 4j * mp_T(Dxy, Dxy, Dxy)
    return abs(O - predO), abs(predO), abs(Bxyy - predB), abs(predB)


# ------------------------------------------------------------------ main
def main():
    print("Quark part of BG Eq. (8.10) at cubic order, explicit SU(3) matrices")
    print(f"seed {SEED}, {NTRIALS} random field sets, A^a ~ N(0,1), series to order s^{ORDER}")
    print()
    # normalization checks
    dev_norm = np.max(np.abs(np.einsum('aij,bji->ab', t, t) - 0.5 * np.eye(8)))
    dd = np.einsum('abc,abc->', d, d)
    print(f"tr(t^a t^b) - delta/2 : {dev_norm:.1e};  d^abc d^abc = {dd:.12f} (40/3 = {40/3:.12f})")

    # (1) group identities with exact SU(3) elements
    w = dict(B113=0.0, sym=0.0, conj=0.0, B111=0.0, trace_formula=0.0, Tmat=0.0)
    for _ in range(NTRIALS):
        A1, A2, A3 = randA(), randA(), randA()
        U1, U2, U3 = expm(1j * A1), expm(1j * A2), expm(1j * A3)
        w['B113'] = max(w['B113'], abs(Bmat(U1, U1, U3) - 2 * np.trace(U1.conj().T @ U3)))
        b = Bmat(U1, U2, U3)
        for p in itertools.permutations([U1, U2, U3]):
            w['sym'] = max(w['sym'], abs(Bmat(*p) - b))
        w['conj'] = max(w['conj'], abs(Bmat(U1.conj().T, U2.conj().T, U3.conj().T) - np.conj(b)))
        w['B111'] = max(w['B111'], abs(Bmat(U1, U1, U1) - 6))
        w['trace_formula'] = max(w['trace_formula'], abs(Btrace(U1, U2, U3) - b))
        w['Tmat'] = max(w['Tmat'], abs(Tmatrix(A1, A2, A3) - Tform(comps(A1), comps(A2), comps(A3))))
    print("(1) exact SU(3) elements U = expm(iA):")
    print(f"    B(U1,U1,U3) - 2 Tr(U1^+ U3)              (BG (3.17), (B.2)) : {w['B113']:.1e}")
    print(f"    B symmetric under permutations of its arguments          : {w['sym']:.1e}")
    print(f"    B(U1^+,U2^+,U3^+) - conj B(U1,U2,U3)                     : {w['conj']:.1e}")
    print(f"    B(U,U,U) - 6                                              : {w['B111']:.1e}")
    print(f"    Levi-Civita contraction - six-term trace formula          : {w['trace_formula']:.1e}")
    print(f"    T from d^abc - T from -(1/12) tr({{X,Y}}Z)                  : {w['Tmat']:.1e}")
    print()

    # (2)-(4) Taylor coefficients
    w = {k: 0.0 for k in ['Bm_even', 'Bm_lin', 'Bm_3', 'Bm_3_re', 'Bxyy_3', 'O_low', 'O_4', 'O_3',
                          '732_03', '732_bg_vs_paper', 'Sq_3', '722_03', 'B3_real']}
    scale = {k: 0.0 for k in ['Bm_3', 'Bxyy_3', 'O_3', 'Sq_3']}
    d732_4, d722_4, size732_4, size722_4 = [], [], [], []
    mut = dict(coef48=np.inf, form_xxz=np.inf, B_wrong=np.inf, coef12_Sq=np.inf)
    fieldsets = []
    for trial in range(NTRIALS):
        F = Fields()
        fieldsets.append(F)
        # generic three-quark loop at distinct points 0,1,4 and at 1,2,3
        for (a, b, c) in [('0', '1', '4'), ('1', '2', '3'), ('0', '2', '4')]:
            Bm = F.Bm(a, b, c)
            w['Bm_even'] = max(w['Bm_even'], abs(Bm[0]), abs(Bm[2]), abs(Bm[4]))
            w['Bm_lin'] = max(w['Bm_lin'], abs(Bm[1]))
            pred = 2j * Tform(F.D(a, b) + F.D(a, c), F.D(b, a) + F.D(b, c), F.D(c, a) + F.D(c, b))
            w['Bm_3'] = max(w['Bm_3'], abs(Bm[3] - pred)); scale['Bm_3'] = max(scale['Bm_3'], abs(pred))
            w['Bm_3_re'] = max(w['Bm_3_re'], abs(Bm[3].real))
            w['B3_real'] = max(w['B3_real'], abs(F.B(a, b, c)[3].real))
            wrong = 2j * Tform(F.D(a, b), F.D(b, c), F.D(c, a))
            mut['B_wrong'] = min(mut['B_wrong'], abs(Bm[3] - wrong) / max(abs(pred), 1e-300))
        # dipole limit
        Bm = F.Bm('1', '2', '2')
        pred = 4j * Cform(F.D('1', '2'))
        w['Bxyy_3'] = max(w['Bxyy_3'], abs(Bm[3] - pred)); scale['Bxyy_3'] = max(scale['Bxyy_3'], abs(pred))
        # odd bracket of BG (8.10)
        O = odd_bracket(F)
        Dxy, Dzz = F.D('1', '2'), F.D('0', '4')
        pred = -24j * Tform(Dxy, Dzz, Dzz)
        w['O_low'] = max(w['O_low'], abs(O[0]), abs(O[1]), abs(O[2]))
        w['O_4'] = max(w['O_4'], abs(O[4]))
        w['O_3'] = max(w['O_3'], abs(O[3] - pred)); scale['O_3'] = max(scale['O_3'], abs(pred))
        mut['coef48'] = min(mut['coef48'], abs(O[3] - 2 * pred) / abs(pred))
        mut['form_xxz'] = min(mut['form_xxz'], abs(O[3] - (-24j) * Tform(Dxy, Dxy, Dzz)) / abs(pred))
        # secondary check, C-even quadratic order (BG (8.8) against eq:Bsinglet):
        # B_xyy -> -(1/2) D_xy.D_xy ;  bracket of B (not B^-) -> 0 ;  B_044 + B_004 - 12 -> -D_zz'.D_zz'
        Pb = lambda k: 2 * F.B('0', k, '4') - F.B('0', '0', k) - F.B(k, '4', '4')
        w['even2_Bxyy'] = max(w.get('even2_Bxyy', 0.0), abs(F.B('1', '2', '2')[2] + 0.5 * np.dot(Dxy, Dxy)))
        w['even2_bracket'] = max(w.get('even2_bracket', 0.0), abs((Pb('1') - Pb('2'))[2]))
        w['even2_Q'] = max(w.get('even2_Q', 0.0), abs((F.B('0', '4', '4') + F.B('0', '0', '4'))[2] + np.dot(Dzz, Dzz)))
        # BG (7.32) and the S_q of the paper
        if trial < 6:
            L = bg_732_lhs(F); R = bg_732_rhs(F)
            w['732_03'] = max(w['732_03'], np.max(np.abs(L[:4] - R[:4])))
            d732_4.append(abs(L[4] - R[4])); size732_4.append(max(abs(L[4]), abs(R[4])))
            Ssym = Sq_poly(F, '1', '2', '0', '4') + Sq_poly(F, '1', '2', '4', '0')
            w['732_bg_vs_paper'] = max(w['732_bg_vs_paper'], np.max(np.abs(12 * Ssym - L)))
            predS = -1j * Tform(Dxy, Dzz, Dzz)
            w['Sq_3'] = max(w['Sq_3'], abs(Ssym[3] - predS)); scale['Sq_3'] = max(scale['Sq_3'], abs(predS))
            mut['coef12_Sq'] = min(mut['coef12_Sq'], abs(Ssym[3] - 2 * predS) / abs(predS))
            # BG (7.22)
            L = bg_722_lhs(F); R = bg_722_rhs(F)
            w['722_03'] = max(w['722_03'], np.max(np.abs(L[:4] - R[:4])))
            d722_4.append(abs(L[4] - R[4])); size722_4.append(max(abs(L[4]), abs(R[4])))

    print("(2) Taylor coefficients in s (A -> sA), exact truncated series; max |deviation| over trials")
    print(f"    B^-_abc orders 0, 2, 4 (must vanish)                         : {w['Bm_even']:.1e}")
    print(f"    B^-_abc order 1 (must vanish)                                : {w['Bm_lin']:.1e}")
    print(f"    B_abc order 3, real part (no C-even cubic term)              : {w['B3_real']:.1e}")
    print(f"    B^-_abc order 3 - 2i T(D_ab+D_ac, D_ba+D_bc, D_ca+D_cb)       : {w['Bm_3']:.1e}"
          f"   (max |prediction| {scale['Bm_3']:.2f})")
    print(f"    B^-_xyy order 3 - 4i C(D_xy)                                 : {w['Bxyy_3']:.1e}"
          f"   (max |prediction| {scale['Bxyy_3']:.2f})")
    print(f"    odd bracket O, orders 0, 1, 2 (must vanish)                  : {w['O_low']:.1e}")
    print(f"    odd bracket O, order 4 (must vanish)                         : {w['O_4']:.1e}")
    print(f"    odd bracket O, order 3 - (-24 i) T(D_xy, D_zz', D_zz')        : {w['O_3']:.1e}"
          f"   (max |prediction| {scale['O_3']:.2f})")
    print("    secondary, C-even quadratic order (for BG (8.8) against eq:Bsinglet):")
    print(f"      B_xyy order 2 + (1/2) D_xy^a D_xy^a                        : {w['even2_Bxyy']:.1e}")
    print(f"      bracket of B (not B^-) at order 2 (must vanish)            : {w['even2_bracket']:.1e}")
    print(f"      (B_zz'z' + B_zzz') order 2 + D_zz'^a D_zz'^a                 : {w['even2_Q']:.1e}")
    print()
    print("(3) BG Eq. (7.32) (first 6 field sets)")
    print(f"    printed left side - 12[S_q(z,z')+S_q(z',z)] of the paper, all orders : {w['732_bg_vs_paper']:.1e}")
    print(f"    left side - right side, orders 0 to 3                         : {w['732_03']:.1e}")
    print(f"    left side - right side, order 4 (dropped by the 3g approx.)  : "
          f"min {min(d732_4):.3f}, max {max(d732_4):.3f}  (sizes of the order-4 terms up to {max(size732_4):.2f})")
    print(f"    [S_q(z,z')+S_q(z',z)] order 3 - (-i) T(D_xy,D_zz',D_zz')      : {w['Sq_3']:.1e}"
          f"   (max |prediction| {scale['Sq_3']:.2f})")
    print()
    print("(4) BG Eq. (7.22) (first 6 field sets)")
    print(f"    left side - right side, orders 0 to 3                         : {w['722_03']:.1e}")
    print(f"    left side - right side, order 4 (dropped by the 3g approx.)  : "
          f"min {min(d722_4):.3f}, max {max(d722_4):.3f}  (sizes of the order-4 terms up to {max(size722_4):.2f})")
    print()

    # (5) true group elements
    s = mp.mpf('1e-6')
    rows = [mp_check(F, s) for F in fieldsets[:4]]
    print("(5) true group elements U = exp(i s A), mpmath 50 digits, s = 1e-6 (first 4 field sets)")
    print("    |O(s)/s^3 - (-24i)T(D_xy,D_zz',D_zz')| / |prediction| : "
          + ", ".join(mp.nstr(r[0] / r[1], 3) for r in rows))
    print("    |B^-_xyy(s)/s^3 - 4i C(D_xy)| / |prediction|          : "
          + ", ".join(mp.nstr(r[2] / r[3], 3) for r in rows))
    print("    (relative differences of order s^2 = 1e-12 are the quintic terms)")
    print()

    print("(6) deliberate errors (smallest relative deviation over trials; each must lie far above the 1e-14 of (2)-(3))")
    print(f"    odd bracket against -48 i T(D_xy,D_zz',D_zz')                 : {mut['coef48']:.3f}")
    print(f"    odd bracket against -24 i T(D_xy,D_xy,D_zz')                  : {mut['form_xxz']:.3f}")
    print(f"    B^-_abc against 2i T(D_ab, D_bc, D_ca)                        : {mut['B_wrong']:.3f}")
    print(f"    [S_q(z,z')+S_q(z',z)] order 3 against -2i T(D_xy,D_zz',D_zz') : {mut['coef12_Sq']:.3f}")
    print()
    print("Result: at cubic order, O = -24 i T(D_xy,D_zz',D_zz') and B^-_xyy = 4 i C(D_xy) in SU(3).")


if __name__ == '__main__':
    main()


==> anc/02_three_quark_wilson_loop/bg_su3_cubic_output.txt <==
Quark part of BG Eq. (8.10) at cubic order, explicit SU(3) matrices
seed 20261121, 20 random field sets, A^a ~ N(0,1), series to order s^4

tr(t^a t^b) - delta/2 : 1.1e-16;  d^abc d^abc = 13.333333333333 (40/3 = 13.333333333333)
(1) exact SU(3) elements U = expm(iA):
    B(U1,U1,U3) - 2 Tr(U1^+ U3)              (BG (3.17), (B.2)) : 1.7e-15
    B symmetric under permutations of its arguments          : 9.2e-16
    B(U1^+,U2^+,U3^+) - conj B(U1,U2,U3)                     : 4.7e-16
    B(U,U,U) - 6                                              : 4.4e-15
    Levi-Civita contraction - six-term trace formula          : 1.6e-15
    T from d^abc - T from -(1/12) tr({X,Y}Z)                  : 1.7e-16

(2) Taylor coefficients in s (A -> sA), exact truncated series; max |deviation| over trials
    B^-_abc orders 0, 2, 4 (must vanish)                         : 0.0e+00
    B^-_abc order 1 (must vanish)                                : 1.2e-15
    B_abc order 3, real part (no C-even cubic term)              : 8.2e-16
    B^-_abc order 3 - 2i T(D_ab+D_ac, D_ba+D_bc, D_ca+D_cb)       : 1.3e-14   (max |prediction| 9.91)
    B^-_xyy order 3 - 4i C(D_xy)                                 : 3.1e-15   (max |prediction| 6.82)
    odd bracket O, orders 0, 1, 2 (must vanish)                  : 7.8e-16
    odd bracket O, order 4 (must vanish)                         : 0.0e+00
    odd bracket O, order 3 - (-24 i) T(D_xy, D_zz', D_zz')        : 1.4e-14   (max |prediction| 35.49)
    secondary, C-even quadratic order (for BG (8.8) against eq:Bsinglet):
      B_xyy order 2 + (1/2) D_xy^a D_xy^a                        : 3.6e-15
      bracket of B (not B^-) at order 2 (must vanish)            : 7.1e-15
      (B_zz'z' + B_zzz') order 2 + D_zz'^a D_zz'^a                 : 1.1e-14

(3) BG Eq. (7.32) (first 6 field sets)
    printed left side - 12[S_q(z,z')+S_q(z',z)] of the paper, all orders : 8.5e-14
    left side - right side, orders 0 to 3                         : 1.1e-14
    left side - right side, order 4 (dropped by the 3g approx.)  : min 0.844, max 104.553  (sizes of the order-4 terms up to 108.47)
    [S_q(z,z')+S_q(z',z)] order 3 - (-i) T(D_xy,D_zz',D_zz')      : 5.6e-16   (max |prediction| 1.48)

(4) BG Eq. (7.22) (first 6 field sets)
    left side - right side, orders 0 to 3                         : 1.2e-14
    left side - right side, order 4 (dropped by the 3g approx.)  : min 0.107, max 30.493  (sizes of the order-4 terms up to 41.14)

(5) true group elements U = exp(i s A), mpmath 50 digits, s = 1e-6 (first 4 field sets)
    |O(s)/s^3 - (-24i)T(D_xy,D_zz',D_zz')| / |prediction| : 7.34e-13, 6.29e-13, 1.18e-13, 9.55e-13
    |B^-_xyy(s)/s^3 - 4i C(D_xy)| / |prediction|          : 2.62e-13, 2.98e-13, 5.83e-13, 1.73e-13
    (relative differences of order s^2 = 1e-12 are the quintic terms)

(6) deliberate errors (smallest relative deviation over trials; each must lie far above the 1e-14 of (2)-(3))
    odd bracket against -48 i T(D_xy,D_zz',D_zz')                 : 1.000
    odd bracket against -24 i T(D_xy,D_xy,D_zz')                  : 0.268
    B^-_abc against 2i T(D_ab, D_bc, D_ca)                        : 0.059
    [S_q(z,z')+S_q(z',z)] order 3 against -2i T(D_xy,D_zz',D_zz') : 1.000

Result: at cubic order, O = -24 i T(D_xy,D_zz',D_zz') and B^-_xyy = 4 i C(D_xy) in SU(3).


==> anc/03_abelian_pair_kernel/bflv_mellin.wl <==
(* bflv_mellin.wl -- symbolic eigenvalue of the Abelian part (the non-planar quark loop) of the symmetric adjoint
   pair kernel of Bartels, Fadin, Lipatov and Vacca, arXiv:1210.0797v1, Eq. (39) with Eq. (40), at zero momentum
   transfer, written independently of the Python programs.

   Kernel convention (BFLV Eq. (3), Fadin et al.): (K phi)(q1) = Int d^2q1'/(q1'^2 q2'^2) K(q1,q1';q) phi(q1').
   With K^a_f = alpha_s^2 b_f/(4 pi^3) Int dx dz [bracket + image], q1 = (1,0), q1' = t (cos th, sin th),
   phi(q1') = (q1'^2)^g e^{i n th}:
     khat(n,g) = 1/(4 pi^3) Int_0^inf dt t^(2g-3) Int_0^{2pi} dth e^{i n th} Int_0^1 dx Int_0^1 dz [bracket + image].
   Steps:
   (a) the bracket is a polynomial of degree <= 2 in c = cos th (checked: no sin th survives once
       sin^2 -> 1 - cos^2), so (1/2pi) Int dth e^{i n th} c^m = 2^-m Binomial[m, (m-n)/2] (m - n even), else 0;
   (b) symmetrization under x -> 1-x and z -> 1-z (exact changes of variable): it removes the parts odd
       under x -> 1-x (or z -> 1-z), whose t integrals diverge at fixed x, z although they integrate to
       zero over x (or z) at every t;
   (c) the rational part is checked to be t^2 P(x,z)/(a + b t^2), a = x(1-x), b = z(1-z), and the
       logarithm comes with Log[a/(a + b t^2)]; the Mellin transforms in t are done by Integrate;
   (d) the z and x integrals are done by Integrate; the result is compared with w(n,g) of Kotikov-Lipatov.
   Run: wolframscript -file bflv_mellin.wl > bflv_mellin_output.txt *)

Print["Wolfram ", $Version];
ClearAll[x, z, t, th, g, c, Lg, invR12, a, b];

trig[e_] := Expand[e /. Sin[th]^2 -> 1 - Cos[th]^2];
f39[q1_, q2_, q1p_, q2p_] := Module[{q, k, q1s, q2s, qs, q1ps, q2ps, ks, r11, r12, R11, R12},
  q = q1 + q2; k = q1 - q1p;
  q1s = trig[q1.q1]; q2s = trig[q2.q2]; qs = trig[q.q]; q1ps = trig[q1p.q1p]; q2ps = trig[q2p.q2p]; ks = trig[k.k];
  r11 = x (z q1 - (1 - z) q2);
  r12 = x z q1 + (1 - x) (1 - z) q2 + (1 - z) k;
  R11 = Expand[x (1 - x) (z q1s + (1 - z) q2s) + x^2 z (1 - z) qs];
  R12 = Expand[x (1 - x) (z q1s + (1 - z) q2s) + z (1 - z) (x q1ps + (1 - x) q2ps - x (1 - x) qs)];
  If[Expand[R11 - x (1 - x)] =!= 0 || Expand[R12 - (x (1 - x) + z (1 - z) t^2)] =!= 0,
     Print["R11/R12 mismatch"]; Abort[]];
  trig[-2 x (1 - x) (2 q1.q2 Lg + (q1s - 2 r11.q1) (q2s + 2 r11.q2)/R11 + (q1s - 2 r12.q1) (q2ps - ks - 2 r12.q2) invR12)
     + x qs (q1s - 2 r11.q1)/R11
     + (-4 (q2.q2p) (q1.r12) - 2 q1s (r12.k) + 2 (q1.k) (q2.k) + q1s q2s + ks (q1 - q2).(q1 - q2)/2
        + x qs (2 q1.r12 - q1s)) invR12]];

Q1 = {1, 0}; Q1p = t {Cos[th], Sin[th]};
kfwd = f39[Q1, -Q1, Q1p, -Q1p];
kimg = f39[-Q1, Q1, -Q1p, Q1p];
Print["image under (q1<->q2, q1'<->q2') equals original at q = 0: ", Expand[Together[kfwd - kimg]] === 0];
kraw = Expand[Together[kfwd + kimg]];
kc = Expand[kraw /. Cos[th] -> c];
Print["no sin(theta) left: ", FreeQ[kc, Sin], ";  degree in cos(theta): ", Exponent[kc, c]];

proj[m_, n_] := If[Abs[n] <= m && EvenQ[m - n], 2^-m Binomial[m, (m - n)/2], 0];
mode[n_] := Expand[Sum[Coefficient[kc, c, m] proj[m, n], {m, 0, Exponent[kc, c]}]];

w[n_, gg_] := Cos[Pi gg]/((1 - 2 gg) Sin[Pi gg]^2) *
   ((2 + 3 gg (1 - gg)) KroneckerDelta[n, 0] - gg (1 - gg)/2 KroneckerDelta[Abs[n], 2])/((3 - 2 gg) (1 + 2 gg));

R12e = x (1 - x) + z (1 - z) t^2;
asm = 0 < g < 1 && 0 < x < 1 && 0 < z < 1;
melRatGen = Integrate[t^(2 g - 1)/(a + b t^2), {t, 0, Infinity}, Assumptions -> 0 < g < 1 && a > 0 && b > 0];
melLogGen = Integrate[t^(2 g - 3) Log[a/(a + b t^2)], {t, 0, Infinity}, Assumptions -> 0 < g < 1 && a > 0 && b > 0];
Print["Int_0^inf t^(2g-1)/(a+b t^2) dt = ", melRatGen];
Print["Int_0^inf t^(2g-3) Log[a/(a+b t^2)] dt = ", melLogGen];

khat[n_] := Module[{m, msym, logpart, rest, num, P, mel, zx},
  m = mode[n];
  (* average over x -> 1-x and z -> 1-z, exact changes of variable of the x,z integral at fixed t *)
  msym = Expand[(m + (m /. x -> 1 - x) + (m /. z -> 1 - z) + (m /. {x -> 1 - x, z -> 1 - z}))/4];
  logpart = Factor[Coefficient[msym, Lg, 1]];
  rest = Expand[msym - Coefficient[msym, Lg, 1] Lg];
  num = Factor[Together[(rest /. invR12 -> 1/R12e) R12e]];
  P = Factor[num/t^2];
  Print["n = ", n, ":  log coefficient (x-symmetrized) = ", logpart, ";  rational part = t^2 (", P, ")/R12"];
  If[!PolynomialQ[P, {x, z, t}] || !FreeQ[P, t] || !FreeQ[logpart, t],
     Print["  unexpected t dependence"]; Abort[]];
  mel = Expand[P (melRatGen /. {a -> x (1 - x), b -> z (1 - z)}) + logpart (melLogGen /. {a -> x (1 - x), b -> z (1 - z)})];
  zx = Integrate[mel, {z, 0, 1}, {x, 0, 1}, Assumptions -> 0 < g < 1];
  zx/(2 Pi^2)];

Do[
  res = khat[n];
  Print["  khat(", n, ", g) = ", FullSimplify[res, 0 < g < 1]];
  Print["  FullSimplify[khat - w(n,g)] = ", FullSimplify[res - w[n, g], 0 < g < 1]];
  Print["  check at g = 1/2 + 3 I/10: khat = ", N[res /. g -> 1/2 + 3 I/10, 25], "   w = ", N[w[n, 1/2 + 3 I/10], 25]],
  {n, 0, 4}];


==> anc/03_abelian_pair_kernel/bflv_mellin_output.txt <==
Wolfram 13.1.0 for Mac OS X ARM (64-bit) (June 16, 2022)
image under (q1<->q2, q1'<->q2') equals original at q = 0: True
no sin(theta) left: True;  degree in cos(theta): 2
Int_0^inf t^(2g-1)/(a+b t^2) dt = (a^(-1 + g)*Pi*Csc[g*Pi])/(2*b^g)
Int_0^inf t^(2g-3) Log[a/(a+b t^2)] dt = ((a/b)^g*b*Pi*Csc[g*Pi])/(-2*a + 2*a*g)
n = 0:  log coefficient (x-symmetrized) = -8*(-1 + x)*x;  rational part = t^2 (2*(1 - 2*z + 4*x*z - 4*x^2*z + 2*z^2 - 4*x*z^2 + 4*x^2*z^2))/R12
  khat(0, g) = ((2 - 3*(-1 + g)*g)*Pi*Csc[g*Pi]^2)/(8*Gamma[5/2 - g]*Gamma[3/2 + g])
  FullSimplify[khat - w(n,g)] = 0
  check at g = 1/2 + 3 I/10: khat = 0.57515524222667049030320872738544547837`25.15051499783199 + 0``25.390729915329*I   w = 0.57515524222667049030320872738544544874`25.
n = 1:  log coefficient (x-symmetrized) = 0;  rational part = t^2 (0)/R12
  khat(1, g) = 0
  FullSimplify[khat - w(n,g)] = 0
  check at g = 1/2 + 3 I/10: khat = 0   w = 0
n = 2:  log coefficient (x-symmetrized) = 0;  rational part = t^2 (-4*(-1 + x)*x*(-1 + z)*z)/R12
  khat(2, g) = -(((-1 + g)^2*g^2*Pi*Csc[g*Pi]^3)/(Gamma[4 - 2*g]*Gamma[2 + 2*g]))
  FullSimplify[khat - w(n,g)] = 0
  check at g = 1/2 + 3 I/10: khat = -0.03237628846971323952037929922368401677`25.15051499783199 + 0``26.640287936907875*I   w = -0.03237628846971323952037929922368401533`25.
n = 3:  log coefficient (x-symmetrized) = 0;  rational part = t^2 (0)/R12
  khat(3, g) = 0
  FullSimplify[khat - w(n,g)] = 0
  check at g = 1/2 + 3 I/10: khat = 0   w = 0
n = 4:  log coefficient (x-symmetrized) = 0;  rational part = t^2 (0)/R12
  khat(4, g) = 0
  FullSimplify[khat - w(n,g)] = 0
  check at g = 1/2 + 3 I/10: khat = 0   w = 0


==> anc/03_abelian_pair_kernel/color_bf.py <==
#!/usr/bin/env python3
"""color_bf.py -- the abelian color coefficient b_f of Eq. (13) of arXiv:1210.0797v1,
    b_f = kappa_f N_c n_f / (2 (N_c^2-4)(N_c^2-1)) d_{a c1 c2} d_{a c1' c2'} Tr(T^c1 T^c2' T^c2 T^c1' + T^c2 T^c2' T^c1 T^c1'),
with explicit SU(N) generators: fundamental Dirac quarks (kappa_f = 1, Tr t^a t^b = delta/2), per flavor;
the same trace operator averaged over the color-singlet pair; and adjoint matter (T^c_ab = -i f_cab).
Expected: -1/(2N) per flavor (symmetric adjoint pair), -1/(4N) (singlet pair), 0 (adjoint matter).
Run: python3 -I color_bf.py
"""
import numpy as np


def gens(N):
    """Generalized Gell-Mann matrices / 2, Tr(t^a t^b) = delta^ab / 2."""
    T = []
    for j in range(N):
        for k in range(j + 1, N):
            m = np.zeros((N, N), complex); m[j, k] = m[k, j] = 1; T.append(m / 2)
            m = np.zeros((N, N), complex); m[j, k] = -1j; m[k, j] = 1j; T.append(m / 2)
    for l in range(1, N):
        m = np.zeros((N, N), complex)
        for j in range(l):
            m[j, j] = 1
        m[l, l] = -l
        T.append(m / np.sqrt(2 * l * (l + 1)))
    return np.array(T)


for N in (3, 4, 5):
    t = gens(N)
    n = N * N - 1
    assert np.allclose(np.einsum('aij,bji->ab', t, t), np.eye(n) / 2)
    anti = np.einsum('aij,bjk,cki->abc', t, t, t)            # Tr(t^a t^b t^c)
    d = 2 * (anti + np.einsum('abc->bac', anti)).real        # d^abc = 2 Tr({t^a,t^b} t^c)
    f = (-2j * (anti - np.einsum('abc->bac', anti))).real    # f^abc = -2i Tr([t^a,t^b] t^c)
    dd = np.einsum('abc,abc->', d, d)
    def trace4(T):
        """tr4[a,b,c,d] = Tr(T^a T^b T^c T^d), via the pair products M[a,b] = T^a T^b."""
        M = np.einsum('aij,bjk->abik', T, T)
        return np.einsum('abik,cdki->abcd', M, M)

    # traces of the non-planar loop: X[c1,c2,c1p,c2p] = Tr(T^c1 T^c2' T^c2 T^c1') = tr4[c1, c2p, c2, c1p],
    #                 Y[c1,c2,c1p,c2p] = Tr(T^c2 T^c2' T^c1 T^c1') = tr4[c2, c2p, c1, c1p]
    tr4 = trace4(t)
    X = np.einsum('adbc->abcd', tr4)
    Y = np.einsum('bdac->abcd', tr4)
    S = X + Y
    bf = (N / (2 * (N * N - 4) * (N * N - 1)) * np.einsum('xab,xcd,abcd->', d, d, S)).real
    # singlet: average of the same trace operator, (1/2) S, over the singlet pair state delta/sqrt(n)
    b1 = (0.5 * np.einsum('aacc->', S) / n).real
    # adjoint matter: generators (T^c)_ab = -i f_{cab}
    TA = -1j * f
    tr4A = trace4(TA)
    SA = np.einsum('adbc->abcd', tr4A) + np.einsum('bdac->abcd', tr4A)
    bA = (N / (2 * (N * N - 4) * (N * N - 1)) * np.einsum('xab,xcd,abcd->', d, d, SA))
    print(f'SU({N}):  d.d = {dd:.12f} (expected {(N*N-4)*(N*N-1)/N:.12f});  b_f per flavor = {bf:+.15f} '
          f'(expected {-1/(2*N):+.15f});  singlet = {b1:+.15f} (expected {-1/(4*N):+.15f});  '
          f'adjoint = {abs(bA):.2e}')


==> anc/03_abelian_pair_kernel/color_bf_output.txt <==
SU(3):  d.d = 13.333333333333 (expected 13.333333333333);  b_f per flavor = -0.166666666666667 (expected -0.166666666666667);  singlet = -0.083333333333333 (expected -0.083333333333333);  adjoint = 4.37e-17
SU(4):  d.d = 45.000000000000 (expected 45.000000000000);  b_f per flavor = -0.125000000000000 (expected -0.125000000000000);  singlet = -0.062500000000000 (expected -0.062500000000000);  adjoint = 1.57e-17
SU(5):  d.d = 100.800000000000 (expected 100.800000000000);  b_f per flavor = -0.100000000000000 (expected -0.100000000000000);  singlet = -0.050000000000000 (expected -0.050000000000000);  adjoint = 1.30e-17


==> anc/03_abelian_pair_kernel/eigen_mom.py <==
#!/usr/bin/env python3
"""eigen_mom.py -- eigenvalue of the Abelian part (the non-planar quark loop) of the symmetric adjoint pair kernel of
Bartels, Fadin, Lipatov and Vacca, arXiv:1210.0797v1 Eq. (39) with Eq. (40), at zero momentum transfer,
on the functions (q1'^2)^gamma e^{i n theta'}, gamma = 1/2 + i nu, compared with w(n, gamma) of
Kotikov and Lipatov (hep-ph/0004008, the n_f/N_c^3 term of their delta(n,gamma)).

Convention (Fadin et al., BFLV Eq. (3)): the kernel acts as
    (K phi)(q1) = Int d^2q1' / (q1'^2 q2'^2) K(q1, q1'; q) phi(q1'),   q2' = q - q1',
and its eigenvalue is the shift of j - 1.  We write K^a_f = alpha_s^2 b_f khat and compute khat.

Reduction (checked here against a brute-force evaluation of Eq. (39)):
with q1 = (1,0), |q1'| = t, a = x(1-x), eta = t / sqrt(4a + t^2), T = artanh(eta)/eta,
    G_n(t) = (1/2pi) Int dtheta e^{i n theta} Int_0^1 dx Int_0^1 dz [bracket of Eq. (39) + image]
           = Int_0^1 dx g_n(a, eta),
    g_0 = (24a - 4)(1 - T) + 4 eta^2 (1 + 2a) T,     g_{+-2} = -4a [1 - (1 - eta^2) T],
    g_{+-1} = g_{|n|>=3} = 0 after the x integration,
and
    khat(n, nu) = (1/(2 pi^2)) Int_0^inf dt t^(2 i nu - 2) G_n(t).

Run: python3 -I eigen_mom.py            (about 7 minutes)
"""
import sys
import time
import mpmath as mp

mp.mp.dps = 30


def T_minus1(eta, one_minus_eta):
    """artanh(eta)/eta - 1: series for small eta, and artanh = (ln(1+eta) - ln(1-eta))/2 with 1 - eta
    supplied without cancellation for eta near 1."""
    if eta < mp.mpf('0.25'):
        s = mp.mpf(0)
        e2 = eta * eta
        p = e2
        m = 1
        while True:
            term = p / (2 * m + 1)
            s += term
            if abs(term) < mp.eps * abs(s) * mp.mpf('1e-3'):
                break
            p *= e2
            m += 1
        return s
    return (mp.log1p(eta) - mp.log(one_minus_eta)) / (2 * eta) - 1


def g_modes(a, t):
    """(g_0, g_2) at given a = x(1-x) and t."""
    D = mp.sqrt(4 * a + t * t)
    eta = t / D
    Tm1 = T_minus1(eta, 4 * a / (D * (D + t)))
    T = 1 + Tm1
    e2 = eta * eta
    # 1 - (1 - eta^2) T = -Tm1 + eta^2 T
    phi = -Tm1 + e2 * T
    g0 = (24 * a - 4) * (-Tm1) + 4 * e2 * (1 + 2 * a) * T
    g2 = -4 * a * phi
    return g0, g2


def G(t):
    """(G_0(t), G_2(t)); the integrand depends on x through a = x(1-x), so 2 Int_0^{1/2}."""
    t = mp.mpf(t)
    f0 = lambda x: g_modes(x * (1 - x), t)[0]
    f2 = lambda x: g_modes(x * (1 - x), t)[1]
    return 2 * mp.quad(f0, [0, mp.mpf('0.25'), mp.mpf('0.5')]), 2 * mp.quad(f2, [0, mp.mpf('0.25'), mp.mpf('0.5')])


def w_KL(n, gamma):
    """n_f/N_c^3 term of Kotikov-Lipatov delta(n,gamma) divided by -pi^2 (Eq. (w) of the paper)."""
    pre = mp.cos(mp.pi * gamma) / ((1 - 2 * gamma) * mp.sin(mp.pi * gamma) ** 2) / ((3 - 2 * gamma) * (1 + 2 * gamma))
    if n == 0:
        return pre * (2 + 3 * gamma * (1 - gamma))
    if abs(n) == 2:
        return pre * (-gamma * (1 - gamma) / 2)
    return mp.mpf(0)


def w_KL_safe(n, nu):
    nu = mp.mpf(nu)
    if nu == 0:
        # limit gamma -> 1/2: cos(pi g)/(1-2g) -> pi/2
        g = mp.mpf(1) / 2
        rat = (2 + 3 * g * (1 - g)) if n == 0 else (-g * (1 - g) / 2 if abs(n) == 2 else 0)
        return mp.pi / 2 * rat / ((3 - 2 * g) * (1 + 2 * g))
    return w_KL(n, mp.mpf(1) / 2 + 1j * nu)


def beta_closed(n, gamma):
    """The Mellin-Beta closed form of the reduced kernel (before simplification to w)."""
    B = lambda p, q: mp.beta(p, q)
    g = gamma
    b00 = B(g, g) * B(1 - g, 1 - g)
    b01 = B(g, g) * B(2 - g, 2 - g)
    b11 = B(1 + g, 1 + g) * B(2 - g, 2 - g)
    if n == 0:
        return (b00 - 2 * b01 - 4 * g / (1 - g) * b11) / (2 * mp.pi * mp.sin(mp.pi * g))
    if abs(n) == 2:
        return -b11 / (mp.pi * mp.sin(mp.pi * g))
    return mp.mpf(0)


if __name__ == '__main__':
    t_start = time.time()
    print('# eigen_mom.py, mpmath', mp.__version__, 'dps', mp.mp.dps, flush=True)

    # (1) reduction against the brute-force values of explore_mom.py (Eq. (39) integrated over x, z at dps 15,
    #     angular modes by an 8-point trapezoid, exact for these trigonometric polynomials)
    brute = {'0.01': ('0.00303376159476', '-6.66379290931e-5'), '0.1': ('0.180007025672', '-0.00650266624721'),
             '0.5': ('2.23654277693', '-0.120420600414'), '1': ('5.07982797089', '-0.292017202911'),
             '2': ('8.94617110774', '-0.481682401654'), '10': ('18.0007025672', '-0.650266624721')}
    print('# (1) G_n(t) from the reduced form against the brute-force integration of Eq. (39) (12 printed digits)')
    for ts, (b0, b2) in brute.items():
        g0, g2 = G(mp.mpf(ts))
        print(f't = {ts:5s}  G0 = {mp.nstr(g0, 15):>22s}  brute {b0:>18s}  rel {mp.nstr(abs(g0 / mp.mpf(b0) - 1), 2):>8s}'
              f'   G2 = {mp.nstr(g2, 15):>22s}  brute {b2:>18s}  rel {mp.nstr(abs(g2 / mp.mpf(b2) - 1), 2):>8s}', flush=True)

    # (2) the symmetry G_n(1/t) = G_n(t)/t^2 (gamma <-> 1 - gamma)
    print('# (2) G_n(1/t) t^2 / G_n(t) - 1')
    for ts in ('0.03', '0.37', '1.9'):
        t = mp.mpf(ts)
        a0, a2 = G(t)
        c0, c2 = G(1 / t)
        print(f't = {ts}:  n=0 {mp.nstr(c0 * t * t / a0 - 1, 3)}   n=2 {mp.nstr(c2 * t * t / a2 - 1, 3)}', flush=True)

    # (3) the eigenvalue khat(n, nu) by integration over y = ln t, |y| <= YMAX, against w(n, 1/2 + i nu).
    #     Both half-lines are integrated (the symmetry of (2) is not used). Beyond |y| = 60 the integrand is
    #     below 70 e^{-60} ~ 6e-25 in modulus.
    YMAX = 60
    print(f'# (3) khat(n,nu) = (1/2pi^2) Int_{{-{YMAX}}}^{{{YMAX}}} dy e^{{(2i nu - 1) y}} G_n(e^y)  against  w(n, 1/2 + i nu)')
    cache = {}

    def Gy(y):
        if y not in cache:
            cache[y] = G(mp.exp(y))
        return cache[y]

    for nu in ('0', '0.001', '0.3', '0.7', '1.1', '2.5'):
        nuv = mp.mpf(nu)
        for n, idx in ((0, 0), (2, 1)):
            t0 = time.time()
            f = lambda y: mp.exp((2j * nuv - 1) * y) * Gy(y)[idx]
            pts = [-YMAX, -40, -20, -10, -5, -2, 0, 2, 5, 10, 20, 40, YMAX]
            val = mp.quad(f, pts) / (2 * mp.pi ** 2)
            ref = w_KL_safe(n, nuv)
            print(f'n = {n:2d}  nu = {nu:6s}  khat = {mp.nstr(val.real, 22):>28s}  (imag {mp.nstr(val.imag, 2):>9s})'
                  f'   w = {mp.nstr(mp.re(ref), 22):>28s}   khat/w - 1 = {mp.nstr(val.real / mp.re(ref) - 1, 3):>9s}'
                  f'   ({time.time() - t0:.0f} s)', flush=True)

    # (4) the Mellin-Beta closed form against w at complex gamma inside 0 < Re gamma < 1
    print('# (4) closed form in Beta functions (from the Mellin transform) against w at sample gamma')
    for gs in ('0.5+0.3j', '0.2+0.1j', '0.77-1.3j', '0.5+2.5j'):
        g = mp.mpc(complex(gs))
        for n in (0, 2):
            bc = beta_closed(n, g)
            ref = w_KL(n, g)
            print(f'gamma = {gs:10s} n = {n}:  closed = {mp.nstr(bc, 18)}   w = {mp.nstr(ref, 18)}   |diff| = {mp.nstr(abs(bc - ref), 3)}')
    print(f'# total time {time.time() - t_start:.0f} s')


==> anc/03_abelian_pair_kernel/eigen_mom_output.txt <==
# eigen_mom.py, mpmath 1.3.0 dps 30
# (1) G_n(t) from the reduced form against the brute-force integration of Eq. (39) (12 printed digits)
t = 0.01   G0 =    0.00303376159476274  brute   0.00303376159476  rel  9.0e-13   G2 =   -6.66379290930877e-5  brute  -6.66379290931e-5  rel  1.8e-13
t = 0.1    G0 =       0.18000702567163  brute     0.180007025672  rel  2.1e-12   G2 =   -0.00650266624721326  brute  -0.00650266624721  rel  5.0e-13
t = 0.5    G0 =       2.23654277693381  brute      2.23654277693  rel  1.7e-12   G2 =     -0.120420600413547  brute    -0.120420600414  rel  3.8e-12
t = 1      G0 =        5.0798279708861  brute      5.07982797089  rel  7.7e-13   G2 =      -0.29201720291139  brute    -0.292017202911  rel  1.3e-12
t = 2      G0 =       8.94617110773523  brute      8.94617110774  rel  5.3e-13   G2 =     -0.481682401654188  brute    -0.481682401654  rel  3.9e-13
t = 10     G0 =        18.000702567163  brute      18.0007025672  rel  2.1e-12   G2 =     -0.650266624721326  brute    -0.650266624721  rel  5.0e-13
# (2) G_n(1/t) t^2 / G_n(t) - 1
t = 0.03:  n=0 1.97e-31   n=2 0.0
t = 0.37:  n=0 1.97e-31   n=2 0.0
t = 1.9:  n=0 -1.97e-31   n=2 -9.86e-32
# (3) khat(n,nu) = (1/2pi^2) Int_{-60}^{60} dy e^{(2i nu - 1) y} G_n(e^y)  against  w(n, 1/2 + i nu)
n =  0  nu = 0       khat =      1.079922474671491425749  (imag       0.0)   w =      1.079922474671491425722   khat/w - 1 =  2.53e-20   (274 s)
n =  2  nu = 0       khat =   -0.04908738521234051935098  (imag       0.0)   w =   -0.04908738521234051935098   khat/w - 1 = -3.78e-25   (0 s)
n =  0  nu = 0.001   khat =      1.079913690892488982325  (imag  -2.5e-21)   w =      1.079913690892488982298   khat/w - 1 =  2.52e-20   (0 s)
n =  2  nu = 0.001   khat =   -0.04908712874800739091255  (imag  -1.4e-27)   w =   -0.04908712874800739091255   khat/w - 1 = -3.77e-25   (0 s)
n =  0  nu = 0.3     khat =     0.5751552422266704902896  (imag  -2.8e-20)   w =     0.5751552422266704903032   khat/w - 1 = -2.37e-20   (4 s)
n =  2  nu = 0.3     khat =   -0.03237628846971323952038  (imag   2.5e-25)   w =   -0.03237628846971323952038   khat/w - 1 =  6.72e-25   (0 s)
n =  0  nu = 0.7     khat =     0.1081215990298097309239  (imag  -4.8e-21)   w =     0.1081215990298097309014   khat/w - 1 =  2.08e-19   (58 s)
n =  2  nu = 0.7     khat =  -0.009479855839106540387092  (imag   2.7e-24)   w =  -0.009479855839106540387088   khat/w - 1 =  4.15e-22   (93 s)
n =  0  nu = 1.1     khat =    0.02064733222190172990821  (imag   1.1e-20)   w =    0.02064733222190172991142   khat/w - 1 = -1.55e-19   (20 s)
n =  2  nu = 1.1     khat =  -0.002362469047333583516509  (imag   3.0e-24)   w =   -0.00236246904733358351651   khat/w - 1 = -3.91e-22   (0 s)
n =  0  nu = 2.5     khat =  0.0001151222773929626672757  (imag  -5.8e-22)   w =  0.0001151222773929626676617   khat/w - 1 = -3.35e-18   (11 s)
n =  2  nu = 2.5     khat = -0.00001740220472219203116012  (imag   3.0e-24)   w = -0.00001740220472219203115817   khat/w - 1 =  1.12e-19   (0 s)
# (4) closed form in Beta functions (from the Mellin transform) against w at sample gamma
gamma = 0.5+0.3j   n = 0:  closed = (0.575155242226670514 - 3.59078799544600273e-32j)   w = (0.575155242226670514 - 5.59242636052176406e-33j)   |diff| = 1.03e-31
gamma = 0.5+0.3j   n = 2:  closed = (-0.0323762884697132404 + 2.02130450074774985e-33j)   w = (-0.0323762884697132404 + 3.14805457380364198e-34j)   |diff| = 6.39e-33
gamma = 0.2+0.1j   n = 0:  closed = (1.62749713511628078 - 1.3225334932351127j)   w = (1.62749713511628078 - 1.3225334932351127j)   |diff| = 5.58e-31
gamma = 0.2+0.1j   n = 2:  closed = (-0.0687512053534612231 + 0.0302651991374976813j)   w = (-0.0687512053534612231 + 0.0302651991374976813j)   |diff| = 1.54e-32
gamma = 0.77-1.3j  n = 0:  closed = (0.00464111945238346431 - 0.00797880264872914237j)   w = (0.00464111945238346431 - 0.00797880264872914237j)   |diff| = 1.72e-33
gamma = 0.77-1.3j  n = 2:  closed = (-0.00067453422145714566 + 0.000952488042219520838j)   w = (-0.00067453422145714566 + 0.000952488042219520838j)   |diff| = 4.81e-34
gamma = 0.5+2.5j   n = 0:  closed = (0.000115122277392962668 - 1.28067646163268649e-35j)   w = (0.000115122277392962668 - 9.76055018413337565e-36j)   |diff| = 3.05e-36
gamma = 0.5+2.5j   n = 2:  closed = (-0.0000174022047221920312 + 1.475432893979713e-36j)   w = (-0.0000174022047221920312 + 1.47543200457830097e-36j)   |diff| = 3.01e-36
# total time 461 s


==> anc/03_abelian_pair_kernel/explore_mom.py <==
#!/usr/bin/env python3
"""Brute-force evaluation: the Abelian part (the non-planar quark loop) of the symmetric adjoint pair kernel of
Bartels, Fadin, Lipatov and Vacca (arXiv:1210.0797v1), Eq. (39) with Eq. (40), at zero momentum transfer.
Prints the angular Fourier modes G_n(t) of the x,z-integrated kernel for a few t, to see the behavior.
Run: python3 -I explore_mom.py
"""
import mpmath as mp

mp.mp.dps = 15


def dot(a, b):
    return a[0] * b[0] + a[1] * b[1]


def add(a, b):
    return (a[0] + b[0], a[1] + b[1])


def sub(a, b):
    return (a[0] - b[0], a[1] - b[1])


def smul(s, a):
    return (s * a[0], s * a[1])


def F39(x, z, q1, q2, q1p, q2p):
    """Integrand of Eq. (39) of 1210.0797v1 inside the square bracket, one ordering, without the factor
    alpha_s^2 b_f/(4 pi^3). Vectors are 2-tuples; k = q1 - q1p, q = q1 + q2 (Eqs. (37), (40))."""
    q = add(q1, q2)
    k = sub(q1, q1p)
    q1s, q2s, qs = dot(q1, q1), dot(q2, q2), dot(q, q)
    q1ps, q2ps = dot(q1p, q1p), dot(q2p, q2p)
    ks = dot(k, k)
    r11 = smul(x, sub(smul(z, q1), smul(1 - z, q2)))
    r12 = add(add(smul(x * z, q1), smul((1 - x) * (1 - z), q2)), smul(1 - z, k))
    R11 = x * (1 - x) * (z * q1s + (1 - z) * q2s) + x * x * z * (1 - z) * qs
    R12 = x * (1 - x) * (z * q1s + (1 - z) * q2s) + z * (1 - z) * (x * q1ps + (1 - x) * q2ps - x * (1 - x) * qs)
    t1 = -2 * x * (1 - x) * (2 * dot(q1, q2) * mp.log(R11 / R12)
                             + (q1s - 2 * dot(r11, q1)) * (q2s + 2 * dot(r11, q2)) / R11
                             + (q1s - 2 * dot(r12, q1)) * (q2ps - ks - 2 * dot(r12, q2)) / R12)
    t2 = x * qs * (q1s - 2 * dot(r11, q1)) / R11
    t3 = (-4 * dot(q2, q2p) * dot(q1, r12) - 2 * q1s * dot(r12, k) + 2 * dot(q1, k) * dot(q2, k) + q1s * q2s
          + ks * dot(sub(q1, q2), sub(q1, q2)) / 2 + x * qs * (2 * dot(q1, r12) - q1s)) / R12
    return t1 + t2 + t3


def K39(x, z, q1, q2, q1p, q2p):
    """Bracket of Eq. (39) plus its image under (q1 <-> q2, q1' <-> q2')."""
    return F39(x, z, q1, q2, q1p, q2p) + F39(x, z, q2, q1, q2p, q1p)


def modes(t, ntheta=8):
    """(1/2pi) Int dtheta e^{i n theta} Int dx dz K39 at q = 0, q1 = (1,0), q1' = t(cos,sin), for n = 0,1,2."""
    vals = []
    for j in range(ntheta):
        th = 2 * mp.pi * j / ntheta
        q1 = (mp.mpf(1), mp.mpf(0))
        q1p = (t * mp.cos(th), t * mp.sin(th))
        f = lambda x, z: K39(x, z, q1, smul(-1, q1), q1p, smul(-1, q1p))
        vals.append((th, mp.quad(f, [0, 0.5, 1], [0, 0.5, 1])))
    out = {}
    for n in (0, 1, 2, 3):
        out[n] = sum(v * mp.expj(n * th) for th, v in vals) / ntheta
    return out


if __name__ == '__main__':
    import time
    for t in ('0.01', '0.1', '0.5', '1', '2', '10', '100'):
        t0 = time.time()
        m = modes(mp.mpf(t))
        print('t =', t, ' G0 =', mp.nstr(m[0], 12), ' G1 =', mp.nstr(m[1], 8), ' G2 =', mp.nstr(m[2], 12),
              ' G3 =', mp.nstr(m[3], 4), f' ({time.time() - t0:.1f} s)', flush=True)


==> anc/03_abelian_pair_kernel/explore_mom_output.txt <==
# Console output of: timeout 600 python3 -I explore_mom.py   (21 November 2026, mpmath 1.3.0, dps 15)
# The run was stopped by the 600 s limit before the last point (t = 100); the six lines below are the values
# it printed. G_n = (1/2pi) Int dtheta e^{i n theta} Int_0^1 dx Int_0^1 dz [bracket of Eq. (39) + image], q = 0,
# from Eq. (39) evaluated directly (two-dimensional x,z quadrature, eight angles). eigen_mom.py uses these
# values as the brute-force reference for its reduced form.
t = 0.01  G0 = (0.00303376159476 + 0.0j)  G1 = (-2.1684043e-19 + 5.4210109e-20j)  G2 = (-6.66379290931e-5 + 1.08420217249e-19j)  G3 = (-5.421e-20 - 2.168e-19j)  (155.1 s)
t = 0.1  G0 = (0.180007025672 + 0.0j)  G1 = (-1.7347235e-17 + 0.0j)  G2 = (-0.00650266624721 + 1.38777878078e-17j)  G3 = (0.0 - 1.735e-17j)  (90.8 s)
t = 0.5  G0 = (2.23654277693 + 0.0j)  G1 = (-1.9428903e-16 - 1.3877788e-16j)  G2 = (-0.120420600414 + 5.55111512313e-17j)  G3 = (0.0 - 3.053e-16j)  (94.8 s)
t = 1  G0 = (5.07982797089 + 0.0j)  G1 = (-3.3306691e-16 + 5.5511151e-17j)  G2 = (-0.292017202911 + 2.22044604925e-16j)  G3 = (-1.11e-16 - 6.106e-16j)  (48.3 s)
t = 2  G0 = (8.94617110774 + 0.0j)  G1 = (-7.7715612e-16 - 5.5511151e-16j)  G2 = (-0.481682401654 + 2.22044604925e-16j)  G3 = (0.0 - 1.221e-15j)  (79.7 s)
t = 10  G0 = (18.0007025672 + 0.0j)  G1 = (-4.4408921e-16 - 8.8817842e-16j)  G2 = (-0.650266624721 + 4.4408920985e-16j)  G3 = (-6.661e-16 - 2.22e-15j)  (80.8 s)


==> anc/03_abelian_pair_kernel/pair_average.py <==
#!/usr/bin/env python3
"""pair_average.py -- the average over P_{1,0} (Eqs. (P10), (avg10) of the paper) of the eigenvalue
of the Abelian part of the symmetric adjoint pair kernel of Bartels, Fadin, Lipatov and Vacca (arXiv:1210.0797v1,
Eq. (39)), computed from that kernel directly, without w of Kotikov and Lipatov.

With khat(n',nu') = (1/(2 pi^2)) Int dy e^{(2 i nu' - 1) y} G_{n'}(e^y) (eigen_mom.py), the nu' integral is
done first, as a Fourier transform of the distribution P_{1,0}:
    Sum_{n' even} Int dnu' P_{1,0}(n',nu') khat(n',nu')
        = (1/(2 pi^2)) Int dy e^{-y} [ G_0(e^y) Phat_0(y) + 2 G_2(e^y) Phat_2(y) ],
    Phat_{n'}(y) = Int dnu' P_{1,0}(n',nu') e^{2 i nu' y}   (closed form from the residues),
since G_{+-1} and G_{|n'|>=3} vanish and G_{-2} = G_2, P_{1,0}(-2,.) = P_{1,0}(2,.). Then
    <khat>_P = (that sum) / Z_{1,0},   Z_{1,0} = Sum_{n' even} Int dnu' P_{1,0} (= 3 pi zeta(3), checked here),
and the first-order shift at (n,nu) = (1,0) is 3 alpha_s^2 b_f <khat>_P = -(3 n_f alpha_s^2/(2 N_c)) <khat>_P.
Run: python3 -I pair_average.py
"""
import os
import sys
import time
import sympy as sp
import mpmath as mp

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import eigen_mom as em  # noqa: E402  (G_n(t) of the reduced kernel)

mp.mp.dps = 30

# the distribution P_{1,0} at (n, nu) = (1, 0): P = (nu'^2 + n'^2/4) / D_1^2, D_1 = [nu'^2 + (n'-1)^2/4][nu'^2 + (n'+1)^2/4]
nu, y = sp.symbols('nu y', real=True)


def P_sym(npr):
    D1 = (nu ** 2 + sp.Rational((npr - 1) ** 2, 4)) * (nu ** 2 + sp.Rational((npr + 1) ** 2, 4))
    return (nu ** 2 + sp.Rational(npr ** 2, 4)) / D1 ** 2


def P_num(npr, v):
    D1 = (v * v + mp.mpf((npr - 1) ** 2) / 4) * (v * v + mp.mpf((npr + 1) ** 2) / 4)
    return (v * v + mp.mpf(npr * npr) / 4) / D1 ** 2


def fourier(P, poles):
    """Phat(y) for y >= 0 by the residues in the upper half plane."""
    tot = 0
    for p in poles:
        tot += sp.residue(P * sp.exp(2 * sp.I * nu * y), nu, p)
    return sp.simplify(sp.expand(2 * sp.pi * sp.I * tot))


if __name__ == '__main__':
    t_start = time.time()
    print('# pair_average.py, mpmath', mp.__version__, 'dps', mp.mp.dps, flush=True)
    P0, P2 = P_sym(0), P_sym(2)
    print('P_{1,0}(0,nu)  =', sp.factor(P0))
    print('P_{1,0}(2,nu)  =', sp.factor(P2), ' (= P_{1,0}(-2,nu):', sp.simplify(P2 - P_sym(-2)) == 0, ')')
    P0hat = fourier(P0, [sp.I / 2])
    P2hat = fourier(P2, [sp.I / 2, 3 * sp.I / 2])
    print('Phat_0(y), y >= 0 =', P0hat)
    print('Phat_2(y), y >= 0 =', P2hat)
    f0 = sp.lambdify(y, P0hat, 'mpmath')
    f2 = sp.lambdify(y, P2hat, 'mpmath')
    Ph0 = lambda yy: mp.re(f0(abs(yy)))
    Ph2 = lambda yy: mp.re(f2(abs(yy)))

    # checks of the Fourier transforms against direct nu integration
    for yy in (0, mp.mpf('0.7'), mp.mpf(3)):
        if yy == 0:
            d0 = mp.quad(lambda v: P_num(0, v), [-mp.inf, 0, mp.inf])
            d2 = mp.quad(lambda v: P_num(2, v), [-mp.inf, 0, mp.inf])
        else:  # even integrand, oscillatory: quadosc on (0, inf)
            d0 = 2 * mp.quadosc(lambda v: P_num(0, v) * mp.cos(2 * v * yy), [0, mp.inf], omega=2 * yy)
            d2 = 2 * mp.quadosc(lambda v: P_num(2, v) * mp.cos(2 * v * yy), [0, mp.inf], omega=2 * yy)
        print(f'check y = {mp.nstr(yy, 3)}:  Phat_0 {mp.nstr(Ph0(yy), 20)} vs {mp.nstr(d0, 20)};'
              f'  Phat_2 {mp.nstr(Ph2(yy), 20)} vs {mp.nstr(d2, 20)}', flush=True)

    # Z_{1,0} = Sum over even n' of Int P_{1,0}(n', nu') dnu'
    def Zterm(npr):
        return mp.quad(lambda v: P_num(npr, v), [-mp.inf, 0, mp.inf])
    Z = Zterm(0) + 2 * mp.nsum(lambda k: Zterm(2 * int(k)), [1, mp.inf])
    print(f'Z_(1,0) = {mp.nstr(Z, 25)}   3 pi zeta(3) = {mp.nstr(3 * mp.pi * mp.zeta(3), 25)}', flush=True)

    # numerator from the kernel of Eq. (39) directly
    cache = {}

    def Gy(yy):
        if yy not in cache:
            cache[yy] = em.G(mp.exp(yy))
        return cache[yy]

    YMAX = 60
    integrand = lambda yy: mp.exp(-yy) * (Gy(yy)[0] * Ph0(yy) + 2 * Gy(yy)[1] * Ph2(yy))
    pts = [-YMAX, -40, -20, -10, -5, -2, 0, 2, 5, 10, 20, 40, YMAX]
    num = mp.quad(integrand, pts) / (2 * mp.pi ** 2)
    num0 = mp.quad(lambda yy: mp.exp(-yy) * Gy(yy)[0] * Ph0(yy), pts) / (2 * mp.pi ** 2)
    num2 = mp.quad(lambda yy: mp.exp(-yy) * Gy(yy)[1] * Ph2(yy), pts) / (2 * mp.pi ** 2)
    avg = num / Z
    print(f'Int dnu P(0,nu) khat(0,nu)  = {mp.nstr(num0, 22)}   (Eq. (I02): I_0)')
    print(f'Int dnu P(2,nu) khat(2,nu)  = {mp.nstr(num2, 22)}   (Eq. (I02): I_2)')
    print(f'<khat>_P from Eq. (39)      = {mp.nstr(avg, 22)}', flush=True)

    # the same average from w of Kotikov and Lipatov, by direct nu' quadrature, and the closed form of Eq. (wP)
    I0 = mp.quad(lambda v: P_num(0, v) * mp.re(em.w_KL_safe(0, v)), [-mp.inf, 0, mp.inf])
    I2 = mp.quad(lambda v: P_num(2, v) * mp.re(em.w_KL_safe(2, v)), [-mp.inf, 0, mp.inf])
    G_cat = mp.catalan
    I0c = (mp.mpf(64) / 81 * (G_cat - 1) + 4 * mp.pi ** 2 / 243 + 91 * mp.pi ** 4 / 2160 + 35 * mp.zeta(3) / 18
           + 5 * mp.zeta(5) / 2) / mp.pi
    I2c = (-32 * G_cat / 81 - mp.mpf(29) / 648 + mp.zeta(3) / 72 + 49 * mp.pi ** 2 / 3888) / mp.pi
    wP_closed = (91 * mp.pi ** 4 + 90 * mp.pi ** 2 - 1900 + 4260 * mp.zeta(3) + 5400 * mp.zeta(5)) / (6480 * mp.pi ** 2 * mp.zeta(3))
    print(f'I_0 by quadrature of w      = {mp.nstr(I0, 22)}   closed form (Eq. (I02)) {mp.nstr(I0c, 22)}')
    print(f'I_2 by quadrature of w      = {mp.nstr(I2, 22)}   closed form (Eq. (I02)) {mp.nstr(I2c, 22)}')
    print(f'<w>_P closed form (Eq. (wP)) = {mp.nstr(wP_closed, 22)}')
    print(f'<khat>_P / <w>_P - 1        = {mp.nstr(avg / wP_closed - 1, 3)}')
    coeff = -mp.mpf(3) / 2 * avg
    print(f'first-order shift 3 alpha_s^2 b_f <khat>_P, b_f = -n_f/(2N_c):  {mp.nstr(coeff, 16)} n_f alpha_s^2/N_c'
          f'   (Eq. (main): -0.362381);  in abar_s units {mp.nstr(coeff * mp.pi ** 2, 12)} (n_f/N_c^3) abar_s^2'
          f'   (Eq. (main): -3.57656)')
    print(f'# total time {time.time() - t_start:.0f} s')


==> anc/03_abelian_pair_kernel/pair_average_output.txt <==
# pair_average.py, mpmath 1.3.0 dps 30
P_{1,0}(0,nu)  = 256*nu**2/(4*nu**2 + 1)**4
P_{1,0}(2,nu)  = 256*(nu**2 + 1)/((4*nu**2 + 1)**2*(4*nu**2 + 9)**2)  (= P_{1,0}(-2,nu): True )
Phat_0(y), y >= 0 = 2*pi*(-y**3 + 3*y + 3)*exp(-y)/3
Phat_2(y), y >= 0 = pi*(-30*y + (162*y + 189)*exp(2*y) - 19)*exp(-3*y)/216
check y = 0:  Phat_0 6.2831853071795864769 vs 6.2831853071795864769;  Phat_2 2.4725497736586335673 vs 2.4725497736586335673
check y = 0.7:  Phat_0 4.9474980046578029528 vs 4.9474980046578029528;  Phat_2 2.1128539770722222278 vs 2.1128539770722222278
check y = 3.0:  Phat_0 -1.5641068822825414085 vs -1.5641068822825414085;  Phat_2 0.48858775412350222802 vs 0.48858775412350222802
Z_(1,0) = 11.32911940848923678161043   3 pi zeta(3) = 11.32911940848923678161043
Int dnu P(0,nu) khat(0,nu)  = 2.906018462059627567515   (Eq. (I02): I_0)
Int dnu P(2,nu) khat(2,nu)  = -0.08452252895466413476696   (Eq. (I02): I_2)
<khat>_P from Eq. (39)      = 0.2415874796146473643892
I_0 by quadrature of w      = 2.906018462059627567515   closed form (Eq. (I02)) 2.906018462059627567515
I_2 by quadrature of w      = -0.08452252895466413476696   closed form (Eq. (I02)) -0.08452252895466413476696
<w>_P closed form (Eq. (wP)) = 0.2415874796146473643892
<khat>_P / <w>_P - 1        = -1.38e-30
first-order shift 3 alpha_s^2 b_f <khat>_P, b_f = -n_f/(2N_c):  -0.362381219421971 n_f alpha_s^2/N_c   (Eq. (main): -0.362381);  in abar_s units -3.57655927808 (n_f/N_c^3) abar_s^2   (Eq. (main): -3.57656)
# total time 102 s


==> anc/04_nlo_kernels_contact_terms/bc09_delta_normalization.py <==
#!/usr/bin/env python3
"""Eq. (115) of BC 2009 (arXiv:0903.5326), the formula from which they restore the delta-function terms of
their Eq. (114), evaluated directly with the symmetric prescription in their measure.

Run: python3 -I bc09_delta_normalization.py [res] > bc09_delta_normalization_res<res>_output.txt

Eq. (115): Int d^2z3 d^2z4/pi^2 [(z12,z23)/z12^2] K3(z1,z2;z3,z4) = 4 zeta(3)  (the integrand equals
K3 (z12,z23)/z12^2, checked pointwise in kernel_identities.py). With (z1,z2) = (x,y) = (0,1) the weight is phi(z) = Re z - 1,
phi(x) = -1, phi(y) = 0. Symmetric prescription:
   (1/pi^2) (1/2) Int d^2z d^2z' [phi(z) - phi(z')] K3 = (1/pi^2) 4 pi^2 zeta(3) [phi(y) - phi(x)] = 4 zeta(3).
This tests the normalization delta_BC = pi delta^2 (unit integral against d^2z/pi) used in converting Eq. (114).
"""
import os
import sys
import time
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from contact_coefficient_test_functions import H_batch
from quad2d import gl_panels, angles, chi

ZETA3 = 1.2020569031595942854


def I_sym_affine(res, m=4):
    x, y = 0j, 1 + 0j
    phi = lambda z: z.real - 1.0
    if res == 1:
        tg_out, nang_out = gl_panels(-22.0, 16.0, 38, 6), 16
        tg_in, nang_in = gl_panels(-24.0731, 15.9269, 40, 6), 48
    else:
        tg_out, nang_out = gl_panels(-22.0, 16.0, 57, 6), 20
        tg_in, nang_in = gl_panels(-24.0731, 15.9269, 60, 6), 72
    t, wt = tg_out
    ph, wph = angles(nang_out, half=True)
    r = np.exp(t)[:, None]
    pts = (r * np.exp(1j * ph)[None, :]).ravel()
    w = ((r ** 2) * wt[:, None] * wph[None, :]).ravel()
    total = 0.0
    for cc, other in ((x, y), (y, x)):
        zo = cc + pts
        wo = w * chi(zo, cc, [other], m)
        Hs = np.empty(zo.shape)
        for i in range(0, zo.size, 24):
            Hs[i:i + 24] = H_batch(zo[i:i + 24], phi, x, y, tg_in, nang_in, m)
        total += np.sum(Hs * wo)
    return 0.5 * total


if __name__ == '__main__':
    res = int(sys.argv[1]) if len(sys.argv) > 1 else 1
    print(__doc__.strip())
    t0 = time.time()
    v = I_sym_affine(res)
    print("\nresolution %d: (1/pi^2) I_sym = %.9f   4 zeta(3) = %.9f   ratio %.8f   (%.0f s)" % (
        res, v / np.pi ** 2, 4 * ZETA3, v / np.pi ** 2 / (4 * ZETA3), time.time() - t0))
    print("other normalizations of delta would give: delta = delta^2 (unit against d^2z): %.6f" % (4 * ZETA3 / np.pi))


==> anc/04_nlo_kernels_contact_terms/bc09_delta_normalization_res1_output.txt <==
Eq. (115) of BC 2009 (arXiv:0903.5326), the formula from which they restore the delta-function terms of
their Eq. (114), evaluated directly with the symmetric prescription in their measure.

Run: python3 -I bc09_delta_normalization.py [res] > bc09_delta_normalization_res<res>_output.txt

Eq. (115): Int d^2z3 d^2z4/pi^2 [(z12,z23)/z12^2] K3(z1,z2;z3,z4) = 4 zeta(3)  (the integrand equals
K3 (z12,z23)/z12^2, checked pointwise in kernel_identities.py). With (z1,z2) = (x,y) = (0,1) the weight is phi(z) = Re z - 1,
phi(x) = -1, phi(y) = 0. Symmetric prescription:
   (1/pi^2) (1/2) Int d^2z d^2z' [phi(z) - phi(z')] K3 = (1/pi^2) 4 pi^2 zeta(3) [phi(y) - phi(x)] = 4 zeta(3).
This tests the normalization delta_BC = pi delta^2 (unit integral against d^2z/pi) used in converting Eq. (114).

resolution 1: (1/pi^2) I_sym = 4.808226551   4 zeta(3) = 4.808227613   ratio 0.99999978   (26 s)
other normalizations of delta would give: delta = delta^2 (unit against d^2z): 1.530506


==> anc/04_nlo_kernels_contact_terms/bc09_delta_normalization_res2_output.txt <==
Eq. (115) of BC 2009 (arXiv:0903.5326), the formula from which they restore the delta-function terms of
their Eq. (114), evaluated directly with the symmetric prescription in their measure.

Run: python3 -I bc09_delta_normalization.py [res] > bc09_delta_normalization_res<res>_output.txt

Eq. (115): Int d^2z3 d^2z4/pi^2 [(z12,z23)/z12^2] K3(z1,z2;z3,z4) = 4 zeta(3)  (the integrand equals
K3 (z12,z23)/z12^2, checked pointwise in kernel_identities.py). With (z1,z2) = (x,y) = (0,1) the weight is phi(z) = Re z - 1,
phi(x) = -1, phi(y) = 0. Symmetric prescription:
   (1/pi^2) (1/2) Int d^2z d^2z' [phi(z) - phi(z')] K3 = (1/pi^2) 4 pi^2 zeta(3) [phi(y) - phi(x)] = 4 zeta(3).
This tests the normalization delta_BC = pi delta^2 (unit integral against d^2z/pi) used in converting Eq. (114).

resolution 2: (1/pi^2) I_sym = 4.808228871   4 zeta(3) = 4.808227613   ratio 1.00000026   (101 s)
other normalizations of delta would give: delta = delta^2 (unit against d^2z): 1.530506


==> anc/04_nlo_kernels_contact_terms/color_structures_cubic.py <==
#!/usr/bin/env python3
"""Cubic C-odd parts of the color structures of Eq. (5) of BC 2008, with explicit SU(N) generators.

Run: python3 -I color_structures_cubic.py > color_structures_cubic_output.txt

Conventions of the paper: tr(t^a t^b) = delta^ab/2, U_p = exp(i A_p), A_p = A_p^a t^a, D_pq = A_p - A_q,
C(D) = -(1/24) d^abc D^a D^b D^c = -(1/6) tr D^3, T(D1,D2,D3) = -(1/24) d^abc D1^a D2^b D3^c
     = -(1/12)[tr(D1 D2 D3) + tr(D2 D1 D3)].
The C-odd part of a product of traces of Wilson lines is i times its imaginary part; its first term is cubic.

Method (independent of color_factors.py in 01_color_algebra): every Wilson line is a matrix polynomial in a scaling
parameter s (A -> s A) truncated at s^3, U = 1 + i s A - s^2 A^2/2 - i s^3 A^3/6; products and traces are taken
in this truncated algebra and the imaginary part of the s^3 coefficient is compared with the stated cubic form.
The local coefficient W_p of C(A_p) is read off by setting all fields except A_p to zero.

Checked, for SU(3) and SU(4), at 20 random field configurations each:
  S1 = Tr{UxUz+}Tr{UzUy+} - N Tr{UxUy+}            -> N [C(Dxz) + C(Dzy) - C(Dxy)]
  sextupole Tr{Ux Uz+ Uz' Uy+ Uz Uz'+}              -> C(Dxy)
  S3 = Tr{UxUz+}Tr{UzUz'+}Tr{Uz'Uy+}                -> N^2 [C(Dxz) + C(Dzz') + C(Dz'y)]
  S2 = S3 - sextupole - (z' -> z)                    -> N^2 [C(Dzz') + C(Dz'y) - C(Dzy)]
  S3(z,z') - S3(z',z)                                -> N^2 [C(Dxz) - C(Dxz') + 2C(Dzz') + C(Dz'y) - C(Dzy)]
  S3(z,z') + S3(z',z)                                -> N^2 [C(Dxz) + C(Dxz') + C(Dz'y) + C(Dzy)]
  Sq = Tr{t^a Ux t^b Uy+}[Tr{t^a Uz t^b Uz'+} - (z'->z)] -> Eq. (Bquark) of the paper
and the local coefficients (W_x, W_y, W_z, W_z') of each, hence L_g = sum_p g(p) W_p.
Also the color identities of Eq. (55) of BC 2008 (arXiv v1 numbering), exactly, at finite random fields.
"""
import itertools
import numpy as np

rng = np.random.default_rng(1121)


def generators(N):
    T = []
    for j in range(N):
        for k in range(j + 1, N):
            m = np.zeros((N, N), complex); m[j, k] = m[k, j] = 0.5; T.append(m)
            m = np.zeros((N, N), complex); m[j, k] = -0.5j; m[k, j] = 0.5j; T.append(m)
    for l in range(1, N):
        m = np.zeros((N, N), complex)
        m[:l, :l] = np.eye(l)
        m[l, l] = -l
        T.append(m / np.sqrt(2.0 * l * (l + 1)))
    return np.array(T)


# --- truncated matrix polynomials: array of shape (4, N, N), index = power of s
def pmul(P, Q):
    R = np.zeros_like(P)
    for i in range(4):
        for j in range(4 - i):
            R[i + j] += P[i] @ Q[j]
    return R


def ptr(P):
    return np.array([np.trace(P[k]) for k in range(4)])


def smul(p, q):
    r = np.zeros(4, complex)
    for i in range(4):
        for j in range(4 - i):
            r[i + j] += p[i] * q[j]
    return r


def wilson(A, dagger=False):
    sgn = -1.0 if dagger else 1.0
    I = np.eye(A.shape[0], dtype=complex)
    A2 = A @ A
    return np.array([I, sgn * 1j * A, -A2 / 2, -sgn * 1j * (A2 @ A) / 6])


def C(D):
    return -(np.trace(D @ D @ D)).real / 6


def T3(D1, D2, D3):
    return -(np.trace(D1 @ D2 @ D3) + np.trace(D2 @ D1 @ D3)).real / 12


def structures(A, t, N):
    """A: dict p -> field matrix for p in x,y,z,zp. Returns the s^3 imaginary parts of the structures."""
    U = {p: wilson(A[p]) for p in A}
    Ud = {p: wilson(A[p], dagger=True) for p in A}

    def tr2(p, q):
        return ptr(pmul(U[p], Ud[q]))

    def S3(a, b):
        return smul(smul(tr2('x', a), tr2(a, b)), tr2(b, 'y'))

    def sext(a, b):
        P = U['x']
        for M in (Ud[a], U[b], Ud['y'], U[a], Ud[b]):
            P = pmul(P, M)
        return ptr(P)

    out = {}
    out['S1'] = smul(tr2('x', 'z'), tr2('z', 'y')) - N * tr2('x', 'y')
    out['sext'] = sext('z', 'zp')
    out['S3'] = S3('z', 'zp')
    out['S2'] = (S3('z', 'zp') - sext('z', 'zp')) - (S3('z', 'z') - sext('z', 'z'))
    out['S3odd'] = S3('z', 'zp') - S3('zp', 'z')
    out['S3even'] = S3('z', 'zp') + S3('zp', 'z')
    # quark structure
    Sq = np.zeros(4, complex)
    for a in range(len(t)):
        for b in range(len(t)):
            outer = ptr(pmul(pmul(np.array([t[a], 0 * t[a], 0 * t[a], 0 * t[a]]), U['x']),
                             pmul(np.array([t[b], 0 * t[b], 0 * t[b], 0 * t[b]]), Ud['y'])))
            ta = np.array([t[a], 0 * t[a], 0 * t[a], 0 * t[a]])
            tb = np.array([t[b], 0 * t[b], 0 * t[b], 0 * t[b]])
            inner = ptr(pmul(pmul(ta, U['z']), pmul(tb, Ud['zp']))) - ptr(pmul(pmul(ta, U['z']), pmul(tb, Ud['z'])))
            Sq += smul(outer, inner)
    out['Sq'] = Sq
    return {k: v[3].imag for k, v in out.items()}, {k: v[3].real for k, v in out.items()}


def claimed(A, N):
    Dxy, Dxz, Dzy = A['x'] - A['y'], A['x'] - A['z'], A['z'] - A['y']
    Dzzp, Dzpy, Dxzp = A['z'] - A['zp'], A['zp'] - A['y'], A['x'] - A['zp']
    return {
        'S1': N * (C(Dxz) + C(Dzy) - C(Dxy)),
        'sext': C(Dxy),
        'S3': N ** 2 * (C(Dxz) + C(Dzzp) + C(Dzpy)),
        'S2': N ** 2 * (C(Dzzp) + C(Dzpy) - C(Dzy)),
        'S3odd': N ** 2 * (C(Dxz) - C(Dxzp) + 2 * C(Dzzp) + C(Dzpy) - C(Dzy)),
        'S3even': N ** 2 * (C(Dxz) + C(Dxzp) + C(Dzpy) + C(Dzy)),
        'Sq': (-6 / (4 * N) * T3(Dxy, Dzzp, Dzzp) + N / 4 * (C(Dxzp) - C(Dxz)) - C(Dzzp) / (4 * N)
               - 6 / (4 * N) * T3(Dxy, Dxy, Dzzp)),
    }


def local_coefficients(t, N, name):
    """W_p: cubic coefficient of C(A_p) when only A_p is nonzero."""
    W = {}
    for p in ('x', 'y', 'z', 'zp'):
        vals = []
        for _ in range(3):
            A = {q: np.zeros((N, N), complex) for q in ('x', 'y', 'z', 'zp')}
            A[p] = np.tensordot(rng.normal(size=len(t)), t, axes=1)
            im, _ = structures(A, t, N)
            vals.append(im[name] / C(A[p]))
        W[p] = (np.mean(vals), np.ptp(vals))
    return W


def adjoint(U, t):
    n = len(t)
    V = np.empty((n, n))
    for b in range(n):
        for c in range(n):
            V[b, c] = (2 * np.trace(t[b] @ U @ t[c] @ U.conj().T)).real
    return V


def su_n_random(N):
    H = rng.normal(size=(N, N)) + 1j * rng.normal(size=(N, N))
    H = (H + H.conj().T) / 2
    H -= np.trace(H) / N * np.eye(N)
    w, v = np.linalg.eigh(H)
    return v @ np.diag(np.exp(1j * w)) @ v.conj().T


def eq55_check(N):
    t = generators(N)
    n = len(t)
    f = np.zeros((n, n, n))
    for a, b, c in itertools.product(range(n), repeat=3):
        f[a, b, c] = (-2j * np.trace((t[a] @ t[b] - t[b] @ t[a]) @ t[c])).real
    worst = [0.0, 0.0, 0.0]
    for _ in range(5):
        Ux, Uy, Uz, Uzp = (su_n_random(N) for _ in range(4))
        Vz, Vzp = adjoint(Uz, t), adjoint(Uzp, t)

        def S3(Ua, Ub):
            return np.trace(Ux @ Ua.conj().T) * np.trace(Ua @ Ub.conj().T) * np.trace(Ub @ Uy.conj().T)

        def sext(Ua, Ub):
            return np.trace(Ux @ Ua.conj().T @ Ub @ Uy.conj().T @ Ua @ Ub.conj().T)
        s3, s3r = S3(Uz, Uzp), S3(Uzp, Uz)
        sx, sxr = sext(Uz, Uzp), sext(Uzp, Uz)
        # Tr{t^a Ux t^a' Uy+}, Tr(t^a Ux {t^b',t^c'} Uy+), Tr({t^b,t^c} Ux t^a' Uy+)
        M1 = np.einsum('aij,jk,bkl,li->ab', t, Ux, t, Uy.conj().T)
        anti = np.einsum('bij,cjk->bcik', t, t) + np.einsum('cij,bjk->bcik', t, t)
        M2 = np.einsum('aij,jk,bckl,li->abc', t, Ux, anti, Uy.conj().T)
        M3 = np.einsum('bcij,jk,akl,li->bca', anti, Ux, t, Uy.conj().T)
        lhs1 = np.einsum('abc,ijk,bj,ck,ai->', f, f, Vz, Vzp, M1)
        lhs2 = 1j * np.einsum('abc,bj,ck,ajk->', f, Vz, Vzp, M2)
        lhs3 = 1j * np.einsum('ijk,bj,ck,bci->', f, Vz, Vzp, M3)
        rhs1 = 0.25 * (s3 - sx) + 0.25 * (s3r - sxr)
        rhs2 = -0.25 * s3 + 0.25 * sx - (-0.25 * s3r + 0.25 * sxr)
        rhs3 = 0.25 * s3 + 0.25 * sx - (0.25 * s3r + 0.25 * sxr)
        for i, (l, r) in enumerate(((lhs1, rhs1), (lhs2, rhs2), (lhs3, rhs3))):
            worst[i] = max(worst[i], abs(l - r) / max(abs(r), 1e-300))
    return worst


if __name__ == '__main__':
    print(__doc__.split('Method')[0].strip())
    print()
    for N in (3, 4):
        t = generators(N)
        dev, worst_re = {}, {}
        scale = {}
        for _ in range(20):
            A = {p: np.tensordot(rng.normal(size=len(t)), t, axes=1) for p in ('x', 'y', 'z', 'zp')}
            im, re = structures(A, t, N)
            cl = claimed(A, N)
            for k in cl:
                dev[k] = max(dev.get(k, 0.0), abs(im[k] - cl[k]))
                scale[k] = max(scale.get(k, 0.0), abs(cl[k]))
                worst_re[k] = max(worst_re.get(k, 0.0), abs(re[k]))
        print("SU(%d): Im of the s^3 coefficient against the stated cubic form, 20 configurations" % N)
        for k in dev:
            print("  %-7s max |deviation| = %.2e   (max |value| = %.3f)" % (k, dev[k], scale[k]))
        print("  local coefficients W_p = coefficient of C(A_p) (mean over 3 samples, spread):")
        CF = (N * N - 1) / (2 * N)
        expect = {'S1': (0, 0, 0, 0), 'S2': (0, 0, 0, 0), 'S3': (N * N, -N * N, 0, 0), 'sext': (1, -1, 0, 0),
                  'S3odd': (0, 0, 0, 0), 'S3even': (2 * N * N, -2 * N * N, 0, 0), 'Sq': (0, 0, CF / 2, -CF / 2)}
        for k in ('S1', 'S2', 'S3', 'sext', 'S3odd', 'S3even', 'Sq'):
            W = local_coefficients(t, N, k)
            vals = "  ".join("%s=% .12f(%.0e)" % (p, W[p][0], W[p][1]) for p in ('x', 'y', 'z', 'zp'))
            ok = max(abs(W[p][0] - e) for p, e in zip(('x', 'y', 'z', 'zp'), expect[k]))
            print("    %-7s %s   expected %s, max dev %.1e" % (k, vals, expect[k], ok))
        print()
    for N in (3, 4):
        w = eq55_check(N)
        print("SU(%d): color identities of Eq. (55) of BC 2008 at finite random SU(N) matrices, max relative deviation:" % N)
        print("  f f U_z U_z' Tr{t Ux t Uy+}            = (1/4)[S3 - sext] + (z<->z')      : %.1e" % w[0])
        print("  i f U_z U_z' Tr(t Ux {t,t} Uy+)        = -(1/4)S3 + (1/4)sext - (z<->z')  : %.1e" % w[1])
        print("  i f U_z U_z' Tr({t,t} Ux t Uy+)        = (1/4)S3 + (1/4)sext - (z<->z')   : %.1e" % w[2])
    print("\nReading: S3 enters the two-gluon contribution of BC 2008 only through the two antisymmetric combinations")
    print("(second and third identities), and the symmetric combination always comes with the sextupole (S2 bracket).")


==> anc/04_nlo_kernels_contact_terms/color_structures_cubic_output.txt <==
Cubic C-odd parts of the color structures of Eq. (5) of BC 2008, with explicit SU(N) generators.

Run: python3 -I color_structures_cubic.py > color_structures_cubic_output.txt

Conventions of the paper: tr(t^a t^b) = delta^ab/2, U_p = exp(i A_p), A_p = A_p^a t^a, D_pq = A_p - A_q,
C(D) = -(1/24) d^abc D^a D^b D^c = -(1/6) tr D^3, T(D1,D2,D3) = -(1/24) d^abc D1^a D2^b D3^c
     = -(1/12)[tr(D1 D2 D3) + tr(D2 D1 D3)].
The C-odd part of a product of traces of Wilson lines is i times its imaginary part; its first term is cubic.

SU(3): Im of the s^3 coefficient against the stated cubic form, 20 configurations
  S1      max |deviation| = 7.11e-15   (max |value| = 8.787)
  sext    max |deviation| = 1.57e-14   (max |value| = 2.753)
  S3      max |deviation| = 1.07e-14   (max |value| = 58.271)
  S2      max |deviation| = 1.42e-14   (max |value| = 43.848)
  S3odd   max |deviation| = 1.78e-14   (max |value| = 97.844)
  S3even  max |deviation| = 2.49e-14   (max |value| = 32.103)
  Sq      max |deviation| = 1.08e-15   (max |value| = 1.443)
  local coefficients W_p = coefficient of C(A_p) (mean over 3 samples, spread):
    S1      x= 0.000000000000(0e+00)  y= 0.000000000000(0e+00)  z= 0.000000000000(0e+00)  zp= 0.000000000000(0e+00)   expected (0, 0, 0, 0), max dev 0.0e+00
    S2      x= 0.000000000000(0e+00)  y= 0.000000000000(0e+00)  z=-0.000000000000(2e-15)  zp=-0.000000000000(1e-15)   expected (0, 0, 0, 0), max dev 8.0e-16
    S3      x= 9.000000000000(3e-14)  y=-9.000000000000(2e-15)  z= 0.000000000000(0e+00)  zp= 0.000000000000(1e-15)   expected (9, -9, 0, 0), max dev 1.2e-14
    sext    x= 1.000000000000(4e-16)  y=-1.000000000000(0e+00)  z=-0.000000000000(2e-16)  zp= 0.000000000000(1e-15)   expected (1, -1, 0, 0), max dev 5.2e-17
    S3odd   x= 0.000000000000(0e+00)  y= 0.000000000000(0e+00)  z= 0.000000000000(0e+00)  zp= 0.000000000000(0e+00)   expected (0, 0, 0, 0), max dev 0.0e+00
    S3even  x= 18.000000000000(7e-15)  y=-18.000000000000(4e-15)  z=-0.000000000000(1e-15)  zp= 0.000000000000(0e+00)   expected (18, -18, 0, 0), max dev 8.0e-16
    Sq      x= 0.000000000000(0e+00)  y= 0.000000000000(0e+00)  z= 0.666666666667(3e-16)  zp=-0.666666666667(1e-16)   expected (0, 0, 0.6666666666666666, -0.6666666666666666), max dev 0.0e+00

SU(4): Im of the s^3 coefficient against the stated cubic form, 20 configurations
  S1      max |deviation| = 5.33e-15   (max |value| = 24.703)
  sext    max |deviation| = 8.22e-15   (max |value| = 3.086)
  S3      max |deviation| = 4.26e-14   (max |value| = 128.736)
  S2      max |deviation| = 4.26e-14   (max |value| = 98.707)
  S3odd   max |deviation| = 1.14e-13   (max |value| = 339.740)
  S3even  max |deviation| = 4.97e-14   (max |value| = 105.689)
  Sq      max |deviation| = 6.22e-15   (max |value| = 4.659)
  local coefficients W_p = coefficient of C(A_p) (mean over 3 samples, spread):
    S1      x= 0.000000000000(0e+00)  y= 0.000000000000(0e+00)  z= 0.000000000000(0e+00)  zp= 0.000000000000(0e+00)   expected (0, 0, 0, 0), max dev 0.0e+00
    S2      x= 0.000000000000(0e+00)  y= 0.000000000000(0e+00)  z= 0.000000000000(1e-17)  zp=-0.000000000000(3e-16)   expected (0, 0, 0, 0), max dev 9.8e-17
    S3      x= 16.000000000000(3e-14)  y=-16.000000000000(7e-15)  z= 0.000000000000(0e+00)  zp= 0.000000000000(0e+00)   expected (16, -16, 0, 0), max dev 1.1e-14
    sext    x= 1.000000000000(4e-16)  y=-1.000000000000(3e-16)  z=-0.000000000000(6e-16)  zp= 0.000000000000(4e-16)   expected (1, -1, 0, 0), max dev 1.2e-16
    S3odd   x= 0.000000000000(0e+00)  y= 0.000000000000(0e+00)  z= 0.000000000000(0e+00)  zp= 0.000000000000(0e+00)   expected (0, 0, 0, 0), max dev 0.0e+00
    S3even  x= 32.000000000000(7e-15)  y=-32.000000000000(1e-14)  z= 0.000000000000(0e+00)  zp= 0.000000000000(0e+00)   expected (32, -32, 0, 0), max dev 0.0e+00
    Sq      x= 0.000000000000(0e+00)  y= 0.000000000000(0e+00)  z= 0.937500000000(8e-16)  zp=-0.937500000000(8e-16)   expected (0, 0, 0.9375, -0.9375), max dev 0.0e+00

SU(3): color identities of Eq. (55) of BC 2008 at finite random SU(N) matrices, max relative deviation:
  f f U_z U_z' Tr{t Ux t Uy+}            = (1/4)[S3 - sext] + (z<->z')      : 1.0e-15
  i f U_z U_z' Tr(t Ux {t,t} Uy+)        = -(1/4)S3 + (1/4)sext - (z<->z')  : 2.3e-15
  i f U_z U_z' Tr({t,t} Ux t Uy+)        = (1/4)S3 + (1/4)sext - (z<->z')   : 1.6e-15
SU(4): color identities of Eq. (55) of BC 2008 at finite random SU(N) matrices, max relative deviation:
  f f U_z U_z' Tr{t Ux t Uy+}            = (1/4)[S3 - sext] + (z<->z')      : 1.2e-15
  i f U_z U_z' Tr(t Ux {t,t} Uy+)        = -(1/4)S3 + (1/4)sext - (z<->z')  : 2.5e-15
  i f U_z U_z' Tr({t,t} Ux t Uy+)        = (1/4)S3 + (1/4)sext - (z<->z')   : 8.3e-16

Reading: S3 enters the two-gluon contribution of BC 2008 only through the two antisymmetric combinations
(second and third identities), and the symmetric combination always comes with the sextupole (S2 bracket).


==> anc/04_nlo_kernels_contact_terms/contact_coefficient_test_functions.py <==
#!/usr/bin/env python3
"""The S3 kernel paired with a test function of z, symmetric prescription, direct 4D quadrature.

Run: python3 -I contact_coefficient_test_functions.py [res] > contact_coefficient_test_functions_res<res>_output.txt   (res = 1, 2)

I_sym[phi] = (1/2) Int d^2z d^2z' [phi(z) - phi(z')] K3(x,y;z,z')      (absolutely convergent integrand)
           = (1/2) Int d^2z H(z),  H(z) = Int d^2z' [phi(z) - phi(z')] K3(x,y;z,z')   (Fubini)
Prediction (contact terms of Eq. (114) of BC 2009 converted to d^2z'):  I_sym[phi] = 4 pi^2 zeta(3) [phi(y) - phi(x)].
Test functions, x = 0, y = 1:
  A: phi = exp(-|z-x|^2/s0^2), s0 = 0.2            -> prediction -4 pi^2 zeta(3) (1 - e^{-25})
  B: phi = exp(-|z-y|^2/s0^2), s0 = 0.25           -> prediction +4 pi^2 zeta(3) (1 - e^{-16})
  C: phi = 1/(1 + |z-x|^2/s1^2), s1 = 0.5          -> prediction 4 pi^2 zeta(3) (1/(1+4) - 1) = -(16/5) pi^2 zeta(3)
Outer z: centers x, y (both real, integrand symmetric under complex conjugation, half angles).
Inner z': centers x, y, z.
"""
import os
import sys
import time
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from kernels import tt_K3, tt_K3_offset
from quad2d import gl_panels, angles, chi

ZETA3 = 1.2020569031595942854
PRED = 4 * np.pi ** 2 * ZETA3


def H_batch(zb, phi, x, y, tg, nang, m):
    """H(z) for a batch of outer points zb (shape (B,))."""
    t, wt = tg
    phi_ang, wph = angles(nang, offset=0.5 + 0.1234567)    # incommensurate with the outer nodes
    r = np.exp(t)[:, None]
    pts = (r * np.exp(1j * phi_ang)[None, :]).ravel()
    w = ((r ** 2) * wt[:, None] * wph[None, :]).ravel()
    zc = zb[:, None]
    tot = np.zeros(zb.shape)
    for c in ('x', 'y', 'z'):
        if c == 'x':
            zp = x + pts[None, :]; others = [y, zc]; cc = x
            val = (phi(zc) - phi(zp)) * tt_K3(x, y, zc, zp) * chi(zp, cc, others, m)
        elif c == 'y':
            zp = y + pts[None, :]; others = [x, zc]; cc = y
            val = (phi(zc) - phi(zp)) * tt_K3(x, y, zc, zp) * chi(zp, cc, others, m)
        else:
            # z-centered grid: kernel and partition from the offset itself (z' = z + pts), so no digits are
            # lost when |pts| << |z|
            dz = pts[None, :]
            zp = zc + dz
            ch = 1.0 / (1.0 + (np.abs(dz) / np.abs(zp - x)) ** m + (np.abs(dz) / np.abs(zp - y)) ** m)
            val = (phi(zc) - phi(zp)) * tt_K3_offset(x, y, zc, dz) * ch
        tot += np.sum(val * w[None, :], axis=1)
    return tot


def I_sym(phi, x, y, res, m=4):
    if res == 1:
        tg_out, nang_out = gl_panels(-22.0, 12.0, 34, 6), 16
        tg_in, nang_in = gl_panels(-24.0 - 0.0731, 14.0 - 0.0731, 38, 6), 48
    else:
        tg_out, nang_out = gl_panels(-22.0, 12.0, 51, 6), 20
        tg_in, nang_in = gl_panels(-24.0 - 0.0731, 14.0 - 0.0731, 57, 6), 72
    t, wt = tg_out
    ph, wph = angles(nang_out, half=True)
    r = np.exp(t)[:, None]
    pts = (r * np.exp(1j * ph)[None, :]).ravel()
    w = ((r ** 2) * wt[:, None] * wph[None, :]).ravel()
    total = 0.0
    for c, cc, other in (('x', x, y), ('y', y, x)):
        zo = cc + pts
        wo = w * chi(zo, cc, [other], m)
        Hs = np.empty(zo.shape)
        for i in range(0, zo.size, 24):
            Hs[i:i + 24] = H_batch(zo[i:i + 24], phi, x, y, tg_in, nang_in, m)
        total += np.sum(Hs * wo)
    return 0.5 * total


if __name__ == '__main__':
    res = int(sys.argv[1]) if len(sys.argv) > 1 else 1
    print(__doc__.strip())
    print("\nresolution %d" % res)
    x, y = 0j, 1 + 0j
    tests = [
        ("A: exp(-|z-x|^2/0.04)", lambda z: np.exp(-np.abs(z - x) ** 2 / 0.04), -PRED * (1 - np.exp(-25.0))),
        ("B: exp(-|z-y|^2/0.0625)", lambda z: np.exp(-np.abs(z - y) ** 2 / 0.0625), PRED * (1 - np.exp(-16.0))),
        ("C: 1/(1+|z-x|^2/0.25)", lambda z: 1 / (1 + np.abs(z - x) ** 2 / 0.25), PRED * (1 / 5 - 1)),
    ]
    for name, phi, pred in tests:
        t0 = time.time()
        val = I_sym(phi, x, y, res)
        print("  %-26s I_sym = % .9f   prediction % .9f   ratio %.8f   (%.0f s)" % (
            name, val, pred, val / pred, time.time() - t0))


==> anc/04_nlo_kernels_contact_terms/contact_coefficient_test_functions_res1_output.txt <==
The S3 kernel paired with a test function of z, symmetric prescription, direct 4D quadrature.

Run: python3 -I contact_coefficient_test_functions.py [res] > contact_coefficient_test_functions_res<res>_output.txt   (res = 1, 2)

I_sym[phi] = (1/2) Int d^2z d^2z' [phi(z) - phi(z')] K3(x,y;z,z')      (absolutely convergent integrand)
           = (1/2) Int d^2z H(z),  H(z) = Int d^2z' [phi(z) - phi(z')] K3(x,y;z,z')   (Fubini)
Prediction (contact terms of Eq. (114) of BC 2009 converted to d^2z'):  I_sym[phi] = 4 pi^2 zeta(3) [phi(y) - phi(x)].
Test functions, x = 0, y = 1:
  A: phi = exp(-|z-x|^2/s0^2), s0 = 0.2            -> prediction -4 pi^2 zeta(3) (1 - e^{-25})
  B: phi = exp(-|z-y|^2/s0^2), s0 = 0.25           -> prediction +4 pi^2 zeta(3) (1 - e^{-16})
  C: phi = 1/(1 + |z-x|^2/s1^2), s1 = 0.5          -> prediction 4 pi^2 zeta(3) (1/(1+4) - 1) = -(16/5) pi^2 zeta(3)
Outer z: centers x, y (both real, integrand symmetric under complex conjugation, half angles).
Inner z': centers x, y, z.

resolution 1
  A: exp(-|z-x|^2/0.04)      I_sym = -47.455037457   prediction -47.455304406   ratio 0.99999437   (22 s)
  B: exp(-|z-y|^2/0.0625)    I_sym =  47.455320302   prediction  47.455299067   ratio 1.00000045   (22 s)
  C: 1/(1+|z-x|^2/0.25)      I_sym = -37.965086065   prediction -37.964243526   ratio 1.00002219   (22 s)


==> anc/04_nlo_kernels_contact_terms/contact_coefficient_test_functions_res2_output.txt <==
The S3 kernel paired with a test function of z, symmetric prescription, direct 4D quadrature.

Run: python3 -I contact_coefficient_test_functions.py [res] > contact_coefficient_test_functions_res<res>_output.txt   (res = 1, 2)

I_sym[phi] = (1/2) Int d^2z d^2z' [phi(z) - phi(z')] K3(x,y;z,z')      (absolutely convergent integrand)
           = (1/2) Int d^2z H(z),  H(z) = Int d^2z' [phi(z) - phi(z')] K3(x,y;z,z')   (Fubini)
Prediction (contact terms of Eq. (114) of BC 2009 converted to d^2z'):  I_sym[phi] = 4 pi^2 zeta(3) [phi(y) - phi(x)].
Test functions, x = 0, y = 1:
  A: phi = exp(-|z-x|^2/s0^2), s0 = 0.2            -> prediction -4 pi^2 zeta(3) (1 - e^{-25})
  B: phi = exp(-|z-y|^2/s0^2), s0 = 0.25           -> prediction +4 pi^2 zeta(3) (1 - e^{-16})
  C: phi = 1/(1 + |z-x|^2/s1^2), s1 = 0.5          -> prediction 4 pi^2 zeta(3) (1/(1+4) - 1) = -(16/5) pi^2 zeta(3)
Outer z: centers x, y (both real, integrand symmetric under complex conjugation, half angles).
Inner z': centers x, y, z.

resolution 2
  A: exp(-|z-x|^2/0.04)      I_sym = -47.455233819   prediction -47.455304406   ratio 0.99999851   (85 s)
  B: exp(-|z-y|^2/0.0625)    I_sym =  47.455252143   prediction  47.455299067   ratio 0.99999901   (62 s)
  C: 1/(1+|z-x|^2/0.25)      I_sym = -37.964221056   prediction -37.964243526   ratio 0.99999941   (97 s)


==> anc/04_nlo_kernels_contact_terms/k1_check.py <==
#!/usr/bin/env python3
"""Check of the single-integral kernel K_1 (eq:K1 of the paper) against
Balitsky-Chirilli arXiv:0710.4330 (source nlobkvhepdf.tex):

  (i)  K_1 as written in eq:K1 (|x-z|, |y-z|, beta_0) against the bracket of Eq. (5)
       typed again from the source in BC's variables (lines 140-150);
  (ii) the same bracket against the sum of BC's separate pieces: the LO term, the
       gluon part Eq. (nlogluon) (lines 2810-2819) and the quark part Eq. (nlobkw)
       (lines 2848-2856), all multiplying S_1;
  (iii) b = (11/3) N_c - (2/3) n_f against beta_0 = (11 N_c - 2 n_f)/3 (exact rationals).

Random real 2-vectors x, y, z, random N_c, n_f, alpha_s, mu; 40 digits.
Usage: python3 -I k1_check.py > k1_check_output.txt
"""
import random
from fractions import Fraction
import mpmath as mp

mp.mp.dps = 40
rng = random.Random(4330)


def rnd(lo, hi):
    return mp.mpf(lo) + (mp.mpf(hi) - mp.mpf(lo)) * mp.mpf(rng.randint(0, 10**15)) / 10**15


def sq(v):
    return v[0]**2 + v[1]**2


worst_i = worst_ii = mp.mpf(0)
for trial in range(50):
    x = (rnd(-3, 3), rnd(-3, 3)); y = (rnd(-3, 3), rnd(-3, 3)); z = (rnd(-3, 3), rnd(-3, 3))
    Nc = rng.randint(3, 6); nf = rng.randint(0, 6)
    a = rnd('0.05', '0.4'); mu = rnd('0.2', '5')
    beta0 = mp.mpf(11 * Nc - 2 * nf) / 3
    dxy = sq((x[0] - y[0], x[1] - y[1]))
    dxz = sq((x[0] - z[0], x[1] - z[1]))
    dyz = sq((y[0] - z[0], y[1] - z[1]))

    # (i) K_1 as written in eq:K1
    K1 = dxy / (dxz * dyz) * (1 + a / (4 * mp.pi) * (
        beta0 * mp.log(dxy * mu**2)
        - beta0 * (dxz - dyz) / dxy * mp.log(dxz / dyz)
        + (mp.mpf(67) / 9 - mp.pi**2 / 3) * Nc - mp.mpf(10) / 9 * nf
        - 2 * Nc * mp.log(dxz / dxy) * mp.log(dyz / dxy)))
    lhs = a / (2 * mp.pi**2) * K1

    # BC Eq. (5) bracket, BC variables X^2 = dxz, Y^2 = dyz, (x-y)^2 = dxy
    b = mp.mpf(11) / 3 * Nc - mp.mpf(2) / 3 * nf
    X2, Y2 = dxz, dyz
    eq5 = a / (2 * mp.pi**2) * dxy / (X2 * Y2) * (1 + a / (4 * mp.pi) * (
        b * mp.log(dxy * mu**2) - b * (X2 - Y2) / dxy * mp.log(X2 / Y2)
        + (mp.mpf(67) / 9 - mp.pi**2 / 3) * Nc - mp.mpf(10) / 9 * nf
        - 2 * Nc * mp.log(X2 / dxy) * mp.log(Y2 / dxy)))

    # (ii) BC's separate pieces
    lo = a / (2 * mp.pi**2) * dxy / (X2 * Y2)
    gluon = a**2 * Nc / (8 * mp.pi**3) * (
        dxy / (X2 * Y2) * (mp.mpf(11) / 3 * mp.log(dxy * mu**2) + mp.mpf(67) / 9 - mp.pi**2 / 3)
        + mp.mpf(11) / 3 * (1 / X2 - 1 / Y2) * mp.log(X2 / Y2)
        - 2 * dxy / (X2 * Y2) * mp.log(X2 / dxy) * mp.log(Y2 / dxy))
    quark = a / (2 * mp.pi**2) * (
        -a * nf / (6 * mp.pi) * dxy / (X2 * Y2) * (mp.log(dxy * mu**2) + mp.mpf(5) / 3)
        + a * nf / (6 * mp.pi) * (X2 - Y2) / (X2 * Y2) * mp.log(X2 / Y2))
    pieces = lo + gluon + quark

    ri = abs(lhs - eq5) / abs(eq5)
    rii = abs(eq5 - pieces) / abs(eq5)
    worst_i = max(worst_i, ri)
    worst_ii = max(worst_ii, rii)

print('mpmath', mp.__version__, '; 40 digits; 50 random (x, y, z, N_c, n_f, alpha_s, mu); seed 4330')
print('(i)  K_1 of eq:K1 vs Eq. (5) bracket typed from source: max rel diff', mp.nstr(worst_i, 3))
print('(ii) Eq. (5) bracket vs LO + Eq. (nlogluon) + Eq. (nlobkw) single-integral parts: max rel diff',
      mp.nstr(worst_ii, 3))
ok = all(Fraction(11, 3) * Nc - Fraction(2, 3) * nf == Fraction(11 * Nc - 2 * nf, 3)
         for Nc in range(1, 50) for nf in range(0, 50))
print('(iii) b = (11/3)N_c - (2/3)n_f equals beta_0 = (11N_c - 2n_f)/3 for N_c < 50, n_f < 50:', ok)


==> anc/04_nlo_kernels_contact_terms/k1_check_output.txt <==
mpmath 1.3.0 ; 40 digits; 50 random (x, y, z, N_c, n_f, alpha_s, mu); seed 4330
(i)  K_1 of eq:K1 vs Eq. (5) bracket typed from source: max rel diff 2.63e-41
(ii) Eq. (5) bracket vs LO + Eq. (nlogluon) + Eq. (nlobkw) single-integral parts: max rel diff 1.18e-39
(iii) b = (11/3)N_c - (2/3)n_f equals beta_0 = (11N_c - 2n_f)/3 for N_c < 50, n_f < 50: True


==> anc/04_nlo_kernels_contact_terms/k2_check.py <==
#!/usr/bin/env python3
"""Numerical check of the S_2 kernel K_2 of Eq. (5) of Balitsky and Chirilli,
arXiv:0710.4330 (source nlobkvhepdf.tex, lines 153-165), against its form in the
variables tau, theta of the paper (eq:Kq: tau + i theta = ln[(x-z)(y-z')/((x-z')(y-z))]).

Also checks, as by-products, the paper's K_3 (eq:K3) and K_q (eq:Kq) against BC's
printed kernels (lines 168-169 and 173-176) and the identity eq:Kqid.

Inputs: 50 random configurations (x, y, z, z') with exact rational coordinates
(seed 20261123), evaluated at 40 digits and again at 60 digits; plus 6 extra
configurations close to tau = 0 (not part of the 50).

Usage: python3 -I k2_check.py > k2_check_output.txt
"""
import random
import mpmath as mp

SEED = 20261123
NCONF = 50


def rand_point(rng):
    # exact rational coordinates, scale varied over two decades
    scale = mp.mpf(10) ** mp.mpf(rng.randint(-1, 1))
    re = mp.mpf(rng.randint(-10**12, 10**12)) / 10**12
    im = mp.mpf(rng.randint(-10**12, 10**12)) / 10**12
    return mp.mpc(re, im) * scale


def kernels(x, y, z, zp):
    """Return dict of kernels evaluated at the current mp.dps."""
    X, Y, Xp, Yp = x - z, y - z, x - zp, y - zp
    A = abs(X)**2 * abs(Yp)**2          # X^2 Y'^2
    B = abs(Xp)**2 * abs(Y)**2          # X'^2 Y^2
    d2 = abs(x - y)**2                   # (x-y)^2
    w = abs(z - zp)**2                   # (z-z')^2 ; (z-z')^4 = w^2
    L = mp.log(A / B)                    # ln[X^2 Y'^2 / (X'^2 Y^2)]

    # BC Eq. (5), kernel of [Tr Tr Tr - Tr6 - (z'->z)]  (source lines 156-161)
    K2_BC = (-4 / w**2
             + (2 * (A + B - 4 * d2 * w) / (w**2 * (A - B))
                + d2**2 / (A - B) * (1 / A + 1 / B)
                + d2 / w * (1 / A - 1 / B)) * L)
    # BC Eq. (5), kernel of Tr Tr Tr  (source lines 168-169)
    K3_BC = (d2 / w * (1 / A + 1 / B) - d2**2 / (A * B)) * L
    # BC Eq. (5), n_f bracket without the prefactor 4 n_f (lines 173-176);
    # the denominator (X^2 Y'^2 - X'^2 Y^2 -) is read as (X^2 Y'^2 - X'^2 Y^2)
    Kq_BC = 4 / w**2 - 2 * (B + A - d2 * w) / (w**2 * (A - B)) * L

    cr = (x - z) * (y - zp) / ((x - zp) * (y - z))
    lg = mp.log(cr)
    tau, th = mp.re(lg), mp.im(lg)
    c, s, k = mp.cosh(tau), mp.sinh(tau), mp.cos(th)

    K2_tt = 4 / w**2 * (tau * mp.coth(tau) * mp.cos(2 * th)
                        - 2 * tau * s * k - 1)
    Kq_tt = 4 / w**2 * (1 - tau / s * k)
    K2_alt = -Kq_tt - 4 / w**2 * (tau / s) * (c - k) * (1 + 2 * c * k)
    K3_tt = 8 / w**2 * tau * k * (c - k)

    lhs_id = abs(Xp)**2 * abs(Y)**2 + abs(Yp)**2 * abs(X)**2 - d2 * w
    rhs_id = 2 * abs(X) * abs(Yp) * abs(Xp) * abs(Y) * k

    return dict(K2_BC=K2_BC, K2_tt=K2_tt, K2_alt=K2_alt, K3_BC=K3_BC,
                K3_tt=K3_tt, Kq_BC=Kq_BC, Kq_tt=Kq_tt, lhs_id=lhs_id,
                rhs_id=rhs_id, tau=tau, theta=th)


def rel(a, b):
    den = max(abs(a), abs(b))
    return abs(a - b) / den if den != 0 else mp.mpf(0)


def configs_random():
    rng = random.Random(SEED)
    out = []
    while len(out) < NCONF:
        x, y, z, zp = (rand_point(rng) for _ in range(4))
        pts = [x, y, z, zp]
        # keep the four points distinct (no coincidence closer than 1e-6)
        ok = all(abs(pts[i] - pts[j]) > mp.mpf('1e-6')
                 for i in range(4) for j in range(i + 1, 4))
        if ok:
            out.append((x, y, z, zp))
    return out


def configs_near_tau0():
    """z' on (or just off) the Apollonius circle of z, so that |tau| is small."""
    rng = random.Random(SEED + 1)
    out = []
    for delta in ['1e-2', '1e-4', '1e-6', '1e-8', '1e-10', '1e-12']:
        x, y, z = (rand_point(rng) for _ in range(3))
        m = (z - x) / (z - y)            # Moebius image of z
        phi = mp.mpf(rng.randint(1, 10**6)) / 10**6 * 2 * mp.pi
        mp_ = abs(m) * (1 + mp.mpf(delta)) * mp.expj(phi)
        zp = (x - y * mp_) / (1 - mp_)   # (zp - x)/(zp - y) = mp_
        out.append((delta, (x, y, z, zp)))
    return out


def main():
    confs = configs_random()
    names = ['K2_BC vs K2_tt', 'K2_BC vs K2_alt', 'K2 even (BC form)',
             'K2 even (tau-theta form)', 'K3_BC vs K3_tt', 'K3 odd (BC form)',
             'Kq_BC vs Kq_tt', 'Kq even (BC form)', 'eq:Kqid identity',
             'K2_BC 40 vs 60 digits', 'K2_BC vs K2_tt at 60 digits']
    worst = {n: mp.mpf(0) for n in names}
    rows = []
    for i, (x, y, z, zp) in enumerate(confs):
        mp.mp.dps = 60
        hi = kernels(x, y, z, zp)
        mp.mp.dps = 40
        a = kernels(x, y, z, zp)
        b = kernels(x, y, zp, z)        # z <-> z'
        r = {
            'K2_BC vs K2_tt': rel(a['K2_BC'], a['K2_tt']),
            'K2_BC vs K2_alt': rel(a['K2_BC'], a['K2_alt']),
            'K2 even (BC form)': rel(a['K2_BC'], b['K2_BC']),
            'K2 even (tau-theta form)': rel(a['K2_tt'], b['K2_tt']),
            'K3_BC vs K3_tt': rel(a['K3_BC'], a['K3_tt']),
            'K3 odd (BC form)': rel(a['K3_BC'], -b['K3_BC']),
            'Kq_BC vs Kq_tt': rel(a['Kq_BC'], a['Kq_tt']),
            'Kq even (BC form)': rel(a['Kq_BC'], b['Kq_BC']),
            'eq:Kqid identity': rel(a['lhs_id'], a['rhs_id']),
            'K2_BC 40 vs 60 digits': rel(a['K2_BC'], hi['K2_BC']),
            'K2_BC vs K2_tt at 60 digits': rel(hi['K2_BC'], hi['K2_tt']),
        }
        for n in names:
            if r[n] > worst[n]:
                worst[n] = r[n]
        rows.append((i, x, y, z, zp, a, b, r))

    mp.mp.dps = 40
    print('Check of K_2 (and K_3, K_q) of Balitsky-Chirilli Eq. (5) in the '
          'tau, theta variables of the paper')
    print('mpmath', mp.__version__, '; working precision 40 digits '
          '(reference 60 digits); seed', SEED, '; configurations', NCONF)
    print()
    print('K2_tt  = 4/|z-z\'|^4 [tau coth(tau) cos(2 theta) - '
          '2 tau sinh(tau) cos(theta) - 1]')
    print('K2_alt = -K_q - 4/|z-z\'|^4 (tau/sinh tau)(cosh tau - cos theta)'
          '(1 + 2 cosh tau cos theta)')
    print()
    hdr = ('#', 'tau', 'theta', 'K2_BC (40 digits)', 'rel K2 BC-tt',
           'rel even BC', 'rel K3', 'rel Kq')
    print('%3s %12s %12s %46s %10s %10s %10s %10s' % hdr)
    for (i, x, y, z, zp, a, b, r) in rows:
        print('%3d %12s %12s %46s %10s %10s %10s %10s' % (
            i + 1, mp.nstr(a['tau'], 6), mp.nstr(a['theta'], 6),
            mp.nstr(a['K2_BC'], 38), mp.nstr(r['K2_BC vs K2_tt'], 2),
            mp.nstr(r['K2 even (BC form)'], 2),
            mp.nstr(r['K3_BC vs K3_tt'], 2), mp.nstr(r['Kq_BC vs Kq_tt'], 2)))
    print()
    print('Largest relative differences over the %d configurations:' % NCONF)
    for n in names:
        print('  %-28s %s' % (n, mp.nstr(worst[n], 3)))
    print()
    print('Configurations (exact inputs, x y z zprime):')
    for (i, x, y, z, zp, a, b, r) in rows:
        print('%3d' % (i + 1), ' '.join(mp.nstr(p, 15) for p in (x, y, z, zp)))
    print()
    print('Extra configurations near tau = 0 (not part of the 50):')
    print('%8s %14s %12s %42s %10s %10s' % ('delta', 'tau', 'theta',
                                             'K2_tt (40 digits)',
                                             'rel BC-tt', 'rel even'))
    for delta, (x, y, z, zp) in configs_near_tau0():
        mp.mp.dps = 40
        a = kernels(x, y, z, zp)
        b = kernels(x, y, zp, z)
        print('%8s %14s %12s %42s %10s %10s' % (
            delta, mp.nstr(a['tau'], 6), mp.nstr(a['theta'], 6),
            mp.nstr(a['K2_tt'], 36), mp.nstr(rel(a['K2_BC'], a['K2_tt']), 2),
            mp.nstr(rel(a['K2_tt'], b['K2_tt']), 2)))


if __name__ == '__main__':
    main()


==> anc/04_nlo_kernels_contact_terms/k2_check_output.txt <==
Check of K_2 (and K_3, K_q) of Balitsky-Chirilli Eq. (5) in the tau, theta variables of the paper
mpmath 1.3.0 ; working precision 40 digits (reference 60 digits); seed 20261123 ; configurations 50

K2_tt  = 4/|z-z'|^4 [tau coth(tau) cos(2 theta) - 2 tau sinh(tau) cos(theta) - 1]
K2_alt = -K_q - 4/|z-z'|^4 (tau/sinh tau)(cosh tau - cos theta)(1 + 2 cosh tau cos theta)

  #          tau        theta                              K2_BC (40 digits) rel K2 BC-tt rel even BC     rel K3     rel Kq
  1    -0.177318    0.0678437      -0.76688161907861402549731021547235182204    7.5e-41    2.4e-40    4.5e-40    1.1e-39
  2     0.284402    -0.574044       -1851.3397003947301916923794218176669653    1.3e-41        0.0    2.4e-41    2.7e-41
  3     -0.27404       1.8121   -0.00043198317161989598836182015742538656406    5.2e-41        0.0    1.5e-40    2.0e-41
  4    -0.982816      1.33315    -0.0028693268148336431837245418830320853787        0.0        0.0    7.1e-41    2.6e-41
  5     -1.94634    0.0640479     -0.022642097836679656511206097892272980644    3.2e-41    1.6e-41    3.9e-41    1.1e-40
  6    -0.162234     -1.17559       -78745.072854234746515877493299481532332        0.0        0.0    2.6e-41    4.0e-41
  7      2.52075    -0.112751       -2680.3347086337979892311073963836532251    7.0e-41        0.0    3.9e-41    2.7e-41
  8     -1.26484     -0.08439       -2240290.7119603247479473625345057715996    2.1e-41        0.0    1.7e-41    2.2e-40
  9     0.102638    -0.498824     -0.090495539968101111892798381183377753103    4.8e-41    1.6e-41    4.1e-41    1.8e-40
 10   -0.0735793   -0.0826696       -1.9167618766375338270198794040308795999    2.0e-39    2.3e-39    7.6e-41    1.4e-38
 11       -2.519     -2.34993        61.566192427411013331383068356006081268    1.1e-39        0.0    6.1e-40    1.3e-40
 12   -0.0389115    -0.210948  -0.000030720609429722816710408641138767088346    2.1e-40    1.3e-39    3.7e-40    5.7e-40
 13     0.543883     0.775534       -8.7575306557106573893445171165773894255    2.1e-41        0.0    6.6e-41    1.2e-41
 14    -0.824648      2.73521     0.0016713631616799916079499317484917668292    1.6e-40        0.0    3.8e-41        0.0
 15     -3.22664     -2.68583      0.022307046825339182324954871439971835181    2.6e-40        0.0    3.8e-40    3.0e-41
 16   -0.0253365    0.0150366       -564.18090295162626524186306382706853435    5.0e-38    5.3e-38    2.3e-38    2.6e-37
 17      0.90382     0.120427    -0.0064858557423687926541563246627759274829    2.8e-41        0.0        0.0    1.5e-40
 18    0.0393032    -0.072807 -0.0000047217682395230480038763468280851691691    4.5e-39    4.7e-39    3.0e-39    2.9e-38
 19      2.03962      3.00842     0.0059764077591749896926897088615039453317    7.5e-41        0.0    1.5e-40    6.0e-41
 20     -1.10619      2.36708        3.2589940216682875704827318090445912731    1.3e-40        0.0    3.5e-41    2.1e-41
 21    -0.124005      2.81407      -0.17539191428116411972385375129260881991    1.5e-39    6.5e-41    1.9e-40    1.2e-41
 22  -0.00792019    0.0115539 -0.000000066524216958507108688652028541384043292    6.9e-37    1.3e-37    1.1e-37    3.3e-36
 23     -1.43861      1.12071       -72.400479317457619973540321789087086369    8.1e-41        0.0    2.2e-40    5.0e-41
 24    -0.251549     -1.19257       -62942.736727271633134352803344136920111    1.2e-41        0.0    4.3e-41    1.7e-41
 25      2.47509     0.134793       -243.75908064583538715918940778480541237    2.4e-41        0.0    1.4e-41    1.8e-41
 26      -2.4349      -3.0168     0.0034560134434954748065406612309475549981        0.0        0.0    9.2e-41    3.3e-41
 27     -1.12321     -1.13874       -26.028675405671192920865816597435737723        0.0        0.0    3.7e-41    1.7e-41
 28     -2.33553    -0.481099     -0.069223543535105326438960447266961645833    2.1e-41        0.0    1.3e-40    9.1e-41
 29     -1.61068    -0.874959        -97.05650205195855803248364170690665939    1.5e-41        0.0    7.0e-41    4.2e-41
 30    0.0312969   -0.0938428       -1252.0862206671031903373545576963560147    6.6e-39    9.0e-39    1.8e-39    3.1e-38
 31     0.975732   -0.0279179    -0.0010363015043183170620030629042372448818        0.0        0.0    6.2e-41    1.6e-40
 32    -0.656888     0.721872       -5.8551601315025205806439626795294714399    4.7e-41        0.0    3.9e-41        0.0
 33     0.641362    -0.250925      -0.79085822654933694587333881037512221273        0.0        0.0    8.2e-41    4.9e-40
 34    -0.417562    -0.789888       -2540.9119376215593395863857465351515643        0.0        0.0    2.6e-41    5.5e-41
 35      5.01522       2.1549       0.39563014440608001914178702213042118732    3.4e-39        0.0    3.3e-40    6.8e-41
 36     -6.70304      1.42369      -0.22636314820780489578028393572949744823    5.3e-39        0.0    2.2e-38    6.0e-41
 37     -1.58721     -0.18101     -0.026524150756921010933724942226676386906    2.7e-41        0.0    9.3e-41    6.8e-41
 38    0.0223055    -0.693977       -17.741423848173320836014227630318623211    2.1e-41        0.0    4.2e-40    1.1e-40
 39     -3.52762     0.223985     -0.049400006875391840704779800697748837941    1.1e-39        0.0    6.6e-40    8.2e-41
 40      2.67018     -1.88557        36.143074733004018170159538090248228866    9.4e-40        0.0    9.3e-40    2.0e-41
 41     -3.52258     -2.39474        2.3072483259392750873681142504006247502    2.0e-41        0.0    4.3e-40    2.3e-41
 42   -0.0304445     0.547453       -1546.3125878446989601866584399393189306    6.1e-41    9.1e-41    4.6e-40    2.3e-40
 43     -2.63437      2.58273       0.11107141922808290555850811543639708644    9.0e-41        0.0    4.6e-40    1.1e-40
 44     -2.17802     -1.50765     -0.028602000887214622026822921176348847896    1.1e-40        0.0    5.9e-40    7.1e-41
 45     0.917933     -1.36732       -10.891562597864816447863363785640180869    5.1e-41        0.0    3.5e-41        0.0
 46      2.17311     -2.37655        124.91036387051438770022228734841116919    2.9e-40        0.0    2.4e-40    4.1e-41
 47       0.1215    -0.623019    -0.0010008317473106206415510798333117740941    2.2e-41    2.2e-41    1.7e-40    1.7e-40
 48     -1.39569      2.14583        297.17856240972442852501799921122276875    4.9e-40        0.0    8.4e-41    1.7e-41
 49     -3.83482     -2.35232        84.405082063481498835139747905424694363    4.5e-40        0.0    3.7e-40    7.5e-41
 50      -0.5546     -2.00359       -10123.462596854054070229422315315519774    9.3e-41    1.9e-41    1.8e-41        0.0

Largest relative differences over the 50 configurations:
  K2_BC vs K2_tt               6.92e-37
  K2_BC vs K2_alt              7.73e-37
  K2 even (BC form)            1.26e-37
  K2 even (tau-theta form)     1.51e-38
  K3_BC vs K3_tt               1.05e-37
  K3 odd (BC form)             1.85e-40
  Kq_BC vs Kq_tt               3.3e-36
  Kq even (BC form)            6.08e-37
  eq:Kqid identity             2.12e-38
  K2_BC 40 vs 60 digits        6.78e-37
  K2_BC vs K2_tt at 60 digits  2.83e-57

Configurations (exact inputs, x y z zprime):
  1 (0.85144885042 - 6.21356059519j) (1.85792399154 - 1.67407087743j) (-0.5888171923 + 0.438940381406j) (-0.0067558697323 - 0.0400196541089j)
  2 (4.82239347185 - 8.80583434223j) (0.023671707248 - 0.279901812497j) (-0.0862780650809 - 0.0399743865823j) (0.0810204728052 + 0.0665863180624j)
  3 (-4.80391507314 + 8.21907540884j) (2.94834744199 + 6.11102665837j) (7.58023276233 - 1.09181896439j) (2.83703243896 + 9.3553504352j)
  4 (0.590827759255 + 0.181320007361j) (4.0801455666 - 4.22248881595j) (-0.723837907276 - 0.278206786209j) (0.88322906581 + 7.3805582628j)
  5 (-4.10635765294 + 7.56704830154j) (0.030247460429 + 0.681488443622j) (-3.40017666343 - 5.88838266221j) (0.0527421780257 + 0.0038983273792j)
  6 (0.531411278501 + 0.398782834935j) (-0.0103115414984 + 0.059319192709j) (0.0787249550071 + 0.0482878755636j) (0.0161479534272 - 0.0255948621775j)
  7 (0.0540676298088 - 0.0353024707811j) (0.923780754701 - 0.267628501055j) (-0.039902678401 + 0.440138260266j) (0.0355833881333 - 0.011516091345j)
  8 (0.0975877825118 + 0.0094488803953j) (-0.0792883997944 - 0.0269597152636j) (0.0019595143177 + 0.0066016950955j) (-0.0451711762361 - 0.0115700004011j)
  9 (0.719104400879 - 0.32738209422j) (0.846932985893 - 0.272787674033j) (0.753268122379 + 0.002116187666j) (2.16119221661 - 1.60931313231j)
 10 (2.43758695305 - 7.93653919104j) (4.06208758899 + 5.13988967077j) (-0.0308673856027 - 0.073745789977j) (-0.286228367239 + 0.316436677645j)
 11 (-0.78444893126 + 6.5492693561j) (-0.0945418485906 + 0.0482591208043j) (-0.873176045518 + 0.708006034531j) (-0.0049887913925 + 0.0686251337418j)
 12 (1.12095942239 + 9.58979936455j) (-1.49083120016 + 8.07723301553j) (0.429926984263 - 0.536505727353j) (-9.51545960439 - 3.61123233345j)
 13 (0.25219951132 - 0.591394952627j) (-6.4665231585 + 4.55415373896j) (0.917890346051 + 0.387901506872j) (0.977194588196 - 0.507856184467j)
 14 (-4.43844430434 - 3.32732553662j) (0.0435911096506 + 0.0350320596999j) (3.2658040447 + 5.60802868881j) (-0.925914923525 - 0.453401088005j)
 15 (-0.804054582622 - 0.606026941868j) (-0.0638713763127 + 0.0710062828544j) (9.3144982616 + 5.22220105055j) (-0.0779257645413 + 0.0386093461133j)
 16 (1.54596277273 - 0.15526711225j) (6.31526516503 - 2.01711861701j) (0.0572433506822 - 0.0992982654979j) (0.0071578179113 - 0.0714314065044j)
 17 (0.852545796621 - 0.336210779882j) (-0.0892677410579 - 0.0486322269183j) (-0.904785770252 + 0.528024487822j) (4.57654333218 - 0.75985790367j)
 18 (-0.135727765494 + 0.754122058304j) (-0.0749268948639 + 0.0725527672546j) (7.61284670865 + 4.96168890898j) (-1.4479123628 + 9.80638377482j)
 19 (5.35033819895 - 1.90171063162j) (0.0200758248505 + 0.0256426770602j) (0.475288771054 - 0.360177422189j) (4.06573807392 + 9.2106721101j)
 20 (0.735521531459 - 0.930494664951j) (0.0014038220382 + 0.0856675886002j) (-0.864063622775 + 0.550684714899j) (0.0294446998723 - 0.0770728210969j)
 21 (-0.0411316013707 + 0.0554906762004j) (0.935973321555 + 0.76185065179j) (0.749288116112 - 0.365811811446j) (0.037737512235 + 0.852445357073j)
 22 (0.0506592718318 - 0.0300642854218j) (-0.0154590217101 + 0.0255174577102j) (3.99980946428 + 8.2997366643j) (-7.30829974236 + 3.65329815928j)
 23 (0.0197246449981 + 0.0743061888779j) (0.389927083095 + 0.671428945254j) (0.0835245822957 + 0.0121575976094j) (-0.215280682974 - 0.627203712656j)
 24 (-0.0926788089403 + 0.0337020491635j) (0.663763270419 + 0.030580340701j) (-0.0997576687192 - 0.0553129631723j) (-0.0048858132016 - 0.0145180240477j)
 25 (0.0057124547268 - 0.0132248637244j) (-0.291781806024 + 0.137140470002j) (0.826199137509 + 0.156917581533j) (0.0262654699061 - 0.0222190963943j)
 26 (-0.954715583969 - 0.631499547498j) (5.08582002413 + 9.30950766946j) (-0.146776741379 - 0.340217610805j) (-9.65903000023 + 9.24986721008j)
 27 (0.0583704746496 - 0.0934555061651j) (0.270146745749 + 0.431803386363j) (-0.0560557887734 - 0.0641188319652j) (-0.464929522782 - 0.794554812767j)
 28 (0.267289035279 - 0.513434691299j) (-0.0115377808749 - 0.0266159759104j) (-4.41968418515 - 3.88008246699j) (-0.0172139724784 + 0.0336538520871j)
 29 (-0.0264194226173 + 0.0668276629335j) (9.88498419123 - 9.10925339111j) (-0.069125224035 - 0.0986741633693j) (0.446923362415 - 0.590782754103j)
 30 (-0.901105032895 - 0.23924367905j) (3.65100570145 - 6.14792737906j) (0.026983317743 - 0.0603841804876j) (-0.0105694046736 + 0.0197397399215j)
 31 (-0.091282752161 - 0.0125689198337j) (0.0053328166069 + 0.0527047531505j) (0.0624387303829 + 0.0961147341285j) (-9.20705203178 - 0.38974929222j)
 32 (-0.110361703277 + 0.384384737141j) (0.839859004308 + 0.825352917476j) (0.0999392948451 + 0.0310815399214j) (0.201095566908 - 0.978421106271j)
 33 (4.67323477025 + 8.2737116396j) (-0.386982775763 + 0.50086588506j) (-0.971096102613 - 0.529735570272j) (-2.24475012141 - 1.20954988574j)
 34 (0.0284171211054 - 0.0026223374276j) (0.0871339471263 + 0.0178016706121j) (-0.0748841694503 + 0.0302836172363j) (0.0958627608316 - 0.0938961127749j)
 35 (0.05506515932 - 0.0362024576847j) (4.56182179615 + 4.33547387795j) (6.62816528735 + 4.58349146003j) (-0.0425054953656 + 0.0911388697928j)
 36 (-8.09328949387 - 8.01320453285j) (0.048817194502 + 0.443446778446j) (-8.09711612339 - 7.8226510066j) (-0.100877303026 - 0.369282057222j)
 37 (5.40627727135 - 4.46851502795j) (-0.389779055071 - 0.375305195549j) (4.52269187549 + 4.08993148395j) (-0.024542170638 + 0.75628045268j)
 38 (-0.51061482845 - 0.622996542695j) (-9.83609216232 + 9.89611908693j) (0.453532777667 - 0.431521362741j) (0.0626565372808 + 0.0946954372589j)
 39 (9.77259233031 + 7.38413572694j) (-3.79245930106 - 9.26685214067j) (-0.198482431234 + 0.364503912679j) (-3.85648240956 - 8.74781072952j)
 40 (0.0475004851785 - 0.0463680909103j) (2.45729561612 + 5.51087189709j) (0.549693421271 - 0.884203103322j) (0.0924339651406 - 0.0053701696821j)
 41 (-0.024111858714 + 0.985066018852j) (0.0836504630359 - 0.0399623420884j) (3.03617611198 - 1.87646152857j) (0.062345051741 - 0.0270945711218j)
 42 (-0.0940907727026 - 0.0634429826479j) (-0.0894193996548 - 0.089258895684j) (0.0487292002151 + 0.0982950019357j) (-0.0532993483999 - 0.0662629650796j)
 43 (0.0510831176264 - 0.0152793845454j) (-0.846460954449 + 0.848154204496j) (0.0108903968268 + 0.076393349849j) (-1.43144897895 + 5.6800906643j)
 44 (0.157636226754 + 0.762079462061j) (0.25980269808 - 8.94073365915j) (-0.0410753117939 - 0.0653786807923j) (3.62262497138 - 3.4454622072j)
 45 (-0.910403272515 - 0.642582368701j) (0.636000679528 + 0.282826271398j) (-0.003229655616 + 0.0421233551401j) (-0.921764902344 + 0.39517088313j)
 46 (0.768021971865 - 0.500854472843j) (-0.0330387366801 - 0.0426545092186j) (0.0311095827683 - 0.0664652194674j) (-0.326436461629 - 0.780255292072j)
 47 (-0.485583671496 + 0.111781329835j) (0.0705269104821 - 0.0643948041986j) (-1.08958877784 + 6.47073502917j) (-0.784441815193 - 0.804414628768j)
 48 (-2.8656345633 + 6.35595981831j) (0.057859311602 - 0.395602594509j) (0.0743674332813 - 0.0852351260911j) (-0.012725133865 - 0.433388031066j)
 49 (0.031133984198 + 0.0612305713857j) (-0.95774679983 - 3.57651075482j) (0.0018082096645 + 0.0415353284992j) (1.28317058751 - 0.84253473905j)
 50 (0.100585414662 - 0.083260083556j) (0.0051955779773 + 0.0627235759147j) (0.0610478191002 - 0.032121831192j) (-0.081023232172 - 0.0928236605503j)

Extra configurations near tau = 0 (not part of the 50):
   delta            tau        theta                          K2_tt (40 digits)  rel BC-tt   rel even
    1e-2    -0.00995033      1.40518     -6.62949851145718612387067745234956512    1.1e-40        0.0
    1e-4     -9.9995e-5     -2.49451     -190.345848773299771762018089901936994    5.6e-39        0.0
    1e-6    -9.99999e-7    -0.521627    -0.052313298971167224568652731226257658    2.1e-36        0.0
    1e-8        -1.0e-8     -1.72727  -0.00227999139616187193376946393266744126    1.4e-34        0.0
   1e-10       -1.0e-10     0.527946   -0.0284831999287390815985291256533724537    1.9e-32        0.0
   1e-12       -1.0e-12     -2.67991     -1.80515230043015557060460206027379558    3.7e-30        0.0


==> anc/04_nlo_kernels_contact_terms/k2_symbolic.py <==
#!/usr/bin/env python3
"""Symbolic reduction (SymPy) of the kernels of Balitsky-Chirilli Eq. (5),
arXiv:0710.4330 (nlobkvhepdf.tex lines 153-178), to the variables tau, theta of the paper.

Notation:  A = |x-z|^2 |y-z'|^2,  B = |x-z'|^2 |y-z|^2,  R = |x-y|^2 |z-z'|^2,
w = |z-z'|^2, so (z-z')^4 = w^2, (x-y)^4 = R^2/w^2, (x-y)^2/(z-z')^2 = R/w^2.
With P = sqrt(A B) and tau + i theta = ln[(x-z)(y-z')/((x-z')(y-z))]:
  A = P e^tau,  B = P e^-tau,  ln(A/B) = 2 tau,
  R = A + B - 2 P cos(theta)            (eq:Kqid, proved in step 0),
so R = 2 P (cosh tau - cos theta).  Each kernel times w^2 is homogeneous of degree
zero in P, so P drops out.

Usage: python3 -I k2_symbolic.py > k2_symbolic_output.txt
"""
import sympy as sp

# ---- step 0: eq:Kqid from (x-z)(y-z') - (x-z')(y-z) = (x-y)(z-z')
x, y, z, zp = sp.symbols('x y z zp')
a, b, c, d = x - z, y - zp, x - zp, y - z
print('step 0: (x-z)(y-zp) - (x-zp)(y-z) - (x-y)(z-zp) =',
      sp.expand(a * b - c * d - (x - y) * (z - zp)))
# |ab - cd|^2 = |a|^2|b|^2 + |c|^2|d|^2 - 2 Re(a b conj(c d)); with
# a b/(c d) = e^{tau + i theta}: Re(a b conj(c d)) = |a||b||c||d| cos(theta).
ar, ai, br, bi, cr, ci, dr, di = sp.symbols('ar ai br bi cr ci dr di', real=True)
A_ = ar + sp.I * ai
B_ = br + sp.I * bi
C_ = cr + sp.I * ci
D_ = dr + sp.I * di
lhs = sp.expand((A_ * B_ - C_ * D_) * sp.conjugate(A_ * B_ - C_ * D_))
rhs = sp.expand(A_ * sp.conjugate(A_) * B_ * sp.conjugate(B_)
                + C_ * sp.conjugate(C_) * D_ * sp.conjugate(D_)
                - 2 * sp.re(sp.expand(A_ * B_ * sp.conjugate(C_ * D_))))
print('step 0: |ab-cd|^2 - (|ab|^2 + |cd|^2 - 2 Re(ab conj(cd))) =',
      sp.simplify(lhs - rhs))

# ---- steps 1-3: kernels
P, w = sp.symbols('P w', positive=True)
t = sp.symbols('tau', real=True, nonzero=True)
k = sp.symbols('k', real=True)          # k = cos(theta)
th = sp.symbols('theta', real=True)
A = P * sp.exp(t)
B = P * sp.exp(-t)
R = 2 * P * (sp.cosh(t) - k)
L = 2 * t

# BC Eq. (5), lines 156-161: kernel of [Tr Tr Tr - Tr6 - (z'->z)], times w^2
K2_BC_w2 = (-4 + (2 * (A + B - 4 * R) / (A - B)
                  + R**2 * (1 / A + 1 / B) / (A - B)
                  + R * (1 / A - 1 / B)) * L)
# BC Eq. (5), lines 168-169: kernel of Tr Tr Tr, times w^2
K3_BC_w2 = (R * (1 / A + 1 / B) - R**2 / (A * B)) * L
# BC Eq. (5), lines 173-176: n_f bracket (without 4 n_f), times w^2
Kq_BC_w2 = 4 - 2 * (B + A - R) / (A - B) * L

K2_tt_w2 = 4 * (t * sp.coth(t) * (2 * k**2 - 1) - 2 * t * sp.sinh(t) * k - 1)
K3_tt_w2 = 8 * t * k * (sp.cosh(t) - k)
Kq_tt_w2 = 4 * (1 - t / sp.sinh(t) * k)
K2_alt_w2 = -Kq_tt_w2 - 4 * (t / sp.sinh(t)) * (sp.cosh(t) - k) * (1 + 2 * sp.cosh(t) * k)


def check(name, e1, e2):
    diff = sp.simplify(sp.expand((e1 - e2).rewrite(sp.exp)))
    print('%-46s %s' % (name, diff))


check('K2: BC form - tau-theta form (cos 2theta)', K2_BC_w2, K2_tt_w2)
check('K2: BC form - (-K_q - 4(t/sinh t)(cosh t-k)(1+2k cosh t))',
      K2_BC_w2, K2_alt_w2)
check('K3: BC form - eq:K3', K3_BC_w2, K3_tt_w2)
check('Kq: BC form - eq:Kq', Kq_BC_w2, Kq_tt_w2)

# parity under z <-> z': tau -> -tau, theta -> -theta (cos theta unchanged)
check('K2 even: K2(t) - K2(-t)', K2_tt_w2, K2_tt_w2.subs(t, -t))
check('K3 odd: K3(t) + K3(-t)', K3_tt_w2, -K3_tt_w2.subs(t, -t))
check('Kq even: Kq(t) - Kq(-t)', Kq_tt_w2, Kq_tt_w2.subs(t, -t))

# limit tau -> 0 at fixed theta (regularity of K_2 on the circle |cross ratio| = 1)
print('K2 w^2 at tau -> 0 :', sp.simplify(sp.limit(K2_tt_w2, t, 0)))
print('  = -8 sin^2(theta) with k = cos(theta):',
      sp.simplify(sp.limit(K2_tt_w2, t, 0).subs(k, sp.cos(th))
                  + 8 * sp.sin(th)**2))

# BC's K_2 written with BC's own denominators, reprinted for the record
print()
print('K2 * |z-z\'|^4 / 4 =', sp.simplify(K2_tt_w2 / 4))


==> anc/04_nlo_kernels_contact_terms/k2_symbolic_output.txt <==
step 0: (x-z)(y-zp) - (x-zp)(y-z) - (x-y)(z-zp) = 0
step 0: |ab-cd|^2 - (|ab|^2 + |cd|^2 - 2 Re(ab conj(cd))) = 0
K2: BC form - tau-theta form (cos 2theta)      0
K2: BC form - (-K_q - 4(t/sinh t)(cosh t-k)(1+2k cosh t)) 0
K3: BC form - eq:K3                            0
Kq: BC form - eq:Kq                            0
K2 even: K2(t) - K2(-t)                        0
K3 odd: K3(t) + K3(-t)                         0
Kq even: Kq(t) - Kq(-t)                        0
K2 w^2 at tau -> 0 : 8*k**2 - 8
  = -8 sin^2(theta) with k = cos(theta): 0

K2 * |z-z'|^4 / 4 = -2*k*tau*sinh(tau) + tau*(2*k**2 - 1)*coth(tau) - 1


==> anc/04_nlo_kernels_contact_terms/k3_zprime_integral.py <==
#!/usr/bin/env python3
"""The z' integral of the S3 kernel at fixed z away from the dipole ends.

Run: python3 -I k3_zprime_integral.py > k3_zprime_integral_output.txt

Int d^2z' K3(x,y;z,z') at fixed z != x, y (Eq. (60) of BC 2008, and Eq. (114) of BC 2009 at z3 != z1, z2),
with the absolute integral Int d^2z' |K3| for scale. Two frames: (x,y) = (0,1) and (0.2+0.1i, -0.7+0.5i).
Quadrature of quad2d.py with centers x, y, z; two resolutions to show convergence.
"""
import os
import sys
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from kernels import tt_K3
from quad2d import gl_panels, plane_integral


def run(x, y, zs, res):
    npan, nper, nang = res
    tg = gl_panels(-26.0, 16.0, npan, nper)
    zs = np.asarray(zs, complex)
    F = lambda zp: tt_K3(x, y, zs[:, None], zp)
    Fa = lambda zp: np.abs(tt_K3(x, y, zs[:, None], zp))
    cent = [x, y, zs]
    val = plane_integral(F, cent, tg, nang, batch_shape=zs.shape)
    ab = plane_integral(Fa, cent, tg, nang, batch_shape=zs.shape)
    return val, ab


if __name__ == '__main__':
    print(__doc__.strip())
    frames = [(0j, 1 + 0j), (0.2 + 0.1j, -0.7 + 0.5j)]
    zlist = [0.3 + 0.4j, -0.7 + 1.2j, 2.5 - 0.5j, 0.5 + 0j, 0.01 + 0.003j, 1e-4 + 0j, 10 * np.exp(0.4j)]
    for (x, y) in frames:
        zs = [x + (y - x) * zz for zz in zlist]      # the same configurations relative to the dipole
        print("\nframe x = %s, y = %s" % (x, y))
        r1 = run(x, y, zs, (42, 8, 64))
        r2 = run(x, y, zs, (84, 8, 128))
        print("  %-26s %-14s %-14s %-12s" % ("z", "Int K3 (res1)", "Int K3 (res2)", "Int |K3|"))
        for zz, a, b, c in zip(zs, r1[0], r2[0], r2[1]):
            print("  %-26s % .3e     % .3e     %.6g" % (np.round(zz, 6), a, b, c))


==> anc/04_nlo_kernels_contact_terms/k3_zprime_integral_output.txt <==
The z' integral of the S3 kernel at fixed z away from the dipole ends.

Run: python3 -I k3_zprime_integral.py > k3_zprime_integral_output.txt

Int d^2z' K3(x,y;z,z') at fixed z != x, y (Eq. (60) of BC 2008, and Eq. (114) of BC 2009 at z3 != z1, z2),
with the absolute integral Int d^2z' |K3| for scale. Two frames: (x,y) = (0,1) and (0.2+0.1i, -0.7+0.5i).
Quadrature of quad2d.py with centers x, y, z; two resolutions to show convergence.

frame x = 0j, y = (1+0j)
  z                          Int K3 (res1)  Int K3 (res2)  Int |K3|    
  (0.3+0.4j)                  2.017e-05     -1.805e-06     271.072
  (-0.7+1.2j)                 3.119e-06     -1.455e-07     5.27107
  (2.5-0.5j)                 -1.779e-05      6.842e-07     2.71072
  (0.5+0j)                   -9.177e-14     -2.136e-14     704.788
  (0.01+0.003j)              -1.839e-01      6.935e-05     412331
  (0.0001+0j)                 8.513e+02      4.065e+01     4.4057e+09
  (9.21061+3.894183j)         3.181e-09     -7.532e-11     0.00533429

frame x = (0.2+0.1j), y = (-0.7+0.5j)
  z                          Int K3 (res1)  Int K3 (res2)  Int |K3|    
  (-0.23-0.14j)              -2.325e-06      9.771e-07     279.46
  (0.35-1.26j)               -1.999e-06     -1.215e-07     5.43412
  (-1.85+1.55j)               6.479e-06     -1.054e-07     2.79458
  (-0.25+0.3j)                9.553e-15      3.748e-14     726.499
  (0.1898+0.1013j)           -1.571e-01     -6.019e-04     425063
  (0.19991+0.10004j)          1.150e+03      6.196e+01     4.54174e+09
  (-9.647222+0.279479j)       1.813e-09      2.091e-10     0.00549942


==> anc/04_nlo_kernels_contact_terms/kernel_identities.py <==
#!/usr/bin/env python3
"""Pointwise identities of the kernels of Eq. (5) of BC 2008, at 40 digits.

Run: python3 -I kernel_identities.py > kernel_identities_output.txt

Checked at random configurations (x, y, z, z'):
 (a) cross-ratio forms of K3, Kq, K2 against the literal forms of BC 2008 Eq. (5)
 (b) parity: K3 odd, K2 and Kq even under z <-> z'; the same under x <-> y
 (c) Moebius invariance of K d^2z d^2z' for K3, K2, Kq under random Moebius maps
 (d) K3 = K0(w,w') |dw/dz|^2 |dw'/dz'|^2 with w = (z-x)/(z-y)  (x -> 0, y -> infinity)
 (e) the integrand of Eq. (114) of BC 2009 (arXiv:0903.5326) equals K3 for (z1,z2,z3,z4) = (x,y,z,z');
     the integrand of its Eq. (115) equals K3 (z12,z23)/z12^2
 (f) local behavior: |z-z'| K3, |z-z'|^2 K2 and |z-z'|^2 Kq stay bounded as z' -> z;
     lambda^4 K3(x+lambda a, x+lambda b) -> K0(a,b) and lambda^4 K3(y+lambda a, y+lambda b) -> -K0(a,b)
"""
import os
import random
import sys
import mpmath as mp
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))   # own module kernels.py (python3 -I drops it)
from kernels import direct_K3, direct_K2, direct_Kq, K0

mp.mp.dps = 40
random.seed(20261121)


def rc(scale=2.0):
    return mp.mpc(random.uniform(-scale, scale), random.uniform(-scale, scale))


def tt(x, y, z, zp):
    cr = (x - z) * (y - zp) / ((x - zp) * (y - z))
    L = mp.log(cr)
    return mp.re(L), mp.im(L)


def mp_tt_K3(x, y, z, zp):
    t, h = tt(x, y, z, zp)
    return 8 * t * mp.cos(h) * (mp.cosh(t) - mp.cos(h)) / abs(z - zp) ** 4


def mp_tt_Kq(x, y, z, zp):
    t, h = tt(x, y, z, zp)
    return 4 * (1 - t / mp.sinh(t) * mp.cos(h)) / abs(z - zp) ** 4


def mp_tt_K2(x, y, z, zp):
    t, h = tt(x, y, z, zp)
    c = mp.cosh(t) - mp.cos(h)
    br = -4 + 2 * t * ((8 * mp.cos(h) - 6 * mp.cosh(t)) / mp.sinh(t) + 4 * c ** 2 * mp.coth(t) - 4 * mp.sinh(t) * c)
    return br / abs(z - zp) ** 4


def rel(a, b):
    return abs(a - b) / max(abs(a), abs(b), mp.mpf('1e-300'))


def K(name, *a):
    return {'K3': lambda *p: direct_K3(*p, lib=mp), 'K2': lambda *p: direct_K2(*p, lib=mp),
            'Kq': lambda *p: direct_Kq(*p, lib=mp)}[name](*a)


def mobius(a, b, c, d):
    def M(z):
        return (a * z + b) / (c * z + d)

    def dM(z):
        return (a * d - b * c) / (c * z + d) ** 2
    return M, dM


ncfg = 200
dev = {k: mp.mpf(0) for k in ['K3 tt', 'Kq tt', 'K2 tt', 'K3 odd zz', 'K2 even zz', 'Kq even zz', 'K3 odd xy',
                              'K2 even xy', 'Kq even xy', 'K3 Moebius', 'K2 Moebius', 'Kq Moebius', 'K3=K0 frame',
                              'BC09 (114) integrand', 'BC09 (115) integrand']}
for _ in range(ncfg):
    x, y, z, zp = rc(), rc(), rc(), rc()
    k3, k2, kq = K('K3', x, y, z, zp), K('K2', x, y, z, zp), K('Kq', x, y, z, zp)
    dev['K3 tt'] = max(dev['K3 tt'], rel(k3, mp_tt_K3(x, y, z, zp)))
    dev['Kq tt'] = max(dev['Kq tt'], rel(kq, mp_tt_Kq(x, y, z, zp)))
    dev['K2 tt'] = max(dev['K2 tt'], rel(k2, mp_tt_K2(x, y, z, zp)))
    dev['K3 odd zz'] = max(dev['K3 odd zz'], rel(k3, -K('K3', x, y, zp, z)))
    dev['K2 even zz'] = max(dev['K2 even zz'], rel(k2, K('K2', x, y, zp, z)))
    dev['Kq even zz'] = max(dev['Kq even zz'], rel(kq, K('Kq', x, y, zp, z)))
    dev['K3 odd xy'] = max(dev['K3 odd xy'], rel(k3, -K('K3', y, x, z, zp)))
    dev['K2 even xy'] = max(dev['K2 even xy'], rel(k2, K('K2', y, x, z, zp)))
    dev['Kq even xy'] = max(dev['Kq even xy'], rel(kq, K('Kq', y, x, z, zp)))
    M, dM = mobius(rc(), rc(), rc(), rc())
    J = abs(dM(z)) ** 2 * abs(dM(zp)) ** 2
    for nm, kv in (('K3', k3), ('K2', k2), ('Kq', kq)):
        dev[nm + ' Moebius'] = max(dev[nm + ' Moebius'], rel(K(nm, M(x), M(y), M(z), M(zp)) * J, kv))
    w, wp = (z - x) / (z - y), (zp - x) / (zp - y)
    dw, dwp = (x - y) / (z - y) ** 2, (x - y) / (zp - y) ** 2
    dev['K3=K0 frame'] = max(dev['K3=K0 frame'], rel(k3, K0(w, wp, lib=mp) * abs(dw) ** 2 * abs(dwp) ** 2))
    # BC 2009 Eq. (114) integrand, (z1,z2,z3,z4) = (x,y,z,z')
    z12, z13, z23, z14, z24, z34 = [abs(a) ** 2 for a in (x - y, x - z, y - z, x - zp, y - zp, z - zp)]
    i114 = z12 / (z13 * z23) * (z13 / (z14 * z34) + z23 / (z24 * z34) - z12 / (z14 * z24)) * mp.log(z13 * z24 / (z14 * z23))
    dev['BC09 (114) integrand'] = max(dev['BC09 (114) integrand'], rel(i114, k3))
    s1223 = mp.re((x - y) * mp.conj(y - z))           # (z12, z23)
    i115 = (s1223 / z34 * (1 / (z13 * z24) + 1 / (z23 * z14)) - z12 * s1223 / (z13 * z24 * z14 * z23)) \
        * mp.log(z13 * z24 / (z23 * z14))
    dev['BC09 (115) integrand'] = max(dev['BC09 (115) integrand'], rel(i115, k3 * s1223 / z12))

print("Pointwise kernel identities, %d random configurations, mp.dps = %d" % (ncfg, mp.mp.dps))
print("largest relative deviation for each identity:")
for k, v in dev.items():
    print("  %-22s %s" % (k, mp.nstr(v, 3)))

# (f) local behavior
print("\nlocal behavior as z' -> z (x = 0, y = 1, z = 0.3+0.4i, direction e^{i 0.7}):")
x, y, z = mp.mpc(0), mp.mpc(1), mp.mpc('0.3', '0.4')
u = mp.expjpi(mp.mpf('0.7') / mp.pi)
for eps in ['1e-4', '1e-8', '1e-12']:
    e = mp.mpf(eps)
    zp = z + e * u
    print("  eps=%s  eps*K3=%s  eps^2*K2=%s  eps^2*Kq=%s" % (
        eps, mp.nstr(e * K('K3', x, y, z, zp), 12), mp.nstr(e ** 2 * K('K2', x, y, z, zp), 12),
        mp.nstr(e ** 2 * K('Kq', x, y, z, zp), 12)))
print("  (the eps^-4 terms of K2 and Kq cancel: -4/|z-z'|^4 against the logarithmic term)")
print("\ncusp behavior: lambda^4 K3(c + lambda a, c + lambda b) / K0(a,b) for c = x and c = y:")
a, b = mp.mpc('0.7', '-0.2'), mp.mpc('-0.3', '0.5')
for lam in ['1e-3', '1e-6', '1e-9']:
    l = mp.mpf(lam)
    rx = l ** 4 * K('K3', x, y, x + l * a, x + l * b) / K0(a, b, lib=mp)
    ry = l ** 4 * K('K3', x, y, y + l * a, y + l * b) / K0(a, b, lib=mp)
    print("  lambda=%s  at x: %s   at y: %s" % (lam, mp.nstr(rx, 12), mp.nstr(ry, 12)))


==> anc/04_nlo_kernels_contact_terms/kernel_identities_output.txt <==
Pointwise kernel identities, 200 random configurations, mp.dps = 40
largest relative deviation for each identity:
  K3 tt                  3.44e-39
  Kq tt                  2.64e-37
  K2 tt                  1.04e-37
  K3 odd zz              5.91e-40
  K2 even zz             3.7e-37
  Kq even zz             2.35e-36
  K3 odd xy              6.75e-40
  K2 even xy             3.7e-37
  Kq even xy             2.35e-36
  K3 Moebius             3.44e-39
  K2 Moebius             1.54e-37
  Kq Moebius             4.82e-37
  K3=K0 frame            1.08e-39
  BC09 (114) integrand   4.77e-39
  BC09 (115) integrand   6.21e-39

local behavior as z' -> z (x = 0, y = 1, z = 0.3+0.4i, direction e^{i 0.7}):
  eps=1e-4  eps*K3=-58.4663084394  eps^2*K2=-41.6989314339  eps^2*Kq=4.78147055005
  eps=1e-8  eps*K3=-58.4810686117  eps^2*K2=-41.7049091353  eps^2*Kq=4.78183277392
  eps=1e-12  eps*K3=-58.4810700879  eps^2*K2=-41.7049116401  eps^2*Kq=4.78183471704
  (the eps^-4 terms of K2 and Kq cancel: -4/|z-z'|^4 against the logarithmic term)

cusp behavior: lambda^4 K3(c + lambda a, c + lambda b) / K0(a,b) for c = x and c = y:
  lambda=1e-3  at x: 1.00556640123   at y: -0.994446316628
  lambda=1e-6  at x: 1.00000556005   at y: -0.999994439967
  lambda=1e-9  at x: 1.00000000556   at y: -0.99999999444


==> anc/04_nlo_kernels_contact_terms/kernels.py <==
"""Kernels of the double-integral terms of Eq. (5) of Balitsky and Chirilli, arXiv:0710.4330 (BC 2008).

Transverse points are complex numbers. Notation of BC 2008: X = x-z, X' = x-z', Y = y-z, Y' = y-z',
a^2 = |a|^2. The double-integral part of Eq. (5) is (alpha_s^2/16 pi^4) Int d^2z d^2z' [ K2 S2 + K3 S3 + 4 n_f Kq Sq ].

  K2: kernel of [Tr Tr Tr - sextupole - (z'->z)]   (BC 2008 Eq. (5), lines 2-4 of the double integral)
  K3: kernel of  Tr{U_x U_z^+} Tr{U_z U_z'^+} Tr{U_z' U_y^+}, no subtraction (line 5)
  Kq: kernel of the quark term without the factor 4 n_f (line 6); equal to K_q of Eq. (Kq) of the paper

Two forms are given for each kernel: the literal form of BC 2008 (direct_*) and the form in the cross-ratio
variables of the paper, tau + i theta = ln[(x-z)(y-z')/((x-z')(y-z))] (tt_*), which is stable for z' -> z.
  K3 = 8 tau cos(theta) (cosh tau - cos theta) / |z-z'|^4
  Kq = 4 [1 - (tau/sinh tau) cos theta] / |z-z'|^4
  K2 = { -4 + 2 tau [ (8 cos theta - 6 cosh tau)/sinh tau + 4 (cosh tau - cos theta)^2 coth tau
                      - 4 sinh tau (cosh tau - cos theta) ] } / |z-z'|^4
The tt_ forms are checked against the direct forms in kernel_identities.py.
"""
import numpy as np
import mpmath as mp


# ---------------------------------------------------------------- literal forms (numpy or mpmath scalars)
def _abs2(a):
    return (a * a.conjugate()).real if not isinstance(a, mp.mpc) else mp.re(a * mp.conj(a))


def direct_K3(x, y, z, zp, lib=np):
    X2, Y2 = _abs2(x - z), _abs2(y - z)
    Xp2, Yp2 = _abs2(x - zp), _abs2(y - zp)
    d2, r2 = _abs2(z - zp), _abs2(x - y)
    br = r2 / d2 * (1 / (X2 * Yp2) + 1 / (Y2 * Xp2)) - r2 ** 2 / (X2 * Yp2 * Xp2 * Y2)
    return br * lib.log(X2 * Yp2 / (Xp2 * Y2))


def direct_K2(x, y, z, zp, lib=np):
    X2, Y2 = _abs2(x - z), _abs2(y - z)
    Xp2, Yp2 = _abs2(x - zp), _abs2(y - zp)
    d2, r2 = _abs2(z - zp), _abs2(x - y)
    den = X2 * Yp2 - Xp2 * Y2
    L = lib.log(X2 * Yp2 / (Xp2 * Y2))
    t1 = 2 * (X2 * Yp2 + Xp2 * Y2 - 4 * r2 * d2) / (d2 ** 2 * den)
    t2 = r2 ** 2 / den * (1 / (X2 * Yp2) + 1 / (Y2 * Xp2))
    t3 = r2 / d2 * (1 / (X2 * Yp2) - 1 / (Xp2 * Y2))
    return -4 / d2 ** 2 + (t1 + t2 + t3) * L


def direct_Kq(x, y, z, zp, lib=np):
    X2, Y2 = _abs2(x - z), _abs2(y - z)
    Xp2, Yp2 = _abs2(x - zp), _abs2(y - zp)
    d2, r2 = _abs2(z - zp), _abs2(x - y)
    # BC 2008 prints the denominator as (X^2 Y'^2 - X'^2 Y^2) and the logarithm as ln(X^2 Y'^2/(X'^2 Y^2))
    den = X2 * Yp2 - Xp2 * Y2
    return 4 / d2 ** 2 - 2 * (Xp2 * Y2 + Yp2 * X2 - r2 * d2) / (d2 ** 2 * den) * lib.log(X2 * Yp2 / (Xp2 * Y2))


# ---------------------------------------------------------------- cross-ratio variables
def tau_theta(x, y, z, zp):
    """tau + i theta = ln cr, cr = (x-z)(y-z')/((x-z')(y-z)).
    Near z' -> z (|cr - 1| small) it is computed from e = cr - 1 = (x-y)(z-z')/((x-z')(y-z)) with log1p;
    elsewhere from the product form of cr (accurate where cr -> 0 or infinity, z or z' at a dipole end)."""
    e = (x - y) * (z - zp) / ((x - zp) * (y - z))
    cr = (x - z) * (y - zp) / ((x - zp) * (y - z))
    near = np.abs(e) < 0.5
    with np.errstate(divide='ignore', invalid='ignore'):
        tau_n = 0.5 * np.log1p(np.where(near, 2 * e.real + (e * np.conj(e)).real, 0.0))
        th_n = np.arctan2(e.imag, 1 + e.real)
        tau_f = np.log(np.abs(np.where(near, 1.0, cr)))
        th_f = np.angle(cr)
    return np.where(near, tau_n, tau_f), np.where(near, th_n, th_f)


def _one_minus_tau_over_sinh(t):
    t = np.asarray(t, float)
    out = np.empty_like(t)
    small = np.abs(t) < 1e-3
    ts = t[small]
    out[small] = ts ** 2 / 6 - 7 * ts ** 4 / 360 + 31 * ts ** 6 / 15120
    tl = t[~small]
    out[~small] = 1 - tl / np.sinh(tl)
    return out


def tt_K3(x, y, z, zp):
    tau, th = tau_theta(x, y, z, zp)
    d4 = np.abs(z - zp) ** 4
    ch_minus_c = 2 * np.sinh(tau / 2) ** 2 + 2 * np.sin(th / 2) ** 2       # cosh tau - cos theta
    return 8 * tau * np.cos(th) * ch_minus_c / d4


def _tt_from_diffs(X, Y, Xp, Yp, zz, xy):
    e = xy * zz / (Xp * Y)
    cr = X * Yp / (Xp * Y)
    near = np.abs(e) < 0.5
    with np.errstate(divide='ignore', invalid='ignore'):
        tau = np.where(near, 0.5 * np.log1p(np.where(near, 2 * e.real + (e * np.conj(e)).real, 0.0)),
                       np.log(np.abs(np.where(near, 1.0, cr))))
        th = np.where(near, np.arctan2(e.imag, 1 + e.real), np.angle(cr))
    return tau, th


def tt_K3_diffs(X, Y, Xp, Yp, zz, xy):
    """K3 from the differences X = x-z, Y = y-z, X' = x-z', Y' = y-z', zz = z-z', xy = x-y (each computed
    exactly by the caller), cr = X Y'/(X' Y), cr - 1 = (x-y)(z-z')/(X' Y)."""
    tau, th = _tt_from_diffs(X, Y, Xp, Yp, zz, xy)
    ch_minus_c = 2 * np.sinh(tau / 2) ** 2 + 2 * np.sin(th / 2) ** 2
    return 8 * tau * np.cos(th) * ch_minus_c / np.abs(zz) ** 4


def tt_K2_diffs(X, Y, Xp, Yp, zz, xy):
    tau, th = _tt_from_diffs(X, Y, Xp, Yp, zz, xy)
    q = 1 - _one_minus_tau_over_sinh(tau)
    s2t, s2h = np.sinh(tau / 2) ** 2, np.sin(th / 2) ** 2
    chc = 2 * s2t + 2 * s2h
    lead = -4 * _one_minus_tau_over_sinh(tau) - q * (32 * s2h + 24 * s2t)
    rest = 8 * chc ** 2 * q * np.cosh(tau) - 8 * tau * np.sinh(tau) * chc
    return (lead + rest) / np.abs(zz) ** 4


def tt_Kq_diffs(X, Y, Xp, Yp, zz, xy):
    tau, th = _tt_from_diffs(X, Y, Xp, Yp, zz, xy)
    q = 1 - _one_minus_tau_over_sinh(tau)
    return 4 * (_one_minus_tau_over_sinh(tau) + q * 2 * np.sin(th / 2) ** 2) / np.abs(zz) ** 4


def tt_K3_offset(x, y, z, dz):
    """K3(x,y;z,z+dz) evaluated from the offset dz itself (no loss of digits when |dz| << |z|)."""
    Xz, Yz = x - z, y - z
    e = -(x - y) * dz / ((Xz - dz) * Yz)                   # cr - 1, with z - z' = -dz
    cr = Xz * (Yz - dz) / ((Xz - dz) * Yz)
    near = np.abs(e) < 0.5
    with np.errstate(divide='ignore', invalid='ignore'):
        tau = np.where(near, 0.5 * np.log1p(np.where(near, 2 * e.real + (e * np.conj(e)).real, 0.0)),
                       np.log(np.abs(np.where(near, 1.0, cr))))
        th = np.where(near, np.arctan2(e.imag, 1 + e.real), np.angle(cr))
    ch_minus_c = 2 * np.sinh(tau / 2) ** 2 + 2 * np.sin(th / 2) ** 2
    return 8 * tau * np.cos(th) * ch_minus_c / np.abs(dz) ** 4


def tt_Kq(x, y, z, zp):
    tau, th = tau_theta(x, y, z, zp)
    d4 = np.abs(z - zp) ** 4
    q = 1 - _one_minus_tau_over_sinh(tau)                                   # tau / sinh tau
    br = _one_minus_tau_over_sinh(tau) + q * 2 * np.sin(th / 2) ** 2        # 1 - (tau/sinh tau) cos theta
    return 4 * br / d4


def tt_K2(x, y, z, zp):
    tau, th = tau_theta(x, y, z, zp)
    d4 = np.abs(z - zp) ** 4
    q = 1 - _one_minus_tau_over_sinh(tau)                                   # tau / sinh tau
    s2t, s2h = np.sinh(tau / 2) ** 2, np.sin(th / 2) ** 2
    chc = 2 * s2t + 2 * s2h                                                 # cosh tau - cos theta
    # 2 tau (8 cos th - 6 cosh tau)/sinh tau = q (4 - 32 s2h - 24 s2t); combined with -4 gives
    # -4 (1 - q) - q (32 s2h + 24 s2t)
    lead = -4 * _one_minus_tau_over_sinh(tau) - q * (32 * s2h + 24 * s2t)
    # 2 tau [4 chc^2 coth tau - 4 sinh tau chc] = 8 chc^2 q cosh tau - 8 tau sinh tau chc
    rest = 8 * chc ** 2 * q * np.cosh(tau) - 8 * tau * np.sinh(tau) * chc
    return (lead + rest) / d4


# ---------------------------------------------------------------- Moebius frame: x -> 0, y -> infinity
def K0(w, wp, lib=np):
    """K0(w,w') = 2 Re(w conj w') ln(|w|^2/|w'|^2) / (|w-w'|^2 |w|^2 |w'|^2)."""
    if lib is mp:
        re = mp.re(w * mp.conj(wp))
        return 2 * re * mp.log(abs(w) ** 2 / abs(wp) ** 2) / (abs(w - wp) ** 2 * abs(w) ** 2 * abs(wp) ** 2)
    re = (w * np.conj(wp)).real
    return 2 * re * np.log(np.abs(w) ** 2 / np.abs(wp) ** 2) / (np.abs(w - wp) ** 2 * np.abs(w) ** 2 * np.abs(wp) ** 2)


def angular_f(t):
    """r^2 rho^2 Int dalpha dbeta K0 = f(ln r/rho), f(t) = 16 pi^2 t/(exp(2|t|)-1)."""
    t = np.asarray(t, float)
    return 16 * np.pi ** 2 * t / np.expm1(2 * np.abs(t))


==> anc/04_nlo_kernels_contact_terms/quad2d.py <==
"""Quadrature in the transverse plane for integrands with point singularities.

The plane is split by a smooth partition of unity chi_c(z) = 1/(1 + sum_{p != c} (|z-c|/|z-p|)^m) over a set
of centers (the singular points). Each piece is integrated in polar coordinates about its center,
z = c + e^t e^{i phi}, d^2z = e^{2t} dt dphi: Gauss-Legendre panels in t (log radius), the periodic trapezoid
rule in phi. The Jacobian e^{2t} removes 1/r and ln r/r singularities at the center; chi_c ~ |z-p|^m near
the other centers suppresses their singularities in this piece. Everything is vectorized over a batch of
outer points (batch axis 0) so that 4D integrals are computed as iterated 2D quadratures.
"""
import numpy as np


def gl_panels(a, b, n_panels, n_per):
    x, w = np.polynomial.legendre.leggauss(n_per)
    edges = np.linspace(a, b, n_panels + 1)
    lo, hi = edges[:-1, None], edges[1:, None]
    nodes = 0.5 * (hi - lo) * x[None, :] + 0.5 * (hi + lo)
    weights = 0.5 * (hi - lo) * w[None, :]
    return nodes.ravel(), weights.ravel()


def graded_panels(a, b, n_per, ratio=0.5, min_width=1e-9, toward='a'):
    """Gauss-Legendre panels on [a,b], geometrically refined toward one end."""
    edges = [0.0]
    L = b - a
    w = L * ratio
    pos = 0.0
    widths = []
    rem = L
    while rem > min_width and len(widths) < 200:
        step = rem * (1 - ratio)
        widths.append(step)
        rem -= step
    widths.append(rem)
    cuts = np.cumsum([0.0] + widths[::-1])          # small panels first
    if toward == 'a':
        e = a + cuts
    else:
        e = b - cuts[::-1]
        e = e[::-1] if e[0] > e[-1] else e
        e = np.sort(e)
    x, wt = np.polynomial.legendre.leggauss(n_per)
    nodes, weights = [], []
    for lo, hi in zip(e[:-1], e[1:]):
        nodes.append(0.5 * (hi - lo) * x + 0.5 * (hi + lo))
        weights.append(0.5 * (hi - lo) * wt)
    return np.concatenate(nodes), np.concatenate(weights)


def angles(n, half=False, offset=0.5):
    """Periodic trapezoid nodes phi_k = 2 pi (k+offset)/M. half=True keeps phi in (0, pi) with doubled weight,
    valid for integrands symmetric under reflection about the real axis through a real center (offset 0.5).
    An incommensurate offset for inner grids keeps inner nodes off the outer nodes."""
    M = 2 * n if half else n
    phi = 2 * np.pi * (np.arange(M) + offset) / M
    w = np.full(M, 2 * np.pi / M)
    if half:
        phi, w = phi[:n], 2 * w[:n]
    return phi, w


def chi(z, center, others, m=4):
    dc = np.abs(z - center)
    s = np.zeros(np.broadcast(z, center).shape)
    for p in others:
        s = s + (dc / np.abs(z - p)) ** m
    return 1.0 / (1.0 + s)


def plane_integral(F, centers, tgrid, n_ang, m=4, half_flags=None, batch_shape=()):
    """Int d^2z F(z) over the plane. centers: list of complex scalars or arrays broadcastable to batch_shape.
    F(z) receives z with shape batch_shape + (n,) and returns the same shape. Returns array batch_shape."""
    t, wt = tgrid
    total = 0.0
    for i, c in enumerate(centers):
        half = bool(half_flags[i]) if half_flags is not None else False
        phi, wp = angles(n_ang, half)
        r = np.exp(t)[:, None]
        pts = (r * np.exp(1j * phi)[None, :]).ravel()
        w = ((r ** 2) * wt[:, None] * wp[None, :]).ravel()
        cc = np.asarray(c)[..., None]
        z = cc + pts
        others = [np.asarray(p)[..., None] for j, p in enumerate(centers) if j != i]
        val = F(z) * chi(z, cc, others, m)
        total = total + np.sum(val * w, axis=-1)
    return total


==> anc/05_left_eigenvector/born_transfer.py <==
"""Transfer of H_0 = (1/2)(H_12+H_13+H_23) from the projectile to the target dipole on Born exchanges.

Symbolic part (SymPy): the algebraic steps of the transfer
  (i)   projectile additivity l(x,y) = l(x,z) + l(z,y) turns the bracket of eq:K0 on l^2 into -2 l(x,z) l(z,y);
  (ii)  target additivity l(a,b;u,v) = l(a,b;u,p) + l(a,b;p,v) and the symmetry l(a,b;u,v) = l(u,v;a,b);
  (iii) the polarization eq:mixedpair for the Born exchanges, written with l(a,b) = phi_a - phi_b;
  (iv)  eq:pairsum for three arbitrary exchanges split at p;
  (v)   the density |u-v|^2/(|u-p|^2|p-v|^2) * |u-v|^-4 is symmetric in u, v, p.
Numerical part, pointwise in (u,v), for a superposition of dipoles and for non-dipole forms:
  projectile side = (1/2) sum over pairs (i,j) of the pair kernel acting on the projectile, the pair written through eq:mixedpair
                    as single-dipole pairs (e,f), each acted on by K_0^{(e,f)} (an integral over the emission point z
                    near the projectile), times the spectator exchange l_k(u,v);
  target side     = K_0^{(u,v)} F_W by direct integration of the full bracket F_W(u,p)+F_W(p,v)-F_W(u,v)
                    over the emission point p (no polarization, no eq:pairsum, no closed form);
  closed form     = eq:pairsum + eq:mixedpair + G.
All three are (2 pi/abar_s) times the Born exchange of H_0 W.
Run: python3 -I born_transfer.py > born_transfer_output.txt
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np
import sympy as sp
import common
from common import ts_rule, proj_pair, targ_form_direct, K0F_form_G, F_form, lfun, PAIRS

print("Transfer of H_0 to the target dipole on Born exchanges")
print()

# ------------------------------------------------------------------ symbolic part
phx, phy, phz, phzp = sp.symbols('phi_x phi_y phi_z phi_zp')
lxy, lxz, lzy = phx - phy, phx - phz, phz - phy
print("(i)   l(x,z)^2 + l(z,y)^2 - l(x,y)^2 + 2 l(x,z) l(z,y) =", sp.expand(lxz ** 2 + lzy ** 2 - lxy ** 2 + 2 * lxz * lzy))

pts = sp.symbols('a b u v p')
Lg = {}


def Lsym(P, Q):
    key = tuple(sorted((str(P), str(Q))))
    if key not in Lg:
        Lg[key] = sp.Symbol('L_' + key[0] + key[1])
    return Lg[key]


def lsym(a, b, u, v):  # l(a,b;u,v) = ln|a-v| + ln|b-u| - ln|a-u| - ln|b-v|
    return Lsym(a, v) + Lsym(b, u) - Lsym(a, u) - Lsym(b, v)


a, b, u, v, p = pts
print("(ii)  l(a,b;u,p) + l(a,b;p,v) - l(a,b;u,v) =", sp.simplify(lsym(a, b, u, p) + lsym(a, b, p, v) - lsym(a, b, u, v)),
      "   l(a,b;u,v) - l(u,v;a,b) =", sp.simplify(lsym(a, b, u, v) - lsym(u, v, a, b)))
d1 = phx - phy
d1 = d1 * (phz - phzp) + sp.Rational(1, 2) * ((phx - phz) ** 2 - (phx - phzp) ** 2 - (phy - phz) ** 2 + (phy - phzp) ** 2)
print("(iii) l(x,y)l(z,z') + (1/2)[l(x,z)^2 - l(x,z')^2 - l(y,z)^2 + l(y,z')^2] =", sp.expand(d1))
A = sp.symbols('a1:4')
B = sp.symbols('b1:4')
lhs = sp.Rational(1, 2) * sum((A[i] * A[j] + B[i] * B[j] - (A[i] + B[i]) * (A[j] + B[j])) * (A[k] + B[k])
                              for i, j, k in PAIRS)
rhs = A[0] * A[1] * A[2] + B[0] * B[1] * B[2] - (A[0] + B[0]) * (A[1] + B[1]) * (A[2] + B[2])
print("(iv)  eq:pairsum, left - right =", sp.expand(lhs - rhs))
U, V, P = sp.symbols('U V P', positive=True)  # stand for |u-v|^2, |u-p|^2, |p-v|^2 under relabeling
dens = U / (V * P) / U ** 2
print("(v)   density =", dens, "; under u<->p it becomes", sp.simplify(dens.subs({U: V, V: U}, simultaneous=True)),
      "with |p-v|^2 unchanged, so it is symmetric in the three points")
print()

# ------------------------------------------------------------------ numerical part
rule = ts_rule(1.0 / 16)
rng = np.random.default_rng(7)


def projectile_side(W, u, v):
    cache = {}

    def P(e, f):
        if abs(e - f) < 1e-15:
            return 0.0
        key = (complex(e), complex(f))
        if key not in cache:
            cache[key] = proj_pair(e, f, u, v, rule)
        return cache[key]

    tot = 0.0
    for c, ds in W:
        for i, j, k in PAIRS:
            (aa, bb), (cc, dd) = ds[i], ds[j]
            pair = -0.5 * (P(aa, cc) - P(aa, dd) - P(bb, cc) + P(bb, dd))   # eq:mixedpair + K_0 on each formal dipole
            tot += c * 0.5 * pair * lfun(ds[k][0], ds[k][1], u, v)
    return tot


worst = 0.0
for icfg in range(3):
    x, y, z, zp, s, sp_ = rng.normal(size=6) + 1j * rng.normal(size=6)
    forms = [
        ("C(D_xy)                    [dipole form]", [(1.0, [(x, y), (x, y), (x, y)])]),
        ("T(D_xy,D_zz',D_zz')        [non-planar loop, fixed z,z']", [(1.0, [(x, y), (z, zp), (z, zp)])]),
        ("T(D_xy,D_zz',D_ss')        [three dipoles]", [(1.0, [(x, y), (z, zp), (s, sp_)])]),
        ("T(D_xy,D_xy,D_xz)          [shared end]", [(1.0, [(x, y), (x, y), (x, z)])]),
        ("T(D_xy,D_zz',D_zz') - 0.7 T(D_xy,D_zz',D_ss')", [(1.0, [(x, y), (z, zp), (z, zp)]),
                                                         (-0.7, [(x, y), (z, zp), (s, sp_)])]),
    ]
    print(f"configuration {icfg + 1}: x={x:.3f} y={y:.3f} z={z:.3f} z'={zp:.3f} s={s:.3f} s'={sp_:.3f}")
    for jt in range(2):
        uu, vv = rng.normal(size=2) * 1.3 + 1j * rng.normal(size=2) * 1.3
        print(f"  target u={uu:.3f} v={vv:.3f}")
        for name, W in forms:
            Pj = projectile_side(W, uu, vv)
            Tg = targ_form_direct(W, uu, vv, rule)
            Gc = K0F_form_G(W, uu, vv)
            d = max(abs(Pj - Tg), abs(Pj - Gc), abs(Tg - Gc))
            scale = max(1e-3, abs(Tg))
            worst = max(worst, d / scale)
            print(f"    {name:52s} F_W={F_form(W, uu, vv):+.6e}  projectile {Pj:+.13e}  target {Tg:+.13e}  "
                  f"closed form {Gc:+.13e}  max|diff| {d:.1e}")
print()
print(f"largest |difference| / max(1e-3, |target|) over all forms and points: {worst:.1e}")
print(f"nodes dropped at log singularities: {len(common.DROPPED)}, largest weight "
      f"{max(common.DROPPED) if common.DROPPED else 0.0:.1e}")


==> anc/05_left_eigenvector/born_transfer_output.txt <==
Transfer of H_0 to the target dipole on Born exchanges

(i)   l(x,z)^2 + l(z,y)^2 - l(x,y)^2 + 2 l(x,z) l(z,y) = 0
(ii)  l(a,b;u,p) + l(a,b;p,v) - l(a,b;u,v) = 0    l(a,b;u,v) - l(u,v;a,b) = 0
(iii) l(x,y)l(z,z') + (1/2)[l(x,z)^2 - l(x,z')^2 - l(y,z)^2 + l(y,z')^2] = 0
(iv)  eq:pairsum, left - right = 0
(v)   density = 1/(P*U*V) ; under u<->p it becomes 1/(P*U*V) with |p-v|^2 unchanged, so it is symmetric in the three points

configuration 1: x=0.001+0.060j y=0.299+1.340j z=-0.274-0.492j z'=-0.891-0.620j s=-0.455+0.490j s'=-0.992+0.357j
  target u=0.137-0.038j v=-1.210+0.904j
    C(D_xy)                    [dipole form]             F_W=+8.640152e+00  projectile -3.2887757842029e+00  target -3.2887757842060e+00  closed form -3.2887757842050e+00  max|diff| 3.1e-12
    T(D_xy,D_zz',D_zz')        [non-planar loop, fixed z,z'] F_W=+1.101301e+00  projectile -2.5761591062458e+00  target -2.5761591062459e+00  closed form -2.5761591062457e+00  max|diff| 1.9e-13
    T(D_xy,D_zz',D_ss')        [three dipoles]           F_W=+1.188765e+00  projectile -1.0843255520633e+01  target -1.0843255520634e+01  closed form -1.0843255520634e+01  max|diff| 4.1e-13
    T(D_xy,D_xy,D_xz)          [shared end]              F_W=+4.911574e+00  projectile -8.7679596544515e+00  target -8.7679596544534e+00  closed form -8.7679596544528e+00  max|diff| 2.0e-12
    T(D_xy,D_zz',D_zz') - 0.7 T(D_xy,D_zz',D_ss')        F_W=+2.691654e-01  projectile +5.0141197581977e+00  target +5.0141197581977e+00  closed form +5.0141197581979e+00  max|diff| 2.0e-13
  target u=-1.747-2.472j v=-0.595-1.676j
    C(D_xy)                    [dipole form]             F_W=-7.741804e-03  projectile -1.7775421007429e-01  target -1.7775421007430e-01  closed form -1.7775421007434e-01  max|diff| 4.9e-14
    T(D_xy,D_zz',D_zz')        [non-planar loop, fixed z,z'] F_W=-1.205223e-03  projectile -1.8333814922821e-01  target -1.8333814922823e-01  closed form -1.8333814922825e-01  max|diff| 3.5e-14
    T(D_xy,D_zz',D_ss')        [three dipoles]           F_W=-8.016663e-04  projectile -4.6917058815075e-02  target -4.6917058815076e-02  closed form -4.6917058815079e-02  max|diff| 3.9e-15
    T(D_xy,D_xy,D_xz)          [shared end]              F_W=+7.138567e-03  projectile +9.9411697629439e-02  target +9.9411697629435e-02  closed form +9.9411697629452e-02  max|diff| 1.7e-14
    T(D_xy,D_zz',D_zz') - 0.7 T(D_xy,D_zz',D_ss')        F_W=-6.440562e-04  projectile -1.5049620805766e-01  target -1.5049620805768e-01  closed form -1.5049620805769e-01  max|diff| 3.2e-14
configuration 2: x=-1.842-2.517j y=-0.235-0.539j z=-1.267-0.049j z'=0.271+0.113j s=0.157-1.530j s'=-0.187-0.478j
  target u=-1.272+1.379j v=-1.051-1.050j
    C(D_xy)                    [dipole form]             F_W=-7.932712e-05  projectile -1.3423720769823e+00  target -1.3423720769823e+00  closed form -1.3423720769824e+00  max|diff| 9.9e-14
    T(D_xy,D_zz',D_zz')        [non-planar loop, fixed z,z'] F_W=-1.840099e-03  projectile -1.2124230239567e+00  target -1.2124230239567e+00  closed form -1.2124230239567e+00  max|diff| 5.6e-14
    T(D_xy,D_zz',D_ss')        [three dipoles]           F_W=-1.632757e-03  projectile -1.2568290837516e+00  target -1.2568290837517e+00  closed form -1.2568290837517e+00  max|diff| 6.9e-14
    T(D_xy,D_xy,D_xz)          [shared end]              F_W=-9.746089e-04  projectile -6.0827244239202e+00  target -6.0827244239204e+00  closed form -6.0827244239207e+00  max|diff| 4.4e-13
    T(D_xy,D_zz',D_zz') - 0.7 T(D_xy,D_zz',D_ss')        F_W=-6.971686e-04  projectile -3.3264266533051e-01  target -3.3264266533050e-01  closed form -3.3264266533051e-01  max|diff| 1.4e-14
  target u=-0.042-0.759j v=1.150-0.145j
    C(D_xy)                    [dipole form]             F_W=-1.628689e+00  projectile -1.6457308766703e+01  target -1.6457308766704e+01  closed form -1.6457308766704e+01  max|diff| 8.1e-13
    T(D_xy,D_zz',D_zz')        [non-planar loop, fixed z,z'] F_W=-3.525017e-01  projectile -1.5357999386958e+00  target -1.5357999386961e+00  closed form -1.5357999386962e+00  max|diff| 4.3e-13
    T(D_xy,D_zz',D_ss')        [three dipoles]           F_W=+4.585023e-01  projectile -4.3223605790560e+00  target -4.3223605790558e+00  closed form -4.3223605790558e+00  max|diff| 2.2e-13
    T(D_xy,D_xy,D_xz)          [shared end]              F_W=-1.639668e-01  projectile -5.5420691828094e+00  target -5.5420691828093e+00  closed form -5.5420691828097e+00  max|diff| 3.6e-13
    T(D_xy,D_zz',D_zz') - 0.7 T(D_xy,D_zz',D_ss')        F_W=-6.734533e-01  projectile +1.4898524666434e+00  target +1.4898524666430e+00  closed form +1.4898524666429e+00  max|diff| 5.6e-13
configuration 3: x=0.110+0.859j y=0.064+0.119j z=-1.225-0.641j z'=0.076+2.000j s=1.359+0.762j s'=-1.547-1.199j
  target u=0.097-0.245j v=0.750+0.888j
    C(D_xy)                    [dipole form]             F_W=-3.945942e+00  projectile -3.9743556913976e+00  target -3.9743556913986e+00  closed form -3.9743556913994e+00  max|diff| 1.8e-12
    T(D_xy,D_zz',D_zz')        [non-planar loop, fixed z,z'] F_W=-2.052043e+00  projectile +4.6228092793294e+00  target +4.6228092793296e+00  closed form +4.6228092793297e+00  max|diff| 2.9e-13
    T(D_xy,D_zz',D_ss')        [three dipoles]           F_W=+2.601179e+00  projectile -1.5094634211453e+01  target -1.5094634211453e+01  closed form -1.5094634211454e+01  max|diff| 9.8e-13
    T(D_xy,D_xy,D_xz)          [shared end]              F_W=-2.845486e+00  projectile +5.6815205452288e+00  target +5.6815205452283e+00  closed form +5.6815205452281e+00  max|diff| 6.1e-13
    T(D_xy,D_zz',D_zz') - 0.7 T(D_xy,D_zz',D_ss')        F_W=-3.872868e+00  projectile +1.5189053227346e+01  target +1.5189053227347e+01  closed form +1.5189053227347e+01  max|diff| 9.8e-13
  target u=-0.086+1.870j v=0.867-0.878j
    C(D_xy)                    [dipole form]             F_W=+7.944057e-01  projectile +5.4966901907958e+00  target +5.4966901907957e+00  closed form +5.4966901907964e+00  max|diff| 6.3e-13
    T(D_xy,D_zz',D_zz')        [non-planar loop, fixed z,z'] F_W=+7.960204e+00  projectile -6.9135980080758e+01  target -6.9135980080757e+01  closed form -6.9135980080757e+01  max|diff| 9.4e-13
    T(D_xy,D_zz',D_ss')        [three dipoles]           F_W=-7.382532e-01  projectile -5.1489201665377e+00  target -5.1489201665379e+00  closed form -5.1489201665382e+00  max|diff| 4.8e-13
    T(D_xy,D_xy,D_xz)          [shared end]              F_W=+7.546693e-01  projectile +4.5578071413414e+00  target +4.5578071413411e+00  closed form +4.5578071413416e+00  max|diff| 4.7e-13
    T(D_xy,D_zz',D_zz') - 0.7 T(D_xy,D_zz',D_ss')        F_W=+8.476981e+00  projectile -6.5531735964181e+01  target -6.5531735964181e+01  closed form -6.5531735964180e+01  max|diff| 1.3e-12

largest |difference| / max(1e-3, |target|) over all forms and points: 9.5e-13
nodes dropped at log singularities: 0, largest weight 0.0e+00


==> anc/05_left_eigenvector/common.py <==
"""Shared functions for the checks of the projectile-to-target transfer of the LO pair kernel (appendix sm:firstorder of the paper).

Notation of the paper: transverse points are complex numbers; the one-gluon exchange between the dipoles (a,b) and (u,v) is
    l(a,b;u,v) = ln(|a-v||b-u| / (|a-u||b-v|))                                   (eq:l)
and the LO dipole kernel on a function F of two dipole ends is
    (K_0 F)(x,y) = int d^2z |x-y|^2/(|x-z|^2|z-y|^2) [F(x,z)+F(z,y)-F(x,y)]      (eq:K0).
K_0^{(x,y)} acts on the projectile ends, K_0^{(u,v)} on the target ends.

G(rho) is the closed form for K_0^{(x,y)} l(x,y;u,v)^2 = K_0^{(u,v)} l(x,y;u,v)^2:
    G = 4 pi [ zeta(3) - Re Li_3(w) + ln|w| Re Li_2(w) + ln^3|w| / 6 ],   w = 1 - rho = (x-v)(y-u)/((x-u)(y-v)).
"""
import numpy as np
import mpmath as mp

ZETA3 = 1.2020569031595942853997381615114499907649862923405


# ---------------------------------------------------------------- tanh-sinh quadrature (double precision)
def ts_rule(h=1.0 / 16, ymax=17.0):
    """tanh-sinh rule on [-1,1]. Returns (side, d, w): node = -1+d (side<0), 1-d (side>0) or 0 (side=0).
    d = 1-|x| is computed directly so that no node falls on an endpoint in double precision."""
    kmax = np.arcsinh(2.0 * ymax / np.pi)
    N = int(np.floor(kmax / h))
    k = np.arange(-N, N + 1) * h
    y = 0.5 * np.pi * np.sinh(k)
    d = 2.0 / (np.exp(2.0 * np.abs(y)) + 1.0)
    w = h * 0.5 * np.pi * np.cosh(k) / np.cosh(y) ** 2
    return np.sign(k), d, w


def nodes_on(a, b, rule):
    """Nodes and weights of a tanh-sinh rule mapped to [a,b] (a<b, finite)."""
    side, d, w = rule
    half = 0.5 * (b - a)
    x = np.where(side < 0, a + half * d, np.where(side > 0, b - half * d, 0.5 * (a + b)))
    return x, half * w


def nodes_piecewise(breaks, rule):
    """Concatenate tanh-sinh nodes over consecutive intervals of a sorted list of breakpoints."""
    xs, ws = [], []
    for a, b in zip(breaks[:-1], breaks[1:]):
        if b - a > 1e-14 * max(1.0, abs(a), abs(b)):
            x, w = nodes_on(a, b, rule)
            xs.append(x)
            ws.append(w)
    return np.concatenate(xs), np.concatenate(ws)


# ---------------------------------------------------------------- exchange and polylogarithms
def lfun(a, b, u, v):
    """Born one-gluon exchange l(a,b;u,v) of eq:l."""
    return (np.log(np.abs(a - v)) + np.log(np.abs(b - u))
            - np.log(np.abs(a - u)) - np.log(np.abs(b - v)))


def _lncoefs(s, K=64):
    with mp.workdps(40):
        return np.array([0.0 if k == s - 1 else float(mp.zeta(s - k) / mp.factorial(k)) for k in range(K)])


_C2 = _lncoefs(2)
_C3 = _lncoefs(3)
_NS = 60


def li23(w):
    """Li_2(w) and Li_3(w), principal branch, for complex w with |w| <= 1 (vectorized, double precision).
    |w| <= 1/2: power series; 1/2 < |w| <= 1: expansion in mu = ln w (converges for |mu| < 2 pi)."""
    w = np.asarray(w, dtype=complex)
    L2 = np.zeros_like(w)
    L3 = np.zeros_like(w)
    a = np.abs(w)
    sm = a <= 0.5
    if sm.any():
        ws = w[sm]
        p = np.ones_like(ws)
        s2 = np.zeros_like(ws)
        s3 = np.zeros_like(ws)
        for k in range(1, _NS + 1):
            p = p * ws
            s2 += p / k ** 2
            s3 += p / k ** 3
        L2[sm] = s2
        L3[sm] = s3
    bg = ~sm
    if bg.any():
        wb = w[bg]
        mu = np.log(wb)
        acc2 = np.zeros_like(wb)
        acc3 = np.zeros_like(wb)
        for k in range(len(_C2) - 1, -1, -1):
            acc2 = acc2 * mu + _C2[k]
            acc3 = acc3 * mu + _C3[k]
        with np.errstate(divide='ignore', invalid='ignore'):
            lm = np.log(-mu)
            e2 = mu * (1.0 - lm)
            e3 = 0.5 * mu ** 2 * (1.5 - lm)
        z = (mu == 0)
        e2 = np.where(z, 0.0, e2)
        e3 = np.where(z, 0.0, e3)
        L2[bg] = acc2 + e2
        L3[bg] = acc3 + e3
    return L2, L3


def G_of_w(w):
    """Closed form G as a function of w = 1 - rho; G(w) = G(1/w) = G(conj w) is used to map |w| > 1 into |w| <= 1."""
    w = np.asarray(w, dtype=complex)
    wi = np.where(np.abs(w) > 1.0, 1.0 / w, w)
    L = np.log(np.abs(wi))
    L2, L3 = li23(wi)
    return 4.0 * np.pi * (ZETA3 - L3.real + L * L2.real + L ** 3 / 6.0)


def G_dip(a, b, u, v):
    """K_0^{(u,v)} l(a,b;u,v)^2 = K_0^{(a,b)} l(a,b;u,v)^2 from the closed form (zero for a == b)."""
    return G_of_w((a - v) * (b - u) / ((a - u) * (b - v)))


def G_mp(w, dps=30):
    """The same closed form in mpmath (used as the reference value)."""
    with mp.workdps(dps):
        w = mp.mpc(w)
        L = mp.log(abs(w))
        return 4 * mp.pi * (mp.zeta(3) - mp.re(mp.polylog(3, w)) + L * mp.re(mp.polylog(2, w)) + L ** 3 / 6)


def chi(n, nu):
    """Characteristic function of eq:chi."""
    with mp.workdps(30):
        a = mp.mpf(1 + abs(n)) / 2
        return float(mp.re(2 * mp.psi(0, 1) - mp.psi(0, a + 1j * mp.mpf(nu)) - mp.psi(0, a - 1j * mp.mpf(nu))))


# ---------------------------------------------------------------- cubic forms and their Born exchange
# A form W is a list of terms (c, [(a1,b1),(a2,b2),(a3,b3)]) meaning sum c T(D_{a1 b1}, D_{a2 b2}, D_{a3 b3});
# its Born exchange is F_W(u,v) = sum c l(a1,b1;u,v) l(a2,b2;u,v) l(a3,b3;u,v) (common factor dropped, eq:cubic).
PAIRS = ((0, 1, 2), (0, 2, 1), (1, 2, 0))


def F_form(W, u, v):
    tot = 0.0
    for c, ds in W:
        prod = c
        for (a, b) in ds:
            prod = prod * lfun(a, b, u, v)
        tot = tot + prod
    return tot


def K0F_form_G(W, u, v):
    """(K_0^{(u,v)} F_W)(u,v) from eq:pairsum, the polarization eq:mixedpair of each pair and the closed form G."""
    tot = 0.0
    for c, ds in W:
        for i, j, k in PAIRS:
            (a, b), (cc, d) = ds[i], ds[j]
            pair = -0.5 * (G_dip(a, cc, u, v) - G_dip(a, d, u, v) - G_dip(b, cc, u, v) + G_dip(b, d, u, v))
            tot = tot + c * 0.5 * pair * lfun(ds[k][0], ds[k][1], u, v)
    return tot


def form_points(W):
    pts = []
    for c, ds in W:
        for (a, b) in ds:
            for q in (a, b):
                if all(abs(q - r) > 1e-14 for r in pts):
                    pts.append(q)
    return pts


# ---------------------------------------------------------------- 2D integrals with the dipole kernel
def kernel_integral(f, A, B, sing, rule, tmax=36.0):
    """int d^2p |A-B|^2/(|A-p|^2|p-B|^2) f(p) over the whole plane, for f vanishing at p -> A and p -> B.
    Change of variables pi = (p-A)/(p-B) = exp(t + i theta): the kernel times d^2p equals dt dtheta exactly.
    Breakpoints at the images of the points in `sing` (log singularities of f)."""
    imgs = [(q - A) / (q - B) for q in sing]
    tb = sorted(set([-tmax, tmax] + [float(np.clip(np.log(abs(s)), -tmax, tmax)) for s in imgs]))
    thb = sorted(set([-np.pi, np.pi] + [float(np.angle(s)) for s in imgs]))
    t, wt = nodes_piecewise(tb, rule)
    th, wth = nodes_piecewise(thb, rule)
    T, TH = np.meshgrid(t, th, indexing='ij')
    pi_ = np.exp(T + 1j * TH)
    p = (A - B * pi_) / (1.0 - pi_)
    W2 = np.outer(wt, wth)
    with np.errstate(divide='ignore', invalid='ignore'):
        vals = f(p)
    bad = ~np.isfinite(vals)
    if bad.any():
        # a node rounded onto a log singularity of f; its weight is recorded and the node dropped
        DROPPED.append(float(np.sum(W2[bad])))
        vals = np.where(bad, 0.0, vals)
    return np.sum(W2 * vals)


DROPPED = []  # total quadrature weight of nodes dropped because f was not finite there (see kernel_integral)


def proj_pair(a, b, u, v, rule):
    """K_0^{(a,b)} l(a,b;u,v)^2 = -2 int d^2z K(a,b;z) l(a,z;u,v) l(z,b;u,v), the kernel acting on the projectile ends."""
    return -2.0 * kernel_integral(lambda z: lfun(a, z, u, v) * lfun(z, b, u, v), a, b, [u, v], rule)


def targ_pair(a, b, u, v, rule):
    """K_0^{(u,v)} l(a,b;u,v)^2 = -2 int d^2p K(u,v;p) l(a,b;u,p) l(a,b;p,v), the kernel acting on the target ends."""
    return -2.0 * kernel_integral(lambda p: lfun(a, b, u, p) * lfun(a, b, p, v), u, v, [a, b], rule)


def targ_form_direct(W, u, v, rule):
    """(K_0^{(u,v)} F_W)(u,v) by direct integration of the full bracket F(u,p)+F(p,v)-F(u,v) of eq:K0
    (no polarization, no eq:pairsum, no closed form)."""
    Fuv = F_form(W, u, v)
    return kernel_integral(lambda p: F_form(W, u, p) + F_form(W, p, v) - Fuv, u, v, form_points(W), rule)


def E_eig(n, nu, a, b, x0):
    """Conformal eigenfunction E^{n,nu}(a,b;x0) of eq:Enu (single valued for integer n)."""
    h = 0.5 * (1 + n) + 1j * nu
    hb = 0.5 * (1 - n) + 1j * nu
    q = (a - b) / ((a - x0) * (b - x0))
    # q^h qbar^hb = |q|^(h+hb) exp(i arg(q) (h-hb)) with h+hb = 1+2i nu, h-hb = n
    return np.abs(q) ** (1 + 2j * nu) * np.exp(1j * n * np.angle(q))


def mobius(z, M):
    a, b, c, d = M
    return (a * z + b) / (c * z + d)


==> anc/05_left_eigenvector/lefteig_nondipole_form.py <==
"""Left-eigenvector identity eq:lefteig for a non-dipole form, and the boundary term of the disk regulator.

Frame x0 -> infinity of eq:frame: E^{1,nu}(u,v;x0) x0^{2h} x0bar^{2hb} -> e(u-v), e(D) = D |D|^{2 i nu}, so
    Pi[F] = int d^2u d^2v e(u-v)/|u-v|^4 F(u,v)          (n = 1; K_0 e = 2 pi chi(1,nu) e).
Forms: W2 = T(D_xy,D_zz',D_zz') at fixed points (the non-planar quark-loop form before the z,z' integration, a
non-dipole form), and W1 = C(D_xy) as a control, for which Pi[l^3] = -3 pi^2 chi(1,nu)/D_1(1,nu) e(x-y)
(eq:projKq with eq:Z; at nu = 0 the limit is 6 pi^2 zeta(3) e(x-y), eq:Pi0dipole).
Computed by four-dimensional quadrature (outer u on a polar grid about the projectile, inner v = u + r e^{i alpha},
breakpoints at every log singularity, tanh-sinh rules), at nu = 0 and nu = 0.3:
  Pi[F_W] and Pi[K_0^{(u,v)} F_W], with K_0 F_W from eq:pairsum, eq:mixedpair and the closed form G (pair_transfer.py, born_transfer.py);
  the check Pi[K_0 F_W] = 2 pi chi(1,nu) Pi[F_W];
  the boundary term of the relabeling with equal disks of radius eps about both target ends in the real and virtual
  terms, which in this frame reduces to
      B_eps = 2 int d^2u d^2v F(u,v) k(v-u)/|u-v|^2,   k(D) = eps^{-1+2i nu} e^{i arg D} kappa(|D|/eps),
      kappa(s) = int d^2d e(-d)/(|d|^2|d-s|^2) theta(|d-s|>1) [theta(|d|<1) - theta(s<1)]   (eps = 1),
  for eps = 0.2, 0.1, 0.05, 0.025, 0.0125; and, at nu = 0, B_eps = Pi[K_{0,eps} F] exactly, because e(D) = D is additive.
Run: python3 -I -W ignore lefteig_nondipole_form.py [h] > lefteig_nondipole_form_h<h>_output.txt     (h = tanh-sinh step, default 0.5)
"""
import os
import sys
import time
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np
from concurrent.futures import ProcessPoolExecutor

X, Y, Z, ZP = 0.0 + 0.0j, 1.0 + 0.0j, 0.35 + 0.8j, -0.6 + 0.3j
PTS = [X, Y, Z, ZP]
NUS = [0.0, 0.3]
EPSS = [0.2, 0.1, 0.05, 0.025, 0.0125]
RMAX_OUT = 1.0e4   # outer plane truncated at |u - c| = RMAX_OUT (angular average of the outer integrand ~ |u|^-4)
YMAX = 12.0   # node clustering cap of the tanh-sinh rules: smallest relative offset from a breakpoint about 1e-10
W1 = [(1.0, [(X, Y), (X, Y), (X, Y)])]
W2 = [(1.0, [(X, Y), (Z, ZP), (Z, ZP)])]


def ring_nodes(center, pts, rule, extra=(), rmax=None):
    """Polar nodes about `center`: radial breakpoints at |p-center| (and `extra`), angular breakpoints at arg(p-center).
    rmax=None: the outer radial interval [R, inf) is mapped by r = R/t (inner integrals).
    rmax given: the outer interval is [R, rmax] on a logarithmic variable and the rest is dropped (outer integral,
    whose angular average falls like r^-4, so the dropped part is of order rmax^-2).
    Returns r, wr, phi, wphi (weights without the polar Jacobian)."""
    from common import nodes_piecewise, nodes_on
    rad = sorted(set([abs(p - center) for p in pts] + list(extra)))
    R = 2.0 * max(rad) + 1.0
    r1, w1 = nodes_piecewise([0.0] + rad + [R], rule)
    if rmax is None:
        t, wt = nodes_on(0.0, 1.0, rule)
        r = np.concatenate([r1, R / t])
        wr = np.concatenate([w1, wt * R / t ** 2])
    else:
        lb = [np.log(R)]
        while lb[-1] + 2.0 < np.log(rmax):
            lb.append(lb[-1] + 2.0)
        lb.append(np.log(rmax))
        s, ws = nodes_piecewise(lb, rule)
        r = np.concatenate([r1, np.exp(s)])
        wr = np.concatenate([w1, ws * np.exp(s)])
    ang = sorted(float(np.angle(p - center)) % (2 * np.pi) for p in pts)
    ang = ang + [ang[0] + 2 * np.pi]
    phi, wphi = nodes_piecewise(ang, rule)
    return r, wr, phi, wphi


def allowed(r, s):
    """int over the part of the circle |d| = r outside the disk |d-s| < 1 of e^{i theta} dtheta/(r^2+s^2-2 r s cos theta)."""
    a = r * r + s * s
    b = 2.0 * r * s
    c = (a - 1.0) / b
    out = np.zeros_like(r)
    full = c >= 1.0
    mn, mx = np.minimum(r, s), np.maximum(r, s)
    out = np.where(full, 2 * np.pi * (mn / mx) / np.where(full, np.abs(r * r - s * s), 1.0), out)
    mid = (c > -1.0) & (c < 1.0)
    if np.any(mid):
        tc = np.arccos(np.clip(c, -1.0, 1.0))
        ct = np.where(mid, 1.0 / np.tan(np.where(mid, tc / 2, 1.0)), 0.0)
        Yv = np.abs(r - s) * ct / (r + s)
        fY = np.where(Yv < 1e-8, 1.0, np.arctan(Yv) / np.where(Yv == 0, 1.0, Yv))
        val = -2.0 * (np.pi - tc) / b + (a / b) * 4.0 * fY * ct / (r + s) ** 2
        out = np.where(mid, val, out)
    return out


def kappa_vec(s, nu, rule_fine):
    """kappa(s) of the docstring for an array s > 0 (exact quadrature for s < 2, convergent series for s >= 2)."""
    from common import nodes_on
    s = np.asarray(s, dtype=float)
    out = np.zeros(s.shape, dtype=complex)
    big = s >= 2.0
    if big.any():
        sb = s[big]
        acc = np.zeros(sb.shape, dtype=complex)
        for m in range(80):
            acc += sb ** (-2.0 * m - 2.0) / (2 * m + 2 + 2j * nu)
        out[big] = -(2 * np.pi / sb) * acc
    side, dd, w = rule_fine
    one = (s >= 1.0) & (s < 2.0)
    if one.any():
        so = s[one][:, None]
        acc = np.zeros(so.shape[0], dtype=complex)
        for A, B in ((np.zeros_like(so), so - 1.0), (so - 1.0, np.ones_like(so))):
            half = 0.5 * (B - A)
            r = np.where(side < 0, A + half * dd, np.where(side > 0, B - half * dd, 0.5 * (A + B)))
            ok = (half > 0) & (r > 0)            # a zero-length interval (s = 1 exactly) contributes nothing
            rs = np.where(ok, r, 0.5)
            with np.errstate(divide='ignore', invalid='ignore'):
                term = np.where(ok, half * w * rs ** (2j * nu) * allowed(rs, so), 0.0)
            acc += np.sum(term, axis=1)
        out[one] = -acc
    sm = s < 1.0
    if sm.any():
        ss = s[sm][:, None]
        A, B = np.ones_like(ss), 1.0 + ss
        half = 0.5 * (B - A)
        r = np.where(side < 0, A + half * dd, np.where(side > 0, B - half * dd, 0.5 * (A + B)))
        acc = np.sum(half * w * r ** (2j * nu) * allowed(r, ss), axis=1)
        t, wt = nodes_on(0.0, 1.0, rule_fine)
        R = (1.0 + ss) / t[None, :]
        acc += np.sum(wt[None, :] * (1.0 + ss) / t[None, :] ** 2 * R ** (2j * nu) * allowed(R, ss), axis=1)
        out[sm] = acc
    return out


def chunk_job(args):
    (us, wus, h, which) = args
    from common import ts_rule, F_form, K0F_form_G
    rule = ts_rule(h, ymax=YMAX)
    rule_fine = ts_rule(1.0 / 32)
    nq = len(NUS)
    res = {'dropped': 0.0}
    if which == 'pi':
        acc = np.zeros((2, 2, nq), dtype=complex)    # [form][F or K0F][nu]
        for u, wu in zip(us, wus):
            r, wr, al, wal = ring_nodes(u, PTS, rule)
            R, AL = np.meshgrid(r, al, indexing='ij')
            Wn = np.outer(wr, wal) * wu
            v = u + R * np.exp(1j * AL)
            for f, W in enumerate((W1, W2)):
                with np.errstate(all='ignore'):
                    Fv = F_form(W, u, v)
                    Kv = K0F_form_G(W, u, v)
                bad = ~(np.isfinite(Fv) & np.isfinite(Kv))
                if bad.any():
                    res['dropped'] = max(res['dropped'], float(np.max(np.abs(Wn[bad]))))
                    Fv = np.where(bad, 0.0, Fv)
                    Kv = np.where(bad, 0.0, Kv)
                for q, nu in enumerate(NUS):
                    ker = -R ** (-2.0 + 2j * nu) * np.exp(1j * AL) * Wn
                    acc[f, 0, q] += np.sum(ker * Fv)
                    acc[f, 1, q] += np.sum(ker * Kv)
        res['pi'] = acc
    else:
        acc = np.zeros((2, nq, len(EPSS)), dtype=complex)
        extra = []
        for e in EPSS:
            extra += [e, 2 * e]
        cache = [dict() for _ in NUS]
        for u, wu in zip(us, wus):
            r, wr, al, wal = ring_nodes(u, PTS, rule, extra=extra)
            R, AL = np.meshgrid(r, al, indexing='ij')
            Wn = np.outer(wr, wal) * wu
            v = u + R * np.exp(1j * AL)
            with np.errstate(all='ignore'):
                Fs = [F_form(W, u, v) for W in (W1, W2)]
            for f in range(2):
                bad = ~np.isfinite(Fs[f])
                if bad.any():
                    res['dropped'] = max(res['dropped'], float(np.max(np.abs(Wn[bad]))))
                    Fs[f] = np.where(bad, 0.0, Fs[f])
            for q, nu in enumerate(NUS):
                for ie, e in enumerate(EPSS):
                    s = r / e
                    kap = np.empty(len(s), dtype=complex)
                    need = []
                    for i, sv in enumerate(s):
                        key = round(sv, 12)
                        if key in cache[q]:
                            kap[i] = cache[q][key]
                        else:
                            need.append(i)
                    if need:
                        kv = kappa_vec(s[need], nu, rule_fine)
                        for i, val in zip(need, kv):
                            kap[i] = val
                            cache[q][round(s[i], 12)] = val
                    ker = 2.0 * e ** (-1.0 + 2j * nu) * np.exp(1j * AL) * kap[:, None] / R * Wn
                    for f in range(2):
                        acc[f, q, ie] += np.sum(ker * Fs[f])
        res['B'] = acc
    return res


def main():
    h = float(sys.argv[1]) if len(sys.argv) > 1 else 0.5
    from common import ts_rule, chi, ZETA3
    rule = ts_rule(h, ymax=YMAX)
    c = np.mean(PTS)
    rho, wrho, ph, wph = ring_nodes(c, PTS, rule, rmax=RMAX_OUT)
    RH, PH = np.meshgrid(rho, ph, indexing='ij')
    us = (c + RH * np.exp(1j * PH)).ravel()
    wus = (np.outer(wrho * rho, wph)).ravel()
    nproc = min(8, os.cpu_count() or 1)
    chunks = np.array_split(np.arange(len(us)), 4 * nproc)
    print(f"Left-eigenvector identity for a non-dipole form and the boundary term (tanh-sinh step h = {h})")
    print(f"projectile points x={X}, y={Y}, z={Z}, z'={ZP};  outer nodes {len(us)}, outer plane cut at "
          f"|u-c| = {RMAX_OUT:.0e}")
    t0 = time.time()
    with ProcessPoolExecutor(max_workers=nproc) as ex:
        outs = list(ex.map(chunk_job, [(us[ch], wus[ch], h, 'pi') for ch in chunks]))
    PI = sum(o['pi'] for o in outs)
    t1 = time.time()
    print(f"(pass 1: {t1 - t0:.0f} s; largest weight of a node dropped as non-finite: "
          f"{max(o['dropped'] for o in outs):.1e})")
    names = ["C(D_xy) [dipole form]", "T(D_xy,D_zz',D_zz') [non-dipole form]"]
    for q, nu in enumerate(NUS):
        cq = chi(1, nu)
        D1 = (nu ** 2) * (nu ** 2 + 1.0)
        exact = 6 * np.pi ** 2 * ZETA3 * (-1.0) if nu == 0 else -3 * np.pi ** 2 * cq / D1 * (-1.0)
        print(f"nu = {nu}:  2 pi chi(1,nu) = {2 * np.pi * cq:+.12f}")
        print(f"  control: Pi[l(x,y)^3] = {PI[0, 0, q]:+.10f}   closed form -3 pi^2 chi/D_1 e(x-y) = {exact:+.10f}   "
              f"rel diff {abs(PI[0, 0, q] - exact) / abs(exact):.1e}")
        for f in range(2):
            P, K = PI[f, 0, q], PI[f, 1, q]
            line = f"  {names[f]:46s} Pi[F] = {P:+.10f}   Pi[K_0 F] = {K:+.10f}"
            if nu == 0:
                line += f"   |Pi[K_0 F]|/|Pi[F]| = {abs(K) / abs(P):.1e} (identity: 0)"
            else:
                line += (f"   Pi[K_0 F]/Pi[F] = {K / P:+.10f}   minus 2 pi chi: {abs(K / P - 2 * np.pi * cq):.1e}")
            print(line)
    with ProcessPoolExecutor(max_workers=nproc) as ex:
        outs = list(ex.map(chunk_job, [(us[ch], wus[ch], h, 'B') for ch in chunks]))
    BB = sum(o['B'] for o in outs)
    print(f"(pass 2: {time.time() - t1:.0f} s; largest weight of a node dropped as non-finite: "
          f"{max(o['dropped'] for o in outs):.1e})")
    print("Boundary term B_eps of the relabeling (equal disks of radius eps about u and v, real and virtual terms):")
    for q, nu in enumerate(NUS):
        print(f"  nu = {nu}")
        for f in range(2):
            print(f"    {names[f]}")
            for ie, e in enumerate(EPSS):
                b = BB[f, q, ie]
                print(f"      eps = {e:7.4f}   B_eps = {b:+.6e}   |B_eps|/|Pi[F]| = {abs(b) / abs(PI[f, 0, q]):.2e}   "
                      f"|B_eps|/(eps^2 ln(1/eps)) = {abs(b) / (e ** 2 * np.log(1 / e)):.4f}")
    print("At nu = 0, e(D) = D is additive along the target, so K_{0,eps} e = 0 and B_eps = Pi[K_{0,eps} F] exactly;")
    print("its limit is Pi[K_0 F], which pass 1 gives as zero within the quadrature accuracy.")


if __name__ == "__main__":
    main()


==> anc/05_left_eigenvector/lefteig_nondipole_form_h0.25_output.txt <==
Left-eigenvector identity for a non-dipole form and the boundary term (tanh-sinh step h = 0.25)
projectile points x=0j, y=(1+0j), z=(0.35+0.8j), z'=(-0.6+0.3j);  outer nodes 17640, outer plane cut at |u-c| = 1e+04
(pass 1: 204 s; largest weight of a node dropped as non-finite: 6.0e-40)
nu = 0.0:  2 pi chi(1,nu) = -0.000000000000
  control: Pi[l(x,y)^3] = -71.1794186984-0.0028622880j   closed form -3 pi^2 chi/D_1 e(x-y) = -71.1829566107   rel diff 6.4e-05
  C(D_xy) [dipole form]                          Pi[F] = -71.1794186984-0.0028622880j   Pi[K_0 F] = +0.0105030281-0.0019522790j   |Pi[K_0 F]|/|Pi[F]| = 1.5e-04 (identity: 0)
  T(D_xy,D_zz',D_zz') [non-dipole form]          Pi[F] = -28.5966910162-13.6936651256j   Pi[K_0 F] = +0.0008532288-0.0001280021j   |Pi[K_0 F]|/|Pi[F]| = 2.7e-05 (identity: 0)
nu = 0.3:  2 pi chi(1,nu) = -1.262427287050
  control: Pi[l(x,y)^3] = -60.6446833147+0.0011769151j   closed form -3 pi^2 chi/D_1 e(x-y) = -60.6426955763   rel diff 3.8e-05
  C(D_xy) [dipole form]                          Pi[F] = -60.6446833147+0.0011769151j   Pi[K_0 F] = +76.5693037029+0.0185230592j   Pi[K_0 F]/Pi[F] = -1.2625888887-0.0003299386j   minus 2 pi chi: 3.7e-04
  T(D_xy,D_zz',D_zz') [non-dipole form]          Pi[F] = -23.7564327247-18.5297052136j   Pi[K_0 F] = +29.9915135282+23.3928881035j   Pi[K_0 F]/Pi[F] = -1.2624566268+0.0000025692j   minus 2 pi chi: 2.9e-05
(pass 2: 55 s; largest weight of a node dropped as non-finite: 6.0e-40)
Boundary term B_eps of the relabeling (equal disks of radius eps about u and v, real and virtual terms):
  nu = 0.0
    C(D_xy) [dipole form]
      eps =  0.2000   B_eps = -2.240855e+01-8.974348e-02j   |B_eps|/|Pi[F]| = 3.15e-01   |B_eps|/(eps^2 ln(1/eps)) = 348.0832
      eps =  0.1000   B_eps = -1.124031e+01-2.113834e-02j   |B_eps|/|Pi[F]| = 1.58e-01   |B_eps|/(eps^2 ln(1/eps)) = 488.1611
      eps =  0.0500   B_eps = -4.768125e+00+1.227394e-01j   |B_eps|/|Pi[F]| = 6.70e-02   |B_eps|/(eps^2 ln(1/eps)) = 636.8666
      eps =  0.0250   B_eps = -1.724619e+00-1.545518e-02j   |B_eps|/|Pi[F]| = 2.42e-02   |B_eps|/(eps^2 ln(1/eps)) = 748.0593
      eps =  0.0125   B_eps = -6.454687e-01+9.645654e-03j   |B_eps|/|Pi[F]| = 9.07e-03   |B_eps|/(eps^2 ln(1/eps)) = 942.8196
    T(D_xy,D_zz',D_zz') [non-dipole form]
      eps =  0.2000   B_eps = -5.886849e+00-4.560570e+00j   |B_eps|/|Pi[F]| = 2.35e-01   |B_eps|/(eps^2 ln(1/eps)) = 115.6728
      eps =  0.1000   B_eps = -2.270235e+00-2.262904e+00j   |B_eps|/|Pi[F]| = 1.01e-01   |B_eps|/(eps^2 ln(1/eps)) = 139.2095
      eps =  0.0500   B_eps = -7.898398e-01-9.141661e-01j   |B_eps|/|Pi[F]| = 3.81e-02   |B_eps|/(eps^2 ln(1/eps)) = 161.3117
      eps =  0.0250   B_eps = -2.585339e-01-3.311640e-01j   |B_eps|/|Pi[F]| = 1.33e-02   |B_eps|/(eps^2 ln(1/eps)) = 182.2256
      eps =  0.0125   B_eps = -8.263838e-02-1.121816e-01j   |B_eps|/|Pi[F]| = 4.39e-03   |B_eps|/(eps^2 ln(1/eps)) = 203.4981
  nu = 0.3
    C(D_xy) [dipole form]
      eps =  0.2000   B_eps = -4.230122e+00+2.257418e+01j   |B_eps|/|Pi[F]| = 3.79e-01   |B_eps|/(eps^2 ln(1/eps)) = 356.7564
      eps =  0.1000   B_eps = +2.132114e+00+1.094301e+01j   |B_eps|/|Pi[F]| = 1.84e-01   |B_eps|/(eps^2 ln(1/eps)) = 484.1856
      eps =  0.0500   B_eps = +2.684951e+00+3.834179e+00j   |B_eps|/|Pi[F]| = 7.72e-02   |B_eps|/(eps^2 ln(1/eps)) = 624.9957
      eps =  0.0250   B_eps = +1.405502e+00+9.417760e-01j   |B_eps|/|Pi[F]| = 2.79e-02   |B_eps|/(eps^2 ln(1/eps)) = 733.8191
      eps =  0.0125   B_eps = +6.355325e-01+1.288508e-01j   |B_eps|/|Pi[F]| = 1.07e-02   |B_eps|/(eps^2 ln(1/eps)) = 947.0874
    T(D_xy,D_zz',D_zz') [non-dipole form]
      eps =  0.2000   B_eps = -5.958113e+00+4.774196e+00j   |B_eps|/|Pi[F]| = 2.53e-01   |B_eps|/(eps^2 ln(1/eps)) = 118.5961
      eps =  0.1000   B_eps = -1.869060e+00+2.597765e+00j   |B_eps|/|Pi[F]| = 1.06e-01   |B_eps|/(eps^2 ln(1/eps)) = 138.9862
      eps =  0.0500   B_eps = -3.463709e-01+1.140851e+00j   |B_eps|/|Pi[F]| = 3.96e-02   |B_eps|/(eps^2 ln(1/eps)) = 159.1962
      eps =  0.0250   B_eps = +2.669702e-02+4.109065e-01j   |B_eps|/|Pi[F]| = 1.37e-02   |B_eps|/(eps^2 ln(1/eps)) = 178.6007
      eps =  0.0125   B_eps = +5.866667e-02+1.226724e-01j   |B_eps|/|Pi[F]| = 4.51e-03   |B_eps|/(eps^2 ln(1/eps)) = 198.5989
At nu = 0, e(D) = D is additive along the target, so K_{0,eps} e = 0 and B_eps = Pi[K_{0,eps} F] exactly;
its limit is Pi[K_0 F], which pass 1 gives as zero within the quadrature accuracy.


==> anc/05_left_eigenvector/lefteig_nondipole_form_h0.35_output.txt <==
Left-eigenvector identity for a non-dipole form and the boundary term (tanh-sinh step h = 0.35)
projectile points x=0j, y=(1+0j), z=(0.35+0.8j), z'=(-0.6+0.3j);  outer nodes 9000, outer plane cut at |u-c| = 1e+04
(pass 1: 57 s; largest weight of a node dropped as non-finite: 0.0e+00)
nu = 0.0:  2 pi chi(1,nu) = -0.000000000000
  control: Pi[l(x,y)^3] = -71.1537889210-0.0211477529j   closed form -3 pi^2 chi/D_1 e(x-y) = -71.1829566107   rel diff 5.1e-04
  C(D_xy) [dipole form]                          Pi[F] = -71.1537889210-0.0211477529j   Pi[K_0 F] = +0.0497589067+0.0088616156j   |Pi[K_0 F]|/|Pi[F]| = 7.1e-04 (identity: 0)
  T(D_xy,D_zz',D_zz') [non-dipole form]          Pi[F] = -28.5950308050-13.6916271857j   Pi[K_0 F] = -0.0202762550-0.0197504105j   |Pi[K_0 F]|/|Pi[F]| = 8.9e-04 (identity: 0)
nu = 0.3:  2 pi chi(1,nu) = -1.262427287050
  control: Pi[l(x,y)^3] = -60.6589299388-0.0031028888j   closed form -3 pi^2 chi/D_1 e(x-y) = -60.6426955763   rel diff 2.7e-04
  C(D_xy) [dipole form]                          Pi[F] = -60.6589299388-0.0031028888j   Pi[K_0 F] = +76.5267883530+0.1824649679j   Pi[K_0 F]/Pi[F] = -1.2615916167-0.0029435137j   minus 2 pi chi: 3.1e-03
  T(D_xy,D_zz',D_zz') [non-dipole form]          Pi[F] = -23.7538900879-18.5312338289j   Pi[K_0 F] = +29.9638454627+23.4025401544j   Pi[K_0 F]/Pi[F] = -1.2619742044-0.0006988786j   minus 2 pi chi: 8.3e-04
(pass 2: 18 s; largest weight of a node dropped as non-finite: 0.0e+00)
Boundary term B_eps of the relabeling (equal disks of radius eps about u and v, real and virtual terms):
  nu = 0.0
    C(D_xy) [dipole form]
      eps =  0.2000   B_eps = -2.295370e+01+1.925658e-01j   |B_eps|/|Pi[F]| = 3.23e-01   |B_eps|/(eps^2 ln(1/eps)) = 356.5610
      eps =  0.1000   B_eps = -1.114940e+01-2.182004e-01j   |B_eps|/|Pi[F]| = 1.57e-01   |B_eps|/(eps^2 ln(1/eps)) = 484.3050
      eps =  0.0500   B_eps = -4.733735e+00+7.413234e-03j   |B_eps|/|Pi[F]| = 6.65e-02   |B_eps|/(eps^2 ln(1/eps)) = 632.0646
      eps =  0.0250   B_eps = -1.782071e+00+1.309587e-02j   |B_eps|/|Pi[F]| = 2.50e-02   |B_eps|/(eps^2 ln(1/eps)) = 772.9693
      eps =  0.0125   B_eps = -4.608513e-01-6.819656e-02j   |B_eps|/|Pi[F]| = 6.55e-03   |B_eps|/(eps^2 ln(1/eps)) = 680.4083
    T(D_xy,D_zz',D_zz') [non-dipole form]
      eps =  0.2000   B_eps = -5.897563e+00-4.576274e+00j   |B_eps|/|Pi[F]| = 2.35e-01   |B_eps|/(eps^2 ln(1/eps)) = 115.9538
      eps =  0.1000   B_eps = -2.257005e+00-2.261429e+00j   |B_eps|/|Pi[F]| = 1.01e-01   |B_eps|/(eps^2 ln(1/eps)) = 138.7578
      eps =  0.0500   B_eps = -7.962364e-01-9.134739e-01j   |B_eps|/|Pi[F]| = 3.82e-02   |B_eps|/(eps^2 ln(1/eps)) = 161.8017
      eps =  0.0250   B_eps = -2.578749e-01-3.284944e-01j   |B_eps|/|Pi[F]| = 1.32e-02   |B_eps|/(eps^2 ln(1/eps)) = 181.1377
      eps =  0.0125   B_eps = -8.097453e-02-1.124442e-01j   |B_eps|/|Pi[F]| = 4.37e-03   |B_eps|/(eps^2 ln(1/eps)) = 202.3774
  nu = 0.3
    C(D_xy) [dipole form]
      eps =  0.2000   B_eps = -4.069888e+00+2.304446e+01j   |B_eps|/|Pi[F]| = 3.86e-01   |B_eps|/(eps^2 ln(1/eps)) = 363.4978
      eps =  0.1000   B_eps = +1.991606e+00+1.100530e+01j   |B_eps|/|Pi[F]| = 1.84e-01   |B_eps|/(eps^2 ln(1/eps)) = 485.7175
      eps =  0.0500   B_eps = +2.462543e+00+4.025746e+00j   |B_eps|/|Pi[F]| = 7.78e-02   |B_eps|/(eps^2 ln(1/eps)) = 630.1217
      eps =  0.0250   B_eps = +1.433985e+00+9.045017e-01j   |B_eps|/|Pi[F]| = 2.79e-02   |B_eps|/(eps^2 ln(1/eps)) = 735.3631
      eps =  0.0125   B_eps = +4.442126e-01+1.295372e-01j   |B_eps|/|Pi[F]| = 7.63e-03   |B_eps|/(eps^2 ln(1/eps)) = 675.7998
    T(D_xy,D_zz',D_zz') [non-dipole form]
      eps =  0.2000   B_eps = -5.992673e+00+4.770892e+00j   |B_eps|/|Pi[F]| = 2.54e-01   |B_eps|/(eps^2 ln(1/eps)) = 118.9836
      eps =  0.1000   B_eps = -1.864432e+00+2.588004e+00j   |B_eps|/|Pi[F]| = 1.06e-01   |B_eps|/(eps^2 ln(1/eps)) = 138.5248
      eps =  0.0500   B_eps = -3.441667e-01+1.143964e+00j   |B_eps|/|Pi[F]| = 3.97e-02   |B_eps|/(eps^2 ln(1/eps)) = 159.5089
      eps =  0.0250   B_eps = +2.745956e-02+4.087313e-01j   |B_eps|/|Pi[F]| = 1.36e-02   |B_eps|/(eps^2 ln(1/eps)) = 177.6811
      eps =  0.0125   B_eps = +5.693639e-02+1.223899e-01j   |B_eps|/|Pi[F]| = 4.48e-03   |B_eps|/(eps^2 ln(1/eps)) = 197.1476
At nu = 0, e(D) = D is additive along the target, so K_{0,eps} e = 0 and B_eps = Pi[K_{0,eps} F] exactly;
its limit is Pi[K_0 F], which pass 1 gives as zero within the quadrature accuracy.


==> anc/05_left_eigenvector/lefteig_nondipole_form_h0.5_output.txt <==
Left-eigenvector identity for a non-dipole form and the boundary term (tanh-sinh step h = 0.5)
projectile points x=0j, y=(1+0j), z=(0.35+0.8j), z'=(-0.6+0.3j);  outer nodes 4840, outer plane cut at |u-c| = 1e+04
(pass 1: 17 s; largest weight of a node dropped as non-finite: 9.6e-39)
nu = 0.0:  2 pi chi(1,nu) = -0.000000000000
  control: Pi[l(x,y)^3] = -71.0182761207-0.0947324999j   closed form -3 pi^2 chi/D_1 e(x-y) = -71.1829566107   rel diff 2.7e-03
  C(D_xy) [dipole form]                          Pi[F] = -71.0182761207-0.0947324999j   Pi[K_0 F] = +1.2224737931-0.3093391838j   |Pi[K_0 F]|/|Pi[F]| = 1.8e-02 (identity: 0)
  T(D_xy,D_zz',D_zz') [non-dipole form]          Pi[F] = -28.5579828868-13.6418994036j   Pi[K_0 F] = -0.1319389341-0.4725064234j   |Pi[K_0 F]|/|Pi[F]| = 1.6e-02 (identity: 0)
nu = 0.3:  2 pi chi(1,nu) = -1.262427287050
  control: Pi[l(x,y)^3] = -60.7401722626-0.0254599710j   closed form -3 pi^2 chi/D_1 e(x-y) = -60.6426955763   rel diff 1.7e-03
  C(D_xy) [dipole form]                          Pi[F] = -60.7401722626-0.0254599710j   Pi[K_0 F] = +76.0423208010-0.1366089653j   Pi[K_0 F]/Pi[F] = -1.2519268113+0.0027738312j   minus 2 pi chi: 1.1e-02
  T(D_xy,D_zz',D_zz') [non-dipole form]          Pi[F] = -23.7385162926-18.5117552342j   Pi[K_0 F] = +29.4870020320+23.0130819726j   Pi[K_0 F]/Pi[F] = -1.2425374514-0.0004858266j   minus 2 pi chi: 2.0e-02
(pass 2: 8 s; largest weight of a node dropped as non-finite: 9.6e-39)
Boundary term B_eps of the relabeling (equal disks of radius eps about u and v, real and virtual terms):
  nu = 0.0
    C(D_xy) [dipole form]
      eps =  0.2000   B_eps = -2.181002e+01-6.501773e-01j   |B_eps|/|Pi[F]| = 3.07e-01   |B_eps|/(eps^2 ln(1/eps)) = 338.9337
      eps =  0.1000   B_eps = -1.099264e+01-1.073656e-01j   |B_eps|/|Pi[F]| = 1.55e-01   |B_eps|/(eps^2 ln(1/eps)) = 477.4269
      eps =  0.0500   B_eps = -5.618782e+00+7.026156e-01j   |B_eps|/|Pi[F]| = 7.97e-02   |B_eps|/(eps^2 ln(1/eps)) = 756.0811
      eps =  0.0250   B_eps = -1.292633e+00-5.076874e-01j   |B_eps|/|Pi[F]| = 1.96e-02   |B_eps|/(eps^2 ln(1/eps)) = 602.3541
      eps =  0.0125   B_eps = -4.169113e-01+1.210954e-01j   |B_eps|/|Pi[F]| = 6.11e-03   |B_eps|/(eps^2 ln(1/eps)) = 634.0692
    T(D_xy,D_zz',D_zz') [non-dipole form]
      eps =  0.2000   B_eps = -5.759130e+00-4.525481e+00j   |B_eps|/|Pi[F]| = 2.31e-01   |B_eps|/(eps^2 ln(1/eps)) = 113.7734
      eps =  0.1000   B_eps = -2.289734e+00-2.273937e+00j   |B_eps|/|Pi[F]| = 1.02e-01   |B_eps|/(eps^2 ln(1/eps)) = 140.1478
      eps =  0.0500   B_eps = -7.982339e-01-8.943958e-01j   |B_eps|/|Pi[F]| = 3.79e-02   |B_eps|/(eps^2 ln(1/eps)) = 160.0677
      eps =  0.0250   B_eps = -2.414550e-01-3.238681e-01j   |B_eps|/|Pi[F]| = 1.28e-02   |B_eps|/(eps^2 ln(1/eps)) = 175.2160
      eps =  0.0125   B_eps = -7.748285e-02-1.112656e-01j   |B_eps|/|Pi[F]| = 4.28e-03   |B_eps|/(eps^2 ln(1/eps)) = 198.0252
  nu = 0.3
    C(D_xy) [dipole form]
      eps =  0.2000   B_eps = -4.265242e+00+2.185849e+01j   |B_eps|/|Pi[F]| = 3.67e-01   |B_eps|/(eps^2 ln(1/eps)) = 345.9398
      eps =  0.1000   B_eps = +1.863767e+00+1.096552e+01j   |B_eps|/|Pi[F]| = 1.83e-01   |B_eps|/(eps^2 ln(1/eps)) = 483.0563
      eps =  0.0500   B_eps = +3.428598e+00+4.288701e+00j   |B_eps|/|Pi[F]| = 9.04e-02   |B_eps|/(eps^2 ln(1/eps)) = 733.1419
      eps =  0.0250   B_eps = +8.032739e-01+1.009426e+00j   |B_eps|/|Pi[F]| = 2.12e-02   |B_eps|/(eps^2 ln(1/eps)) = 559.5345
      eps =  0.0125   B_eps = +4.726083e-01-3.190510e-04j   |B_eps|/|Pi[F]| = 7.78e-03   |B_eps|/(eps^2 ln(1/eps)) = 690.2500
    T(D_xy,D_zz',D_zz') [non-dipole form]
      eps =  0.2000   B_eps = -5.876273e+00+4.685051e+00j   |B_eps|/|Pi[F]| = 2.50e-01   |B_eps|/(eps^2 ln(1/eps)) = 116.7385
      eps =  0.1000   B_eps = -1.883674e+00+2.598916e+00j   |B_eps|/|Pi[F]| = 1.07e-01   |B_eps|/(eps^2 ln(1/eps)) = 139.3983
      eps =  0.0500   B_eps = -3.331541e-01+1.141112e+00j   |B_eps|/|Pi[F]| = 3.95e-02   |B_eps|/(eps^2 ln(1/eps)) = 158.7259
      eps =  0.0250   B_eps = +1.807721e-02+3.953986e-01j   |B_eps|/|Pi[F]| = 1.31e-02   |B_eps|/(eps^2 ln(1/eps)) = 171.6778
      eps =  0.0125   B_eps = +5.346200e-02+1.207468e-01j   |B_eps|/|Pi[F]| = 4.39e-03   |B_eps|/(eps^2 ln(1/eps)) = 192.8647
At nu = 0, e(D) = D is additive along the target, so K_{0,eps} e = 0 and B_eps = Pi[K_{0,eps} F] exactly;
its limit is Pi[K_0 F], which pass 1 gives as zero within the quadrature accuracy.


==> anc/05_left_eigenvector/lefteig_nondipole_form_h0.8_output.txt <==
Left-eigenvector identity for a non-dipole form and the boundary term (tanh-sinh step h = 0.8)
projectile points x=0j, y=(1+0j), z=(0.35+0.8j), z'=(-0.6+0.3j);  outer nodes 1960, outer plane cut at |u-c| = 1e+04
(pass 1: 4 s; largest weight of a node dropped as non-finite: 0.0e+00)
nu = 0.0:  2 pi chi(1,nu) = -0.000000000000
  control: Pi[l(x,y)^3] = -69.4230469533-0.4380582781j   closed form -3 pi^2 chi/D_1 e(x-y) = -71.1829566107   rel diff 2.5e-02
  C(D_xy) [dipole form]                          Pi[F] = -69.4230469533-0.4380582781j   Pi[K_0 F] = +94.0223161479-6.2386760583j   |Pi[K_0 F]|/|Pi[F]| = 1.4e+00 (identity: 0)
  T(D_xy,D_zz',D_zz') [non-dipole form]          Pi[F] = -27.2460300131-12.9658799200j   Pi[K_0 F] = +19.3078601948+0.3694855630j   |Pi[K_0 F]|/|Pi[F]| = 6.4e-01 (identity: 0)
nu = 0.3:  2 pi chi(1,nu) = -1.262427287050
  control: Pi[l(x,y)^3] = -61.8404169848+0.6189201272j   closed form -3 pi^2 chi/D_1 e(x-y) = -60.6426955763   rel diff 2.2e-02
  C(D_xy) [dipole form]                          Pi[F] = -61.8404169848+0.6189201272j   Pi[K_0 F] = +126.2052102144-44.2872945422j   Pi[K_0 F]/Pi[F] = -2.0477832156+0.6956596089j   minus 2 pi chi: 1.0e+00
  T(D_xy,D_zz',D_zz') [non-dipole form]          Pi[F] = -23.3126165708-17.7249922967j   Pi[K_0 F] = +44.7071753333+16.8209708280j   Pi[K_0 F]/Pi[F] = -1.5628606465+0.4667310535j   minus 2 pi chi: 5.6e-01
(pass 2: 2 s; largest weight of a node dropped as non-finite: 0.0e+00)
Boundary term B_eps of the relabeling (equal disks of radius eps about u and v, real and virtual terms):
  nu = 0.0
    C(D_xy) [dipole form]
      eps =  0.2000   B_eps = -2.566304e+01+2.171359e+00j   |B_eps|/|Pi[F]| = 3.71e-01   |B_eps|/(eps^2 ln(1/eps)) = 400.0580
      eps =  0.1000   B_eps = -1.148705e+01-1.214560e+00j   |B_eps|/|Pi[F]| = 1.66e-01   |B_eps|/(eps^2 ln(1/eps)) = 501.6572
      eps =  0.0500   B_eps = -2.332101e+00-3.905318e-01j   |B_eps|/|Pi[F]| = 3.41e-02   |B_eps|/(eps^2 ln(1/eps)) = 315.7256
      eps =  0.0250   B_eps = -1.852677e+00+7.245670e-01j   |B_eps|/|Pi[F]| = 2.87e-02   |B_eps|/(eps^2 ln(1/eps)) = 862.8414
      eps =  0.0125   B_eps = -6.023420e-01-3.547779e-01j   |B_eps|/|Pi[F]| = 1.01e-02   |B_eps|/(eps^2 ln(1/eps)) = 1020.9834
    T(D_xy,D_zz',D_zz') [non-dipole form]
      eps =  0.2000   B_eps = -6.422550e+00-4.459444e+00j   |B_eps|/|Pi[F]| = 2.59e-01   |B_eps|/(eps^2 ln(1/eps)) = 121.4545
      eps =  0.1000   B_eps = -1.933908e+00-2.098462e+00j   |B_eps|/|Pi[F]| = 9.46e-02   |B_eps|/(eps^2 ln(1/eps)) = 123.9342
      eps =  0.0500   B_eps = -4.960745e-01-9.101394e-01j   |B_eps|/|Pi[F]| = 3.44e-02   |B_eps|/(eps^2 ln(1/eps)) = 138.4041
      eps =  0.0250   B_eps = -1.906966e-01-3.237168e-01j   |B_eps|/|Pi[F]| = 1.25e-02   |B_eps|/(eps^2 ln(1/eps)) = 162.9588
      eps =  0.0125   B_eps = -6.108216e-02-1.048880e-01j   |B_eps|/|Pi[F]| = 4.02e-03   |B_eps|/(eps^2 ln(1/eps)) = 177.2733
  nu = 0.3
    C(D_xy) [dipole form]
      eps =  0.2000   B_eps = -4.983857e+00+2.565209e+01j   |B_eps|/|Pi[F]| = 4.23e-01   |B_eps|/(eps^2 ln(1/eps)) = 405.9142
      eps =  0.1000   B_eps = +5.888648e-01+1.142973e+01j   |B_eps|/|Pi[F]| = 1.85e-01   |B_eps|/(eps^2 ln(1/eps)) = 497.0451
      eps =  0.0500   B_eps = +1.411446e+00+2.036378e+00j   |B_eps|/|Pi[F]| = 4.01e-02   |B_eps|/(eps^2 ln(1/eps)) = 330.8311
      eps =  0.0250   B_eps = +1.709313e+00+6.768824e-01j   |B_eps|/|Pi[F]| = 2.97e-02   |B_eps|/(eps^2 ln(1/eps)) = 797.4047
      eps =  0.0125   B_eps = +4.834492e-01+5.505777e-01j   |B_eps|/|Pi[F]| = 1.18e-02   |B_eps|/(eps^2 ln(1/eps)) = 1070.1263
    T(D_xy,D_zz',D_zz') [non-dipole form]
      eps =  0.2000   B_eps = -6.214634e+00+5.073378e+00j   |B_eps|/|Pi[F]| = 2.74e-01   |B_eps|/(eps^2 ln(1/eps)) = 124.6168
      eps =  0.1000   B_eps = -1.819115e+00+2.253496e+00j   |B_eps|/|Pi[F]| = 9.89e-02   |B_eps|/(eps^2 ln(1/eps)) = 125.7762
      eps =  0.0500   B_eps = -4.860816e-01+8.948636e-01j   |B_eps|/|Pi[F]| = 3.48e-02   |B_eps|/(eps^2 ln(1/eps)) = 135.9747
      eps =  0.0250   B_eps = -2.563355e-02+3.651694e-01j   |B_eps|/|Pi[F]| = 1.25e-02   |B_eps|/(eps^2 ln(1/eps)) = 158.7769
      eps =  0.0125   B_eps = +3.833939e-02+1.120101e-01j   |B_eps|/|Pi[F]| = 4.04e-03   |B_eps|/(eps^2 ln(1/eps)) = 172.9099
At nu = 0, e(D) = D is additive along the target, so K_{0,eps} e = 0 and B_eps = Pi[K_{0,eps} F] exactly;
its limit is Pi[K_0 F], which pass 1 gives as zero within the quadrature accuracy.


==> anc/05_left_eigenvector/pair_transfer.py <==
"""The LO kernel on two-gluon exchange from either dipole, and its closed form.

Checks, for the Born two-gluon exchange l(x,y;u,v)^2 of one dipole pair:
 (a) polylogarithm routine against mpmath;
 (b) closed form G (double precision) against mpmath, and the symmetries G(w) = G(1/w) = G(conj w);
 (c) K_0 acting on the projectile ends (integral over z) = K_0 acting on the target ends (integral over p) = G(rho)
     at random and special configurations;
 (d) both integrals are unchanged by a common Moebius map of x, y, u, v (function of rho alone);
 (e) <l^2|G> = 0 on the cross-ratio plane with the measure of eq:Pi0rho, i.e. Pi_0[K_0^{(u,v)} l^3] = 0, the
     content of the LO identity eq:LOid at (n,nu) = (1,0); and <l^2|l^2> = 3 pi zeta(3) as a control of the integrator.
Run: python3 -I pair_transfer.py > pair_transfer_output.txt
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np
import mpmath as mp
import common
from common import (ts_rule, nodes_piecewise, li23, G_of_w, G_mp, proj_pair, targ_pair, lfun, mobius, ZETA3)

rule = ts_rule(1.0 / 16)
rng = np.random.default_rng(20261121)

print("LO kernel on two-gluon exchange: projectile ends, target ends, closed form")
print()

# (a) polylogs
ws = np.sqrt(rng.uniform(0, 1, 3000)) * np.exp(2j * np.pi * rng.uniform(0, 1, 3000))
ws = np.concatenate([ws, [1.0, -1.0, 1j, 0.5, -0.5, 0.5000001, np.exp(0.001j), 0.999 * np.exp(3.14j), 1e-8]])
L2, L3 = li23(ws)
with mp.workdps(30):
    r2 = np.array([complex(mp.polylog(2, complex(w))) for w in ws])
    r3 = np.array([complex(mp.polylog(3, complex(w))) for w in ws])
print(f"(a) Li_2, Li_3 for |w|<=1 against mpmath at {len(ws)} points: max |diff| = "
      f"{np.max(np.abs(L2 - r2)):.2e}, {np.max(np.abs(L3 - r3)):.2e}")

# (b) closed form and symmetries
wt = rng.normal(size=400) + 1j * rng.normal(size=400)
wt = np.concatenate([wt * np.exp(rng.uniform(-3, 3, 400)), [2.0, 0.5, -3.0, 1.0 + 1e-6, 0.3 + 4j]])
Gd = G_of_w(wt)
Gm = np.array([float(G_mp(w)) for w in wt])
print(f"(b) G(w) double precision against mpmath (30 digits) at {len(wt)} points, |w| from "
      f"{np.min(np.abs(wt)):.2e} to {np.max(np.abs(wt)):.2e}: max |diff| = {np.max(np.abs(Gd - Gm)):.2e}")
sym1 = max(abs(float(G_mp(w)) - float(G_mp(1 / w))) for w in wt[:60])
sym2 = max(abs(float(G_mp(w)) - float(G_mp(np.conj(w)))) for w in wt[:60])
print(f"    symmetry in mpmath with the principal branches, no inversion applied: max |G(w)-G(1/w)| = {sym1:.1e}, "
      f"max |G(w)-G(conj w)| = {sym2:.1e} (60 points)")
print(f"    G(1) = {float(G_mp(1)):.1e} (target or projectile dipole shrunk);  G at w = 0.5 and 2: "
      f"{float(G_mp(0.5)):.15f} {float(G_mp(2.0)):.15f}")
print()

# (c) random and special configurations
print("(c) K_0^{(x,y)} l^2 (projectile), K_0^{(u,v)} l^2 (target) and G(rho); rho = (x-y)(u-v)/((x-u)(y-v))")
print("    cfg   |1-rho|       arg(1-rho)    projectile            target                G(rho) [mpmath]        "
      "max|diff|")
cfgs = []
for i in range(8):
    z = rng.normal(size=4) + 1j * rng.normal(size=4)
    cfgs.append(("random", z))
cfgs.append(("target end near projectile end", np.array([0.0, 1.0, 0.003 + 0.002j, 0.7 - 1.2j])))
cfgs.append(("small target dipole", np.array([0.0, 1.0, 0.4 + 0.5j, 0.41 + 0.505j])))
cfgs.append(("large target dipole", np.array([0.0, 1.0, -30.0 + 4j, 25.0 - 40j])))
cfgs.append(("nearly collinear", np.array([0.0, 1.0, 2.0 + 1e-3j, -1.5 - 2e-3j])))
worst = 0.0
for name, (x, y, u, v) in cfgs:
    P = proj_pair(x, y, u, v, rule)
    T = targ_pair(x, y, u, v, rule)
    w = (x - v) * (y - u) / ((x - u) * (y - v))
    C = float(G_mp(w))
    d = max(abs(P - C), abs(T - C), abs(P - T))
    worst = max(worst, d / max(1.0, abs(C)))
    print(f"    {name[:6]:6s} {abs(w):10.4e}  {np.angle(w):+.6f}   {P:+.15e} {T:+.15e} {C:+.15e}  {d:.1e}")
    print(f"           [{name}: l = {lfun(x, y, u, v):+.6f}]")
print(f"    largest |difference|/max(1,|G|) over the {len(cfgs)} configurations: {worst:.1e}")
print(f"    nodes dropped because a node rounded onto a log singularity: {len(common.DROPPED)} "
      f"(largest dropped weight {max(common.DROPPED) if common.DROPPED else 0.0:.1e})")
print()

# (d) Moebius invariance
print("(d) common Moebius map of x, y, u, v (the integrals are recomputed at the mapped points)")
for i in range(3):
    x, y, u, v = rng.normal(size=4) + 1j * rng.normal(size=4)
    M = tuple(rng.normal(size=4) + 1j * rng.normal(size=4))
    X, Y, U, V = (mobius(q, M) for q in (x, y, u, v))
    P0, P1 = proj_pair(x, y, u, v, rule), proj_pair(X, Y, U, V, rule)
    T0, T1 = targ_pair(x, y, u, v, rule), targ_pair(X, Y, U, V, rule)
    print(f"    projectile {P0:+.15e} -> {P1:+.15e}   target {T0:+.15e} -> {T1:+.15e}   "
          f"diffs {abs(P1 - P0):.1e} {abs(T1 - T0):.1e}")
print()

# (e) overlaps on the cross-ratio plane, w = 1 - rho, measure d^2rho/|rho|^4 = d^2w/|1-w|^4, l = ln|w|.
# The integrand is invariant under w -> 1/w, so the plane is twice the unit disk; polar w = r e^{i phi},
# breakpoint at the corner (r, phi) = (1, 0) where |1-w|^-4 is compensated by l^2 G ~ |1-w|^4.
def disk_integral(f, h=1.0 / 16):
    rl = ts_rule(h)
    r, wr = nodes_piecewise([0.0, 0.5, 1.0], rl)
    ph, wph = nodes_piecewise([-np.pi, -1.0, 0.0, 1.0, np.pi], rl)
    R, PH = np.meshgrid(r, ph, indexing='ij')
    w = R * np.exp(1j * PH)
    return 2.0 * np.sum(np.outer(wr * r, wph) * f(w) / np.abs(1 - w) ** 4)


n22 = disk_integral(lambda w: np.log(np.abs(w)) ** 4)
lG = disk_integral(lambda w: np.log(np.abs(w)) ** 2 * G_of_w(w))
lGabs = disk_integral(lambda w: np.abs(np.log(np.abs(w)) ** 2 * G_of_w(w)))
print(f"(e) <l^2|l^2> = {n22:.15f}   3 pi zeta(3) = {3 * np.pi * ZETA3:.15f}   diff {n22 - 3 * np.pi * ZETA3:.1e}")
print(f"    <l^2|G>   = {lG:+.3e}   (integral of |l^2 G| = {lGabs:.6f}, so the cancellation is to "
      f"{abs(lG) / lGabs:.1e} relative)")
print("    <l^2|G> = 0 is Pi_0[K_0^{(u,v)} l^3] = 0, since K_0 l^3 = (3/2) l K_0 l^2 = (3/2) l G and "
      "Pi_0[F] = 2 pi <l|F> E^{1,0}; it is the LO identity <chi>_P = (2/3) chi(1,0) = 0 of eq:LOid.")


==> anc/05_left_eigenvector/pair_transfer_output.txt <==
LO kernel on two-gluon exchange: projectile ends, target ends, closed form

(a) Li_2, Li_3 for |w|<=1 against mpmath at 3009 points: max |diff| = 1.48e-15, 2.61e-15
(b) G(w) double precision against mpmath (30 digits) at 405 points, |w| from 2.84e-02 to 3.62e+01: max |diff| = 2.84e-14
    symmetry in mpmath with the principal branches, no inversion applied: max |G(w)-G(1/w)| = 1.4e-14, max |G(w)-G(conj w)| = 0.0e+00 (60 points)
    G(1) = 0.0e+00 (target or projectile dipole shrunk);  G at w = 0.5 and 2: 2.585671768183352 2.585671768183352

(c) K_0^{(x,y)} l^2 (projectile), K_0^{(u,v)} l^2 (target) and G(rho); rho = (x-y)(u-v)/((x-u)(y-v))
    cfg   |1-rho|       arg(1-rho)    projectile            target                G(rho) [mpmath]        max|diff|
    random 2.0731e+00  +0.587828   +5.303841632828245e+00 +5.303841632828291e+00 +5.303841632828851e+00  6.1e-13
           [random: l = +0.729046]
    random 1.7471e-01  +0.544355   -1.269097916087879e+00 -1.269097916087926e+00 -1.269097916087422e+00  5.0e-13
           [random: l = -1.744651]
    random 1.3175e-01  -0.234087   -7.336868782502702e+00 -7.336868782503604e+00 -7.336868782502602e+00  1.0e-12
           [random: l = -2.026832]
    random 4.9184e-01  +1.103862   +1.031787764041520e+01 +1.031787764041514e+01 +1.031787764041570e+01  5.6e-13
           [random: l = -0.709594]
    random 1.5118e+00  +0.220375   +2.038394484800021e+00 +2.038394484799984e+00 +2.038394484800260e+00  2.8e-13
           [random: l = +0.413326]
    random 1.1502e+00  +1.496819   +1.562041769740890e+01 +1.562041769740890e+01 +1.562041769741000e+01  1.1e-12
           [random: l = +0.139906]
    random 8.2909e-01  +0.272503   +1.571417966973189e+00 +1.571417966973173e+00 +1.571417966973436e+00  2.6e-13
           [random: l = -0.187422]
    random 3.3685e+00  +0.181833   +2.729047821358821e+00 +2.729047821358728e+00 +2.729047821359218e+00  4.9e-13
           [random: l = +1.214472]
    target 3.1057e+02  -2.958548   -3.803867193405492e+02 -3.803867193405501e+02 -3.803867193405510e+02  1.8e-12
           [target end near projectile end: l = +5.738404]
    small  1.0217e+00  +0.005987   +1.361038323092953e-02 +1.361038323084885e-02 +1.361038323087871e-02  8.1e-14
           [small target dipole: l = +0.021422]
    large  1.0443e+00  +0.022408   +5.585517231854658e-02 +5.585517231864966e-02 +5.585517231859885e-02  1.0e-13
           [large target dipole: l = +0.043369]
    nearly 3.0000e-01  +0.001033   +2.590387777508761e+00 +2.590387777508376e+00 +2.590387777509340e+00  9.6e-13
           [nearly collinear: l = -1.203972]
    largest |difference|/max(1,|G|) over the 12 configurations: 4.0e-13
    nodes dropped because a node rounded onto a log singularity: 1 (largest dropped weight 4.4e-33)

(d) common Moebius map of x, y, u, v (the integrals are recomputed at the mapped points)
    projectile +2.657119577200564e+00 -> +2.657119577200626e+00   target +2.657119577200561e+00 -> +2.657119577200636e+00   diffs 6.1e-14 7.5e-14
    projectile +7.175873677063286e+00 -> +7.175873677063342e+00   target +7.175873677063280e+00 -> +7.175873677063284e+00   diffs 5.5e-14 3.6e-15
    projectile -2.730036503346999e+01 -> -2.730036503347008e+01   target -2.730036503347412e+01 -> -2.730036503347234e+01   diffs 9.2e-14 1.8e-12

(e) <l^2|l^2> = 11.329119408489213   3 pi zeta(3) = 11.329119408489236   diff -2.3e-14
    <l^2|G>   = -1.876e-12   (integral of |l^2 G| = 57.632105, so the cancellation is to 3.3e-14 relative)
    <l^2|G> = 0 is Pi_0[K_0^{(u,v)} l^3] = 0, since K_0 l^3 = (3/2) l K_0 l^2 = (3/2) l G and Pi_0[F] = 2 pi <l|F> E^{1,0}; it is the LO identity <chi>_P = (2/3) chi(1,0) = 0 of eq:LOid.


==> anc/06_overlap_one_partial_wave/overlap_direct.csv <==
npan,M,n,nu,np,nup,re,im,target,absdiff,reldiff,abs_integral
12,256,1,0.3,0,0.7,121.00010410893454,4.802315801812209e-18,121.0001041182432,9.308664061791205e-09,7.693104175096108e-11,169.7367960523227
12,256,1,0.3,2,0.7,46.538501568600495,6.284115610997719e-17,46.538501583939684,1.5339189474161685e-08,3.296021348365715e-10,87.80747796280042
12,256,3,0.2,0,0.7,8.106216117697137,5.1485115399886354e-17,8.106216125568581,7.871443941098732e-09,9.710380057929456e-10,64.27354982432378
12,256,3,0.2,2,0.7,17.567295585079183,5.4391167122430094e-17,17.56729556957497,1.550421302454197e-08,8.825611752894919e-10,34.234090591247224
12,256,1,0.3,-2,0.5,30.42664901231094,-1.5594826847851775e-17,30.42664901653482,4.223881688858455e-09,1.3882178371213542e-10,95.1770897682939
12,256,1,0.8,2,0.4,40.98919515685981,-3.4218747991531733e-18,40.98919516200649,5.146681303358491e-09,1.2556190193578207e-10,62.854731091525224
12,256,1,0.0,0,0.7,113.2442537538694,-1.422404334946175e-17,113.244253762965,9.095600717046182e-09,8.031843042636372e-11,204.25199949715187
12,256,1,0.0,2,0.4,62.75939009292615,-6.811117382173384e-17,62.759390102823225,9.89707871212886e-09,1.5769877138566456e-10,122.65824661805473
12,256,1,0.3,1,0.7,8.20818257807332e-09,-1.156797276411938e-17,0.0,8.20818257807332e-09,6.328135660066472e-11,129.70933334869594
12,256,2,0.4,0,0.7,7.191115258819991e-09,-4.1129178499314755e-17,0.0,7.191115258819991e-09,8.154246031567901e-11,88.18859807492565
12,256,1,0.3,1,0.3,9.08769948182453e-09,-1.8875994752849464e-16,0.0,9.087699481824531e-09,4.24659592862805e-11,213.9996278091968
20,512,1,0.3,0,0.7,121.00010411812298,-1.392481228588343e-17,121.0001041182432,1.2022383089060975e-10,9.93584524300286e-13,169.7404188032374
20,512,1,0.3,2,0.7,46.53850158356465,-2.337711727799498e-17,46.538501583939684,3.750315613615392e-10,8.058522483477672e-12,87.80700302032724
20,512,3,0.2,0,0.7,8.106216125166144,6.267713427337486e-18,8.106216125568581,4.024371946798056e-10,4.964550518341603e-11,64.27496433859018
20,512,3,0.2,2,0.7,17.567295569504633,1.0592057838733012e-17,17.56729556957497,7.033662541289312e-11,4.0038391301794935e-12,34.23428788400477
20,512,1,0.3,-2,0.5,30.426649016472865,3.235516046942256e-17,30.42664901653482,6.195577384461039e-11,2.0362338886198615e-12,95.17696324744774
20,512,1,0.8,2,0.4,40.98919516214833,-1.849942223464164e-18,40.98919516200649,1.418385409124312e-10,3.460388532924977e-12,62.85488182535734
20,512,1,0.0,0,0.7,113.24425376268275,2.621923691700572e-18,113.244253762965,2.822559963533422e-10,2.4924531441934427e-12,204.25688458360827
20,512,1,0.0,2,0.4,62.759390102500895,3.253441476241662e-17,62.759390102823225,3.223306066502135e-10,5.135974172504164e-12,122.65842375051068
20,512,1,0.3,1,0.7,1.815507744140632e-10,-1.0269375685422713e-17,0.0,1.815507744140635e-10,1.3996719820930087e-12,129.7095153269985
20,512,2,0.4,0,0.7,1.630944268526946e-10,-3.5451171784806254e-17,0.0,1.6309442685269845e-10,1.8493376696181522e-12,88.19072337739915
20,512,1,0.3,1,0.3,1.999183041334618e-10,2.836766407235953e-17,0.0,1.999183041334638e-10,9.341993578868366e-13,213.99961629783172
28,1024,1,0.3,0,0.7,121.0001041182397,-2.1951770533788355e-17,121.0001041182432,3.4958702600086143e-12,2.889146489157063e-14,169.74015073602894
28,1024,1,0.3,2,0.7,46.53850158394174,-6.29237335957474e-18,46.538501583939684,2.0534685063563306e-12,4.412407869756119e-14,87.80722181327323
28,1024,3,0.2,0,0.7,8.106216125558621,-8.043098759619877e-18,8.106216125568581,9.960032798520452e-12,1.2286907533965905e-12,64.2748976075515
28,1024,3,0.2,2,0.7,17.567295569553494,-9.352779172090487e-19,17.56729556957497,2.1476154188349048e-11,1.222507704916395e-12,34.2343547671089
28,1024,1,0.3,-2,0.5,30.426649016534828,3.1849617907265365e-17,30.42664901653482,7.105498739167124e-15,2.3352879692094147e-16,95.17695155826448
28,1024,1,0.8,2,0.4,40.98919516200039,1.2292224891103926e-17,40.98919516200649,6.096456672834052e-12,1.487332612591757e-13,62.85477684019493
28,1024,1,0.0,0,0.7,113.24425376295704,-7.89896286822199e-18,113.244253762965,7.958078640517043e-12,7.027357570984873e-14,204.2568190649651
28,1024,1,0.0,2,0.4,62.75939010281328,-5.654956100108269e-18,62.759390102823225,9.94759830064301e-12,1.585037439711435e-13,122.65822962655778
28,1024,1,0.3,1,0.7,3.183231456205249e-12,3.3737004800433195e-17,0.0,3.1832314563840273e-12,2.4541214092097057e-14,129.7096160132157
28,1024,2,0.4,0,0.7,2.9274360713316128e-12,-1.2437134259727253e-17,0.0,2.927436071358032e-12,3.3194473386668924e-14,88.19046584223584
28,1024,1,0.3,1,0.3,3.495870259939693e-12,1.1133625296582482e-17,0.0,3.495870259957422e-12,1.6335871516135773e-14,213.9996177433431


==> anc/06_overlap_one_partial_wave/overlap_direct.py <==
"""Direct integration of the overlap of one conformal partial wave, Eq. (single), in its cross-ratio form.

By the reduction to the cross-ratio plane in appendix sm:pairs of the paper (eq:frame to eq:singlerho), for every real (n,nu):
    Pi_{n,nu}[ l Psi_{n',nu'} ](x,y;x0) = E^{n,nu}(x,y;x0) * I,
    I = <Psi_{n,nu} | l Psi_{n',nu'}> = int d^2rho/|rho|^4  psi_{n,nu}(rho) ln|1-rho| psi_{n',nu'}(rho).
Eq. (single) states I = 2 pi^3/(D_- D_+) for odd n+n' and I = 0 for even n+n'.

Quadrature (independent of the Casimir argument and of any beta integral):
  partition of unity g0 = |rho|^-4, g1 = |rho-1|^-4, ginf = 1;  w1 = g1/(g0+g1+ginf), wR = 1 - w1;
  piece R in log-polar coordinates about 0 (rho = e^{t+i phi}), piece 1 about 1 (rho = 1 + e^{t+i theta});
  Gauss-Legendre panels in t, trapezoid rule in the angle (half-step offset), three grid levels.
Conformal partial waves: pairwave.Wave (blocks; validated against the defining integral in validate_wave.py); the resonant one at
the branch point (1,0) is the closed form psi_{1,0} = pi ln|1-rho|^2.

Run: python3 -I overlap_direct.py        (about 3 minutes; writes overlap_direct.csv)
"""
import csv
import os
import sys
import time
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from pairwave import Wave, gl_panels

PI = np.pi
ODD = [((1, 0.3), (0, 0.7)), ((1, 0.3), (2, 0.7)), ((3, 0.2), (0, 0.7)), ((3, 0.2), (2, 0.7)),
       ((1, 0.3), (-2, 0.5)), ((1, 0.8), (2, 0.4)), ((1, 0.0), (0, 0.7)), ((1, 0.0), (2, 0.4))]
EVEN = [((1, 0.3), (1, 0.7)), ((2, 0.4), (0, 0.7)), ((1, 0.3), (1, 0.3))]
EDGES_R = [-45, -35, -27, -21, -16, -12, -9, -7, -5.5, -4.25, -3.25, -2.5, -1.9, -1.4, -1.0, -0.7, -0.45, -0.25,
           -0.1, 0, 0.1, 0.25, 0.45, 0.7, 1.0, 1.4, 1.9, 2.5, 3.25, 4.25, 5.5, 7, 9, 12, 16, 21]
EDGES_1 = [-34, -26, -20, -15, -11, -8, -6, -4.5, -3.25, -2.5, -1.9, -1.4, -1.0, -0.7, -0.45, -0.25, -0.1, 0,
           0.1, 0.25, 0.45, 0.7, 1.0, 1.4, 1.9, 2.5, 3.25, 4.25, 5.5, 7, 9]
LEVELS = [(12, 256), (20, 512), (28, 1024)]


def target(n, nu, k, x):
    if (n + k) % 2 == 0:
        return 0.0
    Dm = (nu - x)**2 + (n - k)**2 / 4
    Dp = (nu + x)**2 + (n + k)**2 / 4
    return 2 * PI**3 / (Dm * Dp)


def grids(npan, M):
    """Return the two pieces as (rho, quadrature weight incl. Jacobian, partition weight, l)."""
    out = []
    ph = 2 * PI * (np.arange(M) + 0.5) / M
    # piece R
    T, Wt = gl_panels(EDGES_R, npan)
    r = np.exp(T)[:, None]
    z = (r * np.exp(1j * ph)[None, :]).ravel()
    jac = np.repeat(Wt * np.exp(2 * T), M) * (2 * PI / M)
    g0, g1 = np.abs(z)**-4.0, np.abs(z - 1)**-4.0
    wpart = (g0 + 1.0) / (g0 + g1 + 1.0)
    l = np.log(np.abs(1 - z))
    out.append((z, jac, wpart, l))
    # piece 1
    T, Wt = gl_panels(EDGES_1, npan)
    r = np.exp(T)[:, None]
    dz = (r * np.exp(1j * ph)[None, :]).ravel()
    z = 1 + dz
    jac = np.repeat(Wt * np.exp(2 * T), M) * (2 * PI / M)
    g0, g1 = np.abs(z)**-4.0, np.abs(dz)**-4.0
    wpart = g1 / (g0 + g1 + 1.0)
    l = np.repeat(T, M)                 # ln|1-rho| = t exactly on this piece
    out.append((z, jac, wpart, l))
    return out


def main():
    waves = {}
    for pair in ODD + EVEN:
        for lab in pair:
            if lab not in waves:
                waves[lab] = Wave(*lab)
    rows = []
    t0 = time.time()
    for (npan, M) in LEVELS:
        pieces = grids(npan, M)
        vals = {lab: [W.eval(z) for (z, _, _, _) in pieces] for lab, W in waves.items()}
        fb = {lab: W.fallback_count() for lab, W in waves.items()}
        for (A, B) in ODD + EVEN:
            I, Iabs = 0.0, 0.0
            for ip, (z, jac, wpart, l) in enumerate(pieces):
                f = vals[A][ip] * l * vals[B][ip] * np.abs(z)**-4.0 * wpart * jac
                I += np.sum(f)
                Iabs += np.sum(np.abs(f))
            tg = target(*A, *B)
            rows.append(dict(npan=npan, M=M, n=A[0], nu=A[1], np=B[0], nup=B[1], re=I.real, im=I.imag,
                             target=tg, absdiff=abs(I - tg), reldiff=abs(I - tg) / (abs(tg) if tg else Iabs),
                             abs_integral=Iabs))
        print(f"level (panel nodes {npan}, angles {M}) done, {time.time() - t0:.0f} s; "
              f"points {sum(p[0].size for p in pieces)}; fallback points per wave (last piece) {max(fb.values())}",
              flush=True)
    with open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'overlap_direct.csv'), 'w', newline='') as fh:
        w = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
        w.writeheader()
        w.writerows(rows)
    print()
    print(" (n,nu; n',nu')        target 2pi^3/(D-D+)   level 1            level 2            level 3"
          "            rel. diff (level 3)")
    for (A, B) in ODD + EVEN:
        rr = [r for r in rows if (r['n'], r['nu'], r['np'], r['nup']) == (*A, *B)]
        tg = rr[0]['target']
        s = f" ({A[0]:2d},{A[1]:.1f};{B[0]:2d},{B[1]:.1f})   {tg:18.12f}"
        for r in rr:
            s += f"  {r['re']:17.12f}"
        last = rr[-1]
        note = 'relative to target' if tg else 'relative to int|integrand|'
        s += f"  {last['reldiff']:.1e} ({note}); Im {last['im']:+.1e}"
        print(s)


if __name__ == '__main__':
    main()


==> anc/06_overlap_one_partial_wave/overlap_direct_output.txt <==
level (panel nodes 12, angles 256) done, 23 s; points 199680; fallback points per wave (last piece) 5816
level (panel nodes 20, angles 512) done, 74 s; points 665600; fallback points per wave (last piece) 19376
level (panel nodes 28, angles 1024) done, 257 s; points 1863680; fallback points per wave (last piece) 53936

 (n,nu; n',nu')        target 2pi^3/(D-D+)   level 1            level 2            level 3            rel. diff (level 3)
 ( 1,0.3; 0,0.7)     121.000104118243   121.000104108935   121.000104118123   121.000104118240  2.9e-14 (relative to target); Im -2.2e-17
 ( 1,0.3; 2,0.7)      46.538501583940    46.538501568600    46.538501583565    46.538501583942  4.4e-14 (relative to target); Im -6.3e-18
 ( 3,0.2; 0,0.7)       8.106216125569     8.106216117697     8.106216125166     8.106216125559  1.2e-12 (relative to target); Im -8.0e-18
 ( 3,0.2; 2,0.7)      17.567295569575    17.567295585079    17.567295569505    17.567295569553  1.2e-12 (relative to target); Im -9.4e-19
 ( 1,0.3;-2,0.5)      30.426649016535    30.426649012311    30.426649016473    30.426649016535  2.3e-16 (relative to target); Im +3.2e-17
 ( 1,0.8; 2,0.4)      40.989195162006    40.989195156860    40.989195162148    40.989195162000  1.5e-13 (relative to target); Im +1.2e-17
 ( 1,0.0; 0,0.7)     113.244253762965   113.244253753869   113.244253762683   113.244253762957  7.0e-14 (relative to target); Im -7.9e-18
 ( 1,0.0; 2,0.4)      62.759390102823    62.759390092926    62.759390102501    62.759390102813  1.6e-13 (relative to target); Im -5.7e-18
 ( 1,0.3; 1,0.7)       0.000000000000     0.000000008208     0.000000000182     0.000000000003  2.5e-14 (relative to int|integrand|); Im +3.4e-17
 ( 2,0.4; 0,0.7)       0.000000000000     0.000000007191     0.000000000163     0.000000000003  3.3e-14 (relative to int|integrand|); Im -1.2e-17
 ( 1,0.3; 1,0.3)       0.000000000000     0.000000009088     0.000000000200     0.000000000003  1.6e-14 (relative to int|integrand|); Im +1.1e-17


==> anc/06_overlap_one_partial_wave/pairwave.py <==
"""Library: the conformal partial wave Psi_{n,nu} of eq:Phidef as a function of the cross ratio rho.

Notation of the paper (eq:Enu, eq:Phidef, eq:Pi0rho):
  h = (1+n)/2 + i nu,  hb = (1-n)/2 + i nu,  w^(h,hb) := w^h wbar^hb = |w|^(1+2i nu) e^{i n arg w} (single valued),
  E^{n,nu}(x,y;a) = [ (x-y)/((x-a)(y-a)) ]^(h,hb),
  Psi_{n,nu}(x,y;u,v) = int d^2a E^{n,nu}(x,y;a) E^{n,nu}(u,v;a)^*  =  psi(rho),  rho = (x-y)(u-v)/((x-u)(y-v)).

Two independent evaluations of psi(rho):
  (1) BLOCKS:  psi = alpha k_h(rho) k_hb(rhobar) + beta k_{1-h}(rho) k_{1-hb}(rhobar),
        k_c(z) = z^c 2F1(c,c;2c;z)  (principal branches),
        alpha = (-1)^n B(h-1,hb-1;h-1,hb-1),   beta = B(2h-2,2hb-2;-h,-hb),
        B(a,ab;b,bb) = pi G(1+a)G(1+b)G(-1-ab-bb)/(G(-ab)G(-bb)G(2+a+b)).
      2F1(c,c;2c;z) is summed by its series about 0 (|z|<=0.9), about 1 (A&S 15.3.10, |1-z|<=0.8) and about
      infinity (A&S 15.3.13, |z|>=1/0.9); the remaining points (a band around |z| = 1 away from z = 1) use
      mpmath.fp.hyp2f1.  The blocks are valid for non-resonant labels (nu != 0); the resonant wave (1,0) is the
      closed form psi_{1,0} = 2 pi ln|1-rho| (eq:Pi0u and the sentence after it).
  (2) DIRECT: the defining two-dimensional integral over the reference point a, for four finite points, by a
      partition of unity around a = x, y, u, v and infinity, each piece in log-polar coordinates
      (Gauss-Legendre in ln r, trapezoid in the angle).  Absolutely convergent at real labels:
      |E E^*| = |x-y||u-v| / (|x-a||y-a||u-a||v-a|).

Only NumPy and mpmath are imported.
"""
import numpy as np
import mpmath as mp

PI = np.pi


# ---------------------------------------------------------------------------------------------------- utilities
def cbeta(a, ab, b, bb):
    """Complex beta integral int d^2s s^a sbar^ab (1-s)^b (1-sbar)^bb (Lebesgue d^2s), Gamma-function form."""
    a, ab, b, bb = (mp.mpc(t) for t in (a, ab, b, bb))
    return mp.pi * mp.gamma(1 + a) * mp.gamma(1 + b) * mp.gamma(-1 - ab - bb) / (
        mp.gamma(-ab) * mp.gamma(-bb) * mp.gamma(2 + a + b))


def gl_panels(edges, npan):
    """Gauss-Legendre nodes and weights on consecutive panels."""
    x, w = np.polynomial.legendre.leggauss(npan)
    T, W = [], []
    for lo, hi in zip(edges[:-1], edges[1:]):
        T.append(0.5 * (hi - lo) * x + 0.5 * (hi + lo))
        W.append(0.5 * (hi - lo) * w)
    return np.concatenate(T), np.concatenate(W)


def horner(coef, X):
    """sum_k coef[k] X^k and its derivative, vectorized."""
    S = np.full(X.shape, coef[-1], dtype=complex)
    dS = np.zeros(X.shape, dtype=complex)
    for c in coef[-2::-1]:
        dS = dS * X + S
        S = S * X + c
    return S, dS


# -------------------------------------------------------------------------------- 2F1(c,c;2c;z) and its derivative
class F2c:
    """F(z) = 2F1(c,c;2c;z) (principal branch) and F'(z), for complex c with c, 2c, c-n away from poles."""

    R0, R1, RINF = 0.9, 0.8, 0.9      # region radii: |z|<=R0 ; |1-z|<=R1 ; |z|>=1/RINF
    KMAX = 520

    def __init__(self, c, dps=40):
        self.c = complex(c)
        with mp.workdps(dps):
            c = mp.mpc(c)
            K = self.KMAX
            # series about 0
            A = [mp.mpc(1)]
            for k in range(K):
                A.append(A[-1] * (c + k)**2 / ((2 * c + k) * (k + 1)))
            self.A = np.array([complex(t) for t in A])
            # about 1: F = G1 [S1(w) - L S0(w)], w = 1 - z, L = Log w
            G1 = mp.gamma(2 * c) / mp.gamma(c)**2
            C, Dd = [mp.mpc(1)], []
            psi_c = mp.digamma(c)
            psi1 = mp.digamma(1)
            for k in range(K + 1):
                if k > 0:
                    C.append(C[-1] * ((c + k - 1) / k)**2)
                    psi_c += 1 / (c + k - 1)
                    psi1 += mp.mpf(1) / k
                Dd.append(2 * psi1 - 2 * psi_c)
            self.G1 = complex(G1)
            self.S0 = np.array([complex(t) for t in C])
            self.S1 = np.array([complex(C[k] * Dd[k]) for k in range(K + 1)])
            # about infinity: F = Ginf (-z)^(-c) [L T0(y) + T1(y)], y = 1/z, L = Log(-z)
            Ginf = mp.gamma(2 * c) / (mp.gamma(c) * mp.gamma(c))
            e = [mp.mpc(1)]
            for k in range(K):
                e.append(e[-1] * (c + k) * (1 - c + k) / (k + 1)**2)
            psi1 = mp.digamma(1)
            psip = mp.digamma(c)        # psi(c+n)
            psim = mp.digamma(c)        # psi(c-n)
            E = []
            for k in range(K + 1):
                if k > 0:
                    psi1 += mp.mpf(1) / k
                    psip += 1 / (c + k - 1)
                    psim -= 1 / (c - k)
                E.append(2 * psi1 - psip - psim)
            self.Ginf = complex(Ginf)
            self.T0 = np.array([complex(t) for t in e])
            self.T1 = np.array([complex(e[k] * E[k]) for k in range(K + 1)])

    @staticmethod
    def _nterms(ratio):
        r = float(np.max(ratio)) if ratio.size else 0.0
        if r <= 0:
            return 2
        return int(min(F2c.KMAX, np.ceil(np.log(1e-19) / np.log(r)) + 25))

    def __call__(self, Z):
        Z = np.asarray(Z, dtype=complex)
        F = np.empty(Z.shape, dtype=complex)
        dF = np.empty(Z.shape, dtype=complex)
        c = self.c
        az, a1 = np.abs(Z), np.abs(1 - Z)
        r0 = az <= self.R0
        r1 = (~r0) & (a1 <= self.R1)
        ri = (~r0) & (~r1) & (az >= 1 / self.RINF)
        rf = ~(r0 | r1 | ri)
        # about 0, in bands of |z| for the number of terms
        for lo, hi in ((0, .5), (.5, .75), (.75, self.R0 + 1e-15)):
            m = r0 & (az >= lo) & (az < hi) if lo > 0 else r0 & (az < hi)
            if m.any():
                K = self._nterms(az[m])
                S, dS = horner(self.A[:K], Z[m])
                F[m], dF[m] = S, dS
        # about 1
        for lo, hi in ((0, .5), (.5, self.R1 + 1e-15)):
            m = r1 & (a1 >= lo) & (a1 < hi) if lo > 0 else r1 & (a1 < hi)
            if m.any():
                W = 1 - Z[m]
                K = self._nterms(np.abs(W))
                L = np.log(W)
                s0, ds0 = horner(self.S0[:K], W)
                s1, ds1 = horner(self.S1[:K], W)
                F[m] = self.G1 * (s1 - L * s0)
                dF[m] = -self.G1 * (ds1 - L * ds0 - s0 / W)
        # about infinity
        for lo, hi in ((0, .5), (.5, .75), (.75, self.RINF + 1e-15)):
            iz = np.where(ri, 1 / np.where(az == 0, 1, az), 2.0)
            m = ri & (iz >= lo) & (iz < hi) if lo > 0 else ri & (iz < hi)
            if m.any():
                Y = 1 / Z[m]
                K = self._nterms(np.abs(Y))
                L = np.log(-Z[m])
                t0, dt0 = horner(self.T0[:K], Y)
                t1, dt1 = horner(self.T1[:K], Y)
                pre = self.Ginf * np.exp(-c * L)
                F[m] = pre * (L * t0 + t1)
                dF[m] = pre * Y * (t0 - c * (L * t0 + t1) - (L * Y * dt0 + Y * dt1))
        # fallback band
        if rf.any():
            idx = np.nonzero(rf)
            for i in zip(*idx):
                z = complex(Z[i])
                F[i] = complex(mp.fp.hyp2f1(c, c, 2 * c, z))
                dF[i] = complex(c / 2 * mp.fp.hyp2f1(c + 1, c + 1, 2 * c + 1, z))
        self.last_fallback = int(rf.sum())
        return F, dF


def kfactor(fc, Z):
    """k_c(Z) = Z^c 2F1(c,c;2c;Z) and its derivative (principal branches)."""
    F, dF = fc(Z)
    L = np.log(Z)
    p = np.exp(fc.c * L)
    return p * F, p * (fc.c / Z * F + dF)


# --------------------------------------------------------------------------------- the conformal partial wave
class Wave:
    """psi_{n,nu}(rho) and its derivatives d = d/drho, db = d/drhobar, ddb = d db."""

    def __init__(self, n, nu, dps=40):
        self.n, self.nu = int(n), float(nu)
        self.resonant = (nu == 0)
        with mp.workdps(dps):
            h = mp.mpf(1 + n) / 2 + 1j * mp.mpf(nu)
            hb = mp.mpf(1 - n) / 2 + 1j * mp.mpf(nu)
            self.h, self.hb = complex(h), complex(hb)
            self.C = complex(h * (h - 1))            # eigenvalue of D = rho^2 d (1-rho) d
            self.Cb = complex(hb * (hb - 1))
            if self.resonant:
                if n != 1:
                    raise ValueError("only the resonant wave (1,0) is implemented (closed form)")
                return
            self.alpha = complex((-1)**n * cbeta(h - 1, hb - 1, h - 1, hb - 1))
            self.beta = complex(cbeta(2 * h - 2, 2 * hb - 2, -h, -hb))
            self.f = [F2c(h, dps), F2c(hb, dps), F2c(1 - h, dps), F2c(1 - hb, dps)]

    def eval(self, Z, derivs=False):
        Z = np.asarray(Z, dtype=complex)
        if self.resonant:                       # psi_{1,0} = pi ln|1-rho|^2
            psi = PI * np.log(np.abs(1 - Z)**2)
            if not derivs:
                return psi
            d = -PI / (1 - Z)
            return psi, d, np.conj(d), np.zeros_like(Z)
        Zb = np.conj(Z)
        P1, dP1 = kfactor(self.f[0], Z)
        Q1, dQ1 = kfactor(self.f[1], Zb)
        P2, dP2 = kfactor(self.f[2], Z)
        Q2, dQ2 = kfactor(self.f[3], Zb)
        a, b = self.alpha, self.beta
        psi = a * P1 * Q1 + b * P2 * Q2
        if not derivs:
            return psi
        d = a * dP1 * Q1 + b * dP2 * Q2
        db = a * P1 * dQ1 + b * P2 * dQ2
        ddb = a * dP1 * dQ1 + b * dP2 * dQ2
        return psi, d, db, ddb

    def fallback_count(self):
        return 0 if self.resonant else sum(getattr(f, 'last_fallback', 0) for f in self.f)


# ------------------------------------------------------------------------------------- direct defining integral
def spow(w, h, hb):
    """single-valued w^(h,hb) = exp(h Log w + hb Log wbar)."""
    L = np.log(w)
    return np.exp(h * L + hb * np.conj(L))


def direct_psi(n, nu, x, y, u, v, npan=24, M=384, tmin=-40.0, tmax=30.0):
    """Psi_{n,nu}(x,y;u,v) = int d^2a E^{n,nu}(x,y;a) E^{n,nu}(u,v;a)^*, four finite distinct points.

    Partition of unity: g_p = |a-p|^-4 for p in {x,y,u,v}, g_inf = 1/s^4 (s = mean distance scale);
    piece p in log-polar coordinates about p, piece inf about the centroid.
    """
    h = (1 + n) / 2 + 1j * nu
    hb = (1 - n) / 2 + 1j * nu
    cs = [complex(x), complex(y), complex(u), complex(v)]
    cen = sum(cs) / 4
    scale = max(abs(p - q) for p in cs for q in cs)
    ginf = 1.0 / scale**4
    edges = np.concatenate([np.linspace(tmin, -6, 9), [-4.5, -3.5, -2.5, -1.75, -1.25, -0.85, -0.5, -0.25,
                                                      0.0, 0.25, 0.5, 0.85, 1.25, 1.75, 2.5, 3.5, 4.5],
                            np.linspace(6, tmax, 7)])
    T, Wt = gl_panels(edges, npan)
    ph = 2 * PI * (np.arange(M) + 0.5) / M
    tot = 0j
    for ic, center in enumerate(cs + [cen]):
        r = np.exp(T)[:, None]
        da = r * np.exp(1j * ph)[None, :]            # a - center, kept exact at tiny r
        dq = [(center - p) + da if k != ic else da for k, p in enumerate(cs)]   # a - p
        g = [np.abs(d)**-4 for d in dq]
        G = sum(g) + ginf
        wgt = (g[ic] if ic < 4 else ginf) / G
        w1 = (cs[0] - cs[1]) / (dq[0] * dq[1])      # (x-y)/((x-a)(y-a)): the two signs cancel
        w2 = (cs[2] - cs[3]) / (dq[2] * dq[3])
        f = spow(w1, h, hb) * np.conj(spow(w2, h, hb))
        tot += np.sum(Wt[:, None] * r**2 * wgt * f) * (2 * PI / M)
    return tot


def cross_ratio(x, y, u, v):
    return (x - y) * (u - v) / ((x - u) * (y - v))


==> anc/06_overlap_one_partial_wave/validate_wave.py <==
"""Validation of the evaluator of the conformal partial wave in pairwave.py.

V1  2F1(c,c;2c;z) and its derivative from the three series and the fallback, against mpmath at 30 digits.
V2  psi_{n,nu}(rho) from the two blocks against the DIRECT defining integral (eq:Phidef) with four finite points in
    general position (so also checks that Psi depends on the four points only through rho, and the coefficients
    alpha, beta of the blocks).
V3  psi real; psi(rho/(rho-1)) = (-1)^n psi(rho) (exchange of the target ends); continuity across the real axis on
    (1,inf) and (-inf,0); alpha_{n,nu} = beta_{-n,-nu} (the wave at (-n,-nu) is the same function).
V4  Casimir equations D psi = h(h-1) psi and Db psi = hb(hb-1) psi by central differences of the analytic first
    derivatives, D = rho^2 d_rho (1-rho) d_rho.

Run: python3 -I validate_wave.py      (about one minute)
"""
import os
import sys
import numpy as np
import mpmath as mp
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))   # python3 -I leaves the script folder out
from pairwave import F2c, Wave, direct_psi, cross_ratio, cbeta

rng = np.random.default_rng(20261121)
LABELS = [(1, 0.3), (0, 0.7), (2, 0.7), (3, 0.2), (-2, 0.5), (2, 0.4), (0, 0.3), (1, 0.8)]
fails = []


def report(name, val, tol):
    ok = val <= tol
    print(f"{'PASS' if ok else 'FAIL'}  {name}: {val:.2e} (tolerance {tol:.0e})")
    if not ok:
        fails.append(name)


# ---------------------------------------------------------------------------------------------------------- V1
mp.mp.dps = 30
pts = np.concatenate([
    0.9 * np.sqrt(rng.random(40)) * np.exp(2j * np.pi * rng.random(40)),            # |z| <= 0.9
    1 - 0.8 * np.sqrt(rng.random(40)) * np.exp(2j * np.pi * rng.random(40)),        # |1-z| <= 0.8
    np.exp(rng.uniform(0.11, 6, 40)) * np.exp(2j * np.pi * rng.random(40)),        # |z| >= 1/0.9
    np.exp(rng.uniform(-0.1, 0.1, 40)) * np.exp(2j * np.pi * rng.uniform(0.15, 0.85, 40)),  # band (fallback)
    np.array([0.5 + 0.8660254037844386j, 0.5 - 0.8660254037844386j, -1 + 1e-12j, -1 - 1e-12j,
              3 + 1e-13j, 3 - 1e-13j, 1 + 1e-9j, 1 - 1e-6 + 1e-6j])])
worst, where = 0.0, None
for (n, nu) in LABELS[:5]:
    h = (1 + n) / 2 + 1j * nu
    hb = (1 - n) / 2 + 1j * nu
    for c in (h, hb, 1 - h, 1 - hb):
        fc = F2c(c)
        F, dF = fc(pts)
        for i, z in enumerate(pts):
            Fm = complex(mp.hyp2f1(c, c, 2 * c, z))
            dFm = complex(c / 2 * mp.hyp2f1(c + 1, c + 1, 2 * c + 1, z))
            e = max(abs(F[i] - Fm) / abs(Fm), abs(dF[i] - dFm) / abs(dFm))
            if e > worst:
                worst, where = e, (c, z)
report("V1 2F1(c,c;2c;z) and derivative vs mpmath (5 label sets x 4 parameters x 168 points)", worst, 1e-11)
print("      worst at c =", where[0], " z =", where[1])

# ---------------------------------------------------------------------------------------------------------- V2
print("\nV2  block formula vs direct integral (general position, four finite points)")
worst = 0.0
rows = []
for (n, nu) in LABELS:
    W = Wave(n, nu)
    for trial in range(4):
        while True:
            x, y, u, v = (complex(*rng.normal(size=2)) for _ in range(4))
            d = min(abs(p - q) for p, q in [(x, y), (x, u), (x, v), (y, u), (y, v), (u, v)])
            if d > 0.25:
                break
        rho = cross_ratio(x, y, u, v)
        blk = complex(W.eval(np.array([rho]))[0])
        dirv = direct_psi(n, nu, x, y, u, v)
        e = abs(blk - dirv) / max(abs(dirv), 1e-3)
        worst = max(worst, e)
        rows.append((n, nu, rho, blk, dirv, e))
        print(f"  (n,nu)=({n:2d},{nu}) rho={rho.real:+.4f}{rho.imag:+.4f}i  blocks={blk.real:+.12f}{blk.imag:+.1e}i"
              f"  direct={dirv.real:+.12f}{dirv.imag:+.1e}i  rel={e:.1e}")
report("V2 block formula vs direct integral, 8 label sets x 4 configurations", worst, 1e-8)

# ---------------------------------------------------------------------------------------------------------- V3
print()
Z = np.exp(rng.uniform(-3, 3, 400)) * np.exp(2j * np.pi * rng.random(400))
wr, ws, wc = 0.0, 0.0, 0.0
for (n, nu) in LABELS:
    W = Wave(n, nu)
    p = W.eval(Z)
    wr = max(wr, np.max(np.abs(p.imag) / np.maximum(np.abs(p), 1e-3)))
    q = W.eval(Z / (Z - 1))
    ws = max(ws, np.max(np.abs(q - (-1)**n * p) / np.maximum(np.abs(p), 1e-3)))
    xs = np.concatenate([np.linspace(1.05, 30, 25), -np.linspace(0.05, 30, 25)])
    ep = 1e-7
    up, dup, dbup, _ = W.eval(xs + 1j * ep, derivs=True)
    dn, ddn, dbdn, _ = W.eval(xs - 1j * ep, derivs=True)
    dy = 0.5 * (1j * (dup - dbup) + 1j * (ddn - dbdn))      # d/dy = i(d - db), averaged over the two sides
    wc = max(wc, np.max(np.abs(up - dn - 2 * ep * dy) / np.maximum(np.abs(up), 1e-3)))
report("V3a |Im psi|/|psi| at 400 random points, 8 label sets", wr, 1e-11)
report("V3b psi(rho/(rho-1)) = (-1)^n psi(rho)", ws, 1e-10)
report("V3c no jump across (1,inf) and (-inf,0): |psi(x+ie)-psi(x-ie)-2e d_y psi|/|psi|, e = 1e-7", wc, 1e-11)
wab = 0.0
mp.mp.dps = 30
for (n, nu) in LABELS:
    h = mp.mpf(1 + n) / 2 + 1j * mp.mpf(nu)
    hb = mp.mpf(1 - n) / 2 + 1j * mp.mpf(nu)
    alpha = (-1)**n * cbeta(h - 1, hb - 1, h - 1, hb - 1)
    beta_m = cbeta(2 * (1 - h) - 2, 2 * (1 - hb) - 2, -(1 - h), -(1 - hb))   # beta at (-n,-nu)
    wab = max(wab, float(abs(alpha - beta_m) / abs(alpha)))
report("V3d alpha_{n,nu} = beta_{-n,-nu} (same function at opposite labels)", wab, 1e-25)

# ---------------------------------------------------------------------------------------------------------- V4
we = 0.0
Z0 = np.array([0.3 + 0.2j, -0.7 + 0.4j, 1.4 - 0.6j, 2.5 + 3j, 0.5 + 0.9j, 0.8 - 0.1j])
eps = 1e-5
for (n, nu) in LABELS:
    W = Wave(n, nu)
    psi, d, db, ddb = W.eval(Z0, derivs=True)
    # d/drho of (1-rho) d psi by central differences along the real direction of the holomorphic function
    # g(rho) = (1-rho) d psi (holomorphic in rho at fixed rhobar): d g = (g(rho+e) - g(rho-e))/(2e) in x direction
    # gives (d + db) g; subtract db g computed analytically:  db[(1-rho) d psi] = (1-rho) ddb.
    def g(z):
        _, dz, _, _ = W.eval(z, derivs=True)
        return (1 - z) * dz
    dxg = (g(Z0 + eps) - g(Z0 - eps)) / (2 * eps)
    dyg = (g(Z0 + 1j * eps) - g(Z0 - 1j * eps)) / (2 * eps)
    dg = 0.5 * (dxg - 1j * dyg)
    Dpsi = Z0**2 * dg
    e1 = np.max(np.abs(Dpsi - W.C * psi) / np.abs(psi))
    def gb(z):
        _, _, dbz, _ = W.eval(z, derivs=True)
        return (1 - np.conj(z)) * dbz
    dxg = (gb(Z0 + eps) - gb(Z0 - eps)) / (2 * eps)
    dyg = (gb(Z0 + 1j * eps) - gb(Z0 - 1j * eps)) / (2 * eps)
    dbg = 0.5 * (dxg + 1j * dyg)
    Dbpsi = np.conj(Z0)**2 * dbg
    e2 = np.max(np.abs(Dbpsi - W.Cb * psi) / np.abs(psi))
    # mixed derivative: check ddb against central differences of d
    dxd = (W.eval(Z0 + eps, derivs=True)[1] - W.eval(Z0 - eps, derivs=True)[1]) / (2 * eps)
    dyd = (W.eval(Z0 + 1j * eps, derivs=True)[1] - W.eval(Z0 - 1j * eps, derivs=True)[1]) / (2 * eps)
    e3 = np.max(np.abs(0.5 * (dxd + 1j * dyd) - ddb) / np.maximum(np.abs(ddb), 1e-2))
    we = max(we, e1, e2, e3)
report("V4 D psi = h(h-1) psi, Db psi = hb(hb-1) psi, d db psi (central differences, step 1e-5)", we, 1e-7)

print("\nALL PASS" if not fails else f"\n{len(fails)} FAIL: {fails}")
sys.exit(1 if fails else 0)


==> anc/06_overlap_one_partial_wave/validate_wave_output.txt <==
PASS  V1 2F1(c,c;2c;z) and derivative vs mpmath (5 label sets x 4 parameters x 168 points): 2.61e-13 (tolerance 1e-11)
      worst at c = (2-0.2j)  z = (1.5728197594548163+0.5521321604785083j)

V2  block formula vs direct integral (general position, four finite points)
  (n,nu)=( 1,0.3) rho=-0.2784+0.1343i  blocks=-0.363590279736+1.1e-16i  direct=-0.363590279679+8.1e-11i  rel=2.7e-10
  (n,nu)=( 1,0.3) rho=+0.0333+0.2229i  blocks=-1.221415366009-2.5e-17i  direct=-1.221415365826-1.3e-10i  rel=1.8e-10
  (n,nu)=( 1,0.3) rho=-0.3065-0.8108i  blocks=+3.798010478690-2.8e-17i  direct=+3.798010478532+1.7e-10i  rel=6.1e-11
  (n,nu)=( 1,0.3) rho=+1.0594-0.6794i  blocks=+0.871366481691-8.9e-16i  direct=+0.871366480905-2.0e-10i  rel=9.3e-10
  (n,nu)=( 0,0.7) rho=+1.2353-0.1735i  blocks=+11.438489606359-5.6e-17i  direct=+11.438489606431-6.6e-10i  rel=5.8e-11
  (n,nu)=( 0,0.7) rho=+0.1257-32.6571i  blocks=+20.489303433987-6.7e-16i  direct=+20.489303436373-2.5e-09i  rel=1.7e-10
  (n,nu)=( 0,0.7) rho=+0.0207-0.0901i  blocks=+0.065478562944+0.0e+00i  direct=+0.065478563030+6.8e-11i  rel=1.7e-09
  (n,nu)=( 0,0.7) rho=-0.2569-0.0874i  blocks=-0.999067793297+0.0e+00i  direct=-0.999067793586+2.3e-11i  rel=2.9e-10
  (n,nu)=( 2,0.7) rho=+0.2111-1.1941i  blocks=+2.115782197010+0.0e+00i  direct=+2.115782197793+4.0e-11i  rel=3.7e-10
  (n,nu)=( 2,0.7) rho=+0.9046-1.5910i  blocks=+1.083388549647+2.2e-16i  direct=+1.083388548761-6.2e-10i  rel=1.0e-09
  (n,nu)=( 2,0.7) rho=+1.4011-0.3171i  blocks=-4.696959211306+0.0e+00i  direct=-4.696959211561-2.5e-10i  rel=7.5e-11
  (n,nu)=( 2,0.7) rho=+0.9878+0.4626i  blocks=+2.251324547599+2.2e-16i  direct=+2.251324548109+1.2e-10i  rel=2.3e-10
  (n,nu)=( 3,0.2) rho=+3.7793+0.3755i  blocks=-4.460823550085+0.0e+00i  direct=-4.460823549674+1.5e-09i  rel=3.5e-10
  (n,nu)=( 3,0.2) rho=+2.4186+0.1525i  blocks=-2.054616135753-5.6e-17i  direct=-2.054616134475-4.8e-10i  rel=6.6e-10
  (n,nu)=( 3,0.2) rho=-0.1763+0.7334i  blocks=-1.047043742898+0.0e+00i  direct=-1.047043742189+5.8e-11i  rel=6.8e-10
  (n,nu)=( 3,0.2) rho=-0.5473+0.4282i  blocks=-0.764682630432+5.6e-17i  direct=-0.764682630478-5.4e-12i  rel=5.9e-11
  (n,nu)=(-2,0.5) rho=-1.3261+0.6200i  blocks=+1.828590778815+1.1e-16i  direct=+1.828590778809-5.9e-11i  rel=3.2e-11
  (n,nu)=(-2,0.5) rho=+2.0648-1.1636i  blocks=-4.962141411825-1.3e-17i  direct=-4.962141417576-6.8e-09i  rel=1.8e-09
  (n,nu)=(-2,0.5) rho=+1.1072-0.3431i  blocks=+1.191647944143+0.0e+00i  direct=+1.191647944480+6.0e-10i  rel=5.8e-10
  (n,nu)=(-2,0.5) rho=-0.0688-0.1777i  blocks=+0.251685621583+0.0e+00i  direct=+0.251685621421+7.0e-10i  rel=2.8e-09
  (n,nu)=( 2,0.4) rho=+0.0913-0.0638i  blocks=-0.213206143033+0.0e+00i  direct=-0.213206143075-7.8e-11i  rel=4.1e-10
  (n,nu)=( 2,0.4) rho=-0.2885+0.8874i  blocks=-2.132577137566-2.8e-17i  direct=-2.132577137232-1.4e-10i  rel=1.7e-10
  (n,nu)=( 2,0.4) rho=+0.6530+2.7436i  blocks=-3.123237933628-2.2e-16i  direct=-3.123237933855+3.9e-09i  rel=1.2e-09
  (n,nu)=( 2,0.4) rho=+0.3049-0.0321i  blocks=-0.523601357715-5.6e-17i  direct=-0.523601357726-1.3e-10i  rel=2.5e-10
  (n,nu)=( 0,0.3) rho=-0.2881-1.0599i  blocks=+8.931773937023-1.7e-16i  direct=+8.931773936994-3.6e-10i  rel=4.0e-11
  (n,nu)=( 0,0.3) rho=-1.3690-1.5959i  blocks=+12.654063962182-1.1e-16i  direct=+12.654063962415-4.5e-11i  rel=1.9e-11
  (n,nu)=( 0,0.3) rho=-0.0906+0.5682i  blocks=+5.082276861907+0.0e+00i  direct=+5.082276862468+2.3e-09i  rel=4.7e-10
  (n,nu)=( 0,0.3) rho=-0.1048-0.3972i  blocks=+3.359390821862-2.2e-16i  direct=+3.359390821924+1.9e-11i  rel=1.9e-11
  (n,nu)=( 1,0.8) rho=-3.6694-1.6860i  blocks=+2.904654730585+4.4e-16i  direct=+2.904654732054+1.1e-09i  rel=6.4e-10
  (n,nu)=( 1,0.8) rho=+1.3022-1.2951i  blocks=+5.204182952822+0.0e+00i  direct=+5.204182951672-1.2e-10i  rel=2.2e-10
  (n,nu)=( 1,0.8) rho=+2.4495-6.9024i  blocks=+9.624110708668+3.3e-16i  direct=+9.624110705611+6.1e-09i  rel=7.1e-10
  (n,nu)=( 1,0.8) rho=+0.8451-0.5792i  blocks=+3.818804190168+0.0e+00i  direct=+3.818804190280+5.9e-10i  rel=1.6e-10
PASS  V2 block formula vs direct integral, 8 label sets x 4 configurations: 2.84e-09 (tolerance 1e-08)

PASS  V3a |Im psi|/|psi| at 400 random points, 8 label sets: 1.23e-14 (tolerance 1e-11)
PASS  V3b psi(rho/(rho-1)) = (-1)^n psi(rho): 2.78e-13 (tolerance 1e-10)
PASS  V3c no jump across (1,inf) and (-inf,0): |psi(x+ie)-psi(x-ie)-2e d_y psi|/|psi|, e = 1e-7: 7.54e-13 (tolerance 1e-11)
PASS  V3d alpha_{n,nu} = beta_{-n,-nu} (same function at opposite labels): 2.12e-31 (tolerance 1e-25)
PASS  V4 D psi = h(h-1) psi, Db psi = hb(hb-1) psi, d db psi (central differences, step 1e-5): 4.81e-08 (tolerance 1e-07)

ALL PASS


==> anc/07_quark_kernel_eigenvalue/kq_eigenvalue.py <==
#!/usr/bin/env python3
"""kq_eigenvalue.py -- the eigenvalue of the quark kernel K_q of Eq. (Kq) on the conformal partial waves, by direct
integration of the kernel, compared with 4 pi^4 w(n', 1/2 + i nu') of Kotikov and Lipatov.

Usage:  python3 -I kq_eigenvalue.py n nu [scale]      (one point per process; scale multiplies the node counts)

Formula (Eq. (Blambda) of the paper). K_q d^2z d^2z' is conformally invariant and depends on the
dipole (x,y) and the pair (z,z') only through their cross ratio rho = (x-y)(z-z')/((x-z)(y-z')):
    K_q = (4/|z-z'|^4) k(rho),  k = 1 - (l/sinh l) cos(arg(1-rho)),  l = ln|1-rho|,
since tau + i theta of Eq. (Kq) equals -ln(1-rho). In the frame x = 0, y -> infinity, x0 = 1 the
eigenvalue equation  Int d^2z d^2z' K_q E^{n,nu}(z,z';x0) = lambda_q E^{n,nu}(x,y;x0)  reduces to
    lambda_q(n,nu) = Int d^2rho |rho|^-4 4 k(rho) Psi_{n,nu}(rho)
                   = Int dtau dtheta 4 [1 - (tau/sinh tau) cos theta] / (2 cosh tau - 2 cos theta)^2
                       * Psi_{n,nu}(1 - exp(-tau - i theta)),
with Psi_{n,nu} the conformal partial wave of Eq. (Phidef) as a function of the cross ratio. For even n
the integrand is even under (tau,theta) -> (-tau,-theta), so lambda = 2 x (half strip tau > 0).
Quadrature: Gauss-Legendre product rules on three pieces of the half strip,
    A: the half disk tau^2 + theta^2 < 1 in polar coordinates, r = exp(-u), u in [0, 36];
    B1: 1 < |theta| < pi, tau in [0, 25];
    B2: theta = sin(phi), |phi| < pi/2, tau in [cos(phi), 25].
"""
import sys
import time
import numpy as np
import mpmath as mp

mp.mp.dps = 20

# ------------------------------------------------------- conformal partial wave, fast evaluator
def spow(q, a, ab):
    return mp.exp((a + ab) * mp.log(abs(q)) + 1j * (a - ab) * mp.arg(q))


class PairWave:
    def __init__(self, n, nu):
        self.n = n
        h = mp.mpf(1 + n) / 2 + 1j * mp.mpf(nu)
        hb = mp.mpf(1 - n) / 2 + 1j * mp.mpf(nu)
        g = lambda x: mp.gamma(2 * x) / mp.gamma(x) ** 2
        self.h, self.hb = h, hb
        self.A = mp.pi * mp.gamma(h) * mp.gamma(hb) * mp.gamma(1 - 2 * h) / (mp.gamma(1 - h) * mp.gamma(1 - hb) * mp.gamma(2 * hb))
        self.r = -g(h) * g(hb) / (g(1 - h) * g(1 - hb))
        self.par = {}
        for a in (h, hb, 1 - h, 1 - hb):
            self.par[a] = (g(a), mp.digamma(a))

    def F1(self, a, w, lw, kmax=400):
        """2F1(a,a;2a;1-w) = g_a sum_k [(a)_k/k!]^2 w^k [2 psi(k+1) - 2 psi(a+k) - ln w], |w| < 1."""
        ga, psia = self.par[a]
        s = mp.mpc(0)
        c = mp.mpf(1)       # (a)_k / k!
        psik1 = -mp.euler   # psi(1)
        psiak = psia
        wk = mp.mpf(1)
        tol = mp.mpf(10) ** (-mp.mp.dps + 3)
        for k in range(kmax):
            term = c * c * wk * (2 * psik1 - 2 * psiak - lw)
            s += term
            if k > 5 and abs(term) < tol * abs(s):
                break
            c = c * (a + k) / (k + 1)
            psik1 += mp.mpf(1) / (k + 1)
            psiak += 1 / (a + k)
            wk *= w
        return ga * s

    def __call__(self, rho):
        h, hb, A, r = self.h, self.hb, self.A, self.r
        rb = mp.conj(rho)
        if abs(rho) <= 0.6:
            f = lambda a, z: mp.hyp2f1(a, a, 2 * a, z)
        elif abs(1 - rho) <= 0.6:
            w = 1 - rho
            lw = mp.log(w)
            def f(a, z, w=w, lw=lw):
                if z == rho:
                    return self.F1(a, w, lw)
                return self.F1(a, mp.conj(w), mp.conj(lw))
        else:
            f = lambda a, z: mp.hyp2f1(a, a, 2 * a, z)
        t1 = spow(rho, h, hb) * f(h, rho) * f(hb, rb)
        t2 = spow(rho, 1 - h, 1 - hb) * f(1 - h, rho) * f(1 - hb, rb)
        return A * (t1 + r * t2)


# ------------------------------------------------------------------ the kernel factor
def M(tau, th):
    """4 [1 - (tau/sinh tau) cos theta] / (2 cosh tau - 2 cos theta)^2, written without cancellation."""
    tau = mp.mpf(tau); th = mp.mpf(th)
    if abs(tau) < mp.mpf('1e-3'):
        t2 = tau * tau
        shm = tau * t2 / 6 * (1 + t2 / 20 + t2 * t2 / 840 + t2 ** 3 / 60480)   # sinh(tau) - tau
    else:
        shm = mp.sinh(tau) - tau
    sh = mp.sinh(tau) if tau != 0 else mp.mpf(0)
    num = 2 * mp.sin(th / 2) ** 2 + (mp.cos(th) * shm / sh if tau != 0 else 0)
    den = 4 * mp.sinh(tau / 2) ** 2 + 4 * mp.sin(th / 2) ** 2
    return 4 * num / den ** 2


def rho_of(tau, th):
    eta = mp.mpc(tau, th)
    return -mp.expm1(-eta)


def gl(nodes, a, b):
    x, wts = np.polynomial.legendre.leggauss(nodes)
    a = mp.mpf(a); b = mp.mpf(b)
    return [(a + (b - a) * (mp.mpf(xi) + 1) / 2, (b - a) / 2 * mp.mpf(wi)) for xi, wi in zip(x, wts)]


def lam(n, nu, scale=1.0):
    """Half-strip quadrature; scale multiplies every node count (convergence test: scale 1 and 1.5)."""
    P = PairWave(n, nu)
    integrand = lambda tau, th: M(tau, th) * P(rho_of(tau, th))
    k = lambda m: max(6, int(round(m * scale)))
    # A: half disk, polar, r = exp(-u)
    IA = mp.mpc(0)
    for psi, wpsi in gl(k(24), -mp.pi / 2, mp.pi / 2):
        for (ua, ub, m) in ((0, 3, 24), (3, 12, 20), (12, 36, 16)):
            for u, wu in gl(k(m), ua, ub):
                rr = mp.exp(-u)
                IA += wpsi * wu * rr * rr * integrand(rr * mp.cos(psi), rr * mp.sin(psi))
    # B1: 1 < |theta| < pi
    IB1 = mp.mpc(0)
    for (ta, tb) in ((1, 2.2), (2.2, mp.pi), (-mp.pi, -2.2), (-2.2, -1)):
        for th, wth in gl(k(20), ta, tb):
            for (ua, ub, m) in ((0, 0.6, 16), (0.6, 2.5, 20), (2.5, 8, 20), (8, 25, 12)):
                for tau, wt in gl(k(m), ua, ub):
                    IB1 += wth * wt * integrand(tau, th)
    # B2: theta = sin(phi), tau from cos(phi)
    IB2 = mp.mpc(0)
    for ph, wph in gl(k(24), -mp.pi / 2, mp.pi / 2):
        th = mp.sin(ph)
        c = mp.cos(ph)
        for (ua, ub, m) in ((c, c + 1.5, 24), (c + 1.5, 8, 20), (8, 25, 12)):
            for tau, wt in gl(k(m), ua, ub):
                IB2 += wph * c * wt * integrand(tau, th)
    total = 2 * (IA + IB1 + IB2)
    return total, (IA, IB1, IB2)


def w_KL(n, nu):
    g = mp.mpf(1) / 2 + 1j * mp.mpf(nu)
    pre = mp.cos(mp.pi * g) / ((1 - 2 * g) * mp.sin(mp.pi * g) ** 2) / ((3 - 2 * g) * (1 + 2 * g))
    if n == 0:
        return pre * (2 + 3 * g * (1 - g))
    if abs(n) == 2:
        return pre * (-g * (1 - g) / 2)
    return mp.mpf(0)


if __name__ == '__main__':
    n = int(sys.argv[1]); nu = mp.mpf(sys.argv[2]); N = float(sys.argv[3]) if len(sys.argv) > 3 else 1.0
    t0 = time.time()
    val, parts = lam(n, nu, N)
    ref = 4 * mp.pi ** 4 * w_KL(n, nu)
    print(f"n={n} nu={mp.nstr(nu, 6)} scale={N}  lambda_q = {mp.nstr(val.real, 16)}  (imag {mp.nstr(val.imag, 3)})"
          f"   4 pi^4 w = {mp.nstr(mp.re(ref), 16)}   diff = {mp.nstr(val.real - mp.re(ref), 3)}"
          f"   parts A,B1,B2 = {mp.nstr(parts[0].real, 10)}, {mp.nstr(parts[1].real, 10)}, {mp.nstr(parts[2].real, 10)}"
          f"   time {time.time() - t0:.0f} s", flush=True)


==> anc/07_quark_kernel_eigenvalue/kq_eigenvalue_output.txt <==
n=-2 nu=0.4 scale=1.0  lambda_q = -9.632647002099104  (imag 4.23e-21)   4 pi^4 w = -9.632647002088425   diff = -1.07e-11   parts A,B1,B2 = 0.4040822955, -6.906215505, 1.685809709   time 52 s
n=0 nu=0.001 scale=1.0  lambda_q = 420.7736440999636  (imag 4.49e-18)   4 pi^4 w = 420.7736441000481   diff = -8.46e-11   parts A,B1,B2 = 97.76054879, 93.36083451, 19.26543875   time 51 s
n=0 nu=0.001 scale=1.5  lambda_q = 420.7736441000482  (imag 4.17e-18)   4 pi^4 w = 420.7736441000481   diff = 1.06e-13   parts A,B1,B2 = 97.76054879, 93.36083451, 19.26543875   time 123 s
n=0 nu=0.002 scale=1.0  lambda_q = 420.7633769066048  (imag -6.16e-18)   4 pi^4 w = 420.7633769066893   diff = -8.45e-11   parts A,B1,B2 = 97.75686582, 93.35967296, 19.26514967   time 51 s
n=0 nu=0.002 scale=1.5  lambda_q = 420.7633769066895  (imag -6.06e-18)   4 pi^4 w = 420.7633769066893   diff = 1.07e-13   parts A,B1,B2 = 97.75686582, 93.35967296, 19.26514967   time 123 s
n=0 nu=0.4 scale=1.0  lambda_q = 151.7729259352904  (imag -2.14e-20)   4 pi^4 w = 151.7729259353445   diff = -5.4e-11   parts A,B1,B2 = 11.16230491, 55.05952434, 9.664633719   time 57 s
n=0 nu=0.4 scale=1.5  lambda_q = 151.7729259353446  (imag -2.25e-20)   4 pi^4 w = 151.7729259353445   diff = 1.78e-13   parts A,B1,B2 = 11.16230491, 55.05952434, 9.664633719   time 122 s
n=0 nu=1.1 scale=1.0  lambda_q = 8.044951441566482  (imag -8.08e-21)   4 pi^4 w = 8.04495145605007   diff = -1.45e-8   parts A,B1,B2 = -3.221358207, 8.705958913, -1.462124985   time 59 s
n=0 nu=1.1 scale=1.5  lambda_q = 8.044951456050012  (imag -8.29e-21)   4 pi^4 w = 8.04495145605007   diff = -5.82e-14   parts A,B1,B2 = -3.2213582, 8.705958913, -1.462124985   time 120 s
n=2 nu=0.001 scale=1.0  lambda_q = -19.12613037126264  (imag 9.42e-19)   4 pi^4 w = -19.1261303712498   diff = -1.28e-11   parts A,B1,B2 = -3.176988204, -8.618407646, 2.232330664   time 52 s
n=2 nu=0.001 scale=1.5  lambda_q = -19.12613037124989  (imag 9.27e-19)   4 pi^4 w = -19.1261303712498   diff = -8.6e-14   parts A,B1,B2 = -3.176988204, -8.618407646, 2.232330664   time 126 s
n=2 nu=0.002 scale=1.0  lambda_q = -19.12583059278479  (imag 3.56e-19)   4 pi^4 w = -19.12583059277195   diff = -1.28e-11   parts A,B1,B2 = -3.176862198, -8.618372516, 2.232319418   time 52 s
n=2 nu=0.002 scale=1.5  lambda_q = -19.12583059277204  (imag 3.53e-19)   4 pi^4 w = -19.12583059277195   diff = -8.6e-14   parts A,B1,B2 = -3.176862198, -8.618372516, 2.232319418   time 125 s
n=2 nu=0.4 scale=1.0  lambda_q = -9.632647002099104  (imag 9.16e-21)   4 pi^4 w = -9.632647002088425   diff = -1.07e-11   parts A,B1,B2 = 0.4040822955, -6.906215505, 1.685809709   time 58 s
n=2 nu=0.4 scale=1.5  lambda_q = -9.632647002088438  (imag 8.26e-21)   4 pi^4 w = -9.632647002088425   diff = -1.29e-14   parts A,B1,B2 = 0.4040822955, -6.906215505, 1.685809709   time 124 s
n=2 nu=1.1 scale=1.0  lambda_q = -0.9205038481156415  (imag 2.11e-22)   4 pi^4 w = -0.9205038499869202   diff = 1.87e-9   parts A,B1,B2 = 0.6051315137, -0.8843714719, -0.1810119659   time 54 s
n=2 nu=1.1 scale=1.5  lambda_q = -0.9205038499868964  (imag -3.02e-22)   4 pi^4 w = -0.9205038499869202   diff = 2.38e-14   parts A,B1,B2 = 0.6051315127, -0.8843714719, -0.1810119659   time 122 s
n=4 nu=0.002 scale=1.0  lambda_q = 1.073736313571487e-11  (imag 1.49e-19)   4 pi^4 w = 0.0   diff = 1.07e-11   parts A,B1,B2 = 0.01429842618, -0.06483037031, 0.05053194414   time 60 s
n=4 nu=0.4 scale=1.0  lambda_q = 1.140021951224874e-11  (imag -2.48e-22)   4 pi^4 w = 0.0   diff = 1.14e-11   parts A,B1,B2 = 0.006611458549, -0.1655642147, 0.1589527561   time 53 s
n=4 nu=0.4 scale=1.5  lambda_q = 4.45301483404173e-15  (imag -2.81e-22)   4 pi^4 w = 0.0   diff = 4.45e-15   parts A,B1,B2 = 0.006611458549, -0.1655642147, 0.1589527561   time 123 s
n=4 nu=1.1 scale=1.0  lambda_q = 1.508949551681099e-11  (imag 8.67e-23)   4 pi^4 w = 0.0   diff = 1.51e-11   parts A,B1,B2 = -0.0121360568, -0.3756453213, 0.3877813781   time 55 s
n=6 nu=0.4 scale=1.0  lambda_q = 2.497790419070192e-11  (imag -1.64e-22)   4 pi^4 w = 0.0   diff = 2.5e-11   parts A,B1,B2 = -4.750581756e-5, -0.03536256406, 0.03541006989   time 55 s


==> anc/07_quark_kernel_eigenvalue/kq_eigenvalue_points.txt <==
0 0.4 1.0
0 0.4 1.5
2 0.4 1.0
2 0.4 1.5
0 1.1 1.0
0 1.1 1.5
2 1.1 1.0
2 1.1 1.5
4 0.4 1.0
4 0.4 1.5
4 1.1 1.0
0 0.001 1.0
0 0.002 1.0
2 0.001 1.0
2 0.002 1.0
4 0.002 1.0
0 0.001 1.5
0 0.002 1.5
2 0.001 1.5
2 0.002 1.5
6 0.4 1.0
-2 0.4 1.0


==> anc/08_ratio_quadrature/check_h_direct.py <==
# The closed form hfun (polylogarithms) of the inner integral h(t,zeta) against its direct quadrature hdirect,
# at 25 points, including near-degenerate configurations.  Run: python3 -I check_h_direct.py
import os, sys, numpy as np, warnings; warnings.filterwarnings('ignore')
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from hfun import hfun
from hdirect import h_direct
rng=np.random.default_rng(11)
cases=[(0.4+0.3j,2.0-1.0j),(-0.7+0.2j,0.3+0.5j),(2.0+1j,-1.5+0.2j),(1.01+0.02j,3j)]
for k in range(10):
    z=np.exp(rng.normal(0,1.5)+2j*np.pi*rng.uniform()); t=np.exp(rng.normal(0,1.5)+2j*np.pi*rng.uniform()); cases.append((t,z))
# near-degenerate: t near 1, t near zeta, t near 1/zeta, extreme t, zeta near 1, extreme zeta
z=1.7-0.6j
for e in [1e-2,1e-4]:
    cases += [(1+e*np.exp(0.4j),z),(z+e*np.exp(2.1j)*abs(z),z),(1/z+e*np.exp(-1.0j)/abs(z),z)]
cases += [(1e-5*np.exp(0.3j),z),(3e4*np.exp(-2j),z),(0.5+0.5j,1+1e-3*np.exp(1j)),(0.5+0.5j,1e-6*np.exp(2j)),(0.5+0.5j,1e6*np.exp(-0.5j))]
mx=0
for t,z in cases:
    a=h_direct(t,z); b=h_direct(t,z,ns=24,hs=0.35,smin=-42,smax=42,nphi=36); c=hfun(np.array([t]),z)[0]
    e=abs(b-c)/abs(c); mx=max(mx,e)
    print(f"t={t:.6g} zeta={z:.6g} direct={b:.13e} hfun={c:.13e} rel={e:.1e} conv={abs(a-b)/abs(b):.1e}",flush=True)
print('max rel', mx)


==> anc/08_ratio_quadrature/check_h_direct_output.txt <==
t=0.4+0.3j zeta=2-1j direct=7.2355637022145e+00 hfun=7.2355637022117e+00 rel=3.9e-13 conv=1.4e-09
t=-0.7+0.2j zeta=0.3+0.5j direct=1.5347488565219e+01 hfun=1.5347488565223e+01 rel=2.4e-13 conv=6.2e-10
t=2+1j zeta=-1.5+0.2j direct=8.5289690358794e+00 hfun=8.5289690358692e+00 rel=1.2e-12 conv=2.1e-09
t=1.01+0.02j zeta=0+3j direct=1.7759040541040e-02 hfun=1.7759040541039e-02 rel=3.2e-14 conv=4.3e-11
t=6.17647+1.12558j zeta=-1.05262+0.00477609j direct=1.5257407748770e+01 hfun=1.5257407748693e+01 rel=5.1e-12 conv=3.1e-09
t=1.6114+1.71109j zeta=0.575606-0.278805j direct=5.1710365667254e+00 hfun=5.1710365667241e+00 rel=2.4e-13 conv=3.4e-10
t=-10.4569-0.749633j zeta=-2.20992-2.12503j direct=4.4582604914222e+01 hfun=4.4582604914225e+01 rel=5.8e-14 conv=2.7e-11
t=0.134064-0.550193j zeta=-0.439386+2.73976j direct=1.9814159410995e+01 hfun=1.9814159410993e+01 rel=8.1e-14 conv=1.4e-10
t=-0.757682-0.241328j zeta=-3.43405-0.267711j direct=4.2083260712378e+01 hfun=4.2083260712494e+01 rel=2.8e-12 conv=7.2e-09
t=-1.79889+0.185742j zeta=0.0764179+0.260038j direct=2.3037838570365e+01 hfun=2.3037838570373e+01 rel=3.2e-13 conv=9.2e-10
t=0.159751-0.469456j zeta=-0.0470682-0.0305365j direct=2.2886159054535e+01 hfun=2.2886159054547e+01 rel=5.3e-13 conv=7.1e-10
t=-0.652028+3.7858j zeta=0.0735743+0.0771352j direct=3.0716878512702e+01 hfun=3.0716878512702e+01 rel=3.1e-14 conv=4.1e-10
t=1.75791+2.34719j zeta=0.260189-0.199362j direct=1.5314611741978e+01 hfun=1.5314611741979e+01 rel=5.9e-14 conv=7.3e-10
t=0.150255+0.717566j zeta=0.669479+2.16244j direct=1.2093574686956e+01 hfun=1.2093574686954e+01 rel=1.8e-13 conv=1.6e-09
t=1.00921+0.00389418j zeta=1.7-0.6j direct=3.1952988828158e-03 hfun=3.1952988828127e-03 rel=9.5e-13 conv=4.3e-10
t=1.6909-0.584438j zeta=1.7-0.6j direct=3.9974067499383e+00 hfun=3.9974067499373e+00 rel=2.5e-13 conv=2.3e-09
t=0.526074+0.179948j zeta=1.7-0.6j direct=4.0171200836702e+00 hfun=4.0171200836690e+00 rel=3.1e-13 conv=2.4e-09
t=1.00009+3.89418e-05j zeta=1.7-0.6j direct=6.1136909844407e-07 hfun=6.1136909995131e-07 rel=2.5e-09 conv=2.2e-10
t=1.69991-0.599844j zeta=1.7-0.6j direct=4.0572351051659e+00 hfun=4.0572351051654e+00 rel=1.1e-13 conv=2.1e-09
t=0.523107+0.184569j zeta=1.7-0.6j direct=4.0574306572516e+00 hfun=4.0574306572512e+00 rel=1.1e-13 conv=2.2e-09
t=9.55336e-06+2.9552e-06j zeta=1.7-0.6j direct=2.8415388361218e+01 hfun=2.8415388361238e+01 rel=7.1e-13 conv=1.9e-10
t=-12484.4-27278.9j zeta=1.7-0.6j direct=2.5788519850841e+01 hfun=2.5788519850839e+01 rel=5.1e-14 conv=1.8e-09
t=0.5+0.5j zeta=1.00054+0.000841471j direct=4.7445007812307e-05 hfun=4.7445007811478e-05 rel=1.7e-11 conv=2.2e-10
t=0.5+0.5j zeta=-4.16147e-07+9.09297e-07j direct=1.7358401703115e+01 hfun=1.7358401703114e+01 rel=4.8e-14 conv=3.2e-10
t=0.5+0.5j zeta=877583-479426j direct=1.7358321474760e+01 hfun=1.7358321474820e+01 rel=3.5e-12 conv=4.0e-09
max rel 2.465347388151125e-09


==> anc/08_ratio_quadrature/disk_grid_g.py <==
"""Compute G(rho)=g(rho) at outer nodes (upper half psi in [pi/2,pi], conj-symmetric) for given n_out, n_in.
Run: python3 -I disk_grid_g.py 48 24   (and 64 24); writes G_nout48_nin24.npz and Ghalf_nout48_nin24.npz."""
import os, sys, time, numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
HERE = os.path.dirname(os.path.abspath(__file__))
from multiprocessing import Pool
from outer import rho_nodes
from gfun_logpolar import gfun_logpolar
import warnings; warnings.filterwarnings('ignore')

def work(args):
    rho, nin = args
    return gfun_logpolar(rho, nin)

if __name__ == "__main__":
    nout = int(sys.argv[1]); nin = int(sys.argv[2])
    rho, W = rho_nodes(nout)
    psi = np.angle(rho - 1) % (2*np.pi)
    half = psi <= np.pi + 1e-15   # psi in [pi/2, pi]  -> Im rho >= 0
    rh = rho[half]
    t0 = time.time()
    with Pool(10) as p:
        G = np.array(p.map(work, [(r, nin) for r in rh], chunksize=4))
    # map back to full set via conjugation
    Gfull = np.empty(rho.size)
    Gfull[half] = G
    # partner of each lower node: conj(rho)
    lower = ~half
    np.savez(os.path.join(HERE, f"Ghalf_nout{nout}_nin{nin}.npz"), rho=rh, G=G)
    maxd = 0.0
    for j in np.where(lower)[0]:
        d = np.abs(rh - np.conj(rho[j])); k = np.argmin(d); maxd = max(maxd, d[k]/abs(rho[j]))
        Gfull[j] = G[k]
    print('max rel mismatch of conj partner', maxd)
    np.savez(os.path.join(HERE, f"G_nout{nout}_nin{nin}.npz"), rho=rho, W=W, G=Gfull)
    print(nout, nin, rho.size, half.sum(), time.time()-t0, flush=True)


==> anc/08_ratio_quadrature/disk_grid_g_48_output.txt <==
max rel mismatch of conj partner 8.615345308046893e-08
48 24 9216 4608 188.0058889389038


==> anc/08_ratio_quadrature/disk_grid_g_64_output.txt <==
max rel mismatch of conj partner 4.764796333299876e-07
64 24 16384 8192 331.2047688961029


==> anc/08_ratio_quadrature/disk_grid_m_direct.py <==
"""Complex M(rho) on the saved disk grids of disk_grid_g.py, from the direct J quadrature of jdirect.py
(no hypergeometric formula).  Run: python3 -I disk_grid_m_direct.py 48; writes Mdirect_nout48.npz."""
import os, sys, time, numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
HERE = os.path.dirname(os.path.abspath(__file__))
from multiprocessing import Pool
from jdirect import M_direct
NUS = [0.0, 0.3, 0.8]
FINE = dict(ns=24, hs=0.35, smin=-40, smax=40, nphi=40)
def work(a):
    rho, nu = a
    return M_direct(rho, nu, **FINE)
if __name__ == "__main__":
    for nout in [int(s) for s in sys.argv[1:]]:
        g = np.load(os.path.join(HERE, f"G_nout{nout}_nin24.npz"))
        rho = g['rho']; t0 = time.time(); out = {}
        with Pool(10) as p:
            for nu in NUS:
                out[f"M_{nu}"] = np.array(p.map(work, [(r, nu) for r in rho], chunksize=8))
                print(nout, nu, round(time.time() - t0, 1), flush=True)
        np.savez(os.path.join(HERE, f"Mdirect_nout{nout}.npz"), rho=rho, **out)


==> anc/08_ratio_quadrature/disk_grid_m_direct_48_output.txt <==
48 0.0 186.3
48 0.3 390.6
48 0.8 598.3


==> anc/08_ratio_quadrature/disk_grid_m_formula.py <==
"""Measure M_nu(rho) at the outer nodes of the disk grid from the hypergeometric formula of mfun.py.
Run: python3 -I disk_grid_m_formula.py 48 10   (and 64 10; the second argument is the number of processes);
writes M_nout48.npz."""
import os, sys, time, numpy as np, mpmath as mp
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
HERE = os.path.dirname(os.path.abspath(__file__))
from multiprocessing import Pool
from outer import rho_nodes
import mfun
NUS=[0.0,0.3,0.8]

def work(args):
    rho, nu = args
    mp.mp.dps = 30
    return float(mp.re(mfun.M_formula(complex(rho), nu)))

if __name__ == "__main__":
    nout = int(sys.argv[1]); nprocs = int(sys.argv[2])
    rho, W = rho_nodes(nout)
    out = {}
    t0 = time.time()
    with Pool(nprocs) as p:
        for nu in NUS:
            out[f"M_{nu}"] = np.array(p.map(work, [(r, nu) for r in rho], chunksize=16))
            print(nout, nu, time.time()-t0, flush=True)
    np.savez(os.path.join(HERE, f"M_nout{nout}.npz"), rho=rho, W=W, **out)


==> anc/08_ratio_quadrature/disk_grid_m_formula_48_output.txt <==
48 0.0 21.226548194885254
48 0.3 51.65614986419678
48 0.8 89.57098889350891


==> anc/08_ratio_quadrature/disk_grid_m_formula_64_output.txt <==
64 0.0 0.31270313262939453
64 0.3 28.75482702255249
64 0.8 57.17522192001343


==> anc/08_ratio_quadrature/disk_grid_ratio.py <==
# Omega(nu) = N/D on the disk grid from the saved arrays of disk_grid_g.py and disk_grid_m_formula.py.
# Run: python3 -I disk_grid_ratio.py 48 24   (and 64 24). closed_form = 4 pi^4 <w>_P(nu) from Eq. (Fnu).
import os, sys, numpy as np
HERE = os.path.dirname(os.path.abspath(__file__))
nout=int(sys.argv[1]); nin=int(sys.argv[2])
g=np.load(os.path.join(HERE, f"G_nout{nout}_nin{nin}.npz")); m=np.load(os.path.join(HERE, f"M_nout{nout}.npz"))
assert np.allclose(g['rho'], m['rho'])
rho=g['rho']; W=g['W']; G=g['G']; l=-np.log(abs(rho))
claim={0.0:94.131267178,0.3:81.568384766,-0.3:81.568384766,0.8:43.235330498}
for nu in [0.0,0.3,0.8]:
    M=m[f"M_{nu}"]
    D=2*np.sum(W*M*l**3); N=2*np.sum(W*M*l*G)
    print(f"nout={nout} nin={nin} nu={nu:+.1f}  D={D:.12f}  N={N:.10f}  Omega={N/D:.10f}  closed_form={claim[nu]}  diff={N/D-claim[nu]:+.3e}")


==> anc/08_ratio_quadrature/disk_grid_ratio_48_output.txt <==
nout=48 nin=24 nu=+0.0  D=-71.182953632500  N=-6700.5417200732  Omega=94.1312684869  closed_form=94.131267178  diff=+1.309e-06
nout=48 nin=24 nu=+0.3  D=-60.642692650501  N=-4946.5266241874  Omega=81.5683870222  closed_form=81.568384766  diff=+2.256e-06
nout=48 nin=24 nu=+0.8  D=-28.566874929487  N=-1235.0983219697  Omega=43.2353320067  closed_form=43.235330498  diff=+1.509e-06


==> anc/08_ratio_quadrature/disk_grid_ratio_64_output.txt <==
nout=64 nin=24 nu=+0.0  D=-71.182956420730  N=-6700.5417455328  Omega=94.1312651575  closed_form=94.131267178  diff=-2.021e-06
nout=64 nin=24 nu=+0.3  D=-60.642695389113  N=-4946.5266483621  Omega=81.5683837373  closed_form=81.568384766  diff=-1.029e-06
nout=64 nin=24 nu=+0.8  D=-28.566877467638  N=-1235.0983414007  Omega=43.2353288454  closed_form=43.235330498  diff=-1.653e-06


==> anc/08_ratio_quadrature/disk_grid_ratio_direct_m.py <==
# Omega(nu) = N/D on the disk grid with the measure from the direct quadrature (Mdirect_nout48.npz), compared
# with the formula measure. Run: python3 -I disk_grid_ratio_direct_m.py 48. closed_form = 4 pi^4 <w>_P(nu).
import os, sys, numpy as np
HERE = os.path.dirname(os.path.abspath(__file__))
claim={0.0:94.131267178,0.3:81.568384766,0.8:43.235330498}
for nout in [int(s) for s in sys.argv[1:]]:
    g=np.load(os.path.join(HERE, f"G_nout{nout}_nin24.npz")); md=np.load(os.path.join(HERE, f"Mdirect_nout{nout}.npz")); mf=np.load(os.path.join(HERE, f"M_nout{nout}.npz"))
    assert np.allclose(g['rho'],md['rho']) and np.allclose(g['rho'],mf['rho'])
    rho=g['rho']; W=g['W']; G=g['G']; l=-np.log(abs(rho))
    for nu in [0.0,0.3,0.8]:
        M=md[f"M_{nu}"]; Mf=mf[f"M_{nu}"]
        wt=np.sum(np.abs(W*M.real*l**3))
        dw=np.sum(np.abs(W*(M.real-Mf)*l**3))/wt
        D=2*np.sum(W*M*l**3); N=2*np.sum(W*M*l*G)
        Dr=2*np.sum(W*M.real*l**3); Nr=2*np.sum(W*M.real*l*G)
        print(f"nout={nout} nu={nu}: weighted|ReM_direct-M_formula|={dw:.1e}  D={D:.10f}  N={N:.8f}  Omega(complex)={N/D:.10f}  Omega(Re only)={Nr/Dr:.10f}  closed_form={claim[nu]}  diff={(N/D).real-claim[nu]:+.2e}  ImD/|D|={D.imag/abs(D):.1e} ImN/|N|={N.imag/abs(N):.1e}")


==> anc/08_ratio_quadrature/disk_grid_ratio_direct_m_48_output.txt <==
nout=48 nu=0.0: weighted|ReM_direct-M_formula|=6.1e-13  D=-71.1829536325-0.0000000000j  N=-6700.54172007-0.00000000j  Omega(complex)=94.1312684869+0.0000000000j  Omega(Re only)=94.1312684869  closed_form=94.131267178  diff=+1.31e-06  ImD/|D|=-4.3e-18 ImN/|N|=-1.9e-17
nout=48 nu=0.3: weighted|ReM_direct-M_formula|=8.0e-13  D=-60.6426926505+0.0000000000j  N=-4946.52662418+0.00000000j  Omega(complex)=81.5683870222-0.0000000000j  Omega(Re only)=81.5683870222  closed_form=81.568384766  diff=+2.26e-06  ImD/|D|=7.9e-14 ImN/|N|=3.5e-13
nout=48 nu=0.8: weighted|ReM_direct-M_formula|=2.5e-12  D=-28.5668749294+0.0000000000j  N=-1235.09832197+0.00000000j  Omega(complex)=43.2353320066-0.0000000001j  Omega(Re only)=43.2353320066  closed_form=43.235330498  diff=+1.51e-06  ImD/|D|=6.2e-13 ImN/|N|=2.7e-12


==> anc/08_ratio_quadrature/full_plane_ratio.py <==
"""Outer quadrature over the full rho-plane (no rho->1/rho or disk restriction):
partition of unity over centers {0,1}, log-polar charts; g from gfun_logpolar.py, M from the direct J quadrature of jdirect.py.
Run: python3 -I full_plane_ratio.py 12 1.0 16.0 16   (ns, hs, smax, nphi); writes E_12_1.0_16.0_16.npz.
Omega(nu) = Int M l g / Int M l^3, l = -ln|rho|. Complex sums kept (Im parts reported)."""
import os, sys, time, numpy as np, warnings; warnings.filterwarnings('ignore')
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
HERE = os.path.dirname(os.path.abspath(__file__))
from multiprocessing import Pool
from gfun_logpolar import gfun_logpolar
from jdirect import gl, M_direct
NUS = [0.0, 0.3, 0.8]
MED = dict(ns=16, hs=0.5, smin=-36, smax=36, nphi=24)
def nodes(ns, hs, smax, nphi, pw_=3):
    C = [0j, 1 + 0j]; x, w = gl(ns); xp, wp = gl(nphi)
    R = []; W = []
    for i, c in enumerate(C):
        o = C[1 - i]
        k = int(np.ceil(2 * smax / hs)); ed = np.linspace(-smax, smax, k + 1)
        sn = np.concatenate([a + (b - a) * (x + 1) / 2 for a, b in zip(ed[:-1], ed[1:])])
        sw = np.concatenate([w * (b - a) / 2 for a, b in zip(ed[:-1], ed[1:])])
        a0 = np.angle(o - c)
        br = [a0, a0 + np.pi, a0 + 2 * np.pi]
        pn = np.concatenate([a + (b - a) * (xp + 1) / 2 for a, b in zip(br[:-1], br[1:])])
        pwt = np.concatenate([wp * (b - a) / 2 for a, b in zip(br[:-1], br[1:])])
        Sg, Pg = np.meshgrid(sn, pn, indexing='ij')
        d = np.exp(Sg + 1j * Pg).ravel()
        Wt = (np.outer(sw, pwt) * np.exp(2 * Sg)).ravel()
        dc = d; do = (c - o) + d
        part = np.abs(dc) ** (-2 * pw_) / (np.abs(dc) ** (-2 * pw_) + np.abs(do) ** (-2 * pw_))
        R.append(c + d); W.append(Wt * part)
    return np.concatenate(R), np.concatenate(W)
def work(r):
    z = r if abs(r) <= 1 else 1 / r
    g = gfun_logpolar(z, 24)
    return [g] + [M_direct(r, nu, **MED) for nu in NUS]
if __name__ == "__main__":
    ns, hs, smax, nphi = int(sys.argv[1]), float(sys.argv[2]), float(sys.argv[3]), int(sys.argv[4])
    rho, W = nodes(ns, hs, smax, nphi)
    print('nodes', rho.size, flush=True); t0 = time.time()
    with Pool(10) as p:
        res = np.array(p.map(work, list(rho), chunksize=16))
    g = res[:, 0].real; l = -np.log(np.abs(rho))
    out = dict(rho=rho, W=W, g=g)
    for j, nu in enumerate(NUS):
        M = res[:, 1 + j]; out[f"M_{nu}"] = M
        D = np.sum(W * M * l ** 3); N = np.sum(W * M * l * g)
        print(f"ns={ns} hs={hs} smax={smax} nphi={nphi} nu={nu}: D={D:.12e} N={N:.12e} Omega={N/D:.12e}", flush=True)
    np.savez(os.path.join(HERE, f"E_{ns}_{hs}_{smax}_{nphi}.npz"), **out)
    print('time', time.time() - t0, flush=True)


==> anc/08_ratio_quadrature/full_plane_ratio_12_output.txt <==
nodes 24576
ns=12 hs=1.0 smax=16.0 nphi=16 nu=0.0: D=-7.118295437851e+01-5.116009681223e-16j N=-6.700541505455e+03-9.316864640981e-14j Omega=9.413126448539e+01+6.323283539086e-16j
ns=12 hs=1.0 smax=16.0 nphi=16 nu=0.3: D=-6.064269377205e+01+1.812380285975e-07j N=-4.946526477078e+03+3.345172636026e-05j Omega=8.156838308785e+01-3.078430764258e-07j
ns=12 hs=1.0 smax=16.0 nphi=16 nu=0.8: D=-2.856687697307e+01+5.087538367585e-07j N=-1.235098372840e+03+6.384316693805e-05j Omega=4.323533069451e+01-1.464879293706e-06j
time 1611.9047129154205


==> anc/08_ratio_quadrature/gfun.py <==
import numpy as np
from hfun import hfun, kfun

def panel_nodes(a, b, n, m=2):
    """Gauss-Legendre on [0,1] composed with a sin^m endpoint-clustering map, mapped to [a,b]."""
    x, w = np.polynomial.legendre.leggauss(n)
    s = (x+1)/2; ws = w/2
    if m == 0:
        u, du = s, np.ones_like(s)
    elif m == 2:
        u = s - np.sin(2*np.pi*s)/(2*np.pi); du = 1 - np.cos(2*np.pi*s)
    elif m == 4:
        # w(s) = s - (2/3)sin(2 pi s)/pi + sin(4 pi s)/(12 pi)  (int of (8/3) sin^4)
        u = s - (2/3)*np.sin(2*np.pi*s)/np.pi + np.sin(4*np.pi*s)/(12*np.pi)
        du = (8/3)*np.sin(np.pi*s)**4
    return a + (b-a)*u, ws*du*(b-a)

def tnodes(zeta, n, m=2, extra=()):
    zeta = complex(zeta)
    sp = [0.0+0j, zeta, 1/zeta] + list(extra)
    Rb = sorted(set([0.0] + [abs(p-1) for p in sp if abs(p-1) > 1e-12]))
    Rc = 2*max(Rb[-1], 1.0)
    Rb = Rb + [Rc]
    pb = sorted(set([0.0] + [np.angle(p-1) % (2*np.pi) for p in sp if abs(p-1) > 1e-12] + [2*np.pi]))
    Rn=[]; Rw=[]
    for a,b in zip(Rb[:-1],Rb[1:]):
        if b-a < 1e-12: continue
        x,w = panel_nodes(a,b,n,m); Rn.append(x); Rw.append(w)
    s, ws = panel_nodes(0.0,1.0,n,m)
    Rn.append(Rc/s); Rw.append(ws*Rc/s**2)
    Rn=np.concatenate(Rn); Rw=np.concatenate(Rw)
    Pn=[]; Pw=[]
    for a,b in zip(pb[:-1],pb[1:]):
        if b-a < 1e-12: continue
        x,w = panel_nodes(a,b,n,m); Pn.append(x); Pw.append(w)
    Pn=np.concatenate(Pn); Pw=np.concatenate(Pw)
    RR, PP = np.meshgrid(Rn, Pn, indexing='ij')
    W = (np.outer(Rw, Pw) * RR).ravel()
    t = (1 + RR*np.exp(1j*PP)).ravel()
    return t, W

def gfun(zeta, n=24, m=2):
    t, W = tnodes(zeta, n, m)
    return np.sum(W*kfun(t)*hfun(t, zeta))


==> anc/08_ratio_quadrature/gfun_logpolar.py <==
"""g(zeta) = Int d^2t k(t) h(t,zeta) in log-polar coordinates t = e^{x+i th}, using t<->1/t symmetry (x<=0, factor 2)."""
import numpy as np
from hfun import hfun, kfun
from gfun import panel_nodes

def tnodes2(zeta, n, m=2, width=1.5, xmin_tail=None):
    zeta = complex(zeta)
    xs = -abs(np.log(abs(zeta)))
    # special point with |t|<=1 among zeta, 1/zeta
    sp = zeta if abs(zeta) <= 1 else 1/zeta
    thsp = np.angle(sp)
    # x breaks: 0, xs, and uniform panels of width<=width down to xlo
    xlo = min(xs, 0.0) - 6.0
    br = {0.0, xs, xlo}
    # fill gaps
    pts = sorted(br)
    allb = [pts[0]]
    for a, b in zip(pts[:-1], pts[1:]):
        k = max(1, int(np.ceil((b - a) / width)))
        allb += list(np.linspace(a, b, k + 1)[1:])
    allb = np.array(sorted(set(np.round(allb, 14))))
    Xn = []; Xw = []
    for a, b in zip(allb[:-1], allb[1:]):
        if b - a < 1e-13: continue
        x, w = panel_nodes(a, b, n, m); Xn.append(x); Xw.append(w)
    # tail x in (-inf, xlo]: x = xlo + ln s, s in (0,1]
    s, ws = panel_nodes(0.0, 1.0, n, m)
    Xn.append(xlo + np.log(s)); Xw.append(ws / s)
    Xn = np.concatenate(Xn); Xw = np.concatenate(Xw)
    thb = sorted(set([-np.pi, 0.0, np.pi, thsp]))
    Tn = []; Tw = []
    for a, b in zip(thb[:-1], thb[1:]):
        if b - a < 1e-13: continue
        x, w = panel_nodes(a, b, n, m); Tn.append(x); Tw.append(w)
    Tn = np.concatenate(Tn); Tw = np.concatenate(Tw)
    XX, TT = np.meshgrid(Xn, Tn, indexing='ij')
    t = np.exp(XX + 1j * TT).ravel()
    W = (2 * np.outer(Xw, Tw) * np.exp(2 * XX)).ravel()
    return t, W

def gfun_logpolar(zeta, n=24, m=2, width=1.5):
    t, W = tnodes2(zeta, n, m, width)
    return float(np.sum(W * kfun(t) * hfun(t, zeta)))


==> anc/08_ratio_quadrature/hdirect.py <==
"""Direct quadrature of h(t,zeta) = Int d^2z/|z|^2 L^2, L = sum_k s_k ln|z-p_k|,
p = (zeta, 1, 1/t, zeta/t), s = (+,-,+,-); partition of unity over {0, p_k}, log-polar charts."""
import numpy as np
from jdirect import gl
SG = np.array([1.0, -1.0, 1.0, -1.0])
def h_direct(t, zeta, ns=16, hs=0.5, smin=-36.0, smax=36.0, nphi=24, pw_=3):
    t = complex(t); zeta = complex(zeta)
    P = [zeta, 1 + 0j, 1 / t, zeta / t]
    C = [0j] + P
    x, w = gl(ns); xp, wp = gl(nphi)
    tot = 0.0
    for i, c in enumerate(C):
        others = [C[j] for j in range(len(C)) if j != i]
        if any(abs(o - c) < 1e-300 for o in others):
            raise ValueError('coincident points')
        rb = sorted(set([smin, smax] + [min(max(np.log(abs(o - c)), smin), smax) for o in others]))
        sn = []; sw = []
        for a1, b1 in zip(rb[:-1], rb[1:]):
            k = max(1, int(np.ceil((b1 - a1) / hs)))
            ed = np.linspace(a1, b1, k + 1)
            for a2, b2 in zip(ed[:-1], ed[1:]):
                sn.append(a2 + (b2 - a2) * (x + 1) / 2); sw.append(w * (b2 - a2) / 2)
        sn = np.concatenate(sn); sw = np.concatenate(sw)
        br = sorted(set([0.0, 2 * np.pi] + [np.angle(o - c) % (2 * np.pi) for o in others]))
        pn = []; pwt = []
        for a1, b1 in zip(br[:-1], br[1:]):
            if b1 - a1 < 1e-14: continue
            pn.append(a1 + (b1 - a1) * (xp + 1) / 2); pwt.append(wp * (b1 - a1) / 2)
        pn = np.concatenate(pn); pwt = np.concatenate(pwt)
        Sg, Pg = np.meshgrid(sn, pn, indexing='ij')
        d = np.exp(Sg + 1j * Pg)
        W = np.outer(sw, pwt) * np.exp(2 * Sg)
        diffs = [(c - Cj) + d if j != i else d for j, Cj in enumerate(C)]  # z - C_j
        q = [np.abs(e) ** (-2 * pw_) for e in diffs]
        part = q[i] / sum(q)
        L = sum(SG[k] * np.log(np.abs(diffs[k + 1])) for k in range(4))
        f = L ** 2 / np.abs(diffs[0]) ** 2
        tot += np.sum(W * part * f)
    return tot


==> anc/08_ratio_quadrature/hfun.py <==
"""h(t,zeta) = Int d^2z/|z|^2 L^2,  L = sum_k s_k ln|z-p_k|,
p = (zeta, 1, 1/t, zeta/t), s = (+1,-1,+1,-1).
Closed form: angular Fourier series in z, then radial integral interval by interval (Li2, Li3)."""
import numpy as np
from polylog import Li

S = np.array([1.0, -1.0, 1.0, -1.0])


def hfun(t, zeta):
    t = np.atleast_1d(np.asarray(t, dtype=complex))
    zeta = np.broadcast_to(np.asarray(zeta, dtype=complex), t.shape)
    n = t.size
    P = np.stack([zeta, np.ones(n, complex), 1.0 / t, zeta / t], axis=1)  # (n,4)
    R = np.abs(P)
    X = np.log(R)
    order = np.argsort(X, axis=1)
    Xs = np.take_along_axis(X, order, axis=1)
    total = np.zeros(n)
    # interval boundaries: -inf, Xs0..Xs3, +inf
    bounds = [None, Xs[:, 0], Xs[:, 1], Xs[:, 2], Xs[:, 3], None]
    for iv in range(5):
        x1 = bounds[iv]
        x2 = bounds[iv + 1]
        # inside means r < R_k  <=> interval lies below X_k
        if iv == 0:
            inside = np.ones((n, 4), bool)
        elif iv == 4:
            inside = np.zeros((n, 4), bool)
        else:
            # points with rank >= iv are inside
            rank = np.argsort(order, axis=1)
            inside = rank >= iv
        # a0 part
        if 0 < iv < 4:
            beta = np.sum(np.where(~inside, S, 0.0), axis=1)
            alpha = np.sum(np.where(inside, S * X, 0.0), axis=1)
            d = x2 - x1
            total += alpha**2 * d + alpha * beta * (x2**2 - x1**2) + beta**2 * (x2**3 - x1**3) / 3
        # Li part
        acc = np.zeros(n, complex)
        for k in range(4):
            for l in range(4):
                sk = S[k] * S[l]
                pk = P[:, k]
                pl = P[:, l]
                ik = inside[:, k]
                il = inside[:, l]
                both_in = ik & il
                both_out = (~ik) & (~il)
                k_in_l_out = ik & (~il)
                k_out_l_in = (~ik) & il
                val = np.zeros(n, complex)
                if both_in.any():
                    m = both_in
                    c = 1.0 / (pk[m] * np.conj(pl[m]))
                    up = Li(3, c * np.exp(2 * x2[m])) if x2 is not None else 0.0
                    lo = Li(3, c * np.exp(2 * x1[m])) if x1 is not None else 0.0
                    val[m] = 0.5 * (up - lo)
                if both_out.any():
                    m = both_out
                    c = np.conj(pk[m]) * pl[m]
                    lo = Li(3, c * np.exp(-2 * x1[m])) if x1 is not None else 0.0
                    up = Li(3, c * np.exp(-2 * x2[m])) if x2 is not None else 0.0
                    val[m] = 0.5 * (lo - up)
                if 0 < iv < 4:
                    d = x2 - x1
                    if k_in_l_out.any():
                        m = k_in_l_out
                        val[m] = Li(2, pl[m] / pk[m]) * d[m]
                    if k_out_l_in.any():
                        m = k_out_l_in
                        val[m] = Li(2, np.conj(pk[m]) / np.conj(pl[m])) * d[m]
                acc += sk * val
        total += 0.5 * acc.real
    return 2 * np.pi * total


def kfun(t):
    """k(t) = 4[1 + Re t ln|t|^2/(1-|t|^2)]/|1-t|^4, stable near t=1."""
    t = np.asarray(t, dtype=complex)
    d = t - 1.0
    d1 = d.real
    ad2 = np.abs(d) ** 2
    eta = 2 * d1 + ad2  # |t|^2 - 1
    # psi(eta) = 1 - ln(1+eta)/eta
    small = np.abs(eta) < 0.05
    psi = np.empty_like(eta)
    e = eta[small]
    ser = np.zeros_like(e)
    for j in range(30, 0, -1):
        ser = ser * (-e) + 1.0 / (j + 1)  # sum_{j>=1} (-1)^{j+1} e^j/(j+1) = e*sum_{m>=0}(-e)^m/(m+2)
    psi[small] = e * ser
    qb = np.abs(t[~small])**2
    eb = qb - 1.0
    psi[~small] = 1 - np.log(qb) / eb
    # numerator = 1 - (1+d1)(1-psi) = |d|^2/2 + d1*psi + (psi - eta/2)
    # psi - eta/2 computed stably
    pm = np.empty_like(eta)
    ser2 = np.zeros_like(e)
    for j in range(30, 1, -1):
        ser2 = ser2 * (-e) + 1.0 / (j + 1)  # sum_{j>=2} (-1)^{j+1} e^j/(j+1) = e^2 * sum_{m>=0} (-e)^m (-1)/(m+3)...
    pm[small] = -(e**2) * ser2
    pm[~small] = psi[~small] - eb / 2
    num = ad2 / 2 + d1 * psi + pm
    return 4 * num / ad2**2


==> anc/08_ratio_quadrature/jdirect.py <==
"""Direct 2D quadrature of
J(lam) = Int d^2v |v(1-v)|^{-2i nu} (1-lam v)|1-lam v|^{-2+2i nu} / (v(1-v)),
partition of unity over the singular points 0, 1, 1/lam; log-polar coordinates around each,
with the small differences v-0, 1-v, 1-lam v formed exactly from the offset d."""
import numpy as np

_gl = {}
def gl(n):
    if n not in _gl: _gl[n] = np.polynomial.legendre.leggauss(n)
    return _gl[n]

def fparts(a, b, w, nu):
    # a = v, b = 1-v, w = 1-lam v
    la = np.log(np.abs(a)); lb = np.log(np.abs(b)); lw = np.log(np.abs(w))
    return np.exp(-2j * nu * (la + lb) + (-2 + 2j * nu) * lw) * w / (a * b)

def J_direct(lam, nu, ns=16, hs=0.5, smin=-34.0, smax=34.0, nphi=24, pw_=3):
    lam = complex(lam)
    p = 1 / lam
    S = [0j, 1 + 0j, p]
    x, w = gl(ns)
    xp, wp = gl(nphi)
    tot = 0j
    for i, c in enumerate(S):
        # radial panels of width <= hs, with breaks at ln|S_j - c|
        rb = [smin, smax] + [np.log(abs(S[j] - c)) for j in range(3) if j != i]
        rb = sorted(set([min(max(r, smin), smax) for r in rb]))
        sn = []; sw = []
        for a1, b1 in zip(rb[:-1], rb[1:]):
            k = max(1, int(np.ceil((b1 - a1) / hs)))
            ed = np.linspace(a1, b1, k + 1)
            for a2, b2 in zip(ed[:-1], ed[1:]):
                sn.append(a2 + (b2 - a2) * (x + 1) / 2); sw.append(w * (b2 - a2) / 2)
        sn = np.concatenate(sn); sw = np.concatenate(sw)
        br = sorted(set([0.0, 2 * np.pi] + [np.angle(S[j] - c) % (2 * np.pi) for j in range(3) if j != i]))
        pn = []; pw = []
        for a1, b1 in zip(br[:-1], br[1:]):
            if b1 - a1 < 1e-14: continue
            pn.append(a1 + (b1 - a1) * (xp + 1) / 2); pw.append(wp * (b1 - a1) / 2)
        pn = np.concatenate(pn); pw = np.concatenate(pw)
        Sg, Pg = np.meshgrid(sn, pn, indexing='ij')
        d = np.exp(Sg + 1j * Pg)
        W = np.outer(sw, pw) * np.exp(2 * Sg)
        if i == 0:
            A = d; B = 1 - d; Wv = 1 - lam * d
        elif i == 1:
            A = 1 + d; B = -d; Wv = (1 - lam) - lam * d
        else:
            A = p + d; B = (1 - p) - d; Wv = -lam * d
        dd = [A, -B, A - p]  # v - S_j
        dd[i] = d
        q = [np.abs(e) ** (-2 * pw_) for e in dd]
        part = q[i] / (q[0] + q[1] + q[2])
        tot += np.sum(W * part * fparts(A, B, Wv, nu))
    return tot

def M_direct(rho, nu, **kw):
    dlt = complex(rho) - 1
    return J_direct(1 - complex(rho), nu, **kw) / dlt * abs(dlt) ** (-2 - 2j * nu)


==> anc/08_ratio_quadrature/mfun.py <==
"""Measure M(rho) for I[F] = Int d^2u d^2v phib(u,v) F(rho), x=0, y=1, rho=u(1-v)/(v(1-u)).
M = |rho-1|^{-2-2i nu} (rho-1)^{-1} J(1-rho)."""
import mpmath as mp
mp.mp.dps = 30

def AB(nu):
    i = mp.mpc(0, 1); n = mp.mpf(nu)
    A = mp.pi*mp.gamma(-i*n)**2*mp.gamma(-1+2*i*n)/(mp.gamma(i*n)**2*mp.gamma(-2*i*n))
    B = -mp.pi*mp.gamma(-1-2*i*n)*mp.gamma(1+i*n)*mp.gamma(i*n)/(mp.gamma(2*i*n)*mp.gamma(1-i*n)*mp.gamma(-i*n))
    return A, B

def J_formula(lam, nu):
    lam = mp.mpc(lam)
    if nu == 0:
        return -mp.pi*mp.log(abs(1-lam)**2)/mp.conj(lam)
    i = mp.mpc(0, 1); n = mp.mpf(nu)
    A, B = AB(nu)
    lb = mp.conj(lam)
    t1 = A*mp.hyp2f1(-i*n, -i*n, -2*i*n, lam)*mp.hyp2f1(1-i*n, 1-i*n, 2-2*i*n, lb)
    t2 = B*mp.power(lam, 1+2*i*n)*mp.power(lb, -1+2*i*n)*mp.hyp2f1(1+i*n, 1+i*n, 2+2*i*n, lam)*mp.hyp2f1(i*n, i*n, 2*i*n, lb)
    return t1 + t2

def M_formula(rho, nu):
    rho = mp.mpc(rho)
    i = mp.mpc(0, 1)
    d = rho - 1
    return mp.power(abs(d), -2-2*i*mp.mpf(nu))/d*J_formula(1-rho, nu)


==> anc/08_ratio_quadrature/outer.py <==
import numpy as np
from gfun import panel_nodes

def rho_nodes(n, m=2):
    """Nodes/weights over |rho|<1: rho = 1 + R e^{i psi}, R = f*(-2 cos psi)."""
    PS=[];PW=[]
    for a,b in [(np.pi/2,np.pi),(np.pi,1.5*np.pi)]:
        x,w = panel_nodes(a,b,n,m); PS.append(x); PW.append(w)
    PS=np.concatenate(PS); PW=np.concatenate(PW)
    FS=[];FW=[]
    for a,b in [(0,0.5),(0.5,1.0)]:
        x,w = panel_nodes(a,b,n,m); FS.append(x); FW.append(w)
    FS=np.concatenate(FS); FW=np.concatenate(FW)
    P,F = np.meshgrid(PS,FS,indexing='ij')
    Rmax = -2*np.cos(P)
    R = F*Rmax
    W = np.outer(PW,FW)*R*Rmax
    rho = 1 + R*np.exp(1j*P)
    return rho.ravel(), W.ravel()


==> anc/08_ratio_quadrature/polylog.py <==
"""Vectorized complex Li2, Li3 for |z| <= 1 (double precision)."""
import numpy as np
import mpmath as mp

mp.mp.dps = 40
_KMAX = 70
# coefficients zeta(s-k)/k! for the log expansion, k != s-1
def _coefs(s):
    c = []
    for k in range(_KMAX):
        if k == s - 1:
            c.append(0.0)
        else:
            c.append(float(mp.zeta(s - k) / mp.factorial(k)))
    return np.array(c)

_C = {2: _coefs(2), 3: _coefs(3)}
_H = {2: 1.0, 3: 1.5}
_FACT = {2: 1.0, 3: 2.0}
_NS = 80
_k = np.arange(1, _NS + 1, dtype=float)


def Li(s, z):
    z = np.asarray(z, dtype=complex)
    out = np.empty_like(z)
    a = np.abs(z)
    small = a <= 0.5
    if small.any():
        zs = z[small]
        # Horner-free power sum
        acc = np.zeros_like(zs)
        p = np.ones_like(zs)
        for k in range(1, _NS + 1):
            p = p * zs
            acc += p / k**s
        out[small] = acc
    big = ~small
    if big.any():
        zb = z[big]
        mu = np.log(zb)
        c = _C[s]
        acc = np.zeros_like(zb)
        for k in range(_KMAX - 1, -1, -1):
            acc = acc * mu + c[k]
        with np.errstate(divide='ignore', invalid='ignore'):
            extra = mu ** (s - 1) / _FACT[s] * (_H[s] - np.log(-mu))
        extra = np.where(mu == 0, 0.0, extra)
        out[big] = acc + extra
    return out


if __name__ == "__main__":
    rng = np.random.default_rng(1)
    zz = rng.uniform(0, 1, 400) ** 0.5 * np.exp(2j * np.pi * rng.uniform(0, 1, 400))
    zz = np.concatenate([zz, [1.0, -1.0, 1j, 0.5, 0.51, np.exp(0.3j), 0.999 * np.exp(3.1j)]])
    for s in (2, 3):
        v = Li(s, zz)
        ref = np.array([complex(mp.polylog(s, complex(x))) for x in zz])
        print(s, np.max(np.abs(v - ref)))


==> anc/09_closed_forms/Tnu_raw.m <==
(2*I)*Pi*(((-1/432*I)*(7 + nu^2))/((-I + nu)*(I + nu)*(-2*I + nu)*(2*I + nu)*
    (-3*I + nu)*(3*I + nu)) + ((I/432)*(13 + nu^2)*(-12 + Pi^2))/
   (nu^2*(1 + nu^2)^2*Pi^2) - ((I/432)*(13 + nu^2)*(-9 + Pi^2))/
   (nu^2*(1 + nu^2)^2*Pi^2) + ((I/1296)*(7 + nu^2)*(-31 + 3*Pi^2))/
   ((-I + nu)*(I + nu)*(-2*I + nu)*(2*I + nu)*(-3*I + nu)*(3*I + nu)*Pi^2) - 
  ((I/1296)*(7488 + nu^12*(65 + 6*Pi^2) + 268*nu^4*(211 + 12*Pi^2) + 
     16*nu^2*(1061 + 78*Pi^2) + nu^10*(1549 + 138*Pi^2) + 
     nu^8*(12971 + 978*Pi^2) + nu^6*(42995 + 2814*Pi^2)))/
   ((4 + nu^2)^2*(nu + nu^3)^4*Pi^2) + 
  ((I/32400)*(27993600 + nu^16*(-12769 + 150*Pi^2) + 
     2592*nu^2*(-124108 + 525*Pi^2) + 14*nu^12*(-575201 + 5250*Pi^2) + 
     nu^14*(-503813 + 5250*Pi^2) + 10*nu^10*(-6652537 + 52530*Pi^2) + 
     36*nu^4*(-22722617 + 108300*Pi^2) + 5*nu^8*(-60144601 + 405510*Pi^2) + 
     nu^6*(-722533681 + 4108650*Pi^2)))/
   (nu^2*(36 + 49*nu^2 + 14*nu^4 + nu^6)^3*Pi^2) - 
  (Coth[nu*Pi]*Csch[nu*Pi])/(48*nu*(I + nu)*(3*I + nu)*(I + 2*nu)*
    (3*I + 2*nu)) + (Coth[nu*Pi]*Csch[nu*Pi])/
   (48*nu*(9 + (36*I)*nu - 47*nu^2 - (24*I)*nu^3 + 4*nu^4)) - 
  ((I/16)*(8 + 42*nu^2 + (11*I)*nu^3 + 25*nu^4 + (10*I)*nu^5)*Coth[nu*Pi]*
    Csch[nu*Pi])/(nu^3*(-I + nu)^2*(-6*I + nu - (29*I)*nu^2 + 6*nu^3 - 
     (20*I)*nu^4 + 8*nu^5)) - 
  ((8*I + (42*I)*nu^2 + 11*nu^3 + (25*I)*nu^4 + 10*nu^5)*Coth[nu*Pi]*
    Csch[nu*Pi])/(16*nu^3*(I + nu)^2*(I + 2*nu)*(2 + I*nu + nu^2)*
    (3 + (4*I)*nu + 4*nu^2)) + (-HurwitzZeta[2, (1 - I*nu)/2] + 
    HurwitzZeta[2, (2 - I*nu)/2])/(192*nu*(-I + nu)*(-3*I + nu)*(-I + 2*nu)*
    (-3*I + 2*nu)*Pi^2) + ((-8*I)*HurwitzZeta[2, (2 - I*nu)/2] - 
    (42*I)*nu^2*HurwitzZeta[2, (2 - I*nu)/2] + 
    11*nu^3*HurwitzZeta[2, (2 - I*nu)/2] - 
    (25*I)*nu^4*HurwitzZeta[2, (2 - I*nu)/2] + 
    10*nu^5*HurwitzZeta[2, (2 - I*nu)/2] + 
    (8*I)*HurwitzZeta[2, (3 - I*nu)/2] + 
    (42*I)*nu^2*HurwitzZeta[2, (3 - I*nu)/2] - 
    11*nu^3*HurwitzZeta[2, (3 - I*nu)/2] + 
    (25*I)*nu^4*HurwitzZeta[2, (3 - I*nu)/2] - 
    10*nu^5*HurwitzZeta[2, (3 - I*nu)/2])/(64*nu^3*(-I + nu)^2*(I + nu)*
    (-2*I + nu)*(-I + 2*nu)*(I + 2*nu)*(-3*I + 2*nu)*Pi^2) + 
  ((-8*I)*HurwitzZeta[2, (3 - I*nu)/2] - 
    (42*I)*nu^2*HurwitzZeta[2, (3 - I*nu)/2] - 
    11*nu^3*HurwitzZeta[2, (3 - I*nu)/2] - 
    (25*I)*nu^4*HurwitzZeta[2, (3 - I*nu)/2] - 
    10*nu^5*HurwitzZeta[2, (3 - I*nu)/2] + 
    (8*I)*HurwitzZeta[2, (4 - I*nu)/2] + 
    (42*I)*nu^2*HurwitzZeta[2, (4 - I*nu)/2] + 
    11*nu^3*HurwitzZeta[2, (4 - I*nu)/2] + 
    (25*I)*nu^4*HurwitzZeta[2, (4 - I*nu)/2] + 
    10*nu^5*HurwitzZeta[2, (4 - I*nu)/2])/(64*nu^3*(-I + nu)*(I + nu)^2*
    (2*I + nu)*(-I + 2*nu)*(I + 2*nu)*(3*I + 2*nu)*Pi^2) + 
  (HurwitzZeta[2, (4 - I*nu)/2] - HurwitzZeta[2, (5 - I*nu)/2])/
   (192*nu*(I + nu)*(3*I + nu)*(I + 2*nu)*(3*I + 2*nu)*Pi^2) + 
  (HurwitzZeta[2, (1 + I*nu)/2] - HurwitzZeta[2, (2 + I*nu)/2])/
   (192*nu*(I + nu)*(3*I + nu)*(-3 + (8*I)*nu + 4*nu^2)*Pi^2) + 
  ((-8*I)*HurwitzZeta[2, (2 + I*nu)/2] - 
    (42*I)*nu^2*HurwitzZeta[2, (2 + I*nu)/2] - 
    11*nu^3*HurwitzZeta[2, (2 + I*nu)/2] - 
    (25*I)*nu^4*HurwitzZeta[2, (2 + I*nu)/2] - 
    10*nu^5*HurwitzZeta[2, (2 + I*nu)/2] + 
    (8*I)*HurwitzZeta[2, (3 + I*nu)/2] + 
    (42*I)*nu^2*HurwitzZeta[2, (3 + I*nu)/2] + 
    11*nu^3*HurwitzZeta[2, (3 + I*nu)/2] + 
    (25*I)*nu^4*HurwitzZeta[2, (3 + I*nu)/2] + 
    10*nu^5*HurwitzZeta[2, (3 + I*nu)/2])/(64*nu^3*(-I + nu)*(I + nu)^2*
    (2*I + nu)*(-I + 2*nu)*(I + 2*nu)*(3*I + 2*nu)*Pi^2) + 
  ((-8*I)*HurwitzZeta[2, (3 + I*nu)/2] - 
    (42*I)*nu^2*HurwitzZeta[2, (3 + I*nu)/2] + 
    11*nu^3*HurwitzZeta[2, (3 + I*nu)/2] - 
    (25*I)*nu^4*HurwitzZeta[2, (3 + I*nu)/2] + 
    10*nu^5*HurwitzZeta[2, (3 + I*nu)/2] + 
    (8*I)*HurwitzZeta[2, (4 + I*nu)/2] + 
    (42*I)*nu^2*HurwitzZeta[2, (4 + I*nu)/2] - 
    11*nu^3*HurwitzZeta[2, (4 + I*nu)/2] + 
    (25*I)*nu^4*HurwitzZeta[2, (4 + I*nu)/2] - 
    10*nu^5*HurwitzZeta[2, (4 + I*nu)/2])/(64*nu^3*(-I + nu)^2*(I + nu)*
    (-2*I + nu)*(-I + 2*nu)*(I + 2*nu)*(-3*I + 2*nu)*Pi^2) + 
  (-HurwitzZeta[2, (4 + I*nu)/2] + HurwitzZeta[2, (5 + I*nu)/2])/
   (192*nu*(-I + nu)*(-3*I + nu)*(-I + 2*nu)*(-3*I + 2*nu)*Pi^2) - 
  ((I/12)*(-4 + 3*Zeta[3]))/(nu^2*(1 + nu^2)*Pi^2) - 
  ((I/24)*(-7 + 6*Zeta[3]))/(nu^2*(-I + nu)*(I + nu)*Pi^2) + 
  ((I/9)*(-8*Catalan + Pi^2 - Zeta[2, 5/4]))/((-I + 2*nu)*(I + 2*nu)*
    (-3*I + 2*nu)*(3*I + 2*nu)*Pi^2) + 
  (((2*I)/9)*(Zeta[2, 5/4] - Zeta[2, 7/4]))/((-I + 2*nu)*(I + 2*nu)*
    (-3*I + 2*nu)*(3*I + 2*nu)*Pi^2) + ((I/9)*(Zeta[2, 7/4] - Zeta[2, 9/4]))/
   ((-I + 2*nu)*(I + 2*nu)*(-3*I + 2*nu)*(3*I + 2*nu)*Pi^2))


==> anc/09_closed_forms/Tnu_simpl.m <==
((1 + nu^2)*(9 + 4*nu^2)*
  (2*(1 + 4*nu^2)*(156 + nu^2*(-2*(-84 + 8*nu^2 + 52*nu^4 + 15*nu^6 + nu^8) + 
       (1 + nu^2)*(26 + 11*nu^2 + nu^4)*Pi^2)) - 
   3*nu^2*(1 + nu^2)*(26 + 106*nu^2 + 35*nu^4 + 3*nu^6)*Pi^2*
    Csch[(nu*Pi)/2]^2 + nu*(1 + nu^2)*
    ((-I)*(1 + 4*nu^2)*(-36 + 22*nu^2 + 11*nu^4 + nu^6)*
      PolyGamma[1, 1/2 - (I/2)*nu] + I*(1 + 4*nu^2)*
      (-36 + 22*nu^2 + 11*nu^4 + nu^6)*PolyGamma[1, 1 - (I/2)*nu] + 
     I*(1 + 4*nu^2)*(-36 + 22*nu^2 + 11*nu^4 + nu^6)*
      PolyGamma[1, 1/2 + (I/2)*nu] - I*(1 + 4*nu^2)*
      (-36 + 22*nu^2 + 11*nu^4 + nu^6)*PolyGamma[1, 1 + (I/2)*nu] - 
     3*nu*(26 + 106*nu^2 + 35*nu^4 + 3*nu^6)*Pi^2*Sech[(nu*Pi)/2]^2 + 
     12*nu*(1 + nu^2)*(4 + nu^2)*(9 + nu^2)*(1 + 4*nu^2)*Zeta[3])))/
 (12*(4 + nu^2)*(9 + nu^2)*(nu + nu^3)^4*(9 + 40*nu^2 + 16*nu^4)*Pi)


==> anc/09_closed_forms/closed_form_sympy.py <==
"""The average <w>_P of eq:wP and its N_c dependence, SymPy part.

Equation labels are those of the LaTeX source of the paper (eq:Pw10, eq:I02, eq:Fnu, eq:main, eq:wP, eq:P10,
eq:w, eq:avg10, eq:Z, eq:omegaexp, eq:omegab); in variable names the suffix _F1 marks eq:Pw10 and _F2
marks eq:I02.

Steps
  A  eq:Pw10 from eq:P10 and eq:w at gamma = 1/2 + i nu'.
  B  eq:wP from eq:I02: I_0 + 2 I_2, Catalan's constant cancels, division by Z_{1,0} = 3 pi zeta(3).
  C  eq:I02 itself from eq:Pw10, by residue sums coded here (independent of the Wolfram programs).
  D  Z_{1,0} = 3 pi zeta(3) from eq:P10 summed over even n' (residues in nu', then the sum over n').
  E  values at 50 digits.
  F  the N_c dependence of eq:main.

Run: python3 -I closed_form_sympy.py > closed_form_sympy_output.txt
"""
import sys
import time
import sympy as sp
from sympy import pi, I, zeta, Catalan, sinh, cosh, cos, sin, log, EulerGamma
from sympy import Rational as R

T0 = time.time()
DIG = 50  # working precision of the numerical comparisons in this program

x = sp.symbols('x', real=True)          # nu', the continuous label of a gluon pair
t = sp.symbols('t')                     # local variable at a pole
k = sp.symbols('k', integer=True, nonnegative=True)
n = sp.symbols('n', positive=True)
m = sp.symbols('m', integer=True, positive=True)


def out(label, value):
    print(f"{label} = {sp.sstr(value)}", flush=True)


def is_zero(expr, pts=(R(3, 10), R(7, 5), R(13, 4))):
    """Zero test: symbolic simplification, confirmed at sample points at DIG digits."""
    sym = sp.simplify(expr)
    num = max(abs(sp.N(expr.subs(x, p), DIG)) for p in pts) if expr.has(x) else abs(sp.N(expr, DIG))
    return sym == 0, num


print("# closed_form_sympy.py, SymPy", sp.__version__, ", python", sys.version.split()[0])

# ----------------------------------------------------------------------------------------------
# A. eq:Pw10 from eq:P10 and eq:w
# ----------------------------------------------------------------------------------------------
print("\n## A. eq:Pw10 from eq:P10 and eq:w at gamma = 1/2 + i nu'")
gam = R(1, 2) + I * x


def w_eq(nn):
    """eq:w, w(n, gamma)."""
    pref = cos(pi * gam) / ((1 - 2 * gam) * sin(pi * gam) ** 2)
    if nn == 0:
        br = 2 + 3 * gam * (1 - gam)
    elif abs(nn) == 2:
        br = -R(1, 2) * gam * (1 - gam)
    else:
        br = 0
    return pref * br / ((3 - 2 * gam) * (1 + 2 * gam))


def D1(nn, y):
    return (y**2 + R((nn - 1) ** 2, 4)) * (y**2 + R((nn + 1) ** 2, 4))


def P10(nn, y):
    """eq:P10, P_{1,0}(n', nu')."""
    return (y**2 + R(nn**2, 4)) / D1(nn, y) ** 2


# eq:Pw10 as printed in the paper
P0_F1 = x**2 / (x**2 + R(1, 4)) ** 4
P2_F1 = (x**2 + 1) / ((x**2 + R(1, 4)) ** 2 * (x**2 + R(9, 4)) ** 2)
w0_F1 = sinh(pi * x) * (R(11, 4) + 3 * x**2) / (8 * x * cosh(pi * x) ** 2 * (1 + x**2))
w2_F1 = -sinh(pi * x) * (R(1, 4) + x**2) / (16 * x * cosh(pi * x) ** 2 * (1 + x**2))

for label, a, b in [("P(0,nu') eq:P10 - eq:Pw10", P10(0, x), P0_F1),
                    ("P(2,nu') eq:P10 - eq:Pw10", P10(2, x), P2_F1),
                    ("P(-2,nu') eq:P10 - eq:Pw10", P10(-2, x), P2_F1)]:
    out(label, sp.cancel(a - b))
for label, a, b in [("w(0,1/2+i nu') eq:w - eq:Pw10", w_eq(0), w0_F1),
                    ("w(2,1/2+i nu') eq:w - eq:Pw10", w_eq(2), w2_F1),
                    ("w(-2,1/2+i nu') eq:w - eq:Pw10", w_eq(-2), w2_F1)]:
    d = sp.simplify((a - b).rewrite(sp.exp))
    num = max(abs(sp.N((a - b).subs(x, p), DIG)) for p in (R(3, 10), R(7, 5), R(13, 4)))
    print(f"{label}: simplified = {d}, max |difference| at nu' = 3/10, 7/5, 13/4: {sp.N(num, 3)}")
out("w(1,1/2+i nu') from eq:w (zero at |n'| = 1)", w_eq(1))

# integrands of eq:I02: P(n',nu') w(n',1/2+i nu') = g(nu') sinh(pi nu')/cosh(pi nu')^2, g rational
g0 = sp.cancel(P0_F1 * w0_F1 * cosh(pi * x) ** 2 / sinh(pi * x))
g2 = sp.cancel(P2_F1 * w2_F1 * cosh(pi * x) ** 2 / sinh(pi * x))
out("g_0(nu') [I_0 integrand / (sinh/cosh^2)]", sp.factor(g0))
out("g_2(nu') [I_2 integrand / (sinh/cosh^2)]", sp.factor(g2))

# ----------------------------------------------------------------------------------------------
# B. eq:wP from eq:I02
# ----------------------------------------------------------------------------------------------
print("\n## B. eq:wP from eq:I02")
G = Catalan
I0_F2 = (R(64, 81) * (G - 1) + 4 * pi**2 / 243 + 91 * pi**4 / 2160 + 35 * zeta(3) / 18 + 5 * zeta(5) / 2) / pi
I2_F2 = (-32 * G / 81 - R(29, 648) + zeta(3) / 72 + 49 * pi**2 / 3888) / pi
out("I_0 (eq:I02)", I0_F2)
out("I_2 (eq:I02)", I2_F2)

# bookkeeping with plain symbols, so that every coefficient is a rational number
Gs, p, z3, z5 = sp.symbols('G p z3 z5')
sub = {G: Gs, pi: p, zeta(3): z3, zeta(5): z5}
poly0 = sp.Poly(sp.expand(I0_F2 * pi).subs(sub), Gs, p, z3, z5)
poly2 = sp.Poly(sp.expand(I2_F2 * pi).subs(sub), Gs, p, z3, z5)
polyS = poly0 + 2 * poly2
basis = [(Gs, "G"), (1, "1"), (p**2, "pi^2"), (p**4, "pi^4"), (z3, "zeta(3)"), (z5, "zeta(5)")]
print("coefficients of pi*I_0, 2*pi*I_2 and pi*(I_0 + 2 I_2) on G, 1, pi^2, pi^4, zeta(3), zeta(5):")
for mono, name in basis:
    c0 = poly0.as_expr().coeff(mono) if mono != 1 else poly0.as_expr().subs({Gs: 0, p: 0, z3: 0, z5: 0})
    c2 = (2 * poly2).as_expr().coeff(mono) if mono != 1 else (2 * poly2).as_expr().subs({Gs: 0, p: 0, z3: 0, z5: 0})
    cS = polyS.as_expr().coeff(mono) if mono != 1 else polyS.as_expr().subs({Gs: 0, p: 0, z3: 0, z5: 0})
    print(f"  {name:8s}  pi*I_0: {sp.sstr(c0):>10s}   2*pi*I_2: {sp.sstr(c2):>10s}   pi*(I_0+2I_2): {sp.sstr(cS):>10s}"
          f"   times 2160: {sp.sstr(cS * 2160)}")
S = sp.expand(I0_F2 + 2 * I2_F2)
out("coefficient of Catalan's constant in I_0 + 2 I_2", sp.expand(S).coeff(G))
num_2160 = 91 * pi**4 + 90 * pi**2 - 1900 + 4260 * zeta(3) + 5400 * zeta(5)
out("I_0 + 2 I_2 - (91 pi^4 + 90 pi^2 - 1900 + 4260 zeta(3) + 5400 zeta(5))/(2160 pi)",
    sp.simplify(S - num_2160 / (2160 * pi)))
Z10 = 3 * pi * zeta(3)
wP = sp.simplify(S / Z10)
wP_paper = num_2160 / (6480 * pi**2 * zeta(3))
out("<w>_P = (I_0 + 2 I_2)/(3 pi zeta(3))", sp.factor(wP))
out("<w>_P - eq:wP", sp.simplify(wP - wP_paper))

# ----------------------------------------------------------------------------------------------
# C. eq:I02 from eq:Pw10 by residue sums
# ----------------------------------------------------------------------------------------------
print("\n## C. eq:I02 from eq:Pw10 by residue sums (contour closed above, along Im nu' = N, N integer)")
# On Im nu' = N: sinh/cosh^2 = (-1)^N sinh(pi s)/cosh(pi s)^2 (s real) is bounded and g decays like a power,
# so the upper side vanishes as N grows; the integral is 2 pi i times the sum of residues in the upper half plane.
# Poles: nu_k = i(k + 1/2), k >= 0 (double poles of 1/cosh^2), and the poles of g.
# Near nu_k: sinh(pi(nu_k + t))/cosh(pi(nu_k + t))^2 = -i (-1)^k cosh(pi t)/sinh(pi t)^2.


def local_residue(g, kk):
    """Residue of g(nu) sinh(pi nu)/cosh(pi nu)^2 at nu = i(kk + 1/2), from Laurent series in t."""
    gt = sp.cancel(g.subs(x, I * (kk + R(1, 2)) + t))
    order = 8
    sg = sp.series(gt, t, 0, 3).removeO()
    sh = sp.series(cosh(pi * t) / sinh(pi * t) ** 2, t, 0, order).removeO()
    prod = sp.expand(sg * sh)
    return sp.simplify(-I * (-1) ** kk * prod.coeff(t, -1))


def residue_at_i(g):
    """Residue at nu = i, where g_0 has a simple pole and sinh(pi nu) vanishes."""
    expr = g * sinh(pi * x) / cosh(pi * x) ** 2
    return sp.simplify(sp.series(expr.subs(x, I + t), t, 0, 1).removeO().coeff(t, -1))


def eta(pw):
    return log(2) if pw == 1 else (1 - R(2) ** (1 - pw)) * zeta(pw)


def beta(pw):
    vals = {1: pi / 4, 2: Catalan, 3: pi**3 / 32}
    if pw not in vals:
        raise ValueError(f"Dirichlet beta({pw}) not in the table")
    return vals[pw]


def alt_sum(a, pw, k0):
    """sum_{k >= k0} (-1)^k / (k + a)^pw for integer or half-integer a."""
    a = sp.nsimplify(a)
    if a.q == 1:
        M = k0 + a                                  # m = k + a runs from M; (-1)^k = (-1)^a (-1)^m
        assert M >= 1
        tail = -eta(pw) - sum(R((-1) ** mm, mm**pw) for mm in range(1, M))
        return (-1) ** a * tail
    if a.q == 2:
        s = a - R(1, 2)                             # k + a = mm + 1/2, mm = k + s
        M = k0 + s
        full = 2**pw * beta(pw)                     # sum_{mm >= 0} (-1)^mm/(mm + 1/2)^pw
        if M >= 0:
            val = full - sum((-1) ** mm / (mm + R(1, 2)) ** pw for mm in range(0, M))
        else:
            val = full + sum((-1) ** mm / (mm + R(1, 2)) ** pw for mm in range(M, 0))
        return (-1) ** s * val
    raise ValueError(a)


def tail_sum(g, k0):
    """(2/pi) sum_{k >= k0} (-1)^k g'(i(k + 1/2)): 2 pi i times the residues at the regular double poles."""
    gk = sp.cancel(sp.diff(g, x).subs(x, I * (k + R(1, 2))))
    assert sp.simplify(sp.im(gk.subs(k, R(7, 3)))) == 0
    total = 0
    for term in sp.Add.make_args(sp.apart(gk, k)):
        num_, den_ = sp.fraction(sp.factor(term))
        const, facs = sp.factor_list(den_, k)
        assert len(facs) == 1, term
        lin, pw = facs[0]
        lc = sp.Poly(lin, k).all_coeffs()
        a = lc[1] / lc[0]
        coeff = num_ / (const * lc[0] ** pw)
        assert not coeff.has(k)
        total += coeff * alt_sum(a, pw, k0)
    return sp.expand(2 / pi * total)


t1 = time.time()
res0_half = local_residue(g0, 0)            # nu = i/2: g_0 has a fourth-order pole
res0_i = residue_at_i(g0)                    # nu = i
tail0 = tail_sum(g0, 1)
I0_res = sp.expand(2 * pi * I * (res0_half + res0_i) + tail0)
out("Res at i/2 (n'=0)", res0_half)
out("Res at i (n'=0)", res0_i)
out("I_0 by residues", I0_res)
out("coefficient of log 2 in I_0", sp.expand(I0_res).coeff(log(2)))
out("I_0 by residues - eq:I02", sp.simplify(I0_res - I0_F2))

res2_half = local_residue(g2, 0)            # nu = i/2: simple pole of g_2
res2_3half = local_residue(g2, 1)           # nu = 3i/2: double pole of g_2
tail2 = tail_sum(g2, 2)
I2_res = sp.expand(2 * pi * I * (res2_half + res2_3half) + tail2)
out("Res at i/2 (n'=2)", res2_half)
out("Res at 3i/2 (n'=2)", res2_3half)
out("I_2 by residues", I2_res)
out("coefficient of log 2 in I_2", sp.expand(I2_res).coeff(log(2)))
out("I_2 by residues - eq:I02", sp.simplify(I2_res - I2_F2))
print(f"(step C took {time.time() - t1:.1f} s)")

# ----------------------------------------------------------------------------------------------
# D. Z_{1,0} = 3 pi zeta(3) from eq:P10
# ----------------------------------------------------------------------------------------------
print("\n## D. Z_{1,0} = sum over even n' of the nu'-integral of P_{1,0}(n',nu')")
J0 = sp.integrate(P10(0, x), (x, -sp.oo, sp.oo))
out("J(0) = int P_{1,0}(0,nu') dnu'", J0)
# even n >= 2: double poles at i(n-1)/2 and i(n+1)/2 in the upper half plane
y = sp.symbols('y')
A_, B_ = (n - 1) / 2, (n + 1) / 2
Pn = (y**2 + n**2 / 4) / ((y**2 + A_**2) ** 2 * (y**2 + B_**2) ** 2)
resA = sp.diff(sp.cancel(Pn * (y - I * A_) ** 2), y).subs(y, I * A_)
resB = sp.diff(sp.cancel(Pn * (y - I * B_) ** 2), y).subs(y, I * B_)
Jn = sp.factor(sp.simplify(2 * pi * I * (resA + resB)))
out("J(n) for even n >= 2", Jn)
J2 = Jn.subs(n, 2)
out("J(2) = J(-2)", J2)
for nn in (2, 4, 6):
    chk = sp.N(Jn.subs(n, nn) - sp.integrate(P10(nn, x), (x, -sp.oo, sp.oo)), 30)
    print(f"  J({nn}) residue formula minus sympy integrate: {chk}")


def hurwitz(pw, a):
    """sum_{j >= 0} 1/(j + a)^pw for a positive integer or half-integer a, pw >= 2."""
    a = sp.nsimplify(a)
    if a.q == 1:
        return zeta(pw) - sum(R(1, j**pw) for j in range(1, a))
    return (2**pw - 1) * zeta(pw) - sum(1 / (j + R(1, 2)) ** pw for j in range(0, a - R(1, 2)))


def digamma_half(a):
    a = sp.nsimplify(a)
    if a.q == 1:
        return -EulerGamma + sum(R(1, j) for j in range(1, a))
    return -EulerGamma - 2 * log(2) + sum(1 / (j + R(1, 2)) for j in range(0, a - R(1, 2)))


Jm = sp.apart(sp.cancel(Jn.subs(n, 2 * m)), m)
sum_m = 0
c1_total = 0
for term in sp.Add.make_args(Jm):
    num_, den_ = sp.fraction(sp.factor(term))
    const, facs = sp.factor_list(den_, m)
    assert len(facs) == 1, term
    lin, pw = facs[0]
    lc = sp.Poly(lin, m).all_coeffs()
    a = lc[1] / lc[0]
    coeff = num_ / (const * lc[0] ** pw)
    if pw == 1:
        c1_total += coeff
        sum_m += -coeff * digamma_half(1 + a)        # valid because the 1/m coefficients add to zero
    else:
        sum_m += coeff * hurwitz(pw, 1 + a)
out("sum of the coefficients of the 1/(m + a) terms (must vanish)", sp.simplify(c1_total))
Z_sum = sp.simplify(J0 + 2 * sum_m)
out("Z_{1,0} = J(0) + 2 sum_{m>=1} J(2m)", Z_sum)
out("Z_{1,0} - 3 pi zeta(3)", sp.simplify(Z_sum - 3 * pi * zeta(3)))
out("share of n'=0, J(0)/Z_{1,0}", sp.simplify(J0 / (3 * pi * zeta(3))))
out("share of n'=+-2, 2 J(2)/Z_{1,0}", sp.simplify(2 * J2 / (3 * pi * zeta(3))))
out("share of |n'|>=4, numeric", sp.N(1 - (J0 + 2 * J2) / (3 * pi * zeta(3)), 10))

# ----------------------------------------------------------------------------------------------
# E. values at 50 digits
# ----------------------------------------------------------------------------------------------
print(f"\n## E. values at {DIG} digits")
vals = {
    "I_0": I0_F2,
    "I_2": I2_F2,
    "I_0 + 2 I_2": S,
    "Z_{1,0} = 3 pi zeta(3)": Z10,
    "<w>_P (eq:wP)": wP_paper,
    "(3/2) <w>_P  [coefficient of n_f alpha_s^2/N_c]": R(3, 2) * wP_paper,
    "(3 pi^2/2) <w>_P  [coefficient of (n_f/N_c) abar_s^2/N_c^2 = of n_f abar_s^2/N_c^3]": R(3, 2) * pi**2 * wP_paper,
    "4 pi^4 <w>_P  [closed form of the ratio <l^2|R_q>/<l^2|l^2>]": 4 * pi**4 * wP_paper,
}
for name, v in vals.items():
    print(f"{name} = {sp.N(v, DIG)}")
out("(3/2)<w>_P in closed form", sp.factor(R(3, 2) * wP_paper))
out("(3 pi^2/2)<w>_P in closed form", sp.factor(R(3, 2) * pi**2 * wP_paper))
out("4 pi^4 <w>_P in closed form", sp.factor(4 * pi**4 * wP_paper))

# ----------------------------------------------------------------------------------------------
# F. N_c dependence of eq:main
# ----------------------------------------------------------------------------------------------
print("\n## F. N_c dependence of eq:main")
nf, Nc, als, ab, r = sp.symbols('n_f N_c alpha_s abar_s r', positive=True)
W = sp.symbols('W', positive=True)          # <w>_P, a pure number independent of N_c and n_f
shift = -R(3, 2) * nf * als**2 / Nc * W     # eq:main, first form
s_abar = sp.simplify(shift.subs(als, pi * ab / Nc))
out("eq:main with alpha_s = pi abar_s/N_c", s_abar)
s_r = sp.simplify(s_abar.subs(nf, r * Nc))
out("... and n_f = r N_c", s_r)
out("N_c^2 (alpha_O - 1) at fixed abar_s, r = n_f/N_c", sp.simplify(Nc**2 * s_r))
logder = lambda e: sp.simplify(Nc * sp.diff(sp.log(-e), Nc))
out("d ln|alpha_O - 1| / d ln N_c at fixed abar_s, n_f/N_c", logder(s_r))
out("d ln|alpha_O - 1| / d ln N_c at fixed abar_s, n_f", logder(s_abar))
out("d ln|alpha_O - 1| / d ln N_c at fixed alpha_s, n_f", logder(shift))
out("d ln|alpha_O - 1| / d ln N_c at fixed alpha_s, n_f/N_c", logder(sp.simplify(shift.subs(nf, r * Nc))))
coef = sp.factor(R(3, 2) * pi**2 * wP_paper)
out("coefficient (3 pi^2/2)<w>_P", coef)
print(f"  numeric: {sp.N(coef, DIG)}")
# the other NLO terms of eq:omegaexp and eq:omegab depend on N_c only through n_f/N_c at fixed abar_s
beta0_over_Nc = sp.simplify(((11 * Nc - 2 * nf) / 3 / Nc).subs(nf, r * Nc))
out("beta_0/N_c with n_f = r N_c (eq:omegab, eq:omegamu)", beta0_over_Nc)
planar_br = 35 * zeta(5) - 2 * zeta(3) * (R(67, 9) - 2 * zeta(2) - R(10, 9) * nf / Nc)
out("square bracket of eq:omegaexp with n_f = r N_c", sp.simplify(planar_br.subs(nf, r * Nc)))
cq = sp.symbols('c_2')                       # nu^2 coefficient of the non-planar quark contribution in units of n_f alpha_s^2/N_c
q2 = sp.simplify((cq * nf * als**2 / Nc).subs(als, pi * ab / Nc).subs(nf, r * Nc))
out("quark nu^2 term of eq:omegaexp, c_2 n_f alpha_s^2/N_c, at fixed abar_s and r", q2)
# reference parameters
ref = {als: R(1, 5), Nc: 3, nf: 3}
abar_ref = sp.N(R(3, 5) / pi, 20)
print(f"  abar_s at alpha_s = 0.2, N_c = 3: {abar_ref}")
print(f"  alpha_O - 1 at alpha_s = 0.2, N_c = n_f = 3: {sp.N(shift.subs(ref).subs(W, wP_paper), 20)}")
for NN in (3, 6, 9, 30):
    v = sp.N(s_r.subs({ab: R(3, 5) / pi, r: 1, Nc: NN, W: wP_paper}), 15)
    print(f"  fixed abar_s = 0.6/pi, n_f/N_c = 1: N_c = {NN:3d}  alpha_O - 1 = {v}   N_c^2 (alpha_O - 1) = {sp.N(v * NN**2, 15)}")

print(f"\n# total time {time.time() - T0:.1f} s")


==> anc/09_closed_forms/closed_form_sympy_output.txt <==
# closed_form_sympy.py, SymPy 1.14.0 , python 3.14.6

## A. eq:Pw10 from eq:P10 and eq:w at gamma = 1/2 + i nu'
P(0,nu') eq:P10 - eq:Pw10 = 0
P(2,nu') eq:P10 - eq:Pw10 = 0
P(-2,nu') eq:P10 - eq:Pw10 = 0
w(0,1/2+i nu') eq:w - eq:Pw10: simplified = 0, max |difference| at nu' = 3/10, 7/5, 13/4: 1.78E-161
w(2,1/2+i nu') eq:w - eq:Pw10: simplified = 0, max |difference| at nu' = 3/10, 7/5, 13/4: 1.11E-162
w(-2,1/2+i nu') eq:w - eq:Pw10: simplified = 0, max |difference| at nu' = 3/10, 7/5, 13/4: 1.11E-162
w(1,1/2+i nu') from eq:w (zero at |n'| = 1) = 0
g_0(nu') [I_0 integrand / (sinh/cosh^2)] = 8*x*(12*x**2 + 11)/((x**2 + 1)*(4*x**2 + 1)**4)
g_2(nu') [I_2 integrand / (sinh/cosh^2)] = -4/(x*(4*x**2 + 1)*(4*x**2 + 9)**2)

## B. eq:wP from eq:I02
I_0 (eq:I02) = (-64/81 + 4*pi**2/243 + 64*Catalan/81 + 35*zeta(3)/18 + 5*zeta(5)/2 + 91*pi**4/2160)/pi
I_2 (eq:I02) = (-32*Catalan/81 - 29/648 + zeta(3)/72 + 49*pi**2/3888)/pi
coefficients of pi*I_0, 2*pi*I_2 and pi*(I_0 + 2 I_2) on G, 1, pi^2, pi^4, zeta(3), zeta(5):
  G         pi*I_0:      64/81   2*pi*I_2:     -64/81   pi*(I_0+2I_2):          0   times 2160: 0
  1         pi*I_0:     -64/81   2*pi*I_2:    -29/324   pi*(I_0+2I_2):    -95/108   times 2160: -1900
  pi^2      pi*I_0:      4/243   2*pi*I_2:    49/1944   pi*(I_0+2I_2):       1/24   times 2160: 90
  pi^4      pi*I_0:    91/2160   2*pi*I_2:          0   pi*(I_0+2I_2):    91/2160   times 2160: 91
  zeta(3)   pi*I_0:      35/18   2*pi*I_2:       1/36   pi*(I_0+2I_2):      71/36   times 2160: 4260
  zeta(5)   pi*I_0:        5/2   2*pi*I_2:          0   pi*(I_0+2I_2):        5/2   times 2160: 5400
coefficient of Catalan's constant in I_0 + 2 I_2 = 0
I_0 + 2 I_2 - (91 pi^4 + 90 pi^2 - 1900 + 4260 zeta(3) + 5400 zeta(5))/(2160 pi) = 0
<w>_P = (I_0 + 2 I_2)/(3 pi zeta(3)) = (-1900 + 90*pi**2 + 4260*zeta(3) + 5400*zeta(5) + 91*pi**4)/(6480*pi**2*zeta(3))
<w>_P - eq:wP = 0

## C. eq:I02 from eq:Pw10 by residue sums (contour closed above, along Im nu' = N, N integer)
Res at i/2 (n'=0) = I*(-259880 - 2457*pi**4 - 960*pi**2)/(116640*pi**2)
Res at i (n'=0) = 0
I_0 by residues = -64/(81*pi) + 4*pi/243 + 64*Catalan/(81*pi) + 35*zeta(3)/(18*pi) + 5*zeta(5)/(2*pi) + 91*pi**3/2160
coefficient of log 2 in I_0 = 0
I_0 by residues - eq:I02 = 0
Res at i/2 (n'=2) = -I/192 + 23*I/(128*pi**2)
Res at 3i/2 (n'=2) = -17*I/15552 + 1513*I/(93312*pi**2)
I_2 by residues = -32*Catalan/(81*pi) - 29/(648*pi) + zeta(3)/(72*pi) + 49*pi/3888
coefficient of log 2 in I_2 = 0
I_2 by residues - eq:I02 = 0
(step C took 1.1 s)

## D. Z_{1,0} = sum over even n' of the nu'-integral of P_{1,0}(n',nu')
J(0) = int P_{1,0}(0,nu') dnu' = 2*pi
J(n) for even n >= 2 = 2*pi*(6*n**4 - 3*n**2 + 1)/(n**3*(n - 1)**3*(n + 1)**3)
J(2) = J(-2) = 85*pi/108
  J(2) residue formula minus sympy integrate: 0
  J(4) residue formula minus sympy integrate: 0
  J(6) residue formula minus sympy integrate: 0
sum of the coefficients of the 1/(m + a) terms (must vanish) = 0
Z_{1,0} = J(0) + 2 sum_{m>=1} J(2m) = 3*pi*zeta(3)
Z_{1,0} - 3 pi zeta(3) = 0
share of n'=0, J(0)/Z_{1,0} = 2/(3*zeta(3))
share of n'=+-2, 2 J(2)/Z_{1,0} = 85/(162*zeta(3))
share of |n'|>=4, numeric = 0.008900475876

## E. values at 50 digits
I_0 = 2.9060184620596275675152122209586692067362822465146
I_2 = -0.084522528954664134766963034834204521769067167522845
I_0 + 2 I_2 = 2.7369734041502992979812861512902601631981479114689
Z_{1,0} = 3 pi zeta(3) = 11.329119408489236781610427379757628464503691118390
<w>_P (eq:wP) = 0.24158747961464736438915653294374355824059803555566
(3/2) <w>_P  [coefficient of n_f alpha_s^2/N_c] = 0.36238121942197104658373479941561533736089705333349
(3 pi^2/2) <w>_P  [coefficient of (n_f/N_c) abar_s^2/N_c^2 = of n_f abar_s^2/N_c^3] = 3.5765592780792140027165109490197250627201550170991
4 pi^4 <w>_P  [closed form of the ratio <l^2|R_q>/<l^2|l^2>] = 94.131267177833572653601453876531758254097740010754
(3/2)<w>_P in closed form = (-1900 + 90*pi**2 + 4260*zeta(3) + 5400*zeta(5) + 91*pi**4)/(4320*pi**2*zeta(3))
(3 pi^2/2)<w>_P in closed form = (-1900 + 90*pi**2 + 4260*zeta(3) + 5400*zeta(5) + 91*pi**4)/(4320*zeta(3))
4 pi^4 <w>_P in closed form = pi**2*(-1900 + 90*pi**2 + 4260*zeta(3) + 5400*zeta(5) + 91*pi**4)/(1620*zeta(3))

## F. N_c dependence of eq:main
eq:main with alpha_s = pi abar_s/N_c = -3*pi**2*W*abar_s**2*n_f/(2*N_c**3)
... and n_f = r N_c = -3*pi**2*W*abar_s**2*r/(2*N_c**2)
N_c^2 (alpha_O - 1) at fixed abar_s, r = n_f/N_c = -3*pi**2*W*abar_s**2*r/2
d ln|alpha_O - 1| / d ln N_c at fixed abar_s, n_f/N_c = -2
d ln|alpha_O - 1| / d ln N_c at fixed abar_s, n_f = -3
d ln|alpha_O - 1| / d ln N_c at fixed alpha_s, n_f = -1
d ln|alpha_O - 1| / d ln N_c at fixed alpha_s, n_f/N_c = 0
coefficient (3 pi^2/2)<w>_P = (-1900 + 90*pi**2 + 4260*zeta(3) + 5400*zeta(5) + 91*pi**4)/(4320*zeta(3))
  numeric: 3.5765592780792140027165109490197250627201550170991
beta_0/N_c with n_f = r N_c (eq:omegab, eq:omegamu) = 11/3 - 2*r/3
square bracket of eq:omegaexp with n_f = r N_c = 2*(10*r - 67 + 3*pi**2)*zeta(3)/9 + 35*zeta(5)
quark nu^2 term of eq:omegaexp, c_2 n_f alpha_s^2/N_c, at fixed abar_s and r = pi**2*abar_s**2*c_2*r/N_c**2
  abar_s at alpha_s = 0.2, N_c = 3: 0.19098593171027440292
  alpha_O - 1 at alpha_s = 0.2, N_c = n_f = 3: -0.014495248776878841863
  fixed abar_s = 0.6/pi, n_f/N_c = 1: N_c =   3  alpha_O - 1 = -0.0144952487768788   N_c^2 (alpha_O - 1) = -0.130457238991910
  fixed abar_s = 0.6/pi, n_f/N_c = 1: N_c =   6  alpha_O - 1 = -0.00362381219421971   N_c^2 (alpha_O - 1) = -0.130457238991910
  fixed abar_s = 0.6/pi, n_f/N_c = 1: N_c =   9  alpha_O - 1 = -0.00161058319743098   N_c^2 (alpha_O - 1) = -0.130457238991910
  fixed abar_s = 0.6/pi, n_f/N_c = 1: N_c =  30  alpha_O - 1 = -0.000144952487768788   N_c^2 (alpha_O - 1) = -0.130457238991910

# total time 5.3 s


==> anc/09_closed_forms/fnu_expansion.wl <==
(* Expansion of the non-planar quark contribution -(3/2)<w>_P(nu) = -(3/2) F(nu)/Z_nu of Eq. (Fnu) about nu = 0: the constant
   -0.3623812194 of Eq. (main) and the nu^2 coefficient 0.6082093294 of Eq. (Fexp), with the nu^2 coefficient
   also reduced to zeta values. The same block closes 11_nlo_eigenvalue/phi_kotikov_lipatov.wl.
   Run: wolframscript -file fnu_expansion.wl > fnu_expansion_output.txt *)
$AllowInternet = False;
$MessagePrePrint = (Short[InputForm[#], 2] &);
pr[label_, val_] := Print[label, " = ", ToString[val, InputForm]];

(* non-planar quark contribution: Series of -(3/2) F(nu)/Z(nu) at nu = 0 *)
imd[z_] := (PolyGamma[1, z] - PolyGamma[1, Conjugate[z]])/(2 I);
F[nu_] := Pi (26 + 115 nu^2 + 45 nu^4 + 4 nu^6 - 6 (26 + 106 nu^2 + 35 nu^4 + 3 nu^6) Cosh[Pi nu]/Sinh[Pi nu]^2)/
     (6 (4 + nu^2) (9 + nu^2) (1 + 4 nu^2) nu^2 (1 + nu^2)^2) -
   (-36 + 22 nu^2 + 11 nu^4 + nu^6) ((PolyGamma[1, 1/2 + I nu/2] - PolyGamma[1, 1/2 - I nu/2]) -
       (PolyGamma[1, 1 + I nu/2] - PolyGamma[1, 1 - I nu/2]))/(2 I)/(6 Pi nu^3 (1 + nu^2)^2 (4 + nu^2) (9 + nu^2)) +
   (78 + 84 nu^2 - 8 nu^4 - 52 nu^6 - 15 nu^8 - nu^10)/(3 Pi nu^4 (1 + nu^2)^3 (4 + nu^2) (9 + nu^2)) +
   Zeta[3]/(Pi nu^2 (1 + nu^2));
chi1[nu_] := 2 PolyGamma[0, 1] - PolyGamma[0, 1 + I nu] - PolyGamma[0, 1 - I nu];
Zn[nu_] := -(3 Pi/2) chi1[nu]/(nu^2 (1 + nu^2));
ser = TimeConstrained[Series[-3/2 F[nu]/Zn[nu], {nu, 0, 4}], 600, $Failed];
If[ser =!= $Failed,
  Module[{c0, c2, c4},
   c0 = FullSimplify[SeriesCoefficient[ser, 0]]; c2 = Simplify[SeriesCoefficient[ser, 2]]; c4 = SeriesCoefficient[ser, 4];
   pr["quark c0 exact", c0]; pr["quark c0", N[c0, 30]];
   pr["quark c2 exact", c2]; pr["quark c2", N[c2, 30]];
   pr["quark c2 in zeta values", Together[FunctionExpand[c2]]];
   pr["quark c4", N[c4, 25]]],
  Print["Series of the non-planar quark contribution timed out"]];
pr["quark at nu=1/2 (N)", N[-3/2 F[1/2]/Zn[1/2], 30]];


==> anc/09_closed_forms/fnu_expansion_output.txt <==

Series::ztest1: Unable to decide whether numeric quantity HoldForm[PolyGamma[2, 1/2]/(12*Pi) - PolyGamma[2, 1]/(12*Pi) + Zeta[3]/Pi] is equal to zero. Assuming it is.
quark c0 exact = -1/4320*(90*Pi^2 + 91*Pi^4 + 20*(-95 + 213*Zeta[3] + 270*Zeta[5]))/(Pi^2*Zeta[3])
quark c0 = -0.3623812194219710465837347994156153373607951145070290904775`30.
quark c2 exact = -1/4354560*(32240*Pi^6*PolyGamma[2, 1] + 722120*PolyGamma[2, 1]^2 + 392*Pi^4*(601*PolyGamma[2, 1] - 39*PolyGamma[4, 1]) + 15120*Pi^2*(51*PolyGamma[2, 1] - PolyGamma[4, 1]) - 7*PolyGamma[2, 1]*(2340320 + 103160*PolyGamma[2, 1/2] + 4260*PolyGamma[4, 1/2] + 8580*PolyGamma[4, 1] + 27*PolyGamma[6, 1/2] - 27*PolyGamma[6, 1]) - 420*PolyGamma[4, 1]*(-760 - 214*PolyGamma[2, 1/2] - 3*PolyGamma[4, 1/2] + 3*PolyGamma[4, 1] - 864*Zeta[3]))/(Pi^2*PolyGamma[2, 1]^2)
quark c2 = 0.6082093293863053679157593742185107986753960040179112339689`30.
quark c2 in zeta values = (-2047780*Zeta[3] + 96390*Pi^2*Zeta[3] + 29449*Pi^4*Zeta[3] + 4030*Pi^6*Zeta[3] + 1083180*Zeta[3]^2 + 478800*Zeta[5] - 22680*Pi^2*Zeta[5] - 22932*Pi^4*Zeta[5] + 1610280*Zeta[3]*Zeta[5] - 1360800*Zeta[5]^2 + 2143260*Zeta[3]*Zeta[7])/(1088640*Pi^2*Zeta[3]^2)
quark c4 = -0.88033135166002362987827235906236010481`25.
quark at nu=1/2 (N) = -0.2516234729778737042230023513659638872264131703479961168783`30.15051499783199 + 0``30.74976384552115*I


==> anc/09_closed_forms/fnu_quadrature_check.py <==
# <w>_P(nu) along n = 1 by direct quadrature of Eqs. (P) and (Pw10) at 30 digits, against the closed
# form F(nu)/Z_nu of Eq. (Fnu).  Run: python3 -I fnu_quadrature_check.py
import mpmath as mp
mp.mp.dps = 30
def P(nu, npr, x):
    return (x**2+mp.mpf(npr)**2/4)/((x**2+(npr-1)**2/mp.mpf(4))*(x**2+(npr+1)**2/mp.mpf(4))*((nu-x)**2+(1-npr)**2/mp.mpf(4))*((nu+x)**2+(1+npr)**2/mp.mpf(4)))
def w(npr, x):
    if npr == 0:
        return mp.sinh(mp.pi*x)*(mp.mpf(11)/4+3*x**2)/(8*x*mp.cosh(mp.pi*x)**2*(1+x**2))
    return -mp.sinh(mp.pi*x)*(mp.mpf(1)/4+x**2)/(16*x*mp.cosh(mp.pi*x)**2*(1+x**2))
def avg(nu):
    nu = mp.mpf(nu)
    num = sum(mp.quad(lambda x: P(nu, npr, x)*w(npr, x), [-mp.inf, -2, -0.5, 0, 0.5, 2, mp.inf]) for npr in (0, 2, -2))
    chi = 2*mp.digamma(1)-mp.digamma(1+1j*nu)-mp.digamma(1-1j*nu)
    norm = mp.re(-(3*mp.pi/2)*chi/(nu**2*(1+nu**2)))
    return num/norm
def T(v):
    v = mp.mpf(v); pi = mp.pi
    a = pi*(26+115*v**2+45*v**4+4*v**6-6*(26+106*v**2+35*v**4+3*v**6)*mp.cosh(pi*v)/mp.sinh(pi*v)**2)/(6*(4+v**2)*(9+v**2)*(1+4*v**2)*v**2*(1+v**2)**2)
    A = -36+22*v**2+11*v**4+v**6
    b = -(A/(6*pi*v**3*(1+v**2)**2*(4+v**2)*(9+v**2)))*(mp.im(mp.psi(1, mp.mpf(1)/2+1j*v/2))-mp.im(mp.psi(1, 1+1j*v/2)))
    c = (78+84*v**2-8*v**4-52*v**6-15*v**8-v**10)/(3*pi*v**4*(1+v**2)**3*(4+v**2)*(9+v**2))+mp.zeta(3)/(pi*v**2*(1+v**2))
    return a+b+c
def Nrm(v):
    v = mp.mpf(v); chi = 2*mp.digamma(1)-mp.digamma(1+1j*v)-mp.digamma(1-1j*v)
    return mp.re(-(3*mp.pi/2)*chi/(v**2*(1+v**2)))
for v in ['0.3', '0.8', '1.7', '3.0']:
    print(v, ' quadrature', mp.nstr(avg(v), 18), ' closed form', mp.nstr(T(v)/Nrm(v), 18), '  -(3/2)<w> =', mp.nstr(-1.5*avg(v), 10))


==> anc/09_closed_forms/fnu_quadrature_check_output.txt <==
0.3  quadrature 0.209344897637373047  closed form 0.209344897637373047   -(3/2)<w> = -0.3140173465
0.8  quadrature 0.110963283915884393  closed form 0.110963283915884393   -(3/2)<w> = -0.1664449259
1.7  quadrature 0.039786924486717438  closed form 0.039786924486717438   -(3/2)<w> = -0.05968038673
3.0  quadrature 0.0208726890392228225  closed form 0.0208726890392228225   -(3/2)<w> = -0.03130903356


==> anc/09_closed_forms/quadrature_pslq_mpmath.py <==
"""The average <w>_P of eq:wP and the coefficients of Eq. (main), mpmath part.

Numbers only, no symbolic step:
  1  I_0 and I_2 by quadrature of the integrands of eq:Pw10 at 120 digits, two subdivisions;
  2  Z_{1,0} as the sum over even n' of the nu'-integrals of P_{1,0}(n',nu') of eq:P10, at 50 digits;
  3  integer relations found by PSLQ among these numbers and pi, G, zeta(3), zeta(5), log 2, at two precisions;
  4  eq:wP to 40 significant digits, the coefficients of eq:main, and the comparison with printed and stored values;
  5  Eq. (main) at the reference parameters and the ratio of the shift to the gap to the nearest level of zero quasimomentum.
Run: python3 -I quadrature_pslq_mpmath.py > quadrature_pslq_mpmath_output.txt
"""
import sys
import time
import mpmath as mp

T0 = time.time()
print("# quadrature_pslq_mpmath.py, mpmath", mp.__version__, ", python", sys.version.split()[0])


def g0(x):
    # P(0,nu') w(0,1/2+i nu') of eq:Pw10 divided by sinh(pi nu')/cosh(pi nu')^2
    return x * (mp.mpf(11) / 4 + 3 * x**2) / (8 * (1 + x**2) * (x**2 + mp.mpf(1) / 4) ** 4)


def f0(x):
    return g0(x) * mp.sinh(mp.pi * x) / mp.cosh(mp.pi * x) ** 2


def f2(x):
    # P(2,nu') w(2,1/2+i nu') of eq:Pw10; sinh(pi x)/x is finite at x = 0
    if x == 0:
        return -mp.pi / (16 * (mp.mpf(1) / 4) * (mp.mpf(9) / 4) ** 2)
    return -mp.sinh(mp.pi * x) / (16 * x * (x**2 + mp.mpf(1) / 4) * (x**2 + mp.mpf(9) / 4) ** 2 * mp.cosh(mp.pi * x) ** 2)


def closed_forms():
    pi, G, z3, z5 = mp.pi, mp.catalan, mp.zeta(3), mp.zeta(5)
    i0 = (mp.mpf(64) / 81 * (G - 1) + 4 * pi**2 / 243 + 91 * pi**4 / 2160 + 35 * z3 / 18 + 5 * z5 / 2) / pi
    i2 = (-32 * G / 81 - mp.mpf(29) / 648 + z3 / 72 + 49 * pi**2 / 3888) / pi
    wp = (91 * pi**4 + 90 * pi**2 - 1900 + 4260 * z3 + 5400 * z5) / (6480 * pi**2 * z3)
    return i0, i2, wp


# ---------------------------------------------------------------------------------------------
# 1. quadrature of I_0 and I_2
# ---------------------------------------------------------------------------------------------
print("\n## 1. I_0 and I_2 by quadrature of eq:Pw10, even integrands, 2 x integral over [0, inf)")
mp.mp.dps = 120
cuts_a = [0, mp.mpf(1) / 2, 1, 2, 4, 8, 16, 32, mp.inf]
cuts_b = [0, mp.mpf(1) / 3, mp.mpf(3) / 2, 3, 6, 12, 24, mp.inf]
q = {}
for name, f in (("I_0", f0), ("I_2", f2)):
    va, ea = mp.quad(f, cuts_a, error=True, method='tanh-sinh')
    vb, eb = mp.quad(f, cuts_b, error=True, method='tanh-sinh')
    q[name] = 2 * va
    print(f"{name}: subdivision A {mp.nstr(2 * va, 60)}  (error estimate {mp.nstr(2 * ea, 3)})")
    print(f"{name}: subdivision B {mp.nstr(2 * vb, 60)}  (error estimate {mp.nstr(2 * eb, 3)})")
    print(f"{name}: |A - B| = {mp.nstr(abs(2 * va - 2 * vb), 3)}")
i0c, i2c, wpc = closed_forms()
print(f"I_0 quadrature - eq:I02: {mp.nstr(q['I_0'] - i0c, 3)}")
print(f"I_2 quadrature - eq:I02: {mp.nstr(q['I_2'] - i2c, 3)}")
num_q = q["I_0"] + 2 * q["I_2"]
print(f"I_0 + 2 I_2 (quadrature) = {mp.nstr(num_q, 60)}")

# ---------------------------------------------------------------------------------------------
# 2. Z_{1,0} by summing over even n'
# ---------------------------------------------------------------------------------------------
print("\n## 2. Z_{1,0} = sum over even n' of int P_{1,0}(n',nu') dnu', at 50 digits")
mp.mp.dps = 50


def P10(npr, x):
    npr = mp.mpf(npr)
    d1 = (x**2 + (npr - 1) ** 2 / 4) * (x**2 + (npr + 1) ** 2 / 4)
    return (x**2 + npr**2 / 4) / d1**2


def J(npr):
    # even integrand in nu'; the scale of the poles is |n'|/2
    s = max(mp.mpf(abs(npr)) / 2, mp.mpf(1) / 2)
    return 2 * mp.quad(lambda x: P10(npr, x), [0, s / 2, s, 2 * s, 4 * s, mp.inf])


J0 = J(0)
J2 = J(2)
tail_r = mp.nsum(lambda mm: J(2 * mm), [2, mp.inf], method='richardson')
tail_d = mp.nsum(lambda mm: J(2 * mm), [2, mp.inf])
Z_r = J0 + 2 * J2 + 2 * tail_r
Z_d = J0 + 2 * J2 + 2 * tail_d
Zc = 3 * mp.pi * mp.zeta(3)
print(f"J(0) = {mp.nstr(J0, 45)}   J(0) - 2 pi = {mp.nstr(J0 - 2 * mp.pi, 3)}")
print(f"J(2) = {mp.nstr(J2, 45)}   J(2) - 85 pi/108 = {mp.nstr(J2 - 85 * mp.pi / 108, 3)}")
print(f"Z (nsum, Richardson) = {mp.nstr(Z_r, 45)}")
print(f"Z (nsum, default)    = {mp.nstr(Z_d, 45)}")
print(f"Z - 3 pi zeta(3): Richardson {mp.nstr(Z_r - Zc, 3)}, default {mp.nstr(Z_d - Zc, 3)}")
print(f"shares: n'=0 {mp.nstr(J0 / Z_r, 12)}, n'=+-2 {mp.nstr(2 * J2 / Z_r, 12)}, |n'|>=4 {mp.nstr(2 * tail_r / Z_r, 12)}")

# ---------------------------------------------------------------------------------------------
# 3. PSLQ
# ---------------------------------------------------------------------------------------------
print("\n## 3. integer relations by PSLQ (relation c with sum c_i x_i = 0)")


def run_pslq(label, vec, names, dps, tol_digits):
    with mp.workdps(dps):
        rel = mp.pslq(vec, tol=mp.mpf(10) ** (-tol_digits), maxcoeff=10**8, maxsteps=10**6)
        if rel is None:
            print(f"{label} at {dps} digits: no relation found")
            return None
        resid = mp.fsum(c * v for c, v in zip(rel, vec))
        terms = " ".join(f"{c:+d}*{nm}" for c, nm in zip(rel, names) if c != 0)
        print(f"{label} at {dps} digits (tol 1e-{tol_digits}): {terms}   residual {mp.nstr(resid, 3)}")
        return tuple(rel)


mp.mp.dps = 120
pi, G, z3, z5, L2 = mp.pi, mp.catalan, mp.zeta(3), mp.zeta(5), mp.log(2)
for dps, tol in ((110, 100), (80, 70)):
    with mp.workdps(dps):
        pi, G, z3, z5, L2 = mp.pi, mp.catalan, mp.zeta(3), mp.zeta(5), mp.log(2)
        run_pslq("pi*I_0", [pi * q["I_0"], 1, G, pi**2, pi**4, z3, z5, L2],
                 ["(pi I_0)", "1", "G", "pi^2", "pi^4", "zeta3", "zeta5", "log2"], dps, tol)
        run_pslq("pi*I_2", [pi * q["I_2"], 1, G, pi**2, pi**4, z3, z5, L2],
                 ["(pi I_2)", "1", "G", "pi^2", "pi^4", "zeta3", "zeta5", "log2"], dps, tol)
        run_pslq("pi*(I_0+2I_2)", [pi * num_q, 1, G, pi**2, pi**4, z3, z5, L2],
                 ["(pi(I_0+2I_2))", "1", "G", "pi^2", "pi^4", "zeta3", "zeta5", "log2"], dps, tol)
# <w>_P and Z_{1,0} from the numbers of sections 1 and 2 (Z at 50 digits limits these to about 45 digits)
for dps, tol in ((45, 40), (40, 35)):
    with mp.workdps(dps):
        pi, z3, z5 = mp.pi, mp.zeta(3), mp.zeta(5)
        wp_num = num_q / Z_r
        run_pslq("<w>_P = (I_0+2I_2)/Z, numbers only", [wp_num * pi**2 * z3, 1, pi**2, pi**4, z3, z5],
                 ["(<w>_P pi^2 zeta3)", "1", "pi^2", "pi^4", "zeta3", "zeta5"], dps, tol)
        run_pslq("Z_{1,0}, numbers only", [Z_r, pi, pi * z3, pi**3],
                 ["Z", "pi", "pi zeta3", "pi^3"], dps, tol)

# ---------------------------------------------------------------------------------------------
# 4. eq:wP at 40 significant digits and the comparison with the printed values
# ---------------------------------------------------------------------------------------------
print("\n## 4. eq:wP and the coefficients of eq:main, 40 significant digits (computed at 120)")
mp.mp.dps = 120
i0c, i2c, wpc = closed_forms()
pi = mp.pi
rows = [
    ("<w>_P (eq:wP)", wpc),
    ("(3/2)<w>_P, coefficient of n_f alpha_s^2/N_c in -(alpha_O - 1)", 1.5 * wpc),
    ("(3 pi^2/2)<w>_P, coefficient of n_f abar_s^2/N_c^3 in -(alpha_O - 1)", 1.5 * pi**2 * wpc),
    ("4 pi^4 <w>_P, closed form of <l^2|R_q>/<l^2|l^2>", 4 * pi**4 * wpc),
    ("I_0", i0c), ("I_2", i2c), ("I_0 + 2 I_2", i0c + 2 * i2c), ("Z_{1,0} = 3 pi zeta(3)", 3 * pi * mp.zeta(3)),
    ("n'=0 part of <w>_P, I_0/Z_{1,0}", i0c / (3 * pi * mp.zeta(3))),
    ("n'=+-2 part of <w>_P, 2 I_2/Z_{1,0}", 2 * i2c / (3 * pi * mp.zeta(3))),
]
for name, v in rows:
    print(f"{name} = {mp.nstr(v, 40)}")
print(f"<w>_P quadrature-based (I_0 + 2 I_2 by quadrature)/(3 pi zeta(3)) - eq:wP = {mp.nstr(num_q / (3 * pi * mp.zeta(3)) - wpc, 3)}")
print(f"<w>_P numbers only (quadrature over the numerical Z) - eq:wP = {mp.nstr(num_q / Z_r - wpc, 3)}")


def printed_check(label, printed, value, sig):
    rounded = mp.mpf(mp.nstr(value, sig, strip_zeros=False))
    ok = mp.nstr(value, sig, strip_zeros=False) == printed
    print(f"{label}: printed {printed}; value to {sig} significant digits {mp.nstr(value, sig, strip_zeros=False)}; "
          f"match {ok}; |value - printed| = {mp.nstr(abs(value - mp.mpf(printed)), 3)}")


print("\nRounded values quoted with the results against the 120-digit values:")
printed_check("<w>_P", "0.2415874796", wpc, 10)
printed_check("<w>_P", "0.242", wpc, 3)
printed_check("(3/2)<w>_P", "0.362381", 1.5 * wpc, 6)
printed_check("(3/2)<w>_P", "0.362", 1.5 * wpc, 3)
printed_check("(3 pi^2/2)<w>_P", "3.57656", 1.5 * pi**2 * wpc, 6)
printed_check("4 pi^4 <w>_P", "94.1312672", 4 * pi**4 * wpc, 9)
stored = {
    "<w>_P, residues_branch_point_output.txt:7 (precision 30)":
        ("0.2415874796146473643891565329437435582405984040333351424476", wpc),
    "-(3/2)<w>_P, residues_branch_point_output.txt:8 (precision 30)":
        ("-0.3623812194219710465837347994156153373608976060500027136714", -1.5 * wpc),
    "-(3/2)<w>_P, fnu_expansion_output.txt quark c0 (precision 30)":
        ("-0.3623812194219710465837347994156153373607951145070290904775", -1.5 * wpc),
    "(3 pi^2/2)<w>_P, typed to 25 digits": ("3.576559278079214002716511", 1.5 * pi**2 * wpc),
    "4 pi^4 <w>_P, typed to 20 digits": ("94.131267177833572654", 4 * pi**4 * wpc),
}
print("\nStored unrounded values against the 120-digit values (number of agreeing significant digits):")
for label, (s, v) in stored.items():
    d = abs(mp.mpf(s) - v)
    agree = int(mp.floor(-mp.log10(d / abs(v)))) if d != 0 else 120
    print(f"{label}: |stored - value| = {mp.nstr(d, 3)}, relative {mp.nstr(d / abs(v), 3)}, about {agree} digits")

# ---------------------------------------------------------------------------------------------
# 5. reference parameters, N_c dependence, ratio to the gap
# ---------------------------------------------------------------------------------------------
print("\n## 5. eq:main at the reference parameters and the N_c dependence")
mp.mp.dps = 30
_, _, wpc = closed_forms()
pi = mp.pi
coef_a = 1.5 * wpc                    # in units of n_f alpha_s^2/N_c
coef_abar = 1.5 * pi**2 * wpc         # in units of (n_f/N_c) abar_s^2/N_c^2
als, Nc, nf = mp.mpf('0.2'), 3, 3
abar = als * Nc / pi
shift = -coef_a * nf * als**2 / Nc
print(f"alpha_s = 0.2, N_c = n_f = 3: abar_s = {mp.nstr(abar, 15)}, alpha_O - 1 = {mp.nstr(shift, 15)} (quoted as -0.0145)")
print(f"same from the abar_s form: {mp.nstr(-coef_abar * (mp.mpf(nf) / Nc) * abar**2 / Nc**2, 15)}")
gap = mp.mpf('2.02888')               # nearest level of zero quasimomentum found, in units of abar_s (Table I of the paper)
print(f"|alpha_O - 1| / (gap 2.02888 abar_s) = {mp.nstr(abs(shift) / (gap * abar), 6)} (quoted as about 4 percent)")
print("fixed abar_s = 0.6/pi and n_f/N_c = 1:")
for N in (3, 4, 6, 9, 12, 30, 100):
    s = -coef_abar * 1 * abar**2 / N**2
    print(f"  N_c = {N:4d}: alpha_O - 1 = {mp.nstr(s, 12):>18s}   N_c^2 (alpha_O - 1) = {mp.nstr(s * N**2, 12)}"
          f"   |shift|/gap = {mp.nstr(abs(s) / (gap * abar), 6)}")
print("fixed abar_s = 0.6/pi and n_f = 3 (falls like 1/N_c^3):")
for N in (3, 6, 12):
    s = -coef_abar * (mp.mpf(3) / N) * abar**2 / N**2
    print(f"  N_c = {N:4d}: alpha_O - 1 = {mp.nstr(s, 12):>18s}   N_c^3 (alpha_O - 1) = {mp.nstr(s * N**3, 12)}")
print("fixed alpha_s = 0.2 and n_f/N_c = 1 (no N_c dependence):")
for N in (3, 6, 12):
    s = -coef_a * N * als**2 / N
    print(f"  N_c = {N:4d}: alpha_O - 1 = {mp.nstr(s, 12)}")
print(f"\n# total time {time.time() - T0:.1f} s")


==> anc/09_closed_forms/quadrature_pslq_mpmath_output.txt <==
# quadrature_pslq_mpmath.py, mpmath 1.3.0 , python 3.14.6

## 1. I_0 and I_2 by quadrature of eq:Pw10, even integrands, 2 x integral over [0, inf)
I_0: subdivision A 2.90601846205962756751521222095866920673628224651462090653439  (error estimate 2.0e-130)
I_0: subdivision B 2.90601846205962756751521222095866920673628224651462090653439  (error estimate 2.0e-126)
I_0: |A - B| = 0.0
I_2: subdivision A -0.0845225289546641347669630348342045217690671675228445226015511  (error estimate 2.0e-140)
I_2: subdivision B -0.0845225289546641347669630348342045217690671675228445226015511  (error estimate 2.2e-140)
I_2: |A - B| = 0.0
I_0 quadrature - eq:I02: 0.0
I_2 quadrature - eq:I02: -1.21e-122
I_0 + 2 I_2 (quadrature) = 2.73697340415029929798128615129026016319814791146893186133129

## 2. Z_{1,0} = sum over even n' of int P_{1,0}(n',nu') dnu', at 50 digits
J(0) = 6.2831853071795864769252867665590057683943388   J(0) - 2 pi = 0.0
J(2) = 2.47254977365863356730856192202553467737740184   J(2) - 85 pi/108 = 0.0
Z (nsum, Richardson) = 11.3291194084892367816104273797576284645036911
Z (nsum, default)    = 11.3291194084892367816104273797576284645036911
Z - 3 pi zeta(3): Richardson -2.14e-50, default -2.14e-50
shares: n'=0 0.554604915054, n'=+-2 0.43649460907, |n'|>=4 0.00890047587607

## 3. integer relations by PSLQ (relation c with sum c_i x_i = 0)
pi*I_0 at 110 digits (tol 1e-100): +19440*(pi I_0) +15360*1 -15360*G -320*pi^2 -819*pi^4 -37800*zeta3 -48600*zeta5   residual -2.38e-107
pi*I_2 at 110 digits (tol 1e-100): +3888*(pi I_2) +174*1 +1536*G -49*pi^2 -54*zeta3   residual -2.24e-108
pi*(I_0+2I_2) at 110 digits (tol 1e-100): -2160*(pi(I_0+2I_2)) -1900*1 +90*pi^2 +91*pi^4 +4260*zeta3 +5400*zeta5   residual 2.21e-107
pi*I_0 at 80 digits (tol 1e-70): +19440*(pi I_0) +15360*1 -15360*G -320*pi^2 -819*pi^4 -37800*zeta3 -48600*zeta5   residual 6.48e-77
pi*I_2 at 80 digits (tol 1e-70): +3888*(pi I_2) +174*1 +1536*G -49*pi^2 -54*zeta3   residual 1.08e-78
pi*(I_0+2I_2) at 80 digits (tol 1e-70): -2160*(pi(I_0+2I_2)) -1900*1 +90*pi^2 +91*pi^4 +4260*zeta3 +5400*zeta5   residual -2.16e-78
<w>_P = (I_0+2I_2)/Z, numbers only at 45 digits (tol 1e-40): -6480*(<w>_P pi^2 zeta3) -1900*1 +90*pi^2 +91*pi^4 +4260*zeta3 +5400*zeta5   residual 8.97e-43
Z_{1,0}, numbers only at 45 digits (tol 1e-40): +1*Z -3*pi zeta3   residual -1.4e-45
<w>_P = (I_0+2I_2)/Z, numbers only at 40 digits (tol 1e-35): +6480*(<w>_P pi^2 zeta3) +1900*1 -90*pi^2 -91*pi^4 -4260*zeta3 -5400*zeta5   residual -1.29e-37
Z_{1,0}, numbers only at 40 digits (tol 1e-35): +1*Z -3*pi zeta3   residual 0.0

## 4. eq:wP and the coefficients of eq:main, 40 significant digits (computed at 120)
<w>_P (eq:wP) = 0.2415874796146473643891565329437435582406
(3/2)<w>_P, coefficient of n_f alpha_s^2/N_c in -(alpha_O - 1) = 0.3623812194219710465837347994156153373609
(3 pi^2/2)<w>_P, coefficient of n_f abar_s^2/N_c^3 in -(alpha_O - 1) = 3.57655927807921400271651094901972506272
4 pi^4 <w>_P, closed form of <l^2|R_q>/<l^2|l^2> = 94.1312671778335726536014538765317582541
I_0 = 2.906018462059627567515212220958669206736
I_2 = -0.08452252895466413476696303483420452176907
I_0 + 2 I_2 = 2.736973404150299297981286151290260163198
Z_{1,0} = 3 pi zeta(3) = 11.3291194084892367816104273797576284645
n'=0 part of <w>_P, I_0/Z_{1,0} = 0.2565087680055754288684348495789003743152
n'=+-2 part of <w>_P, 2 I_2/Z_{1,0} = -0.01492128839092806447927831663515681607465
<w>_P quadrature-based (I_0 + 2 I_2 by quadrature)/(3 pi zeta(3)) - eq:wP = 4.84e-122
<w>_P numbers only (quadrature over the numerical Z) - eq:wP = 1.04e-52

Rounded values quoted with the results against the 120-digit values:
<w>_P: printed 0.2415874796; value to 10 significant digits 0.2415874796; match True; |value - printed| = 1.46e-11
<w>_P: printed 0.242; value to 3 significant digits 0.242; match True; |value - printed| = 0.000413
(3/2)<w>_P: printed 0.362381; value to 6 significant digits 0.362381; match True; |value - printed| = 2.19e-7
(3/2)<w>_P: printed 0.362; value to 3 significant digits 0.362; match True; |value - printed| = 0.000381
(3 pi^2/2)<w>_P: printed 3.57656; value to 6 significant digits 3.57656; match True; |value - printed| = 7.22e-7
4 pi^4 <w>_P: printed 94.1312672; value to 9 significant digits 94.1312672; match True; |value - printed| = 2.22e-8

Stored unrounded values against the 120-digit values (number of agreeing significant digits):
<w>_P, residues_branch_point_output.txt:7 (precision 30): |stored - value| = 3.68e-43, relative 1.53e-42, about 41 digits
-(3/2)<w>_P, residues_branch_point_output.txt:8 (precision 30): |stored - value| = 5.53e-43, relative 1.53e-42, about 41 digits
-(3/2)<w>_P, fnu_expansion_output.txt quark c0 (precision 30): |stored - value| = 1.02e-40, relative 2.81e-40, about 39 digits
(3 pi^2/2)<w>_P, typed to 25 digits: |stored - value| = 5.1e-26, relative 1.43e-26, about 25 digits
4 pi^4 <w>_P, typed to 20 digits: |stored - value| = 3.99e-19, relative 4.23e-21, about 20 digits

## 5. eq:main at the reference parameters and the N_c dependence
alpha_s = 0.2, N_c = n_f = 3: abar_s = 0.190985931710274, alpha_O - 1 = -0.0144952487768788 (quoted as -0.0145)
same from the abar_s form: -0.0144952487768788
|alpha_O - 1| / (gap 2.02888 abar_s) = 0.0374083 (quoted as about 4 percent)
fixed abar_s = 0.6/pi and n_f/N_c = 1:
  N_c =    3: alpha_O - 1 =   -0.0144952487769   N_c^2 (alpha_O - 1) = -0.130457238992   |shift|/gap = 0.0374083
  N_c =    4: alpha_O - 1 =  -0.00815357743699   N_c^2 (alpha_O - 1) = -0.130457238992   |shift|/gap = 0.0210422
  N_c =    6: alpha_O - 1 =  -0.00362381219422   N_c^2 (alpha_O - 1) = -0.130457238992   |shift|/gap = 0.00935207
  N_c =    9: alpha_O - 1 =  -0.00161058319743   N_c^2 (alpha_O - 1) = -0.130457238992   |shift|/gap = 0.00415648
  N_c =   12: alpha_O - 1 = -0.000905953048555   N_c^2 (alpha_O - 1) = -0.130457238992   |shift|/gap = 0.00233802
  N_c =   30: alpha_O - 1 = -0.000144952487769   N_c^2 (alpha_O - 1) = -0.130457238992   |shift|/gap = 0.000374083
  N_c =  100: alpha_O - 1 =  -1.30457238992e-5   N_c^2 (alpha_O - 1) = -0.130457238992   |shift|/gap = 3.36675e-5
fixed abar_s = 0.6/pi and n_f = 3 (falls like 1/N_c^3):
  N_c =    3: alpha_O - 1 =   -0.0144952487769   N_c^3 (alpha_O - 1) = -0.391371716976
  N_c =    6: alpha_O - 1 =  -0.00181190609711   N_c^3 (alpha_O - 1) = -0.391371716976
  N_c =   12: alpha_O - 1 = -0.000226488262139   N_c^3 (alpha_O - 1) = -0.391371716976
fixed alpha_s = 0.2 and n_f/N_c = 1 (no N_c dependence):
  N_c =    3: alpha_O - 1 = -0.0144952487769
  N_c =    6: alpha_O - 1 = -0.0144952487769
  N_c =   12: alpha_O - 1 = -0.0144952487769

# total time 65.3 s


==> anc/09_closed_forms/residues_branch_point.wl <==
(* I_0 and 2 I_2 of Eq. (I02) of the paper by sums of residues, their numerical integration at a working precision
   of 40 digits, and <w>_P of Eq. (wP).  Run: wolframscript -file residues_branch_point.wl *)
$AllowInternet = False;
g0[v_] := v (11/4 + 3 v^2)/(8 (1 + v^2) (v^2 + 1/4)^4);
g2[v_] := -1/(8 v (v^2 + 1/4) (v^2 + 9/4)^2);
f[g_][v_] := g[v] Sinh[Pi v]/Cosh[Pi v]^2;
(* residues at the double poles of 1/cosh^2 where g is regular:  Res = -I (-1)^k g'(nu_k)/Pi^2 ; explicit residues where g has poles *)
closed[g_, special_List, kmin_] := Module[{gp, k, tail, sp},
  gp[v_] = D[g[v], v];
  sp = Total[Residue[f[g][v], {v, #}] & /@ special];
  tail = Sum[Simplify[(-1)^k gp[I (k + 1/2)], Assumptions -> Element[k, Integers]], {k, kmin, Infinity}];
  FullSimplify[2 Pi I sp + (2/Pi) tail]];
A0 = closed[g0, {I/2, I}, 1];
A2 = closed[g2, {I/2, 3 I/2}, 2];
Print["A0 = ", InputForm[A0]]; Print["A0 numeric = ", N[A0, 30]];
Print["A2 = ", InputForm[A2]]; Print["A2 numeric = ", N[A2, 30]];
num0 = NIntegrate[f[g0][v], {v, -Infinity, Infinity}, WorkingPrecision -> 40, PrecisionGoal -> 25];
num2 = NIntegrate[f[g2][v], {v, -Infinity, 0, Infinity}, WorkingPrecision -> 40, PrecisionGoal -> 25];
Print["NIntegrate A0 = ", num0, "   A2 = ", num2];
tot = FullSimplify[(A0 + A2)/(3 Pi Zeta[3])];
Print["<w>_P = ", InputForm[tot]];
Print["numeric = ", N[tot, 30]];
Print["delta omega_O coefficient  -(3/2)<w>_P = ", N[-3/2 tot, 30]];


==> anc/09_closed_forms/residues_branch_point_output.txt <==
A0 = InputForm[(15360*Catalan + 320*Pi^2 + 819*Pi^4 + 120*(-128 + 315*Zeta[3] + 405*Zeta[5]))/(19440*Pi)]
A0 numeric = 2.9060184620596275675152122209586691336672933599730428581094`30.
A2 = InputForm[(-174 - 1536*Catalan + 49*Pi^2 + 54*Zeta[3])/(1944*Pi)]
A2 numeric = -0.1690450579093282695339260696684089704691486004718605787385`30.
NIntegrate A0 = 2.906018462059627567515212220958669189661236108583736234697`40.   A2 = -0.1690450579093282695339260696684090379720236670556652901642`40.
<w>_P = InputForm[(90*Pi^2 + 91*Pi^4 + 20*(-95 + 213*Zeta[3] + 270*Zeta[5]))/(6480*Pi^2*Zeta[3])]
numeric = 0.2415874796146473643891565329437435582405984040333351424476`30.
delta omega_O coefficient  -(3/2)<w>_P = -0.3623812194219710465837347994156153373608976060500027136714`30.


==> anc/09_closed_forms/residues_general_nu.wl <==
(* The numerator F(nu) of <w>_P(nu) along n = 1 by sums of residues (Eq. (Fnu) of the paper before
   simplification), written to Tnu_raw.m, and <w>_P at four values of nu.
   Run: wolframscript -file residues_general_nu.wl *)
$AllowInternet=False;
w2[np_,x_]:=(x^2+np^2/4)/((x^2+(np-1)^2/4)(x^2+(np+1)^2/4));
den[np_,x_]:=((nu-x)^2+(1-np)^2/4)((nu+x)^2+(1+np)^2/4);
P[np_,x_]:=w2[np,x]/den[np,x];
Et[x_]=Together[P[0,x](11+12x^2)/(32(1+x^2)) + (P[2,x]+P[-2,x])(-(1+4x^2))/(64(1+x^2))];
f[x_]:=Et[x] Sinh[Pi x]/(x Cosh[Pi x]^2);
fin={I/2,3I/2,I,nu+I/2,-nu+I/2,nu+3I/2,-nu+3I/2};
res=Table[Simplify[Residue[f[x],{x,p}]],{p,fin}];
Print["finite residues done"];
g[x_]=Et[x]/x;
gen=Together[D[g[x],x]/.x->I(m+1/2)];
ap=Apart[gen,m];
terms=If[Head[ap]===Plus,List@@ap,{ap}];
Print["apart terms: ",Length[terms]];
tail=Total[Sum[# (-I)(-1)^m/Pi^2,{m,2,Infinity}]&/@terms];
Print["tail done"];
T=2 Pi I (Total[res]+tail);
Put[T,FileNameJoin[{DirectoryName[$InputFileName],"Tnu_raw.m"}]];
chi1=2 PolyGamma[0,1]-PolyGamma[0,1+I nu]-PolyGamma[0,1-I nu];
Nrm=-(3Pi/2) chi1/(nu^2(1+nu^2));
Do[Print["nu=",v,"  <w>_P(closed)=",N[Chop[T/Nrm/.nu->v],25]],{v,{3/10,6/5,1/100,1/1000}}];
Print["nu->0 series of T: ",N[Series[T,{nu,0,0}]//Normal//Chop,25]];


==> anc/09_closed_forms/residues_general_nu_output.txt <==
finite residues done
apart terms: 17
tail done
nu=3/10  <w>_P(closed)=0.20934489763737304744275299199239766942`25.15051499783199 + 0``25.829652617533984*I
nu=6/5  <w>_P(closed)=0.06530435670964779757593428578037645282`25.15051499783199 + 0``26.33557284210296*I
nu=1/100  <w>_P(closed)=0.2415469381941291583537091111911067007`25.15051499783199 + 0``25.767513461013888*I
nu=1/1000  <w>_P(closed)=0.24158707414234799365179392353930739376`25.15051499783199 + 0``25.7674413037224*I
nu->0 series of T: 2.73697340415029929798128615129026016335`25.


==> anc/09_closed_forms/simplify_general_nu.wl <==
(* Simplifies Tnu_raw.m of residues_general_nu.wl towards the form of Eq. (Fnu); writes Tnu_simpl.m.
   Run after residues_general_nu.wl: wolframscript -file simplify_general_nu.wl *)
$AllowInternet=False;
T=Get[FileNameJoin[{DirectoryName[$InputFileName],"Tnu_raw.m"}]];
T2=TimeConstrained[FullSimplify[ComplexExpand[T,TargetFunctions->{Re,Im}]/.{},Assumptions->nu>0],600,Simplify[T,nu>0]];
Print[InputForm[Collect[T2,{PolyGamma[__],Catalan,Pi},Simplify]]];
Print["LeafCount ",LeafCount[T2]];
Print["functions: ",Union[Cases[T2,PolyGamma[k_,a_]:>{k,a},Infinity]]];
Put[T2,FileNameJoin[{DirectoryName[$InputFileName],"Tnu_simpl.m"}]];


==> anc/09_closed_forms/simplify_general_nu_output.txt <==
InputForm[(Pi*(26 + 115*nu^2 + 45*nu^4 + 4*nu^6 - 6*(26 + 106*nu^2 + 35*nu^4 + 3*nu^6)*Coth[nu*Pi]*Csch[nu*Pi]))/(6*(4 + nu^2)*(9 + nu^2)*(1 + 4*nu^2)*(nu + nu^3)^2) - (I/12*(-36 + 22*nu^2 + 11*nu^4 + nu^6)*PolyGamma[1, 1/2 - I/2*nu])/(nu^3*(1 + nu^2)^2*(4 + nu^2)*(9 + nu^2)*Pi) + (I/12*(-36 + 22*nu^2 + 11*nu^4 + nu^6)*PolyGamma[1, 1 - I/2*nu])/(nu^3*(1 + nu^2)^2*(4 + nu^2)*(9 + nu^2)*Pi) + (I/12*(-36 + 22*nu^2 + 11*nu^4 + nu^6)*PolyGamma[1, 1/2 + I/2*nu])/(nu^3*(1 + nu^2)^2*(4 + nu^2)*(9 + nu^2)*Pi) - (I/12*(-36 + 22*nu^2 + 11*nu^4 + nu^6)*PolyGamma[1, 1 + I/2*nu])/(nu^3*(1 + nu^2)^2*(4 + nu^2)*(9 + nu^2)*Pi) + (78 + 15*nu^8*(-1 + 3*Zeta[3]) + nu^10*(-1 + 3*Zeta[3]) + 12*nu^2*(7 + 9*Zeta[3]) + nu^6*(-52 + 189*Zeta[3]) + nu^4*(-8 + 255*Zeta[3]))/(3*nu^4*(1 + nu^2)^3*(4 + nu^2)*(9 + nu^2)*Pi)]
LeafCount 370
functions: {{1, 1/2 - I/2*nu}, {1, 1 - I/2*nu}, {1, 1/2 + I/2*nu}, {1, 1 + I/2*nu}}


==> anc/10_three_gluon_levels/analyze_all.py <==
# Gaps of every followed level to the BLV eigenvalue along h = 1 + i nu, 0 <= nu <= 3.
# Sources (all in this folder):
#   nu = 0, 0.05, 0.10 (40 digits): levels_nu0_output.txt, levels_nu0_inner_output.txt, extra_theta0_8i_nu0.txt;
#   0.10 <= nu <= 3 in steps of 0.005 (double precision, matching method): follow_np_output.jsonl;
#   checks: the 30- and 40-digit trajectories of follow_levels.py (follow_output_*.jsonl, where present) and the
#   independent searches at fixed nu (scan_nu_*_output.txt).
# gap(nu) = omega_BLV(nu) - omega(nu) = [E3 - E_BLV(nu)]/4 in units of abar_s; positive: the level lies below the BLV
# eigenvalue. Trajectories are matched across sources by continuity (nearest root, mirror -q3 allowed).
# The non-planar quark contribution at the reference parameters (alpha_s = 0.2, N_c = n_f = 3) is eq. (Fnu) of the paper (shift_ratio.wP).
# Run: python3 -I analyze_all.py > analyze_all_output.txt
import os, sys, json, glob
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import numpy as np
import mpmath as mp
import shift_ratio as SR


def c(x):
    return complex(float(x[0]), float(x[1]))


# nu = 0, 0.05, 0.10 from the carry runs
carried = []
for fn in ('levels_nu0_output.txt', 'levels_nu0_inner_output.txt', 'extra_theta0_8i_nu0.txt'):
    for l in open(os.path.join(HERE, fn)):
        if l.startswith('{') and '"q0"' in l:
            carried.append(json.loads(l))
fine = [json.loads(l) for l in open(os.path.join(HERE, 'follow_np_output.jsonl')) if l.strip()]


def e_blv(nu):
    return float(8*mp.re(mp.digamma(1 + 1j*mp.mpf(nu)) - mp.digamma(1)))


trajs = []
for t in fine:
    pts = t['points']
    q10 = c(pts[0]['q3'])           # nu = 0.10
    best = None
    for d in carried:
        for s in (1, -1):
            dist = abs(s*c(d['q10']) - q10)
            if best is None or dist < best[0]:
                best = (dist, d, s)
    dist, d, s = best
    nu = [0.0, 0.05] + [p['nu'] for p in pts]
    E = [float(d['E0']), float(d['E05'] if 'E05' in d else 'nan')] + [p['E3'] for p in pts]
    q = [s*c(d['q0']), s*c(d['q05'])] + [c(p['q3']) for p in pts]
    th = [s*d['theta0'], None] + [p['theta'] for p in pts]
    gap = [E[0]/4, (E[1] - e_blv(0.05))/4 if E[1] == E[1] else float('nan')] + [p['gap'] for p in pts]
    trajs.append(dict(q0=q[0], theta=int(round(t['theta'])), match_dist_at_0_10=dist, nu=np.array(nu), E=np.array(E),
                      q=np.array(q), gap=np.array(gap), flagged=t['n_flagged'],
                      E10_carry=float(d['E10']), E10_fine=pts[0]['E3']))
# the E at nu = 0.05 of the carry runs is not stored for the 40-digit carry; take it from the refinement line
for tr in trajs:
    if not np.isfinite(tr['gap'][1]):
        tr['nu'] = np.delete(tr['nu'], 1); tr['E'] = np.delete(tr['E'], 1); tr['q'] = np.delete(tr['q'], 1)
        tr['gap'] = np.delete(tr['gap'], 1)
trajs.sort(key=lambda tr: (tr['gap'][0], tr['q0'].imag))
print('# %d trajectories; nu = 0 and 0.05 at 40 digits, 0.10 <= nu <= 3 in double precision (step 0.005)' % len(trajs))
print('# check at nu = 0.10: E3 of the 40-digit carry run against the double-precision curve, largest |difference| = %.1e'
      % max(abs(tr['E10_carry'] - tr['E10_fine']) for tr in trajs))


def minimum(nu, g, lim):
    m = nu <= lim + 1e-9
    x, y = nu[m], g[m]
    i = int(np.argmin(y))
    if 0 < i < len(x) - 1:
        x0, x1, x2 = x[i - 1:i + 2]; y0, y1, y2 = y[i - 1:i + 2]
        den = (x0 - x1)*(x0 - x2)*(x1 - x2)
        A = (x2*(y1 - y0) + x1*(y0 - y2) + x0*(y2 - y1))/den
        B_ = (x2*x2*(y0 - y1) + x1*x1*(y2 - y0) + x0*x0*(y1 - y2))/den
        C = (x1*x2*(x1 - x2)*y0 + x2*x0*(x2 - x0)*y1 + x0*x1*(x0 - x1)*y2)/den
        if A > 0:
            return -B_/(2*A), C - B_*B_/(4*A), 'interior (parabola through three grid points)'
    return x[i], y[i], 'end point' if i in (0, len(x) - 1) else 'grid point'


def zeros(nu, g):
    out = []
    for i in range(len(nu) - 1):
        if g[i]*g[i + 1] < 0:
            out.append(nu[i] + (nu[i + 1] - nu[i])*g[i]/(g[i] - g[i + 1]))
    return out


rows = []
for tr in trajs:
    nu, g = tr['nu'], tr['gap']
    r = dict(q3_at_nu0=[tr['q0'].real, tr['q0'].imag], theta=tr['theta'], flagged_points=tr['flagged'],
             gap_nu0=g[0], monotone_decreasing=bool(np.all(np.diff(g) < 1e-12)))
    for x0 in (0.5, 1.0, 1.5, 2.0, 2.5, 3.0):
        k = int(np.argmin(np.abs(nu - x0)))
        r['gap_%g' % x0] = float(g[k])
    for lab, lim in (('0..1', 1.0), ('0..3', 3.0)):
        x, y, how = minimum(nu, g, lim)
        r['min_gap_' + lab] = float(y); r['at_nu_' + lab] = float(x); r['where_' + lab] = how
    r['zeros_of_gap_in_0..3'] = [float(z) for z in zeros(nu, g)]
    r['q3_at_nu3'] = [tr['q'][-1].real, tr['q'][-1].imag]
    rows.append(r)
    print(json.dumps(r))
th0 = [r for r in rows if r['theta'] == 0]
print('# zero quasimomentum (same symmetry as the BLV state):')
for lab in ('0..1', '0..3'):
    best = min(th0, key=lambda r: r['min_gap_' + lab])
    print('#   smallest gap over %s: %.6f abar_s at nu = %.4f (%s), level with q3(0) = %+.5f %+.5fi'
          % (lab, best['min_gap_' + lab], best['at_nu_' + lab], best['where_' + lab], best['q3_at_nu0'][0], best['q3_at_nu0'][1]))
    second = sorted(th0, key=lambda r: r['min_gap_' + lab])[1]
    print('#   next: %.6f at nu = %.4f, q3(0) = %+.5f %+.5fi' % (second['min_gap_' + lab], second['at_nu_' + lab], second['q3_at_nu0'][0], second['q3_at_nu0'][1]))
print('# all levels: zeros of the gap (crossings of the BLV eigenvalue) inside 0 <= nu <= 3:')
for r in rows:
    if r['zeros_of_gap_in_0..3']:
        print('#   theta = %+d, q3(0) = %+.5f %+.5fi: gap = 0 at nu = %s' % (r['theta'], r['q3_at_nu0'][0], r['q3_at_nu0'][1], ', '.join('%.4f' % z for z in r['zeros_of_gap_in_0..3'])))
# crossings between followed levels (equal energies)
grid = np.round(np.arange(0.10, 3.0 + 1e-9, 0.005), 6)
Eg = []
for tr in trajs:
    m = tr['nu'] >= 0.1 - 1e-9
    Eg.append(np.interp(grid, tr['nu'][m], tr['E'][m]))
print('# crossings of eigenvalues between two followed levels (sign change of E_i - E_j on the 0.005 grid), 0.1 <= nu <= 3:')
for i in range(len(trajs)):
    for j in range(i + 1, len(trajs)):
        d = Eg[i] - Eg[j]
        for k in np.where(np.sign(d[:-1]) != np.sign(d[1:]))[0]:
            same = trajs[i]['theta'] == 0 and trajs[j]['theta'] == 0
            print('#   %s q3(0) %+.4f%+.4fi (theta %+d) and %+.4f%+.4fi (theta %+d) at nu = %.4f, E3 = %.5f%s'
                  % ('THETA=0 PAIR' if same else '', trajs[i]['q0'].real, trajs[i]['q0'].imag, trajs[i]['theta'],
                     trajs[j]['q0'].real, trajs[j]['q0'].imag, trajs[j]['theta'],
                     grid[k] + 0.005*d[k]/(d[k] - d[k + 1]), Eg[i][k], ' (both zero quasimomentum)' if same else ''))
print('# smallest |E_i - E_j| between two zero-quasimomentum levels over 0.1 <= nu <= 3 (excluding the pair that is degenerate at nu = 0):')
z = [k for k, tr in enumerate(trajs) if tr['theta'] == 0]
for a in range(len(z)):
    for b in range(a + 1, len(z)):
        d = np.abs(Eg[z[a]] - Eg[z[b]])/4
        k = int(np.argmin(d))
        print('#   %+.4f%+.4fi and %+.4f%+.4fi: min |omega_i - omega_j| = %.5f abar_s at nu = %.3f'
              % (trajs[z[a]]['q0'].real, trajs[z[a]]['q0'].imag, trajs[z[b]]['q0'].real, trajs[z[b]]['q0'].imag, d[k], grid[k]))
# non-planar quark contribution against the nearest theta = 0 gap, reference parameters
als = mp.mpf('0.2'); abar = float(als*3/mp.pi); pref = float(3*als**2/3)
print('# non-planar quark contribution (eq:Fnu) against the nearest theta = 0 gap at alpha_s = 0.2, N_c = n_f = 3:')
worst = (0, None)
for x0 in [0.0, 0.25, 0.5, 0.75, 1.0, 1.25, 1.5, 1.75, 2.0, 2.25, 2.5, 2.75, 3.0]:
    gaps = []
    for tr in trajs:
        if tr['theta'] != 0:
            continue
        k = int(np.argmin(np.abs(tr['nu'] - x0)))
        gaps.append(tr['gap'][k])
    g = min(gaps)
    s = float(-1.5*SR.wP(x0 if x0 > 0 else '1e-6'))
    ratio = abs(s*pref)/(g*abar)
    worst = max(worst, (ratio, x0))
    print(json.dumps(dict(nu=x0, nearest_theta0_gap=g, shift_units_nf_as2_over_Nc=s, shift_abs=s*pref, gap_abs=g*abar, ratio=ratio)))
print('# largest ratio on these points: %.4f at nu = %.2f' % worst)
# checks against the 30/40-digit trajectories and the fixed-nu searches
print('# checks: double-precision curves against 30/40-digit trajectories of follow_levels.py at common nu')
for fn in sorted(glob.glob(os.path.join(HERE, 'follow_output_*.jsonl'))):
    for l in open(fn):
        t = json.loads(l)
        worst_d = 0.0; n = 0
        for p in t['points']:
            if p['nu'] < 0.1 - 1e-9:
                continue
            qp = c(p['q3'])
            for tr in trajs:
                k = int(np.argmin(np.abs(tr['nu'] - p['nu'])))
                if abs(tr['nu'][k] - p['nu']) < 1e-9 and min(abs(tr['q'][k] - qp), abs(tr['q'][k] + qp)) < 1e-6:
                    worst_d = max(worst_d, abs(tr['gap'][k] - float(p['gap']))); n += 1
        print('#   %s %s: %d common points, largest |gap difference| = %.1e' % (os.path.basename(fn), t['label'], n, worst_d))
for fn in sorted(glob.glob(os.path.join(HERE, 'scan_nu_*_output.txt'))):
    nu_s = os.path.basename(fn).split('_')[2]
    x0 = float(nu_s)
    n = 0; worst_d = 0.0; unmatched = []
    for l in open(fn):
        if l.startswith('{') and '"gap"' in l:
            r = json.loads(l)
            qp = c(r['q3'])
            hit = None
            for tr in trajs:
                k = int(np.argmin(np.abs(tr['nu'] - x0)))
                if abs(tr['nu'][k] - x0) < 1e-9 and min(abs(tr['q'][k] - qp), abs(tr['q'][k] + qp)) < 1e-6:
                    hit = abs(tr['gap'][k] - float(r['gap']))
            if hit is None:
                unmatched.append((float(r['gap']), round(r['theta']), abs(qp)))
            else:
                n += 1; worst_d = max(worst_d, hit)
    low = [u for u in unmatched if u[1] == 0]
    print('#   search at nu = %s: %d levels match followed trajectories (largest |gap difference| %.1e); %d not followed, '
          'their smallest gap %s; smallest gap of a not-followed theta = 0 level: %s'
          % (nu_s, n, worst_d, len(unmatched), ('%.4f' % min(u[0] for u in unmatched)) if unmatched else '-',
             ('%.4f (|q3| = %.2f)' % min((u[0], u[2]) for u in low)) if low else '-'))


==> anc/10_three_gluon_levels/analyze_all_output.txt <==
# 13 trajectories; nu = 0 and 0.05 at 40 digits, 0.10 <= nu <= 3 in double precision (step 0.005)
# check at nu = 0.10: E3 of the 40-digit carry run against the double-precision curve, largest |difference| = 1.6e-05
{"q3_at_nu0": [-0.33155402856950905, 8.73868338691542e-41], "theta": -1, "flagged_points": 0, "gap_nu0": 0.3842702507809917, "monotone_decreasing": false, "gap_0.5": 0.11531815149023239, "gap_1": -0.24700006445684508, "gap_1.5": -0.41723862101020925, "gap_2": -0.45971111941639453, "gap_2.5": -0.45041729203577363, "gap_3": -0.4281266281400997, "min_gap_0..1": -0.24700006445684508, "at_nu_0..1": 1.0, "where_0..1": "end point", "min_gap_0..3": -0.4603122249728628, "at_nu_0..3": 2.083970891849859, "where_0..3": "interior (parabola through three grid points)", "zeros_of_gap_in_0..3": [0.6388085532256681], "q3_at_nu3": [-2.1498124023740703, -3.952286816542483]}
{"q3_at_nu0": [-0.47285041882780615, -0.72551508011928], "theta": 1, "flagged_points": 0, "gap_nu0": 1.6046591598373827, "monotone_decreasing": true, "gap_0.5": 1.1940059132952092, "gap_1": 0.5695650586203849, "gap_1.5": 0.15644567516483443, "gap_2": -0.07441861935826832, "gap_2.5": -0.19873558704929595, "gap_3": -0.26485116021935484, "min_gap_0..1": 0.5695650586203849, "at_nu_0..1": 1.0, "where_0..1": "end point", "min_gap_0..3": -0.26485116021935484, "at_nu_0..3": 3.0, "where_0..3": "end point", "zeros_of_gap_in_0..3": [1.8034683062871026], "q3_at_nu3": [-0.1191524455771676, -4.965948540211583]}
{"q3_at_nu0": [0.47285041882780615, -0.72551508011928], "theta": -1, "flagged_points": 0, "gap_nu0": 1.6046591598373827, "monotone_decreasing": true, "gap_0.5": 1.2349417000438592, "gap_1": 0.7024085644440858, "gap_1.5": 0.39615499925967645, "gap_2": 0.24747172973268894, "gap_2.5": 0.17286121876890892, "gap_3": 0.1319213277373219, "min_gap_0..1": 0.7024085644440858, "at_nu_0..1": 1.0, "where_0..1": "end point", "min_gap_0..3": 0.1319213277373219, "at_nu_0..3": 3.0, "where_0..3": "end point", "zeros_of_gap_in_0..3": [], "q3_at_nu3": [2.8876534996625174, -0.9405536480312323]}
{"q3_at_nu0": [1.3680197663563365, 3.3896957828170888e-37], "theta": 0, "flagged_points": 0, "gap_nu0": 2.0288793332549786, "monotone_decreasing": true, "gap_0.5": 1.6078112966022957, "gap_1": 0.9594436963115891, "gap_1.5": 0.5251944742441408, "gap_2": 0.2732844753878352, "gap_2.5": 0.1272810738957766, "gap_3": 0.04021791115705087, "min_gap_0..1": 0.9594436963115891, "at_nu_0..1": 1.0, "where_0..1": "end point", "min_gap_0..3": 0.04021791115705087, "at_nu_0..3": 3.0, "where_0..3": "end point", "zeros_of_gap_in_0..3": [], "q3_at_nu3": [4.664859930582195, 3.6548603439382337]}
{"q3_at_nu0": [-3.0819258627726334e-34, -2.2068148059766997], "theta": 0, "flagged_points": 0, "gap_nu0": 2.5288485792834887, "monotone_decreasing": true, "gap_0.5": 2.088680953238889, "gap_1": 1.3907563408296721, "gap_1.5": 0.8924123353252784, "gap_2": 0.5752366123197681, "gap_2.5": 0.37034034127110527, "gap_3": 0.23384909065722104, "min_gap_0..1": 1.3907563408296721, "at_nu_0..1": 1.0, "where_0..1": "end point", "min_gap_0..3": 0.23384909065722104, "at_nu_0..3": 3.0, "where_0..3": "end point", "zeros_of_gap_in_0..3": [], "q3_at_nu3": [2.4168713777212267, -6.426007982448423]}
{"q3_at_nu0": [1.8871474835436135, -1.6771175549357142], "theta": 1, "flagged_points": 0, "gap_nu0": 2.6573863054756277, "monotone_decreasing": true, "gap_0.5": 2.2163252370783963, "gap_1": 1.5212140727839065, "gap_1.5": 1.0383845160658844, "gap_2": 0.7462243969948785, "gap_2.5": 0.5683496760493774, "gap_3": 0.45575190478974426, "min_gap_0..1": 1.5212140727839065, "at_nu_0..1": 1.0, "where_0..1": "end point", "min_gap_0..3": 0.45575190478974426, "at_nu_0..3": 3.0, "where_0..3": "end point", "zeros_of_gap_in_0..3": [], "q3_at_nu3": [6.313270799578178, -1.9509205454437906]}
{"q3_at_nu0": [1.8871474835436135, 1.6771175549357142], "theta": 1, "flagged_points": 0, "gap_nu0": 2.6573863054756277, "monotone_decreasing": true, "gap_0.5": 2.2086305506131643, "gap_1": 1.4938637206760959, "gap_1.5": 0.9840016985558089, "gap_2": 0.6719790599941269, "gap_2.5": 0.492961649490542, "gap_3": 0.4013810067384238, "min_gap_0..1": 1.4938637206760959, "at_nu_0..1": 1.0, "where_0..1": "end point", "min_gap_0..3": 0.4013810067384238, "at_nu_0..3": 3.0, "where_0..3": "end point", "zeros_of_gap_in_0..3": [], "q3_at_nu3": [3.455394714945203, 7.7499384007071646]}
{"q3_at_nu0": [3.5439544409562274, -5.151421877207067e-34], "theta": -1, "flagged_points": 0, "gap_nu0": 2.9945637882458382, "monotone_decreasing": true, "gap_0.5": 2.5389825579811616, "gap_1": 1.8069848804392041, "gap_1.5": 1.2755036364526173, "gap_2": 0.9342915825923486, "gap_2.5": 0.7132239109352945, "gap_3": 0.5651022581066929, "min_gap_0..1": 1.8069848804392041, "at_nu_0..1": 1.0, "where_0..1": "end point", "min_gap_0..3": 0.5651022581066929, "at_nu_0..3": 3.0, "where_0..3": "end point", "zeros_of_gap_in_0..3": [], "q3_at_nu3": [8.306438133835666, 3.595044390024883]}
{"q3_at_nu0": [-1.5779225021759855, -4.389241336157784], "theta": 1, "flagged_points": 0, "gap_nu0": 3.272583866059598, "monotone_decreasing": true, "gap_0.5": 2.8095511431429534, "gap_1": 2.0563412031195796, "gap_1.5": 1.4941205046933899, "gap_2": 1.1211889213595017, "gap_2.5": 0.8757232929402892, "gap_3": 0.7152436445575847, "min_gap_0..1": 2.0563412031195796, "at_nu_0..1": 1.0, "where_0..1": "end point", "min_gap_0..3": 0.7152436445575847, "at_nu_0..3": 3.0, "where_0..3": "end point", "zeros_of_gap_in_0..3": [], "q3_at_nu3": [-0.712158072609995, -11.091267752578299]}
{"q3_at_nu0": [1.5779225021759855, -4.389241336157784], "theta": -1, "flagged_points": 0, "gap_nu0": 3.272583866059598, "monotone_decreasing": true, "gap_0.5": 2.8111549645234595, "gap_1": 2.062174955408235, "gap_1.5": 1.5057815190658106, "gap_2": 1.1359849405660354, "gap_2.5": 0.8864961252689687, "gap_3": 0.7124699833473955, "min_gap_0..1": 2.062174955408235, "at_nu_0..1": 1.0, "where_0..1": "end point", "min_gap_0..3": 0.7124699833473955, "at_nu_0..3": 3.0, "where_0..3": "end point", "zeros_of_gap_in_0..3": [], "q3_at_nu3": [5.973982180989209, -8.464352393870934]}
{"q3_at_nu0": [4.606191322133436, -2.9533050773699503], "theta": 0, "flagged_points": 9, "gap_nu0": 3.4308368908553875, "monotone_decreasing": true, "gap_0.5": 2.96598923767627, "gap_1": 2.209202855276632, "gap_1.5": 1.6454221040277273, "gap_2": 1.2717326153666804, "gap_2.5": 1.0222434988971232, "gap_3": 0.8510370441032538, "min_gap_0..1": 2.209202855276632, "at_nu_0..1": 1.0, "where_0..1": "end point", "min_gap_0..3": 0.8510370441032538, "at_nu_0..3": 3.0, "where_0..3": "end point", "zeros_of_gap_in_0..3": [], "q3_at_nu3": [10.788283575599673, -3.1160387276530295]}
{"q3_at_nu0": [4.606191322133436, 2.9533050773699503], "theta": 0, "flagged_points": 12, "gap_nu0": 3.4308368908553875, "monotone_decreasing": true, "gap_0.5": 2.964260652665832, "gap_1": 2.202655569123823, "gap_1.5": 1.6310671680798796, "gap_2": 1.2497713707387024, "gap_2.5": 0.9968521672861419, "gap_3": 0.829175049738859, "min_gap_0..1": 2.202655569123823, "at_nu_0..1": 1.0, "where_0..1": "end point", "min_gap_0..3": 0.829175049738859, "at_nu_0..3": 3.0, "where_0..3": "end point", "zeros_of_gap_in_0..3": [], "q3_at_nu3": [7.867054207493604, 9.396069528964224]}
{"q3_at_nu0": [-1.8307840162351304e-22, -8.126322495625834], "theta": 0, "flagged_points": 21, "gap_nu0": 3.82718639707051, "monotone_decreasing": true, "gap_0.5": 3.3543488442997225, "gap_1": 2.575115145136825, "gap_1.5": 1.9779993952373962, "gap_2": 1.5661495855759293, "gap_2.5": 1.2797878648163206, "gap_3": 1.0774261591203138, "min_gap_0..1": 2.575115145136825, "at_nu_0..1": 1.0, "where_0..1": "end point", "min_gap_0..3": 1.0774261591203138, "at_nu_0..3": 3.0, "where_0..3": "end point", "zeros_of_gap_in_0..3": [], "q3_at_nu3": [3.180022318307011, -15.061051648484504]}
# zero quasimomentum (same symmetry as the BLV state):
#   smallest gap over 0..1: 0.959444 abar_s at nu = 1.0000 (end point), level with q3(0) = +1.36802 +0.00000i
#   next: 1.390756 at nu = 1.0000, q3(0) = -0.00000 -2.20681i
#   smallest gap over 0..3: 0.040218 abar_s at nu = 3.0000 (end point), level with q3(0) = +1.36802 +0.00000i
#   next: 0.233849 at nu = 3.0000, q3(0) = -0.00000 -2.20681i
# all levels: zeros of the gap (crossings of the BLV eigenvalue) inside 0 <= nu <= 3:
#   theta = -1, q3(0) = -0.33155 +0.00000i: gap = 0 at nu = 0.6388
#   theta = +1, q3(0) = -0.47285 -0.72552i: gap = 0 at nu = 1.8035
# crossings of eigenvalues between two followed levels (sign change of E_i - E_j on the 0.005 grid), 0.1 <= nu <= 3:
#    q3(0) +0.4729-0.7255i (theta -1) and +1.3680+0.0000i (theta +0) at nu = 2.1580, E3 = 11.78303
#    q3(0) -1.5779-4.3892i (theta +1) and +1.5779-4.3892i (theta -1) at nu = 2.9216, E3 = 16.21539
# smallest |E_i - E_j| between two zero-quasimomentum levels over 0.1 <= nu <= 3 (excluding the pair that is degenerate at nu = 0):
#   +1.3680+0.0000i and -0.0000-2.2068i: min |omega_i - omega_j| = 0.19363 abar_s at nu = 3.000
#   +1.3680+0.0000i and +4.6062-2.9533i: min |omega_i - omega_j| = 0.81082 abar_s at nu = 3.000
#   +1.3680+0.0000i and +4.6062+2.9533i: min |omega_i - omega_j| = 0.78896 abar_s at nu = 3.000
#   +1.3680+0.0000i and -0.0000-8.1263i: min |omega_i - omega_j| = 1.03721 abar_s at nu = 3.000
#   -0.0000-2.2068i and +4.6062-2.9533i: min |omega_i - omega_j| = 0.61719 abar_s at nu = 3.000
#   -0.0000-2.2068i and +4.6062+2.9533i: min |omega_i - omega_j| = 0.59533 abar_s at nu = 3.000
#   -0.0000-2.2068i and -0.0000-8.1263i: min |omega_i - omega_j| = 0.84358 abar_s at nu = 3.000
#   +4.6062-2.9533i and +4.6062+2.9533i: min |omega_i - omega_j| = 0.00022 abar_s at nu = 0.100
#   +4.6062-2.9533i and -0.0000-8.1263i: min |omega_i - omega_j| = 0.22639 abar_s at nu = 3.000
#   +4.6062+2.9533i and -0.0000-8.1263i: min |omega_i - omega_j| = 0.24825 abar_s at nu = 3.000
# non-planar quark contribution (eq:Fnu) against the nearest theta = 0 gap at alpha_s = 0.2, N_c = n_f = 3:
{"nu": 0.0, "nearest_theta0_gap": 2.0288793332549786, "shift_units_nf_as2_over_Nc": -0.3623812248530391, "shift_abs": -0.014495248994121563, "gap_abs": 0.38748740978942237, "ratio": 0.037408309606753204}
{"nu": 0.25, "nearest_theta0_gap": 1.9056777296703367, "shift_units_nf_as2_over_Nc": -0.3275458122664783, "shift_abs": -0.013101832490659132, "gap_abs": 0.36395763674060966, "ratio": 0.03599823487148513}
{"nu": 0.5, "nearest_theta0_gap": 1.6078112966022957, "shift_units_nf_as2_over_Nc": -0.2516234729778737, "shift_abs": -0.010064938919114948, "gap_abs": 0.3070693384958938, "ratio": 0.032777414275276265}
{"nu": 0.75, "nearest_theta0_gap": 1.2653004808600463, "shift_units_nf_as2_over_Nc": -0.17867457819997334, "shift_abs": -0.0071469831279989335, "gap_abs": 0.24165459123051417, "ratio": 0.02957520108186743}
{"nu": 1.0, "nearest_theta0_gap": 0.9594436963115891, "shift_units_nf_as2_over_Nc": -0.12620343104506662, "shift_abs": -0.005048137241802665, "gap_abs": 0.1832402482636184, "ratio": 0.027549281828848908}
{"nu": 1.25, "nearest_theta0_gap": 0.7139990825020341, "shift_units_nf_as2_over_Nc": -0.09238423367066081, "shift_abs": -0.0036953693468264326, "gap_abs": 0.13636378001193206, "ratio": 0.027099346663044113}
{"nu": 1.5, "nearest_theta0_gap": 0.5251944742441408, "shift_units_nf_as2_over_Nc": -0.07107178921530422, "shift_abs": -0.0028428715686121685, "gap_abs": 0.10030475599260494, "ratio": 0.028342340704380575}
{"nu": 1.75, "nearest_theta0_gap": 0.3819051838124454, "shift_units_nf_as2_over_Nc": -0.05738401443022994, "shift_abs": -0.0022953605772091977, "gap_abs": 0.07293851735540349, "ratio": 0.031469800325453844}
{"nu": 2.0, "nearest_theta0_gap": 0.2732844753878352, "shift_units_nf_as2_over_Nc": -0.048268123203031074, "shift_abs": -0.001930724928121243, "gap_abs": 0.05219349015389925, "ratio": 0.0369916808097763}
{"nu": 2.25, "nearest_theta0_gap": 0.19061219320819012, "shift_units_nf_as2_over_Nc": -0.04194185904628095, "shift_abs": -0.001677674361851238, "gap_abs": 0.03640424731520503, "ratio": 0.04608457764076668}
{"nu": 2.5, "nearest_theta0_gap": 0.1272810738957766, "shift_units_nf_as2_over_Nc": -0.03737279456554917, "shift_abs": -0.0014949117826219668, "gap_abs": 0.024308894487069174, "ratio": 0.0614964939445176}
{"nu": 2.75, "nearest_theta0_gap": 0.07836897480823568, "shift_units_nf_as2_over_Nc": -0.03395186697176134, "shift_abs": -0.0013580746788704537, "gap_abs": 0.014967371670929914, "ratio": 0.09073568217111544}
{"nu": 3.0, "nearest_theta0_gap": 0.04021791115705087, "shift_units_nf_as2_over_Nc": -0.031309033558834236, "shift_abs": -0.0012523613423533694, "gap_abs": 0.0076810552337704, "ratio": 0.16304548063230406}
# largest ratio on these points: 0.1630 at nu = 3.00
# checks: double-precision curves against 30/40-digit trajectories of follow_levels.py at common nu
#   follow_output_B.jsonl q3(0)=+0.33155+0.00000i theta=+1: 146 common points, largest |gap difference| = 1.5e-12
#   follow_output_D.jsonl q3(0)=+1.36802+0.00000i theta=+0: 1 common points, largest |gap difference| = 4.6e-14
#   follow_output_D.jsonl q3(0)=-0.00000-2.20681i theta=+0: 1 common points, largest |gap difference| = 2.1e-11
#   search at nu = 0.25: 19 levels match followed trajectories (largest |gap difference| 2.3e-09); 1 not followed, their smallest gap 3.6906; smallest gap of a not-followed theta = 0 level: 3.6906 (|q3| = 8.18)
#   search at nu = 0.5: 20 levels match followed trajectories (largest |gap difference| 1.0e-11); 5 not followed, their smallest gap 3.2350; smallest gap of a not-followed theta = 0 level: -
#   search at nu = 1.0: 18 levels match followed trajectories (largest |gap difference| 8.3e-13); 10 not followed, their smallest gap 2.4619; smallest gap of a not-followed theta = 0 level: 2.9999 (|q3| = 13.63)
#   search at nu = 1.5: 19 levels match followed trajectories (largest |gap difference| 4.6e-12); 15 not followed, their smallest gap 1.8753; smallest gap of a not-followed theta = 0 level: 2.3806 (|q3| = 14.76)
#   search at nu = 2.0: 21 levels match followed trajectories (largest |gap difference| 1.1e-11); 18 not followed, their smallest gap 1.4768; smallest gap of a not-followed theta = 0 level: 1.9446 (|q3| = 16.34)
#   search at nu = 2.5: 21 levels match followed trajectories (largest |gap difference| 1.7e-12); 15 not followed, their smallest gap 1.2039; smallest gap of a not-followed theta = 0 level: 1.6342 (|q3| = 18.37)
#   search at nu = 3.0: 21 levels match followed trajectories (largest |gap difference| 6.3e-11); 15 not followed, their smallest gap 1.0122; smallest gap of a not-followed theta = 0 level: 1.4080 (|q3| = 20.84)


==> anc/10_three_gluon_levels/bax3.py <==
# Vectorized double-precision solver for the N = 3 quantization conditions of Derkachov, Korchemsky, Kotanski and
# Manashov (hep-th/0204124, DKKM), at total spin h = 1 + i nu (conformal spin n = 1), valid at every nu including 0.
#
# It combines two methods:
#   * from the series method of DKKM: the fundamental set (Q-0-h) about z = 0 of the Baxter differential equation (Eq-1), built
#     as (m-1)! [eps^{m-1}] e^eps z^{a+eps} sum_k c_k(a+eps) z^k with a = 1-s, the mixing matrix (C0) with
#     alpha_3 = 1, and the energy (E-fin) E_3 = Re[alpha_2(q3) + alpha_2(-q3)];
#   * from mono.py: monodromy by Taylor steps along a circle around a singular point, here around z = 1, so that the
#     z = 1 Frobenius basis (set-1), which needs Im h != 0, is not used.
# Single-valuedness of Q(z, zbar) = Q^T C0 Qbar around z = 0 is built into (C0); around z = 1 it requires
#   M^T C0 Mbar = C0,
# with M the monodromy of the holomorphic set (s = 0, q2 = -h(h-1), q3) for z going counterclockwise around 1, and Mbar
# that of the antiholomorphic set (sbar = 1, qbar2 = conj(q2), qbar3 = conj(q3)) for zbar = conj(z) going clockwise.
# These are 9 linear equations for (alpha_1, alpha_2) with alpha_3 = 1; q3 is quantized where they are consistent.
# The quasimomentum follows from (Qz-symmetry) of DKKM at the fixed point z = -1 of z -> 1/z:
#   exp(i theta) = Q_{-q}(-1, -1) / Q_{q}(-1, -1), each with sigma = 1 in (C0).
# The Baxter equation in theta = z d/dz form (s general, a = 1 - s):
#   (z-1)^2 theta^3 Q + 3a(z^2-1) theta^2 Q + [3a^2(z^2+1) + q2 z] theta Q + [a^3(z^2-1) + i q3 z] Q = 0,
# i.e. z * [z(theta+a)^3 + z^{-1}(theta-a)^3 - 2 theta^3 + q2 theta + i q3] Q = 0, which is (Eq-1) at N = 3.
# All arrays carry a leading axis over the values of q3 evaluated together (one h per call).
import numpy as np
from math import comb

C0P = {1: np.array([[1, 0, 0], [0, 0, 0], [0, 0, 0]], complex),
       2: np.array([[-2, 1, 0], [1, 0, 0], [0, 0, 0]], complex),
       3: np.array([[2, -2, 0.5], [-2, 1, 0], [0.5, 0, 0]], complex)}


def _smul(u, v):
    """product of truncated series in eps (degree 2); last axis holds the coefficients of eps^0, eps^1, eps^2"""
    return np.stack([u[..., 0]*v[..., 0],
                     u[..., 0]*v[..., 1] + u[..., 1]*v[..., 0],
                     u[..., 0]*v[..., 2] + u[..., 1]*v[..., 1] + u[..., 2]*v[..., 0]], axis=-1)


def frob0(s, q2, q3, z0, logz0, nmax=160):
    """DKKM fundamental set (Q-0-h) about z = 0 in sector s, normalized as u_m(z) = 1 + O(z).
    Returns T (nq, 3, 3) with T[:, m, j] = theta^j Q_{m+1}(z0), theta = z d/dz; logz0 fixes the branch of log z0."""
    q3 = np.atleast_1d(np.asarray(q3, complex))
    nq = q3.shape[0]
    q2 = np.broadcast_to(np.asarray(q2, complex), (nq,))
    a = 1 - s
    c_pp = np.zeros((nq, 3), complex)
    c_p = np.zeros((nq, 3), complex); c_p[:, 0] = 1.0
    D = [np.zeros((nq, 3), complex) for _ in range(3)]

    def add(c, k):
        zp = z0**(a + k)
        x = a + k
        D[0][:] += c*zp
        D[1][:] += _smul(c, np.array([x, 1, 0], complex))*zp
        D[2][:] += _smul(c, np.array([x*x, 2*x, 1], complex))*zp
    add(c_p, 0)
    for k in range(1, nmax + 1):
        x1 = a + k - 1
        R1 = np.stack([-2*x1**3 + q2*x1 + 1j*q3, -6*x1**2 + q2, np.full(nq, -6.0*x1, complex)], axis=-1)
        y2 = k - 2*s
        R2 = np.array([y2**3, 3*y2**2, 3*y2], complex)
        inv0 = np.array([1.0, -3.0/k, 6.0/k**2], complex)/k**3
        c_n = -_smul(_smul(c_p, R1) + _smul(c_pp, R2), inv0)
        add(c_n, k)
        c_pp, c_p = c_p, c_n
    L1 = 1 + logz0
    ex = np.array([1, L1, L1*L1/2], complex)
    T = np.empty((nq, 3, 3), complex)
    for j in range(3):
        Dj = _smul(D[j], ex)
        T[:, 0, j] = Dj[:, 0]
        T[:, 1, j] = Dj[:, 1]
        T[:, 2, j] = 2*Dj[:, 2]
    return T


def theta_to_deriv(T, z0):
    """(Q, theta Q, theta^2 Q) -> (Q, Q', Q'') at z0"""
    Y = np.empty_like(T)
    Y[..., 0] = T[..., 0]
    Y[..., 1] = T[..., 1]/z0
    Y[..., 2] = (T[..., 2] - T[..., 1])/z0**2
    return Y


def ode_poly(a, q2, q3):
    """Baxter equation as p3 Q''' + p2 Q'' + p1 Q' + p0 Q = 0 (ascending powers of z):
    p3 = z^3 (z-1)^2, p2 = 3z^2 (z-1)[(z-1) + a(z+1)], p1 = z[(z-1)^2 + 3a(z^2-1) + 3a^2(z^2+1) + q2 z],
    p0 = a^3 (z^2-1) + i q3 z."""
    nq = q3.shape[0]
    p3 = np.array([0, 0, 0, 1, -2, 1], complex)
    p2 = np.array([0, 0, 3 - 3*a, -6, 3 + 3*a], complex)
    p1 = np.zeros((nq, 4), complex)
    p1[:, 1] = 1 - 3*a + 3*a*a
    p1[:, 2] = q2 - 2
    p1[:, 3] = 1 + 3*a + 3*a*a
    p0 = np.zeros((nq, 3), complex)
    p0[:, 0] = -a**3
    p0[:, 1] = 1j*q3
    p0[:, 2] = a**3
    return p3, p2, p1, p0


def shift_poly(p, c):
    """coefficients of p(c + t) in t"""
    n = p.shape[-1]
    out = np.zeros_like(p)
    for k in range(n):
        for j in range(k, n):
            out[..., k] = out[..., k] + p[..., j]*comb(j, k)*c**(j - k)
    return out


def taylor_step(Y, c, dt, polys, NT):
    """advance Y (nq, 3, 3) = (Q, Q', Q'') of three solutions from c to c + dt by a Taylor series of NT + 2 terms"""
    p3, p2, p1, p0 = polys
    P3 = shift_poly(p3, c); P2 = shift_poly(p2, c); P1 = shift_poly(p1, c); P0 = shift_poly(p0, c)
    nq = Y.shape[0]
    f = np.zeros((NT + 3, nq, 3), complex)
    f[0] = Y[:, :, 0]; f[1] = Y[:, :, 1]; f[2] = Y[:, :, 2]/2
    P1c = [P1[:, k][:, None] for k in range(4)]
    P0c = [P0[:, k][:, None] for k in range(3)]
    for n in range(NT):
        acc = np.zeros((nq, 3), complex)
        for k in range(1, 6):
            m = n - k + 3
            if m >= 3:
                acc += (P3[k]*(m*(m - 1)*(m - 2)))*f[m]
        for k in range(5):
            m = n - k + 2
            if m >= 2:
                acc += (P2[k]*(m*(m - 1)))*f[m]
        for k in range(4):
            m = n - k + 1
            if m >= 1:
                acc += P1c[k]*(m*f[m])
        for k in range(3):
            m = n - k
            if m >= 0:
                acc += P0c[k]*f[m]
        f[n + 3] = -acc/(P3[0]*((n + 3)*(n + 2)*(n + 1)))
    nn = np.arange(NT + 3)
    w0 = dt**nn
    w1 = np.zeros(NT + 3, complex); w1[1:] = nn[1:]*dt**(nn[1:] - 1)
    w2 = np.zeros(NT + 3, complex); w2[2:] = nn[2:]*(nn[2:] - 1)*dt**(nn[2:] - 2)
    F0 = np.tensordot(w0, f, axes=(0, 0))
    F1 = np.tensordot(w1, f, axes=(0, 0))
    F2 = np.tensordot(w2, f, axes=(0, 0))
    return np.stack([F0, F1, F2], axis=-1)


def transport(Y, pts, a, q2, q3, NT):
    polys = ode_poly(a, q2, q3)
    for c, d in zip(pts[:-1], pts[1:]):
        Y = taylor_step(Y, c, d - c, polys, NT)
    return Y


def circle(z0, centre, sign, nsteps):
    return centre + (z0 - centre)*np.exp(1j*sign*2*np.pi*np.arange(nsteps + 1)/nsteps)


class Settings:
    def __init__(self, nmax=160, nsteps=64, NT=28, z0=0.5):
        self.nmax, self.nsteps, self.NT, self.z0 = nmax, nsteps, NT, z0

    def __repr__(self):
        return 'nmax=%d nsteps=%d NT=%d z0=%g' % (self.nmax, self.nsteps, self.NT, self.z0)


DEFAULT = Settings()


def monodromies(h, q3, st=DEFAULT):
    """monodromy matrices around z = 1 of the holomorphic (ccw) and antiholomorphic (cw) DKKM sets at z0"""
    q3 = np.atleast_1d(np.asarray(q3, complex))
    nq = q3.shape[0]
    q2 = -h*(h - 1)
    hb = 1 - np.conj(h)
    q2b = -hb*(hb - 1)
    z0 = st.z0
    out = []
    for s, qq2, qq3, sign in ((0, q2, q3, +1), (1, q2b, np.conj(q3), -1)):
        T = frob0(s, np.full(nq, qq2, complex), qq3, z0, np.log(z0), st.nmax)
        Y0 = theta_to_deriv(T, z0)
        Y1 = transport(Y0, circle(z0, 1.0, sign, st.nsteps), 1 - s, np.full(nq, qq2, complex), qq3, st.NT)
        out.append(Y1 @ np.linalg.inv(Y0))
    return out[0], out[1]


def conditions(h, q3, st=DEFAULT):
    """returns A (nq, 9, 2), b (nq, 9) of the single-valuedness conditions sum_j alpha_j D_j = 0, alpha_3 = 1"""
    M, Mb = monodromies(h, q3, st)
    MT = np.swapaxes(M, -1, -2)
    D = {j: MT @ C0P[j] @ Mb - C0P[j] for j in (1, 2, 3)}
    nq = M.shape[0]
    A = np.stack([D[1].reshape(nq, 9), D[2].reshape(nq, 9)], axis=-1)
    b = -D[3].reshape(nq, 9)
    return A, b


def solve_alpha(A, b):
    """least-squares (alpha_1, alpha_2) and the residual vector; also sigma_min/sigma_max of [A | b]"""
    U, S, Vh = np.linalg.svd(A, full_matrices=False)
    Ub = np.einsum('nij,ni->nj', U.conj(), b)
    alpha = np.einsum('nji,nj->ni', Vh.conj(), Ub/S)
    r = np.einsum('nij,nj->ni', A, alpha) - b
    Ab = np.concatenate([A, b[:, :, None]], axis=-1)
    S3 = np.linalg.svd(Ab, compute_uv=False)
    return alpha, r, S3[:, -1]/S3[:, 0], S[:, -1]/S[:, 0]


def residual(h, q3, st=DEFAULT):
    """normalized residual vector r/|b|, alpha, sv ratio of [A|b], sv ratio of A"""
    A, b = conditions(h, q3, st)
    alpha, r, sv3, sv2 = solve_alpha(A, b)
    nb = np.linalg.norm(b, axis=1)
    return r/nb[:, None], alpha, sv3, sv2


def refine(h, q0, st=DEFAULT, tol=1e-13, maxit=40, rel_fd=1e-7, verbose=False):
    """Gauss-Newton on the 18 real components of the normalized residual, for an array of starting values;
    the Jacobian by forward differences in Re q3 and Im q3, all values evaluated in one batch."""
    q = np.atleast_1d(np.asarray(q0, complex)).copy()
    nq = q.shape[0]
    done = np.zeros(nq, bool)
    last_step = np.full(nq, np.inf)
    for it in range(maxit):
        act = np.where(~done)[0]
        if act.size == 0:
            break
        qa = q[act]
        d = rel_fd*np.maximum(1.0, np.abs(qa))
        batch = np.concatenate([qa, qa + d, qa + 1j*d])
        r, _, _, _ = residual(h, batch, st)
        k = act.size
        r0, rx, ry = r[:k], r[k:2*k], r[2*k:]
        F = np.concatenate([r0.real, r0.imag], axis=1)
        Jx = np.concatenate([(rx - r0).real, (rx - r0).imag], axis=1)/d[:, None]
        Jy = np.concatenate([(ry - r0).real, (ry - r0).imag], axis=1)/d[:, None]
        J = np.stack([Jx, Jy], axis=-1)
        for i in range(k):
            step, *_ = np.linalg.lstsq(J[i], -F[i], rcond=None)
            dq = step[0] + 1j*step[1]
            lim = 0.25*max(abs(qa[i]), 0.2)
            if abs(dq) > lim:
                dq *= lim/abs(dq)
            q[act[i]] = qa[i] + dq
            last_step[act[i]] = abs(dq)
            if abs(dq) < tol*max(1.0, abs(qa[i])):
                done[act[i]] = True
        if verbose:
            print('it', it, 'active', k, flush=True)
    r, alpha, sv3, sv2 = residual(h, q, st)
    return q, np.linalg.norm(r, axis=1), sv3, last_step


def energy(h, q3, st=DEFAULT):
    """E_3 = Re[alpha_2(q3) + alpha_2(-q3)] (E-fin) and the residual norms at q3 and -q3"""
    q3 = np.atleast_1d(np.asarray(q3, complex))
    k = q3.shape[0]
    r, alpha, sv3, _ = residual(h, np.concatenate([q3, -q3]), st)
    E = (alpha[:k, 1] + alpha[k:, 1]).real
    rn = np.linalg.norm(r, axis=1)
    return E, rn[:k], rn[k:], alpha[:k], alpha[k:]


def q_at_minus_one(h, q3, alpha, st=DEFAULT, nline=20):
    """Q(z, zbar) = Q^T C0(alpha) Qbar at z = zbar = -1 on the physical sheet (log z = i pi, log zbar = -i pi),
    with sigma = 1, from the z = 0 series at -1/2 and Taylor steps along the real axis to -1"""
    q3 = np.atleast_1d(np.asarray(q3, complex))
    nq = q3.shape[0]
    q2 = -h*(h - 1)
    hb = 1 - np.conj(h)
    q2b = -hb*(hb - 1)
    z0 = -0.5
    vals = []
    pts = np.linspace(-0.5, -1.0, nline + 1).astype(complex)
    for s, qq2, qq3, br in ((0, q2, q3, +1), (1, q2b, np.conj(q3), -1)):
        T = frob0(s, np.full(nq, qq2, complex), qq3, z0, np.log(0.5) + br*1j*np.pi, st.nmax)
        Y = theta_to_deriv(T, z0)
        Y = transport(Y, pts, 1 - s, np.full(nq, qq2, complex), qq3, st.NT)
        vals.append(Y[:, :, 0])
    C = alpha[:, 0, None, None]*C0P[1] + alpha[:, 1, None, None]*C0P[2] + C0P[3]
    return np.einsum('ni,nij,nj->n', vals[0], C, vals[1])


def quasimomentum(h, q3, st=DEFAULT):
    """exp(i theta) = Q_{-q}(-1)/Q_{q}(-1); returns theta in units of 2 pi/3 and |exp(i theta)|"""
    q3 = np.atleast_1d(np.asarray(q3, complex))
    k = q3.shape[0]
    qq = np.concatenate([q3, -q3])
    r, alpha, sv3, _ = residual(h, qq, st)
    Qv = q_at_minus_one(h, qq, alpha, st)
    ratio = Qv[k:]/Qv[:k]
    return np.angle(ratio)/(2*np.pi/3), np.abs(ratio)


def E_blv(nu):
    """E_3 of the BLV state, 8 Re[psi(1 + i nu) - psi(1)]"""
    import mpmath as mp
    return float(8*mp.re(mp.digamma(1 + 1j*mp.mpf(nu)) - mp.digamma(1)))


==> anc/10_three_gluon_levels/bax3_mp.py <==
# bax3.py in mpmath, one value of q3 at a time: the DKKM series (Q-0-h) about z = 0 with the mixing matrix (C0),
# alpha_3 = 1, and the monodromy around z = 1 by Taylor steps (holomorphic set counterclockwise, antiholomorphic set
# clockwise); conditions M^T C0 Mbar = C0 (9 equations for alpha_1, alpha_2). Valid at every nu, in particular at
# h = 1 itself, where the z = 1 set of DKKM (dkkm_mp.py) degenerates. Used to carry levels found at small nu to
# nu = 0 and to check them there at 40 digits.
import mpmath as mp
from math import comb

C0P = {1: [[1, 0, 0], [0, 0, 0], [0, 0, 0]],
       2: [[-2, 1, 0], [1, 0, 0], [0, 0, 0]],
       3: [[2, -2, mp.mpf(1)/2], [-2, 1, 0], [mp.mpf(1)/2, 0, 0]]}


class ST:
    def __init__(self, dps=40, nmax=220, nsteps=48, NT=50, z0='0.5'):
        self.dps, self.nmax, self.nsteps, self.NT, self.z0 = dps, nmax, nsteps, NT, z0

    def __repr__(self):
        return 'dps=%d nmax=%d nsteps=%d NT=%d z0=%s' % (self.dps, self.nmax, self.nsteps, self.NT, self.z0)


def _smul(u, v):
    return [u[0]*v[0], u[0]*v[1] + u[1]*v[0], u[0]*v[2] + u[1]*v[1] + u[2]*v[0]]


def frob0(s, q2, q3, z0, logz0, nmax):
    """T[m][j] = theta^j Q_{m+1}(z0) for the DKKM set (Q-0-h), any complex z0 with |z0| < 1 and branch logz0"""
    a = 1 - s
    I = mp.mpc(0, 1)
    c_pp = [mp.mpc(0)]*3
    c_p = [mp.mpc(1), mp.mpc(0), mp.mpc(0)]
    D = [[mp.mpc(0)]*3 for _ in range(3)]
    zp = mp.mpc(z0)**a
    for k in range(0, nmax + 1):
        if k > 0:
            x1 = a + k - 1
            R1 = [-2*x1**3 + q2*x1 + I*q3, -6*x1**2 + q2, mp.mpf(-6*x1)]
            y2 = k - 2*s
            R2 = [mp.mpf(y2)**3, mp.mpf(3*y2*y2), mp.mpf(3*y2)]
            kk = mp.mpf(k)
            inv0 = [1/kk**3, -3/kk**4, 6/kk**5]
            r1 = _smul(c_p, R1); r2 = _smul(c_pp, R2)
            c_n = _smul([r1[i] + r2[i] for i in range(3)], inv0)
            c_n = [-v for v in c_n]
            c_pp, c_p = c_p, c_n
            zp = zp*z0
        x = a + k
        c = c_p
        D[0] = [D[0][i] + c[i]*zp for i in range(3)]
        t1 = _smul(c, [mp.mpf(x), 1, 0])
        D[1] = [D[1][i] + t1[i]*zp for i in range(3)]
        t2 = _smul(c, [mp.mpf(x*x), mp.mpf(2*x), 1])
        D[2] = [D[2][i] + t2[i]*zp for i in range(3)]
    L1 = 1 + logz0
    ex = [mp.mpf(1), L1, L1*L1/2]
    T = [[None]*3 for _ in range(3)]
    for j in range(3):
        Dj = _smul(D[j], ex)
        T[0][j], T[1][j], T[2][j] = Dj[0], Dj[1], 2*Dj[2]
    return T


def theta_to_deriv(T, z0):
    return [[row[0], row[1]/z0, (row[2] - row[1])/z0**2] for row in T]


def ode_poly(a, q2, q3):
    I = mp.mpc(0, 1)
    p3 = [0, 0, 0, 1, -2, 1]
    p2 = [0, 0, 3 - 3*a, -6, 3 + 3*a]
    p1 = [0, 1 - 3*a + 3*a*a, q2 - 2, 1 + 3*a + 3*a*a]
    p0 = [-a**3, I*q3, a**3]
    return p3, p2, p1, p0


def shift_poly(p, c):
    n = len(p)
    return [sum(p[j]*comb(j, k)*c**(j - k) for j in range(k, n)) for k in range(n)]


def taylor_step(Y, c, dt, polys, NT):
    p3, p2, p1, p0 = polys
    P3 = shift_poly(p3, c); P2 = shift_poly(p2, c); P1 = shift_poly(p1, c); P0 = shift_poly(p0, c)
    terms = []       # (index offset relative to n, coefficient factor function) precomputed per n below
    out = []
    inv = 1/P3[0]
    for sol in Y:
        f = [sol[0], sol[1], sol[2]/2]
        for n in range(NT):
            acc = mp.mpc(0)
            for k in range(1, 6):
                m = n - k + 3
                if m >= 3:
                    acc += P3[k]*(m*(m - 1)*(m - 2))*f[m]
            for k in range(5):
                m = n - k + 2
                if m >= 2:
                    acc += P2[k]*(m*(m - 1))*f[m]
            for k in range(4):
                m = n - k + 1
                if m >= 1:
                    acc += P1[k]*m*f[m]
            for k in range(3):
                m = n - k
                if m >= 0:
                    acc += P0[k]*f[m]
            f.append(-acc*inv/((n + 3)*(n + 2)*(n + 1)))
        F0 = F1 = F2 = mp.mpc(0)
        pw = mp.mpc(1)
        pws = [pw]
        for n in range(1, len(f)):
            pw = pw*dt
            pws.append(pw)
        for n in range(len(f)):
            F0 += f[n]*pws[n]
            if n >= 1:
                F1 += n*f[n]*pws[n - 1]
            if n >= 2:
                F2 += n*(n - 1)*f[n]*pws[n - 2]
        out.append([F0, F1, F2])
    return out


def transport(Y, pts, a, q2, q3, NT):
    polys = ode_poly(a, q2, q3)
    for c, d in zip(pts[:-1], pts[1:]):
        Y = taylor_step(Y, c, d - c, polys, NT)
    return Y


def monodromies(h, q3, st):
    h = mp.mpc(h); q3 = mp.mpc(q3)
    q2 = -h*(h - 1)
    hb = 1 - mp.conj(h)
    q2b = -hb*(hb - 1)
    z0 = mp.mpf(st.z0)
    out = []
    for s, qq2, qq3, sign in ((0, q2, q3, 1), (1, q2b, mp.conj(q3), -1)):
        T = frob0(s, qq2, qq3, z0, mp.log(z0), st.nmax)
        Y0 = theta_to_deriv(T, z0)
        pts = [1 + (z0 - 1)*mp.expjpi(sign*2*mp.mpf(k)/st.nsteps) for k in range(st.nsteps + 1)]
        pts[-1] = mp.mpc(z0)
        Y1 = transport(Y0, pts, 1 - s, qq2, qq3, st.NT)
        out.append(mp.matrix(Y1)*mp.inverse(mp.matrix(Y0)))
    return out[0], out[1]


def conditions(h, q3, st):
    M, Mb = monodromies(h, q3, st)
    D = {j: M.T*mp.matrix(C0P[j])*Mb - mp.matrix(C0P[j]) for j in (1, 2, 3)}
    A = mp.matrix(9, 2)
    b = mp.matrix(9, 1)
    for i in range(3):
        for k in range(3):
            A[3*i + k, 0] = D[1][i, k]
            A[3*i + k, 1] = D[2][i, k]
            b[3*i + k] = -D[3][i, k]
    return A, b


def lsq(A, b):
    AH = A.H
    alpha = mp.lu_solve(AH*A, AH*b)
    r = A*alpha - b
    return alpha, r/mp.norm(b)


def evaluate(h, q3, st):
    with mp.workdps(st.dps):
        A, b = conditions(h, q3, st)
        alpha, r = lsq(A, b)
        return alpha, r, A, b


def refine(h, q0, st, tol=None, maxit=25, verbose=False):
    with mp.workdps(st.dps):
        tol = tol if tol is not None else mp.mpf(10)**(-(st.dps*2)//3)
        q = mp.mpc(q0)
        dlt = mp.mpf(10)**(-(st.dps//2))
        for it in range(maxit):
            _, r0, _, _ = evaluate(h, q, st)
            d = dlt*max(1, abs(q))
            _, rx, _, _ = evaluate(h, q + d, st)
            _, ry, _, _ = evaluate(h, q + mp.mpc(0, 1)*d, st)
            n = r0.rows
            J = mp.matrix(2*n, 2); F = mp.matrix(2*n, 1)
            for i in range(n):
                F[i] = mp.re(r0[i]); F[i + n] = mp.im(r0[i])
                J[i, 0] = mp.re(rx[i] - r0[i])/d; J[i + n, 0] = mp.im(rx[i] - r0[i])/d
                J[i, 1] = mp.re(ry[i] - r0[i])/d; J[i + n, 1] = mp.im(ry[i] - r0[i])/d
            step = mp.lu_solve(J.T*J, -(J.T*F))
            dq = mp.mpc(step[0], step[1])
            lim = max(abs(q), mp.mpf('0.2'))/4
            if abs(dq) > lim:
                dq *= lim/abs(dq)
            q = q + dq
            if verbose:
                print('   it', it, mp.nstr(q, 25), '|r|', mp.nstr(mp.norm(r0), 3), flush=True)
            if abs(dq) < tol*max(1, abs(q)):
                break
        _, r, _, _ = evaluate(h, q, st)
        return q, mp.norm(r), it


def q_at_minus_one(h, q3, alpha, st, nline=20):
    h = mp.mpc(h); q3 = mp.mpc(q3)
    q2 = -h*(h - 1)
    hb = 1 - mp.conj(h)
    q2b = -hb*(hb - 1)
    z0 = mp.mpf('-0.5')
    pts = [z0 - mp.mpf(k)/(2*nline) for k in range(nline + 1)]
    vals = []
    for s, qq2, qq3, br in ((0, q2, q3, 1), (1, q2b, mp.conj(q3), -1)):
        T = frob0(s, qq2, qq3, z0, mp.log(mp.mpf('0.5')) + br*mp.pi*mp.mpc(0, 1), st.nmax)
        Y = theta_to_deriv(T, z0)
        Y = transport(Y, pts, 1 - s, qq2, qq3, st.NT)
        vals.append([row[0] for row in Y])
    C = mp.matrix(C0P[3]) + alpha[0]*mp.matrix(C0P[1]) + alpha[1]*mp.matrix(C0P[2])
    return sum(vals[0][i]*C[i, k]*vals[1][k] for i in range(3) for k in range(3))


def props(h, q3, st, theta=True):
    """E_3 = Re[alpha_2(q3) + alpha_2(-q3)], quasimomentum from (Qz-symmetry) at z = -1, residual norms"""
    with mp.workdps(st.dps):
        al, r, _, _ = evaluate(h, q3, st)
        alm, rm, _, _ = evaluate(h, -mp.mpc(q3), st)
        out = dict(E=mp.re(al[1] + alm[1]), res=mp.norm(r), res_minus=mp.norm(rm))
        if theta:
            Qp = q_at_minus_one(h, q3, al, st)
            Qm = q_at_minus_one(h, -mp.mpc(q3), alm, st)
            eith = Qm/Qp
            out.update(theta=mp.arg(eith)/(2*mp.pi/3), mod=abs(eith))
        return out


==> anc/10_three_gluon_levels/beyond_nu3.py <==
# Beyond the plotted range: the theta = 0 level that starts at q3 = 1.36802 (nu = 0), continued in double precision
# (dkkm_np.py, matching method, well conditioned at nu >= 1) from its root at nu = 1.5 (scan_nu_1.5_output.txt) to
# nu = 5 in steps of 0.01, with its gap [E3 - E_BLV]/4; the zero of the gap is located by linear interpolation and
# checked at 30 digits (dkkm_mp.py) at the two bracketing values of nu.
# Run: python3 -I beyond_nu3.py > beyond_nu3_output.txt
import os, sys, json
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np
import mpmath as mp
import dkkm_np as N
import dkkm_mp as D
import bax3 as B

q = np.array([2.23465439 + 0.96430892j])
hist = [q.copy()]
nus = np.round(np.arange(1.5, 5.0001, 0.01), 4)
rows = []
for k, nu in enumerate(nus):
    pred = 2*hist[-1] - hist[-2] if k >= 2 else hist[-1]
    q, rn, sv = N.refine(1 + 1j*nu, pred, nmax=240)
    E, th, mod, r1, r2 = N.props(1 + 1j*nu, q, nmax=240)
    gap = (E[0] - B.E_blv(nu))/4
    hist.append(q.copy())
    rows.append((nu, q[0], E[0], th[0], rn[0], gap))
for r in rows:
    if abs(r[0]*4 - round(r[0]*4)) < 1e-6:
        print(json.dumps(dict(nu=float(r[0]), q3=[float(r[1].real), float(r[1].imag)], E3=float(r[2]), theta=float(r[3]), resid=float(r[4]), gap=float(r[5]))))
sc = [i for i in range(len(rows) - 1) if rows[i][5]*rows[i + 1][5] < 0]
print('# sign changes of the gap (double precision): %s' % [(float(rows[i][0]), float(rows[i + 1][0])) for i in sc])
st = D.MP(dps=30, nmax=200)
for i in sc:
    out = []
    for j in (i, i + 1):
        nu, qd = rows[j][0], rows[j][1]
        with mp.workdps(30):
            h = mp.mpc(1, mp.mpf('%.6f' % float(nu)))
            qm, rn, it = D.refine(h, mp.mpc(qd), st)
            p = D.props(h, qm, st)
            eb = 8*mp.re(mp.digamma(1 + mp.mpc(0, 1)*mp.mpf('%.6f' % float(nu))) - mp.digamma(1))
            g = (p['E'] - eb)/4
            out.append((float(nu), g))
            print(json.dumps(dict(check_nu=float(nu), q3=[mp.nstr(mp.re(qm), 18), mp.nstr(mp.im(qm), 18)], log10_res=float(mp.log10(rn)),
                                  theta=float(p['theta']), gap_30digits=mp.nstr(g, 14), gap_double=float(rows[j][5]))))
    (n1, g1), (n2, g2) = out
    print('# zero of the gap by linear interpolation of the 30-digit values: nu = %s' % mp.nstr(n1 + (n2 - n1)*g1/(g1 - g2), 6))


==> anc/10_three_gluon_levels/beyond_nu3_output.txt <==
{"nu": 1.5, "q3": [2.234654386033253, 0.9643089214714299], "E3": 10.276086737993523, "theta": 3.0737687716859153e-15, "resid": 7.927066725171757e-16, "gap": 0.5251944742441408}
{"nu": 1.75, "q3": [2.539558686459867, 1.2595620040568485], "E3": 10.848792568637721, "theta": 2.0174089956628613e-14, "resid": 5.020086204297797e-16, "gap": 0.38190518381244765}
{"nu": 2.0, "q3": [2.8868228853493165, 1.6109947594751661], "E3": 11.427595343755383, "theta": -1.5106783387573033e-14, "resid": 1.1773482657355335e-15, "gap": 0.27328447538782497}
{"nu": 2.25, "q3": [3.274813192674502, 2.023159069672012], "E3": 12.00223311959147, "theta": -4.2654027036234635e-15, "resid": 7.938281657696581e-16, "gap": 0.19061219320818878}
{"nu": 2.5, "q3": [3.7017527546644824, 2.4996175251425616], "E3": 12.565712324721606, "theta": -3.860411516653671e-15, "resid": 9.719228475125807e-16, "gap": 0.12728107389577836}
{"nu": 2.75, "q3": [4.165752122830971, 3.042959323602815], "E3": 13.1134162701738, "theta": 3.227184814274116e-14, "resid": 6.83994042149507e-16, "gap": 0.07836897480822458}
{"nu": 3.0, "q3": [4.664859930582021, 3.6548603439382448], "E3": 13.642442649521554, "theta": -4.709422222445542e-14, "resid": 8.745946717079708e-16, "gap": 0.04021791115702111}
{"nu": 3.25, "q3": [5.197126840854934, 4.336190332288302], "E3": 14.15113275999986, "theta": -9.377676648957271e-14, "resid": 1.0485366059539706e-15, "gap": 0.010105813695435284}
{"nu": 3.5, "q3": [5.760673057025257, 5.087159628200498], "E3": 14.63873740842044, "theta": -1.9476664161959585e-13, "resid": 1.0940110738065057e-15, "gap": -0.01399418436489075}
{"nu": 3.75, "q3": [6.353749120283402, 5.907488755010901], "E3": 15.105172836921314, "theta": -2.9742683788591895e-13, "resid": 1.0644574764500206e-15, "gap": -0.033589034991510225}
{"nu": 4.0, "q3": [6.974781568570342, 6.7965795382366085], "E3": 15.550834651803772, "theta": 8.144845637454739e-13, "resid": 8.752648208478853e-16, "gap": -0.049795242695415354}
{"nu": 4.25, "q3": [7.622398809028665, 7.753667692737238], "E3": 15.976450864866226, "theta": 2.6270152678862273e-12, "resid": 2.3055777712732987e-15, "gap": -0.06343631928623061}
{"nu": 4.5, "q3": [8.295437008156485, 8.777943127326802], "E3": 16.382964318602873, "theta": 2.704921822507696e-12, "resid": 3.1604661969598572e-15, "gap": -0.07511715115447526}
{"nu": 4.75, "q3": [8.992929490742908, 9.86863275895743], "E3": 16.77143984649154, "theta": -5.3851764501217695e-12, "resid": 1.110901433904783e-15, "gap": -0.0852809583454901}
{"nu": 5.0, "q3": [9.714085127192156, 11.025048287578418], "E3": 17.142993479769416, "theta": 1.75083096108272e-11, "resid": 3.5051760973518032e-15, "gap": -0.09425264909220488}
# sign changes of the gap (double precision): [(3.34, 3.35)]
{"check_nu": 3.34, "q3": ["5.39649480014936424", "4.59852270758694102"], "log10_res": -29.96964298059824, "theta": -3.4249391648160126e-29, "gap_30digits": "0.0008255747540462", "gap_double": 0.0008255747539847036}
{"check_nu": 3.35, "q3": ["5.41889327638291114", "4.62822789498719579"], "log10_res": -30.013131241424077, "theta": 1.598269393110294e-29, "gap_30digits": "-0.00016117051455161", "gap_double": -0.00016117051464892285}
# zero of the gap by linear interpolation of the 30-digit values: nu = 3.34837


==> anc/10_three_gluon_levels/check_nu3_monodromy.py <==
# Independent check at large nu of the nearest theta = 0 level with the monodromy formulation (bax3_mp.py, 50 digits,
# 260 series terms, 96 Taylor steps of 60 terms): at nu = 3 and at nu = 3.34, 3.35 (bracketing the crossing found by
# beyond_nu3.py), Gauss-Newton from the root of the matching method, then E3, quasimomentum and gap.
# Run: python3 -I check_nu3_monodromy.py > check_nu3_monodromy_output.txt
import os, sys, json
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import mpmath as mp
import bax3_mp as BM

ST = BM.ST(dps=50, nmax=260, nsteps=96, NT=60)
pts = []
for l in open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'beyond_nu3_output.txt')):
    if l.startswith('{'):
        d = json.loads(l)
        if 'nu' in d and abs(d['nu'] - 3.0) < 1e-9:
            pts.append(('3.0', complex(*d['q3'])))
        if 'check_nu' in d:
            pts.append(('%.2f' % d['check_nu'], complex(float(d['q3'][0]), float(d['q3'][1]))))
for nu_s, q0 in pts:
    with mp.workdps(ST.dps):
        nu = mp.mpf(nu_s)
        q, rn, it = BM.refine(mp.mpc(1, nu), mp.mpc(q0), ST)
        p = BM.props(mp.mpc(1, nu), q, ST)
        eb = 8*mp.re(mp.digamma(1 + mp.mpc(0, 1)*nu) - mp.digamma(1))
        print(json.dumps(dict(nu=nu_s, q3=[mp.nstr(mp.re(q), 25), mp.nstr(mp.im(q), 25)], log10_res=float(mp.log10(rn)),
                              iterations=it, E3=mp.nstr(p['E'], 20), E_blv=mp.nstr(eb, 20), gap=mp.nstr((p['E'] - eb)/4, 16),
                              theta=mp.nstr(p['theta'], 10), mod_eith=mp.nstr(p['mod'], 10), dq_from_matching=float(abs(q - mp.mpc(q0))))), flush=True)


==> anc/10_three_gluon_levels/check_nu3_monodromy_output.txt <==
{"nu": "3.0", "q3": ["4.664859930581916021818399", "3.654860343938250007335618"], "log10_res": -43.369112537361865, "iterations": 24, "E3": "13.642442649521489175", "E_blv": "13.481571004893469931", "gap": "0.04021791115700481", "theta": "2.829244007e-27", "mod_eith": "1.0", "dq_from_matching": 1.0519443961631191e-13}
{"nu": "3.34", "q3": ["5.396494800149364256183733", "4.598522707586941024620777"], "log10_res": -36.40814293329097, "iterations": 24, "E3": "14.329116013992586313", "E_blv": "14.325813714976401517", "gap": "0.0008255747540461989", "theta": "9.507642367e-18", "mod_eith": "1.0", "dq_from_matching": 3.5235383195808253e-17}
{"nu": "3.35", "q3": ["5.418893276382911197379823", "4.628227894987195803643536"], "log10_res": -36.00304055074581, "iterations": 24, "E3": "14.348722254472273967", "E_blv": "14.34936693653048038", "gap": "-0.0001611705145516031", "theta": "2.809418709e-17", "mod_eith": "1.0", "dq_from_matching": 4.806434805209589e-16}


==> anc/10_three_gluon_levels/compare_tables.py <==
# Comparison at nu = 0 (h = 1) of the levels of levels_nu0.py and levels_nu0_inner.py with
#   Table I of the paper (its printed values, typed into the dictionary tab_values below), and
#   hep-th/0204124 (DKKM), Table 4 (N = 3, row n_h = 1: q3 = .3315, E3 = 1.5368, l = 1; descendant E_{3,d} = 0, l_d = 0)
#   and Table 5 (N = 4, row n_h = 1, descendant columns: q_{3,d} = 1.3659, E_{4,d} = 8.1080, l_d = 2; the N = 4
#   descendant has the energy and q3 of its N = 3 ancestor with exp(i theta_3) = 1, DKKM Sec. 5.5).
# DKKM state that the table digits are truncated (footnote to their Table 1). At the printed q3 = 1.3659 and 0.3315
# the program evaluates the conditions at h = 1 (bax3_mp.py, 40 digits) and the energy formula E-fin with the
# least-squares alpha there.
# Run: python3 -I compare_tables.py > compare_tables_output.txt
import os, sys, json, re
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import mpmath as mp
import bax3_mp as BM

tab_values = dict(q3_a='0.33155', omega_a='0.38427', q3re_b='0.47285', q3im_b='0.72552',
                  omega_b='1.60466', q3_c='1.36802', omega_c='2.02888', q3im_d='2.20681', omega_d='2.52885')
ST = BM.ST(dps=40, nmax=220, nsteps=48, NT=50)

levels = []
for fn in ('levels_nu0_output.txt', 'levels_nu0_inner_output.txt'):
    p = os.path.join(HERE, fn)
    if os.path.exists(p):
        for l in open(p):
            if l.startswith('{') and '"q0"' in l:
                d = json.loads(l)
                levels.append(d)
levels.sort(key=lambda d: d['abs_q0'])
print('# levels at h = 1 (40 digits), omega = -E3/4 in units of abar_s, theta in units of 2 pi/3')
for d in levels:
    print('  q3 = %+.14f %+.14f i   |q3| = %.6f   E3 = %.16f   omega = %.11f   theta = %+d'
          % (float(d['q0'][0]), float(d['q0'][1]), d['abs_q0'], float(d['E0']), float(d['omega0']), round(d['theta0'])))


def find(qre, qim):
    # the stored representative may be the mirror -q3 or the conjugate of the printed value
    def dist(d):
        z = complex(float(d['q0'][0]), float(d['q0'][1]))
        t = complex(qre, qim)
        return min(abs(z - t), abs(z + t), abs(z - t.conjugate()), abs(z + t.conjugate()))
    return min(levels, key=dist)


print('# the table of levels of the paper against these values (the table prints 5 decimals)')
rows = [('q3_a', None, 'omega_a'), ('q3re_b', 'q3im_b', 'omega_b'),
        ('q3_c', None, 'omega_c'), (None, 'q3im_d', 'omega_d')]
for re_m, im_m, om_m in rows:
    qre = float(tab_values[re_m]) if re_m else 0.0
    qim = float(tab_values[im_m]) if im_m else 0.0
    d = find(qre, qim)
    q = complex(float(d['q0'][0]), float(d['q0'][1]))
    q = complex(abs(q.real), abs(q.imag))
    om = -float(d['E0'])/4
    print(json.dumps(dict(paper_q3=[qre, qim], paper_omega=-float(tab_values[om_m]), here_q3=[q.real, q.imag], here_omega=om,
                          q3_rounded_5=[round(abs(q.real), 5), round(abs(q.imag), 5)], omega_rounded_5=round(om, 5),
                          agree_at_printed_digits=bool(round(abs(q.real), 5) == qre and round(abs(q.imag), 5) == qim
                                                       and abs(round(om, 5) + float(tab_values[om_m])) < 1e-9))))
print('# hep-th/0204124, Table 4 (N = 3, n_h = 1) and Table 5 (N = 4, n_h = 1, descendant columns)')
for lab, qp, Ep, qre in (('Table 4, n_h = 1', '0.3315', '1.5368', 0.3316), ('Table 5, n_h = 1, descendant', '1.3659', '8.1080', 1.368)):
    d = find(qre, 0.0)
    with mp.workdps(ST.dps):
        q = mp.mpc(mp.mpf(d['q0'][0]), mp.mpf(d['q0'][1]))
        E = mp.mpf(d['E0'])
        al, r, A, b = BM.evaluate(1, mp.mpf(qp), ST)
        alm, rm, _, _ = BM.evaluate(1, -mp.mpf(qp), ST)
        S = mp.svd_c(mp.matrix([[A[i, 0], A[i, 1], b[i]] for i in range(9)]), compute_uv=False)
        Ealpha = mp.re(al[1] + alm[1])
        al0, r0, A0, b0 = BM.evaluate(1, q, ST)
        S0 = mp.svd_c(mp.matrix([[A0[i, 0], A0[i, 1], b0[i]] for i in range(9)]), compute_uv=False)
    print(json.dumps(dict(table=lab, printed_q3=qp, printed_E=Ep, here_q3=mp.nstr(q, 15), here_E3=mp.nstr(E, 15),
                          here_omega=mp.nstr(-E/4, 10), printed_omega=mp.nstr(-mp.mpf(Ep)/4, 6),
                          dq3=mp.nstr(mp.re(q) - mp.mpf(qp), 4), dE3=mp.nstr(E - mp.mpf(Ep), 4),
                          rel_dE3=mp.nstr((E - mp.mpf(Ep))/E, 3),
                          here_truncated_to_printed_digits=[mp.nstr(mp.floor(mp.re(q)*10**4)/10**4, 5), mp.nstr(mp.floor(E*10**4)/10**4, 5)],
                          at_printed_q3_normalized_residual=mp.nstr(mp.norm(r), 3),
                          at_printed_q3_svratio=mp.nstr(S[S.rows - 1]/S[0], 3),
                          at_root_svratio=mp.nstr(S0[S0.rows - 1]/S0[0], 3),
                          E3_from_least_squares_alpha_at_printed_q3=mp.nstr(Ealpha, 8))))


==> anc/10_three_gluon_levels/compare_tables_output.txt <==
# levels at h = 1 (40 digits), omega = -E3/4 in units of abar_s, theta in units of 2 pi/3
  q3 = +0.33155402856951 -0.00000000000000 i   |q3| = 0.331554   E3 = 1.5370810031239668   omega = -0.38427025078   theta = +1
  q3 = +0.47285041882781 -0.72551508011928 i   |q3| = 0.866002   E3 = 6.4186366393495309   omega = -1.60465915984   theta = -1
  q3 = +0.47285041882781 +0.72551508011928 i   |q3| = 0.866002   E3 = 6.4186366393495309   omega = -1.60465915984   theta = -1
  q3 = +1.36801976635634 +0.00000000000000 i   |q3| = 1.368020   E3 = 8.1155173330199144   omega = -2.02887933325   theta = +0
  q3 = -0.00000000000000 -2.20681480597670 i   |q3| = 2.206815   E3 = 10.1153943171339549   omega = -2.52884857928   theta = +0
  q3 = +1.88714748354361 -1.67711755493571 i   |q3| = 2.524688   E3 = 10.6295452219025108   omega = -2.65738630548   theta = +1
  q3 = +1.88714748354361 +1.67711755493571 i   |q3| = 2.524688   E3 = 10.6295452219025108   omega = -2.65738630548   theta = +1
  q3 = +3.54395444095623 -0.00000000000000 i   |q3| = 3.543954   E3 = 11.9782551529833530   omega = -2.99456378825   theta = -1
  q3 = +1.57792250217599 -4.38924133615778 i   |q3| = 4.664255   E3 = 13.0903354642383913   omega = -3.27258386606   theta = -1
  q3 = +1.57792250217599 +4.38924133615778 i   |q3| = 4.664255   E3 = 13.0903354642383913   omega = -3.27258386606   theta = -1
  q3 = +4.60619132213344 -2.95330507736995 i   |q3| = 5.471655   E3 = 13.7233475634215498   omega = -3.43083689086   theta = +0
  q3 = +4.60619132213344 +2.95330507736995 i   |q3| = 5.471655   E3 = 13.7233475634215498   omega = -3.43083689086   theta = +0
  q3 = +7.20487011253600 -0.00000000000000 i   |q3| = 7.204870   E3 = 14.8234012180632000   omega = -3.70585030452   theta = +1
# the table of levels of the paper against these values (the table prints 5 decimals)
{"paper_q3": [0.33155, 0.0], "paper_omega": -0.38427, "here_q3": [0.33155402856950905, 8.73868338691542e-41], "here_omega": -0.3842702507809917, "q3_rounded_5": [0.33155, 0.0], "omega_rounded_5": -0.38427, "agree_at_printed_digits": true}
{"paper_q3": [0.47285, 0.72552], "paper_omega": -1.60466, "here_q3": [0.47285041882780615, 0.72551508011928], "here_omega": -1.6046591598373827, "q3_rounded_5": [0.47285, 0.72552], "omega_rounded_5": -1.60466, "agree_at_printed_digits": true}
{"paper_q3": [1.36802, 0.0], "paper_omega": -2.02888, "here_q3": [1.3680197663563365, 3.3896957828170888e-37], "here_omega": -2.0288793332549786, "q3_rounded_5": [1.36802, 0.0], "omega_rounded_5": -2.02888, "agree_at_printed_digits": true}
{"paper_q3": [0.0, 2.20681], "paper_omega": -2.52885, "here_q3": [3.0819258627726334e-34, 2.2068148059766997], "here_omega": -2.5288485792834887, "q3_rounded_5": [0.0, 2.20681], "omega_rounded_5": -2.52885, "agree_at_printed_digits": true}
# hep-th/0204124, Table 4 (N = 3, n_h = 1) and Table 5 (N = 4, n_h = 1, descendant columns)
{"table": "Table 4, n_h = 1", "printed_q3": "0.3315", "printed_E": "1.5368", "here_q3": "(0.331554028569509 - 8.73868338691542e-41j)", "here_E3": "1.53708100312397", "here_omega": "-0.3842702508", "printed_omega": "-0.3842", "dq3": "5.403e-5", "dE3": "0.000281", "rel_dE3": "0.000183", "here_truncated_to_printed_digits": ["0.3315", "1.537"], "at_printed_q3_normalized_residual": "3.42e-6", "at_printed_q3_svratio": "8.9e-7", "at_root_svratio": "3.18e-33", "E3_from_least_squares_alpha_at_printed_q3": "1.5361175"}
{"table": "Table 5, n_h = 1, descendant", "printed_q3": "1.3659", "printed_E": "8.1080", "here_q3": "(1.36801976635634 + 3.38969578281709e-37j)", "here_E3": "8.11551733301992", "here_omega": "-2.028879333", "printed_omega": "-2.027", "dq3": "0.00212", "dE3": "0.007517", "rel_dE3": "0.000926", "here_truncated_to_printed_digits": ["1.368", "8.1155"], "at_printed_q3_normalized_residual": "4.25e-8", "at_printed_q3_svratio": "4.42e-9", "at_root_svratio": "7.85e-36", "E3_from_least_squares_alpha_at_printed_q3": "8.1091128"}


==> anc/10_three_gluon_levels/derive_q3_ode.py <==
# Derives with SymPy the third-order differential equation of the second method of Appendix sm:methods of the
# paper. The operator q_3 = i^3 z12 z23 z31 d/dz1 d/dz2 d/dz3 acts on Psi = w^h F(x), w = z31/(z10 z30),
# x = z12 z30/(z10 z32), and the result is divided by w^h. At z0 = 0, z1 = 1 and three values of z3 the program
# writes z2 through x (printed as X) and prints z3, the coefficients of F''' and F'', the coefficient of F' and the
# remaining term. They do not depend on z3, so q_3 Psi = q3 Psi is the equation
#     x^2(x-1)^2 F''' + x(x-1)((h+4)x+h-2) F'' + (h+1) x (2x+h-2) F' + i q3 F = 0
# that q3_ode_coefficients.py holds.
# Run: python3 -I derive_q3_ode.py > derive_q3_ode_output.txt
import sympy as sp
z0,z1,z2,z3,h,X=sp.symbols('z0 z1 z2 z3 h X')
F=sp.Function('F')
w=(z3-z1)/((z1-z0)*(z3-z0))
x=(z1-z2)*(z3-z0)/((z1-z0)*(z3-z2))
Psi=w**h*F(x)
expr=sp.I**3*(z1-z2)*(z2-z3)*(z3-z1)*sp.diff(Psi,z1,z2,z3)/w**h
for z3v in (3,5,sp.Rational(-7,2)):
    z2sol=sp.solve(sp.Eq(x.subs({z0:0,z1:1,z3:z3v}),X),z2)[0]
    e2=sp.simplify(expr.subs({z0:0,z1:1,z3:z3v}).subs(z2,z2sol).doit())
    cs=[sp.factor(sp.simplify(sp.expand(e2).coeff(sp.Derivative(F(X),(X,k))))) for k in (3,2)]
    c1=sp.factor(sp.simplify(sp.expand(e2).coeff(sp.Derivative(F(X),X))))
    c0=sp.factor(sp.simplify(sp.expand(e2).subs({sp.Derivative(F(X),(X,3)):0,sp.Derivative(F(X),(X,2)):0,sp.Derivative(F(X),X):0})))
    print(z3v, cs, c1, c0)


==> anc/10_three_gluon_levels/derive_q3_ode_output.txt <==
3 [I*X**2*(X - 1)**2, I*X*(X - 1)*(X*h + 4*X + h - 2)] I*X*(h + 1)*(2*X + h - 2) 0
5 [I*X**2*(X - 1)**2, I*X*(X - 1)*(X*h + 4*X + h - 2)] I*X*(h + 1)*(2*X + h - 2) 0
-7/2 [I*X**2*(X - 1)**2, I*X*(X - 1)*(X*h + 4*X + h - 2)] I*X*(h + 1)*(2*X + h - 2) 0


==> anc/10_three_gluon_levels/derive_z1_recurrence.py <==
# SymPy derivation of the recurrence about z = 1 used in dkkm_mp.py and dkkm_np.py: the Baxter equation of
# bax3.ode_poly, p3 Q''' + p2 Q'' + p1 Q' + p0 Q = 0, written in t = 1 - z and applied to t^x; the coefficient of
# t^{x-1+i} is P_i(x), so a series sum_n d_n t^{n+b} obeys sum_{i=0}^{3} P_i(n-i+b) d_{n-i} = 0.
# Run: python3 -I derive_z1_recurrence.py > derive_z1_recurrence_output.txt
import sympy as sp
t, x, a, q2, q3 = sp.symbols('t x a q2 q3')
z = 1 - t
p = [a**3*(z**2-1) + sp.I*q3*z,
     z*((z-1)**2 + 3*a*(z**2-1) + 3*a**2*(z**2+1) + q2*z),
     3*z**2*(z-1)*((z-1) + a*(z+1)),
     z**3*(z-1)**2]
ff = lambda x, k: sp.prod([x - i for i in range(k)])
G = sp.expand(sp.cancel(t*sum((-1)**j*p[j]*ff(x, j)*t**(-j) for j in range(4))))
poly = sp.Poly(G, t)
co = poly.all_coeffs()[::-1]
for i, c in enumerate(co):
    print(i, sp.factor(c))
    print('   x-coefficients:', [sp.factor(cc) for cc in sp.Poly(sp.expand(c), x).all_coeffs()[::-1]])
print('P0 roots a=1:', sp.solve(co[0].subs(a, 1), x), ' a=0:', sp.solve(co[0].subs(a, 0), x))


==> anc/10_three_gluon_levels/derive_z1_recurrence_output.txt <==
0 -x*(6*a**2 + 6*a*x - 6*a + q2 + x**2 - 3*x + 2)
   x-coefficients: [0, -6*a**2 + 6*a - q2 - 2, -3*(2*a - 1), -1]
1 12*a**2*x + 15*a*x**2 - 9*a*x + 2*q2*x + I*q3 + 3*x**3 - 6*x**2 + 3*x
   x-coefficients: [I*q3, 12*a**2 - 9*a + 2*q2 + 3, 3*(5*a - 2), 3]
2 -2*a**3 - 9*a**2*x - 12*a*x**2 + 3*a*x - q2*x - I*q3 - 3*x**3 + 3*x**2 - x
   x-coefficients: [-I*(-2*I*a**3 + q3), -9*a**2 + 3*a - q2 - 1, -3*(4*a - 1), -3]
3 (a + x)**3
   x-coefficients: [a**3, 3*a**2, 3*a, 1]
P0 roots a=1: [0, -sqrt(1 - 4*q2)/2 - 3/2, sqrt(1 - 4*q2)/2 - 3/2]  a=0: [0, 3/2 - sqrt(1 - 4*q2)/2, sqrt(1 - 4*q2)/2 + 3/2]


==> anc/10_three_gluon_levels/dkkm_mp.py <==
# The quantization conditions (C1-C0) of Derkachov, Korchemsky, Kotanski and Manashov (hep-th/0204124, DKKM) for N = 3
# at h = 1 + i nu, nu != 0, in mpmath at a working precision set by the caller: the series method of DKKM
# written with explicit recurrences, so that one evaluation takes
# a fraction of a second at 40 digits (polynomial Taylor coefficients by mp.diff and the z = 1
# recurrence through SymPy take about 1.5 s per evaluation).
#   z = 0: fundamental set (Q-0-h), Q_m = (m-1)! [eps^{m-1}] e^eps z^{a+eps} sum_k c_k(a+eps) z^k, a = 1 - s, with
#          c_k = -[R1(a+k-1+eps) c_{k-1} + R2(a+k-2+eps) c_{k-2}] / (k+eps)^3, R1(x) = -2x^3 + q2 x + i q3,
#          R2(x) = (x + 1 - s)^3.
#   z = 1: fundamental set (set-1) with exponents b = 3s - h - 1, 3s + h - 2, 0, as power series in t = 1 - z with unit
#          leading coefficient (the z = 1 set of DKKM without the factor z^{1-s}); the four-term recurrence
#          sum_{i=0}^{3} P_i(n - i + b) d_{n-i} = 0 follows from the Baxter equation of bax3.ode_poly written in t:
#          P0(x) = -x [x^2 + (6a-3) x + 6a^2 - 6a + q2 + 2],  P1(x) = 3x^3 + 3(5a-2) x^2 + (12a^2 - 9a + 2q2 + 3) x + i q3,
#          P2(x) = -3x^3 - 3(4a-1) x^2 - (9a^2 - 3a + q2 + 1) x - 2a^3 - i q3,  P3(x) = (x + a)^3
#          (derived with SymPy, derive_z1_recurrence.py in this folder).
#   transition matrices (Omega) at z0, Omega = W0 W1^{-1} with W_{nk} = d^k Q_n/dz^k (z0); conditions: the off-diagonal
#   elements of Omega^T C0 Omegabar vanish (C1 is diagonal at N = 3), six linear equations in (alpha_1, alpha_2, 1).
#   E_3 = Re[alpha_2(q3) + alpha_2(-q3)] (E-fin); exp(i theta) = beta_h(-q3)/beta_h(q3) with beta_h the (1,1) element
#   (parity-qc; the sign (-1)^{N n_s + n_h} is +1 at n_h = 1).
import mpmath as mp

C0P = {1: [[1, 0, 0], [0, 0, 0], [0, 0, 0]],
       2: [[-2, 1, 0], [1, 0, 0], [0, 0, 0]],
       3: [[2, -2, mp.mpf(1)/2], [-2, 1, 0], [mp.mpf(1)/2, 0, 0]]}


def _smul(u, v):
    return [u[0]*v[0], u[0]*v[1] + u[1]*v[0], u[0]*v[2] + u[1]*v[1] + u[2]*v[0]]


def basis0(s, q2, q3, z0, nmax):
    """W0[m][j] = d^j/dz^j Q_{m+1}(z0) for the z = 0 set (Q-0-h); z0 real in (0, 1)"""
    a = 1 - s
    I = mp.mpc(0, 1)
    c_pp = [mp.mpc(0)]*3
    c_p = [mp.mpc(1), mp.mpc(0), mp.mpc(0)]
    D = [[mp.mpc(0)]*3 for _ in range(3)]
    zp = mp.mpf(z0)**a
    for k in range(0, nmax + 1):
        if k > 0:
            x1 = a + k - 1
            R1 = [-2*x1**3 + q2*x1 + I*q3, -6*x1**2 + q2, mp.mpf(-6*x1)]
            y2 = k - 2*s
            R2 = [mp.mpf(y2)**3, mp.mpf(3*y2*y2), mp.mpf(3*y2)]
            kk = mp.mpf(k)
            inv0 = [1/kk**3, -3/kk**4, 6/kk**5]
            rhs = _smul(c_p, R1)
            t2 = _smul(c_pp, R2)
            rhs = [rhs[i] + t2[i] for i in range(3)]
            c_n = _smul(rhs, inv0)
            c_n = [-v for v in c_n]
            c_pp, c_p = c_p, c_n
            zp = zp*z0
        x = a + k
        c = c_p
        D[0] = [D[0][i] + c[i]*zp for i in range(3)]
        t1 = _smul(c, [mp.mpf(x), 1, 0])
        D[1] = [D[1][i] + t1[i]*zp for i in range(3)]
        t2 = _smul(c, [mp.mpf(x*x), mp.mpf(2*x), 1])
        D[2] = [D[2][i] + t2[i]*zp for i in range(3)]
    L1 = 1 + mp.log(z0)
    ex = [mp.mpf(1), L1, L1*L1/2]
    T = [[None]*3 for _ in range(3)]
    for j in range(3):
        Dj = _smul(D[j], ex)
        T[0][j], T[1][j], T[2][j] = Dj[0], Dj[1], 2*Dj[2]
    W = []
    for m in range(3):
        Q, tQ, ttQ = T[m]
        W.append([Q, tQ/z0, (ttQ - tQ)/z0**2])
    return W


def basis1(s, h, q2, q3, z0, nmax):
    """W1[m][j] = d^j/dz^j Q^{(1)}_{m+1}(z0) for the z = 1 set with exponents 3s-h-1, 3s+h-2, 0 (needs Im h != 0)"""
    a = 1 - s
    I = mp.mpc(0, 1)
    c0 = [mp.mpf(0), -6*a*a + 6*a - q2 - 2, mp.mpf(-3*(2*a - 1)), mp.mpf(-1)]
    c1 = [I*q3, 12*a*a - 9*a + 2*q2 + 3, mp.mpf(3*(5*a - 2)), mp.mpf(3)]
    c2 = [-2*a**3 - I*q3, -9*a*a + 3*a - q2 - 1, mp.mpf(-3*(4*a - 1)), mp.mpf(-3)]
    c3 = [mp.mpf(a)**3, mp.mpf(3*a*a), mp.mpf(3*a), mp.mpf(1)]

    def ev(c, x):
        return ((c[3]*x + c[2])*x + c[1])*x + c[0]
    t0 = 1 - mp.mpf(z0)
    W = []
    for b in (3*s - h - 1, 3*s + h - 2, mp.mpc(0)):
        d = [mp.mpc(1)]
        F0 = F1 = F2 = mp.mpc(0)
        tp = t0**b
        for n in range(0, nmax + 1):
            if n > 0:
                acc = ev(c1, n - 1 + b)*d[n - 1]
                if n >= 2:
                    acc += ev(c2, n - 2 + b)*d[n - 2]
                if n >= 3:
                    acc += ev(c3, n - 3 + b)*d[n - 3]
                d.append(-acc/ev(c0, n + b))
                tp = tp*t0
            e = n + b
            F0 += d[n]*tp
            F1 += d[n]*e*tp
            F2 += d[n]*e*(e - 1)*tp
        # Q(z) = F(t), dQ/dz = -dF/dt, d2Q/dz2 = d2F/dt2 ; F1, F2 above are t F' and t^2 F''
        W.append([F0, -F1/t0, F2/t0**2])
    return W


def _inv3(M):
    return mp.inverse(mp.matrix(M))


def omega(s, h, q2, q3, z0, nmax):
    W0 = mp.matrix(basis0(s, q2, q3, z0, nmax))
    W1 = mp.matrix(basis1(s, h, q2, q3, z0, nmax))
    return W0*mp.inverse(W1)


class MP:
    def __init__(self, dps=40, nmax=220, z0='0.5'):
        self.dps, self.nmax, self.z0 = dps, nmax, z0

    def __repr__(self):
        return 'dps=%d nmax=%d z0=%s' % (self.dps, self.nmax, self.z0)


def system(h, q3, st):
    """the 6 x 3 matrix A of the off-diagonal conditions and the three matrices T_j = Omega^T C0P[j] Omegabar"""
    z0 = mp.mpf(st.z0)
    h = mp.mpc(h); q3 = mp.mpc(q3)
    q2 = -h*(h - 1)
    hb = 1 - mp.conj(h)
    q2b = -hb*(hb - 1)
    Om = omega(0, h, q2, q3, z0, st.nmax)
    Omb = omega(1, hb, q2b, mp.conj(q3), z0, st.nmax)
    T = {j: Om.T*mp.matrix(C0P[j])*Omb for j in (1, 2, 3)}
    offd = [(i, k) for i in range(3) for k in range(3) if i != k]
    A = mp.matrix(6, 3)
    for r, (i, k) in enumerate(offd):
        for j in (1, 2, 3):
            A[r, j - 1] = T[j][i, k]
    return A, T


def lsq(A):
    """alpha = (alpha_1, alpha_2) minimizing |A[:, :2] alpha + A[:, 2]|; residual vector normalized by |A[:, 2]|"""
    M = A[:, 0:2]
    rhs = -A[:, 2]
    MH = M.H
    alpha = mp.lu_solve(MH*M, MH*rhs)
    res = M*alpha - rhs
    return alpha, res/mp.norm(rhs)


def svratio(A):
    S = mp.svd_c(A, compute_uv=False)
    return S[S.rows - 1]/S[0]


def evaluate(h, q3, st):
    with mp.workdps(st.dps):
        A, T = system(h, q3, st)
        alpha, res = lsq(A)
        return A, T, alpha, res


def refine(h, q0, st, tol=None, maxit=30, verbose=False):
    """Gauss-Newton on the 12 real components of the normalized residual, Jacobian by forward differences"""
    with mp.workdps(st.dps):
        tol = tol if tol is not None else mp.mpf(10)**(-(st.dps*2)//3)
        q = mp.mpc(q0)
        dlt = mp.mpf(10)**(-(st.dps//2))
        for it in range(maxit):
            _, _, _, r0 = evaluate(h, q, st)
            d = dlt*max(1, abs(q))
            _, _, _, rx = evaluate(h, q + d, st)
            _, _, _, ry = evaluate(h, q + mp.mpc(0, 1)*d, st)
            J = mp.matrix(12, 2)
            F = mp.matrix(12, 1)
            for i in range(6):
                F[i] = mp.re(r0[i]); F[i + 6] = mp.im(r0[i])
                J[i, 0] = mp.re(rx[i] - r0[i])/d; J[i + 6, 0] = mp.im(rx[i] - r0[i])/d
                J[i, 1] = mp.re(ry[i] - r0[i])/d; J[i + 6, 1] = mp.im(ry[i] - r0[i])/d
            JT = J.T
            step = mp.lu_solve(JT*J, -(JT*F))
            dq = mp.mpc(step[0], step[1])
            lim = max(abs(q), mp.mpf('0.2'))/4
            if abs(dq) > lim:
                dq *= lim/abs(dq)
            q = q + dq
            if verbose:
                print('   it', it, mp.nstr(q, 20), '|r|', mp.nstr(mp.norm(r0), 3), flush=True)
            if abs(dq) < tol*max(1, abs(q)):
                break
        _, _, _, r = evaluate(h, q, st)
        return q, mp.norm(r), it


def props(h, q3, st):
    """E_3, quasimomentum theta/(2pi/3), |exp(i theta)|, residual norms at q3 and -q3, sigma ratio of A at q3"""
    with mp.workdps(st.dps):
        A, T, al, r = evaluate(h, q3, st)
        Am, Tm, alm, rm = evaluate(h, -mp.mpc(q3), st)
        E = mp.re(al[1] + alm[1])

        def beta(Td, alpha):
            return Td[3][0, 0] + alpha[0]*Td[1][0, 0] + alpha[1]*Td[2][0, 0]
        eith = beta(Tm, alm)/beta(T, al)
        th = mp.arg(eith)/(2*mp.pi/3)
        return dict(E=E, theta=th, mod=abs(eith), res=mp.norm(r), res_minus=mp.norm(rm), sv=svratio(A),
                    alpha2=al[1], alpha2m=alm[1])


==> anc/10_three_gluon_levels/dkkm_np.py <==
# The matching method of dkkm_mp.py (DKKM quantization conditions at h = 1 + i nu, nu != 0) in double precision,
# vectorized over q3 with NumPy, for scans of the q3 plane at nu >= 0.25, where the conditions are well conditioned
# (the generic sigma_min/sigma_max of A stays above about 1e-10 for |q3| <= 10 at nu >= 1).
# z = 0 set: bax3.frob0 (the same series as dkkm_mp.basis0); z = 1 set: the four-term recurrence of dkkm_mp.basis1.
# Every root found here is refined and checked again with dkkm_mp at 40 digits.
import os, sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np
import bax3 as B

C0P = B.C0P
OFFD = [(i, k) for i in range(3) for k in range(3) if i != k]


def basis1(s, h, q2, q3, z0, nmax):
    """W1 (nq, 3, 3): W1[:, m, j] = d^j/dz^j Q^{(1)}_{m+1}(z0), exponents 3s-h-1, 3s+h-2, 0"""
    a = 1 - s
    nq = q3.shape[0]
    c0 = [0, -6*a*a + 6*a - q2 - 2, -3*(2*a - 1), -1]
    c1 = [1j*q3, 12*a*a - 9*a + 2*q2 + 3, 3*(5*a - 2), 3]
    c2 = [-2*a**3 - 1j*q3, -9*a*a + 3*a - q2 - 1, -3*(4*a - 1), -3]
    c3 = [a**3, 3*a*a, 3*a, 1]

    def ev(c, x):
        return ((c[3]*x + c[2])*x + c[1])*x + c[0]
    t0 = 1 - z0
    W = np.empty((nq, 3, 3), complex)
    for m, b in enumerate((3*s - h - 1, 3*s + h - 2, 0j)):
        d = [np.ones(nq, complex)]
        F0 = np.zeros(nq, complex); F1 = np.zeros(nq, complex); F2 = np.zeros(nq, complex)
        tp = t0**b
        for n in range(nmax + 1):
            if n > 0:
                acc = ev(c1, n - 1 + b)*d[n - 1]
                if n >= 2:
                    acc = acc + ev(c2, n - 2 + b)*d[n - 2]
                if n >= 3:
                    acc = acc + ev(c3, n - 3 + b)*d[n - 3]
                d.append(-acc/ev(c0, n + b))
                tp = tp*t0
            e = n + b
            F0 += d[n]*tp
            F1 += d[n]*(e*tp)
            F2 += d[n]*(e*(e - 1)*tp)
        W[:, m, 0] = F0
        W[:, m, 1] = -F1/t0
        W[:, m, 2] = F2/t0**2
    return W


def omega(s, h, q2, q3, z0, nmax):
    T = B.frob0(s, np.full(q3.shape[0], q2, complex), q3, z0, np.log(z0), nmax)
    W0 = B.theta_to_deriv(T, z0)
    W1 = basis1(s, h, q2, q3, z0, nmax)
    return W0 @ np.linalg.inv(W1)


def system(h, q3, nmax=200, z0=0.5):
    q3 = np.atleast_1d(np.asarray(q3, complex))
    q2 = -h*(h - 1)
    hb = 1 - np.conj(h)
    q2b = -hb*(hb - 1)
    Om = omega(0, h, q2, q3, z0, nmax)
    Omb = omega(1, hb, q2b, np.conj(q3), z0, nmax)
    OmT = np.swapaxes(Om, -1, -2)
    T = {j: OmT @ C0P[j] @ Omb for j in (1, 2, 3)}
    nq = q3.shape[0]
    A = np.empty((nq, 6, 3), complex)
    for r, (i, k) in enumerate(OFFD):
        for j in (1, 2, 3):
            A[:, r, j - 1] = T[j][:, i, k]
    return A, T


def lsq(A):
    M = A[:, :, :2]
    rhs = -A[:, :, 2]
    U, S, Vh = np.linalg.svd(M, full_matrices=False)
    alpha = np.einsum('nji,nj->ni', Vh.conj(), np.einsum('nij,ni->nj', U.conj(), rhs)/S)
    r = np.einsum('nij,nj->ni', M, alpha) - rhs
    return alpha, r/np.linalg.norm(rhs, axis=1)[:, None]


def svratio(A):
    S = np.linalg.svd(A, compute_uv=False)
    return S[:, -1]/S[:, 0]


def refine(h, q0, nmax=200, tol=1e-13, maxit=40, rel_fd=1e-7):
    q = np.atleast_1d(np.asarray(q0, complex)).copy()
    nq = q.shape[0]
    done = np.zeros(nq, bool)
    for it in range(maxit):
        act = np.where(~done)[0]
        if act.size == 0:
            break
        qa = q[act]
        d = rel_fd*np.maximum(1.0, np.abs(qa))
        A, _ = system(h, np.concatenate([qa, qa + d, qa + 1j*d]), nmax)
        _, r = lsq(A)
        k = act.size
        r0, rx, ry = r[:k], r[k:2*k], r[2*k:]
        F = np.concatenate([r0.real, r0.imag], axis=1)
        J = np.stack([np.concatenate([(rx - r0).real, (rx - r0).imag], axis=1)/d[:, None],
                      np.concatenate([(ry - r0).real, (ry - r0).imag], axis=1)/d[:, None]], axis=-1)
        for i in range(k):
            step, *_ = np.linalg.lstsq(J[i], -F[i], rcond=None)
            dq = step[0] + 1j*step[1]
            lim = 0.25*max(abs(qa[i]), 0.2)
            if abs(dq) > lim:
                dq *= lim/abs(dq)
            q[act[i]] = qa[i] + dq
            if abs(dq) < tol*max(1.0, abs(qa[i])):
                done[act[i]] = True
    A, _ = system(h, q, nmax)
    _, r = lsq(A)
    return q, np.linalg.norm(r, axis=1), svratio(A)


def props(h, q3, nmax=200):
    """E_3 = Re[alpha_2(q) + alpha_2(-q)], theta/(2pi/3) from beta_h(-q)/beta_h(q), residual norms"""
    q3 = np.atleast_1d(np.asarray(q3, complex))
    k = q3.shape[0]
    A, T = system(h, np.concatenate([q3, -q3]), nmax)
    al, r = lsq(A)
    E = (al[:k, 1] + al[k:, 1]).real
    beta = T[3][:, 0, 0] + al[:, 0]*T[1][:, 0, 0] + al[:, 1]*T[2][:, 0, 0]
    eith = beta[k:]/beta[:k]
    rn = np.linalg.norm(r, axis=1)
    return E, np.angle(eith)/(2*np.pi/3), np.abs(eith), rn[:k], rn[k:]


==> anc/10_three_gluon_levels/energy.py <==
# Holomorphic energy from the meromorphic Baxter solution of de Vega-Lipatov
# (hep-ph/0204245, eqs. relrodd, b0): B(m,mu) = -sum_{r>=1} b_r / sum_{r>=0} a_r,
# E_dVL = B(h,mu) + conj(B(h,-mu)), E_DKKM = 2*E_dVL (normalization checked against printed DKKM values in the __main__ block).
# The energy E_3 is the real part of E_DKKM; the imaginary part that E_DKKM returns is not used (levels_monodromy.py and
# refine_monodromy.py take .real).
# Range. The sums are taken with a fit of their tails in powers of N (B below). Tested at the benchmarks of the
# __main__ block: h = 1/2, 1 and 3/2 + 0.176i, h = 1 + i nu at q3 = 0, and h = 2. At h = 2 exactly the terms a_r fall
# like 1/r, both sums grow like ln N, the column N^(h-2) of the fit equals the constant column, and B takes instead the
# ratio of the coefficients of ln N (the residues of the pole of the continued sums at h = 2), which agrees with an
# independent evaluation to about 1e-8 relative. Close to h = 2 the columns 1 and N^(h-2) of the tail fit are nearly
# equal and the fit is ill-conditioned, so B refuses 0 < |h - 2| < 1e-3; it also refuses Re h outside 1/2 <= Re h <= 2,
# which was not tested (at integer h >= 3 the same coincidence of columns recurs). The program is used at h = 1.
import numpy as np, mpmath as mp

def partial_sums(m, mu, N, checkpoints):
    mm = m*(m-1)
    a_prev, a = 0j, 1+0j          # a_{-1}=0 (coefficient (r-1)^3 at r=0 kills it anyway), a_0=1
    b_prev, b = 0j, 0j
    Sa, Sb = a, 0j
    out = {}
    for r in range(0, N):
        c = 2*r**3 + mm*r - mu
        a_next = (c*a - (r-1)**3*a_prev)/(r+1)**3
        b_next = (c*b - (r-1)**3*b_prev + (6*r**2+mm)*a - 3*(r+1)**2*a_next - 3*(r-1)**2*a_prev)/(r+1)**3
        a_prev, a = a, a_next
        b_prev, b = b, b_next
        Sa += a; Sb += b
        if r+1 in checkpoints:
            out[r+1] = (Sa, Sb)
    return out

def check_range(m):
    """raise ValueError outside the tested range (see the header)"""
    m = complex(m)
    if not (0.5 <= m.real <= 2.0):
        raise ValueError('energy.py: Re h = %g lies outside the tested range 1/2 <= Re h <= 2' % m.real)
    if m != 2 and abs(m - 2) < 1e-3:
        raise ValueError('energy.py: 0 < |h - 2| < 1e-3, where the tail fit is ill-conditioned')


def B_at_two(ps, Ns):
    """h = 2 exactly: S_N = c ln N + d + e/N + f ln N/N; B is minus the ratio of the ln N coefficients"""
    Nsar = np.array(Ns, float)
    A = np.array([np.log(Nsar), np.ones_like(Nsar), 1/Nsar, np.log(Nsar)/Nsar]).T.astype(complex)
    ca = np.linalg.lstsq(A, np.array([ps[N][0] for N in Ns]), rcond=None)[0][0]
    cb = np.linalg.lstsq(A, np.array([ps[N][1] for N in Ns]), rcond=None)[0][0]
    Sa_raw, Sb_raw = ps[max(Ns)]
    return -cb/ca, -Sb_raw/Sa_raw


def B(m, mu, Ns=(4000,8000,16000,32000,64000,128000), nfit=3):
    """sum with tail fit: S_N = S + sum_j c_j N^{p_j}, p from asymptotics a_r ~ r^{m-3}, r^{-m-2}
    (and b_r possibly with log r). At m = 2 exactly the ln N fit of B_at_two."""
    m = complex(m); mu = complex(mu)
    check_range(m)
    ps = partial_sums(m, mu, max(Ns), set(Ns))
    if m == 2:
        return B_at_two(ps, Ns)
    # tail exponents of partial sums: N^{m-2}, N^{-m-1}; include N^{m-3}, log N * N^{m-2} for b
    def fit(vals):
        Nsar = np.array(Ns, float)
        cols = [np.ones_like(Nsar, complex),
                Nsar**(m-2), Nsar**(m-3), Nsar**(-m-1),
                np.log(Nsar)*Nsar**(m-2), np.log(Nsar)*Nsar**(-m-1)]
        A = np.array(cols[:len(Ns)]).T
        sol = np.linalg.lstsq(A, np.array(vals), rcond=None)[0]
        return sol[0]
    Sa = fit([ps[N][0] for N in Ns]); Sb = fit([ps[N][1] for N in Ns])
    Sa_raw, Sb_raw = ps[max(Ns)]
    return -Sb/Sa, -Sb_raw/Sa_raw

def E_DKKM(h, q3, **kw):
    mu = -1j*complex(q3)
    b1, r1 = B(h, mu, **kw); b2, r2 = B(h, -mu, **kw)
    Ehol = b1 + np.conj(b2)
    return 2*Ehol, 2*(r1+np.conj(r2))

if __name__ == "__main__":
    # Benchmarks at refined charges q3. Each line gives Re E_DKKM = E_3 (the tail fit, and at h = 2 the ln N fit of
    # B_at_two), Re E_DKKM from the raw sums to N = 128000, the reference E_3 at the same q3 from the first method, their
    # relative difference, and the value printed in hep-th/0204124. The charges and the reference energies come from
    # energy_benchmark_charges_output.txt (bax3_mp at 40 digits) for h = 1/2, 3/2 + 0.176i and 2, and from
    # levels_nu0_inner_output.txt (line 74) and levels_nu0_output.txt (line 79) for rows A and C of Table I at h = 1.
    print("# E_3 is the real part of E_DKKM; the imaginary part that E_DKKM returns is not used")
    BENCH = [
        ("n_h=0 ground", 0.5, 0.20525750608819989981j, 0.98867803711756809353, "0.988678 (Eq. (N3-ground))"),
        ("n_h=0 first excited", 0.5, 0.36829307720812227761 + 0j, 2.7641643060055408035, "2.7640 (4 x 0.6910, Table 1)"),
        ("n_h=0 (l1,l2)=(3,3)", 0.5, -1.4753274237954482938 + 0j, 8.4692481260463417774, "8.469248 (Note added)"),
        ("n_h=1 row A of Table I", 1.0, 0.33155402856950904786 + 0j, 1.5370810031239667591, "1.5368 (Table 4, q3 = .3315)"),
        ("n_h=1 row C of Table I", 1.0, 1.3680197663563365492 + 0j, 8.1155173330199150531, "8.1080 (Table 5, q3 = 1.3659)"),
        ("n_h=2", 1.5 + 0.176j, -0.40158585961433920906 + 0.42024286773778683753j, 4.6076682897306765252, "4.6077 (Table 4)"),
        ("n_h=3, ln N fit", 2.0, 1.1766857708884597474j, 6.9592351960799003584, "6.9592 (Table 4)"),
    ]
    for label, h, q3, Eref, printed in BENCH:
        E, Eraw = E_DKKM(h, q3)
        hs = "%g%+gi" % (complex(h).real, complex(h).imag) if complex(h).imag else "%g" % complex(h).real
        print("%-22s h=%-10s q3=%.14f%+.14fi  E3=%.13f  untailed %.13f  reference %.13f  rel. diff %.1e  printed %s"
              % (label, hs, q3.real + 0.0, q3.imag + 0.0, E.real, Eraw.real, Eref, abs(E.real - Eref)/Eref, printed))
    # The BLV state, q3 = 0, at h = 1 + i nu, where E_3 = 8 Re[psi(1 + i nu) - psi(1)]
    for nu in (0.01, 0.1):
        h = 1 + 1j*nu
        E, Eraw = E_DKKM(h, 0.0)
        Eref = 8*(complex(mp.digamma(h)).real - complex(mp.digamma(1)).real)
        print("q3=0 h=1+i*%-5g  E3=%.13f  untailed %.13f  8Re[psi(1+i nu)-psi(1)] = %.13f  rel. diff %.1e"
              % (nu, E.real, Eraw.real, Eref, abs(E.real - Eref)/Eref))


==> anc/10_three_gluon_levels/energy_benchmark_charges.py <==
# The charges q3 of the benchmark lines of energy.py, refined with the first method (bax3_mp.py: the DKKM series about
# z = 0 and the monodromy around z = 1 by Taylor steps), with the energy E_3 = Re[alpha_2(q3) + alpha_2(-q3)] of
# bax3_mp.props, an evaluation independent of the Baxter formula of energy.py. Each charge starts from the value
# printed in hep-th/0204124 and is refined at 30 digits and again at 40 digits with other step settings; the output
# gives both, their differences, and the printed E_3. The two levels at h = 1 are those of Table I (rows A and C),
# whose 40-digit values are in levels_nu0_inner_output.txt (line 74) and levels_nu0_output.txt (line 79).
# Run: python3 -I energy_benchmark_charges.py > energy_benchmark_charges_output.txt
import os, sys, json, time
import multiprocessing as mpc

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import mpmath as mp
import bax3_mp as BM

# (label, h, real and imaginary parts of the starting q3 as printed in hep-th/0204124, printed E_3, where it is printed;
# tables are numbered as in the arXiv version, Table 1 = tab:WKB, Table 4 = tab:n_h)
CASES = [
    ('n_h=0 ground', '0.5', '0', '0.205258', '0.988678', 'Eq. (N3-ground) and Table 4 (.2052 i, 0.9884)'),
    ('n_h=0 first excited', '0.5', '0.368293', '0', '2.7640', 'text before Table 1 (q3 = 0.368293), E_3 = 4 x 0.6910 of Table 1'),
    ('n_h=0 (l1,l2)=(3,3)', '0.5', '-1.475327', '0', '8.469248', 'Note added, q3(3,3) and E_3'),
    ('n_h=2', '1.5+0.176j', '-0.4017', '0.4201', '4.6077', 'Table 4'),
    ('n_h=3', '2', '0', '1.1766', '6.9592', 'Table 4'),
]
SETTINGS = (BM.ST(dps=30, nmax=200, nsteps=48, NT=45), BM.ST(dps=40, nmax=260, nsteps=64, NT=55))


def one(case):
    label, hs, qre, qim, Eprinted, where = case
    t0 = time.time()
    h = mp.mpc(complex(hs))
    q = mp.mpc(qre, qim)
    res = []
    for st in SETTINGS:
        q, r, it = BM.refine(h, q, st)
        p = BM.props(h, q, st, theta=False)
        with mp.workdps(st.dps):
            res.append(dict(setting=repr(st), q3_re=mp.nstr(mp.re(q), st.dps - 5), q3_im=mp.nstr(mp.im(q), st.dps - 5),
                            E3=mp.nstr(p['E'], st.dps - 10),
                            log10_res=round(float(mp.log10(r + mp.mpf(10)**(-2*st.dps))), 1),
                            it=it, _q=q, _E=p['E']))
    with mp.workdps(40):
        dq = abs(res[1]['_q'] - res[0]['_q'])
        dE = abs(res[1]['_E'] - res[0]['_E'])
    for d in res:
        del d['_q'], d['_E']
    return dict(label=label, h=hs, start=[qre, qim], printed_E3=Eprinted, printed_in=where, refined=res,
                abs_dq3_between_settings='%.1e' % float(dq), abs_dE3_between_settings='%.1e' % float(dE),
                secs=round(time.time() - t0, 1))


if __name__ == '__main__':
    t = time.time()
    with mpc.Pool(len(CASES)) as pool:
        out = pool.map(one, CASES, chunksize=1)
    for d in out:
        print(json.dumps(d))
    print('# total wall time %.0f s' % (time.time() - t))


==> anc/10_three_gluon_levels/energy_benchmark_charges_output.txt <==
{"label": "n_h=0 ground", "h": "0.5", "start": ["0", "0.205258"], "printed_E3": "0.988678", "printed_in": "Eq. (N3-ground) and Table 4 (.2052 i, 0.9884)", "refined": [{"setting": "dps=30 nmax=200 nsteps=48 NT=45 z0=0.5", "q3_re": "1.430709309471502509230678e-29", "q3_im": "0.2052575060881998998091583", "E3": "0.98867803711756809353", "log10_res": -28.8, "it": 2}, {"setting": "dps=40 nmax=260 nsteps=64 NT=55 z0=0.5", "q3_re": "1.2057305609630444997474684346921478e-39", "q3_im": "0.20525750608819989980915828476851279", "E3": "0.988678037117568093528983342786", "log10_res": -38.4, "it": 0}], "abs_dq3_between_settings": "2.9e-29", "abs_dE3_between_settings": "2.7e-28", "secs": 40.5}
{"label": "n_h=0 first excited", "h": "0.5", "start": ["0.368293", "0"], "printed_E3": "2.7640", "printed_in": "text before Table 1 (q3 = 0.368293), E_3 = 4 x 0.6910 of Table 1", "refined": [{"setting": "dps=30 nmax=200 nsteps=48 NT=45 z0=0.5", "q3_re": "0.3682930772081222776069182", "q3_im": "2.671827782272162798931278e-30", "E3": "2.7641643060055408035", "log10_res": -30.2, "it": 2}, {"setting": "dps=40 nmax=260 nsteps=64 NT=55 z0=0.5", "q3_re": "0.36829307720812227760691821840021498", "q3_im": "-7.1561448992007579988638952733530747e-41", "E3": "2.76416430600554080345334638894", "log10_res": -40.0, "it": 0}], "abs_dq3_between_settings": "1.0e-29", "abs_dE3_between_settings": "7.8e-30", "secs": 40.4}
{"label": "n_h=0 (l1,l2)=(3,3)", "h": "0.5", "start": ["-1.475327", "0"], "printed_E3": "8.469248", "printed_in": "Note added, q3(3,3) and E_3", "refined": [{"setting": "dps=30 nmax=200 nsteps=48 NT=45 z0=0.5", "q3_re": "-1.475327423795448293805562", "q3_im": "3.656075337530986636380808e-27", "E3": "8.4692481260463417774", "log10_res": -30.4, "it": 2}, {"setting": "dps=40 nmax=260 nsteps=64 NT=55 z0=0.5", "q3_re": "-1.4753274237954482938055617740962306", "q3_im": "7.892180591775020286040441731229024e-37", "E3": "8.46924812604634177743252433679", "log10_res": -40.3, "it": 1}], "abs_dq3_between_settings": "1.1e-26", "abs_dE3_between_settings": "2.9e-26", "secs": 48.1}
{"label": "n_h=2", "h": "1.5+0.176j", "start": ["-0.4017", "0.4201"], "printed_E3": "4.6077", "printed_in": "Table 4", "refined": [{"setting": "dps=30 nmax=200 nsteps=48 NT=45 z0=0.5", "q3_re": "-0.4015858596143392090634371", "q3_im": "0.4202428677377868375263197", "E3": "4.6076682897306765252", "log10_res": -29.3, "it": 3}, {"setting": "dps=40 nmax=260 nsteps=64 NT=55 z0=0.5", "q3_re": "-0.40158585961433920906343710925264736", "q3_im": "0.42024286773778683752631974478327588", "E3": "4.60766828973067652515533502197", "log10_res": -38.7, "it": 0}], "abs_dq3_between_settings": "1.7e-29", "abs_dE3_between_settings": "1.8e-28", "secs": 45.3}
{"label": "n_h=3", "h": "2", "start": ["0", "1.1766"], "printed_E3": "6.9592", "printed_in": "Table 4", "refined": [{"setting": "dps=30 nmax=200 nsteps=48 NT=45 z0=0.5", "q3_re": "6.349799046826547839195961e-27", "q3_im": "1.176685770888459747429095", "E3": "6.9592351960799003584", "log10_res": -28.8, "it": 3}, {"setting": "dps=40 nmax=260 nsteps=64 NT=55 z0=0.5", "q3_re": "2.0996331923908037581062668089322484e-36", "q3_im": "1.1766857708884597474290945340634967", "E3": "6.95923519607990035844103699249", "log10_res": -38.6, "it": 1}], "abs_dq3_between_settings": "1.6e-26", "abs_dE3_between_settings": "7.8e-26", "secs": 52.7}
# total wall time 53 s


==> anc/10_three_gluon_levels/energy_output.txt <==
# E_3 is the real part of E_DKKM; the imaginary part that E_DKKM returns is not used
n_h=0 ground           h=0.5        q3=0.00000000000000+0.20525750608820i  E3=0.9886780371184  untailed 0.9886778798719  reference 0.9886780371176  rel. diff 8.5e-13  printed 0.988678 (Eq. (N3-ground))
n_h=0 first excited    h=0.5        q3=0.36829307720812+0.00000000000000i  E3=2.7641643060072  untailed 2.7641643731280  reference 2.7641643060055  rel. diff 5.9e-13  printed 2.7640 (4 x 0.6910, Table 1)
n_h=0 (l1,l2)=(3,3)    h=0.5        q3=-1.47532742379545+0.00000000000000i  E3=8.4692481260753  untailed 8.4692480508024  reference 8.4692481260463  rel. diff 3.4e-12  printed 8.469248 (Note added)
n_h=1 row A of Table I h=1          q3=0.33155402856951+0.00000000000000i  E3=1.5370810031241  untailed 1.5370810030869  reference 1.5370810031240  rel. diff 7.5e-14  printed 1.5368 (Table 4, q3 = .3315)
n_h=1 row C of Table I h=1          q3=1.36801976635634+0.00000000000000i  E3=8.1155173330090  untailed 8.1155173330983  reference 8.1155173330199  rel. diff 1.3e-12  printed 8.1080 (Table 5, q3 = 1.3659)
n_h=2                  h=1.5+0.176i q3=-0.40158585961434+0.42024286773779i  E3=4.6076682887007  untailed 4.6201883594449  reference 4.6076682897307  rel. diff 2.2e-10  printed 4.6077 (Table 4)
n_h=3, ln N fit        h=2          q3=0.00000000000000+1.17668577088846i  E3=6.9592351342822  untailed 8.5909508527979  reference 6.9592351960799  rel. diff 8.9e-09  printed 6.9592 (Table 4)
q3=0 h=1+i*0.01   E3=0.0009615625764  untailed 0.0009615210268  8Re[psi(1+i nu)-psi(1)] = 0.0009615625764  rel. diff 1.6e-13
q3=0 h=1+i*0.1    E3=0.0953429974747  untailed 0.0953399975527  8Re[psi(1+i nu)-psi(1)] = 0.0953429974747  rel. diff 1.7e-13


==> anc/10_three_gluon_levels/extra_seeds.py <==
# Adds a level found by scan_nu.py at nu = 0.25 to the followed set: continues it down to nu = 0.05 at 40 digits
# (dkkm_mp.py, nu = 0.2, 0.15, 0.1, 0.075, 0.05), then carries it to h = 1 itself with carry_task of levels_nu0.py
# (monodromy method at 40 and 50 digits), and writes one line for follow_levels.py and one record for analyze_all.py.
# Run: python3 -I extra_seeds.py RE IM LABEL_FILE_STEM   (RE, IM: the root at nu = 0.25, as printed by scan_nu.py)
import os, sys, json
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import mpmath as mp
import dkkm_mp as D
import levels_nu0 as L

ST = D.MP(dps=40, nmax=220)

if __name__ == '__main__':
    re_, im_, stem = sys.argv[1], sys.argv[2], sys.argv[3]
    with mp.workdps(ST.dps):
        q = mp.mpc(mp.mpf(re_), mp.mpf(im_))
        hist = [(mp.mpf('0.25'), q)]
        q, rn, it = D.refine(mp.mpc(1, '0.25'), q, ST)
        hist = [(mp.mpf('0.25'), q)]
        for nu in ('0.2', '0.15', '0.1', '0.075', '0.05'):
            nu = mp.mpf(nu)
            if len(hist) >= 2:
                (n1, a1), (n2, a2) = hist[-2], hist[-1]
                qp = a2 + (a2 - a1)*(nu - n2)/(n2 - n1)
            else:
                qp = hist[-1][1]
            q, rn, it = D.refine(mp.mpc(1, nu), qp, ST)
            p = D.props(mp.mpc(1, nu), q, ST)
            print('# nu = %s: q3 = %s, |r| = %s, theta = %s, E3 = %s' % (mp.nstr(nu, 4), mp.nstr(q, 20), mp.nstr(rn, 3), mp.nstr(p['theta'], 8), mp.nstr(p['E'], 16)), flush=True)
            hist.append((nu, q))
        q05 = [mp.nstr(mp.re(q), 32), mp.nstr(mp.im(q), 32)]
    c = L.carry_task(q05)
    th = int(round(c['theta0']))
    q0 = complex(float(c['q0'][0]), float(c['q0'][1]))
    lab = 'q3(0)=%+.5f%+.5fi theta=%+d' % (q0.real, q0.imag, th)
    with open(os.path.join(HERE, stem + '_follow_input.jsonl'), 'w') as f:
        f.write(json.dumps(dict(label=lab, q05=q05, theta=th)) + '\n')
    with open(os.path.join(HERE, stem + '_nu0.txt'), 'w') as f:
        f.write(json.dumps(c) + '\n')
    print(json.dumps(c))


==> anc/10_three_gluon_levels/extra_theta0_8i_follow_input.jsonl <==
{"label": "q3(0)=-0.00000-8.12632i theta=+0", "q05": ["0.038003900638317332838372458528001", "-8.1281892281685472116049118250413"], "theta": 0}


==> anc/10_three_gluon_levels/extra_theta0_8i_log.txt <==
# nu = 0.2: q3 = (0.15233126312097884143 - 8.1561909914208095421j), |r| = 3.67e-40, theta = -1.8178464e-32, E3 = 15.32416743738517
# nu = 0.15: q3 = (0.11413804922908193241 - 8.1431233174734095998j), |r| = 3.12e-39, theta = -3.9059213e-31, E3 = 15.31742881755033
# nu = 0.1: q3 = (0.076039402975388687486 - 8.1337894635309903285j), |r| = 7.01e-39, theta = -3.0801285e-30, E3 = 15.31260748776032
# nu = 0.075: q3 = (0.057015728116818731825 - 8.1305226526558979109j), |r| = 2.66e-38, theta = 2.8071289e-29, E3 = 15.31091843645714
# nu = 0.05: q3 = (0.038003900638317332838 - 8.1281892281685472116j), |r| = 3.46e-38, theta = -1.2097142e-28, E3 = 15.30971146686261
{"q05": ["0.038003900638317332838372458528001", "-8.1281892281685472116049118250413"], "q10": ["0.07603940297538868748622752", "-8.1337894635309903285345"], "log10_res10": -38.91201930113238, "E10": "15.312607487760323772", "theta10": 5.3267132533279105e-31, "q0": ["-1.83078401623513048427392400893e-22", "-8.12632249562583331208574004527"], "abs_q0": 8.126322495625834, "it0": 24, "log10_res0": -34.281901373322114, "log10_res0_minus": -34.6129893210305, "E0": "15.30874558828203965661833", "omega0": "-3.8271863970705099142", "theta0": -1.8403080360254703e-22, "mod_eith0": 1.0, "dist_from_start": 0.003733636561353991, "dq0_fine": 4.138142853350533e-22, "dE0_fine": 1.8251284089308623e-22, "log10_res0_fine": -44.00305098345252, "wkb_l1l2": [9, -3], "wkb_q3": [-9.712957006335823e-16, -8.657937897136616], "wkb_theta_2pi3": 0, "rel_dist_q13_to_wkb": 0.021347360698319415}


==> anc/10_three_gluon_levels/extra_theta0_8i_nu0.txt <==
{"q05": ["0.038003900638317332838372458528001", "-8.1281892281685472116049118250413"], "q10": ["0.07603940297538868748622752", "-8.1337894635309903285345"], "log10_res10": -38.91201930113238, "E10": "15.312607487760323772", "theta10": 5.3267132533279105e-31, "q0": ["-1.83078401623513048427392400893e-22", "-8.12632249562583331208574004527"], "abs_q0": 8.126322495625834, "it0": 24, "log10_res0": -34.281901373322114, "log10_res0_minus": -34.6129893210305, "E0": "15.30874558828203965661833", "omega0": "-3.8271863970705099142", "theta0": -1.8403080360254703e-22, "mod_eith0": 1.0, "dist_from_start": 0.003733636561353991, "dq0_fine": 4.138142853350533e-22, "dE0_fine": 1.8251284089308623e-22, "log10_res0_fine": -44.00305098345252, "wkb_l1l2": [9, -3], "wkb_q3": [-9.712957006335823e-16, -8.657937897136616], "wkb_theta_2pi3": 0, "rel_dist_q13_to_wkb": 0.021347360698319415}


==> anc/10_three_gluon_levels/follow_input_B.jsonl <==
{"label": "q3(0)=+0.33155+0.00000i theta=+1", "q05": ["0.33223411432935461515309392633053", "0.01317427328836414663976825534423"], "theta": 1}


==> anc/10_three_gluon_levels/follow_input_D.jsonl <==
{"label": "q3(0)=+1.36802+0.00000i theta=+0", "q05": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "theta": 0}
{"label": "q3(0)=-0.00000-2.20681i theta=+0", "q05": ["0.023579066670669208544246692205039", "-2.2079520703016240893986391942872"], "theta": 0}


==> anc/10_three_gluon_levels/follow_levels.py <==
# Follows LO three-gluon levels along the n = 1 eigenvalue, h = 1 + i nu, and their gaps to the BLV eigenvalue.
# Input: starting roots at nu = 0.05 (40 digits) in a JSON file written by levels_nu0.py (key "q05") or by
# extra_seeds.py; each line of the input is one trajectory (one representative per mirror pair).
# Method: the matching method of DKKM in mpmath (dkkm_mp.py), 30 digits and 180 series terms for nu >= 0.05, 40
# digits and 220 terms below; Gauss-Newton from a quadratic extrapolation of the last three points.
# Step control: nu step 0.02 (0.01 below nu = 0.1), halved (down to 1/64 of it) when Gauss-Newton needs more than 8
# iterations, when the converged q3 lies further from the prediction than 0.3 |q3(nu) - q3(nu - step)| + 1e-3, or when
# the quasimomentum changes by more than 1e-6 (theta is constant along a trajectory, DKKM).
# Output per point: nu, q3, E_3, theta/(2 pi/3), log10 residual, and gap = [E_3 - E_BLV(nu)]/4 = omega_BLV - omega
# in units of abar_s, with E_BLV(nu) = 8 Re[psi(1 + i nu) - psi(1)], the BLV energy (omega_BLV = abar_s chi(1, nu)).
# Every 0.25 in nu the point is computed again at 40 digits with 260 terms (dE_check).
# Run: python3 -I follow_levels.py INPUT.jsonl OUTPUT.jsonl
import os, sys, time, json
import multiprocessing as mpc
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import mpmath as mp
import dkkm_mp as D

ST_UP = D.MP(dps=30, nmax=180)
ST_LOW = D.MP(dps=40, nmax=220)
ST_CHK = D.MP(dps=40, nmax=260)
NU_MAX = mp.mpf(3)


def e_blv(nu):
    return 8*mp.re(mp.digamma(1 + mp.mpc(0, 1)*nu) - mp.digamma(1))


def solve_at(nu, qpred, st):
    with mp.workdps(st.dps):
        h = mp.mpc(1, nu)
        q, rn, it = D.refine(h, qpred, st, maxit=12)
        p = D.props(h, q, st)
        return q, rn, it, p


def record(nu, q, rn, it, p, st):
    with mp.workdps(st.dps):
        E = p['E']
        eb = e_blv(nu)
        return dict(nu=float(nu), q3=[mp.nstr(mp.re(q), 22), mp.nstr(mp.im(q), 22)], E3=mp.nstr(E, 18),
                    theta=float(p['theta']), log10_res=float(mp.log10(rn)) if rn > 0 else -999.0, it=it,
                    E_blv=mp.nstr(eb, 18), gap=mp.nstr((E - eb)/4, 16), dps=st.dps)


def follow(args):
    label, q05s, theta0 = args
    q05 = mp.mpc(mp.mpf(q05s[0]), mp.mpf(q05s[1]))
    pts = []
    # downward to nu = 0.01 at 40 digits
    hist = [(mp.mpf('0.05'), q05)]
    for nu in ('0.04', '0.03', '0.02', '0.01'):
        nu = mp.mpf(nu)
        if len(hist) >= 2:
            (n1, a1), (n2, a2) = hist[-2], hist[-1]
            qp = a2 + (a2 - a1)*(nu - n2)/(n2 - n1)
        else:
            qp = hist[-1][1]
        q, rn, it, p = solve_at(nu, qp, ST_LOW)
        pts.append(record(nu, q, rn, it, p, ST_LOW))
        hist.append((nu, q))
    # upward from nu = 0.05
    q, rn, it, p = solve_at(mp.mpf('0.05'), q05, ST_UP)
    pts.append(record(mp.mpf('0.05'), q, rn, it, p, ST_UP))
    hist = [(mp.mpf('0.05'), q)]
    th_ref = p['theta']
    nu = mp.mpf('0.05')
    base = mp.mpf('0.01')
    step = base
    nchk = 1
    while nu < NU_MAX - mp.mpf('1e-12'):
        base = mp.mpf('0.01') if nu < mp.mpf('0.1') - mp.mpf('1e-12') else mp.mpf('0.02')
        step = min(step*2, base) if step < base else base
        while True:
            nn = min(nu + step, NU_MAX)
            if len(hist) >= 3:
                (n0, a0), (n1, a1), (n2, a2) = hist[-3:]
                L0 = (nn - n1)*(nn - n2)/((n0 - n1)*(n0 - n2))
                L1 = (nn - n0)*(nn - n2)/((n1 - n0)*(n1 - n2))
                L2 = (nn - n0)*(nn - n1)/((n2 - n0)*(n2 - n1))
                qp = L0*a0 + L1*a1 + L2*a2
            elif len(hist) == 2:
                (n1, a1), (n2, a2) = hist[-2:]
                qp = a2 + (a2 - a1)*(nn - n2)/(n2 - n1)
            else:
                qp = hist[-1][1]
            qn, rn, it, p = solve_at(nn, qp, ST_UP)
            moved = abs(qn - hist[-1][1])
            ok = (it < 9 and rn < mp.mpf('1e-18') and abs(qn - qp) < mp.mpf('0.3')*moved + mp.mpf('1e-3')
                  and abs(p['theta'] - th_ref) < mp.mpf('1e-6'))
            if ok or step < base/64:
                break
            step = step/2
        rec = record(nn, qn, rn, it, p, ST_UP)
        rec['ok'] = bool(ok)
        rec['step'] = float(step)
        if nn >= mp.mpf('0.25')*nchk - mp.mpf('1e-12'):
            qc, rc, itc, pc = solve_at(nn, qn, ST_CHK)
            rec['dE_check'] = float(pc['E'] - p['E'])
            rec['dq_check'] = float(abs(qc - qn))
            nchk += 1
        pts.append(rec)
        hist.append((nn, qn))
        nu = nn
    return dict(label=label, theta_start=theta0, label_q05=list(q05s), points=pts)


if __name__ == '__main__':
    inp, outp = sys.argv[1], sys.argv[2]
    rows = [json.loads(l) for l in open(inp) if l.strip()]
    jobs = [(r['label'], r['q05'], r.get('theta', None)) for r in rows]
    t0 = time.time()
    with mpc.Pool(8) as pool:
        res = pool.map(follow, jobs, chunksize=1)
    with open(outp, 'w') as f:
        for r in res:
            f.write(json.dumps(r) + '\n')
    print('# %d trajectories followed to nu = 3 in %.0f s; output %s' % (len(res), time.time() - t0, outp))


==> anc/10_three_gluon_levels/follow_np.py <==
# All trajectories on a fine grid in double precision (matching method of DKKM, dkkm_np.py, 240 series terms), from
# their roots at nu = 0.25 (scan_nu_0.25_output.txt, 30 digits; one representative per mirror pair) up to nu = 3 and
# down to nu = 0.10, in steps of 0.005. Predictor: quadratic extrapolation; corrector: Gauss-Newton (dkkm_np.refine,
# relative step tolerance 1e-12). At every point: residual, E3, theta, gap = [E3 - E_BLV]/4. A point is
# flagged if the residual exceeds 1e-12, if theta moves by more than 1e-6, or if the corrected root lies further from
# the prediction than 0.3 times the last step in q3 plus 1e-4 (a jump to another trajectory).
# Below nu = 0.10 the values come from levels_nu0.py (nu = 0, 0.05, 0.10, 40 digits) and follow_levels.py.
# One process per trajectory (8 processes).
# Run: python3 -I follow_np.py > follow_np_output.jsonl
import os, sys, json
import multiprocessing as mpc
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import numpy as np
import dkkm_np as N
import bax3 as B

NMAX = 240
roots = []
for l in open(os.path.join(HERE, 'scan_nu_0.25_output.txt')):
    if l.startswith('{') and '"gap"' in l:
        r = json.loads(l)
        q = complex(float(r['q3'][0]), float(r['q3'][1]))
        if any(abs(q + x) < 1e-8 for x in roots):
            continue
        roots.append(q)
q25 = np.array(roots)


def run(nus, q_start):
    q = q_start.copy()
    hist = [(nus[0], q.copy())]
    out = []
    th0 = None
    for k, nu in enumerate(nus):
        if len(hist) >= 3:
            (n0, a0), (n1, a1), (n2, a2) = hist[-3:]
            pred = (a0*(nu - n1)*(nu - n2)/((n0 - n1)*(n0 - n2)) + a1*(nu - n0)*(nu - n2)/((n1 - n0)*(n1 - n2))
                    + a2*(nu - n0)*(nu - n1)/((n2 - n0)*(n2 - n1)))
        elif len(hist) == 2:
            (n1, a1), (n2, a2) = hist[-2:]
            pred = a2 + (a2 - a1)*(nu - n2)/(n2 - n1)
        else:
            pred = hist[-1][1]
        q, rn, sv = N.refine(1 + 1j*nu, pred, nmax=NMAX, tol=1e-12, maxit=25)
        E, th, mod, r1, r2 = N.props(1 + 1j*nu, q, nmax=NMAX)
        if th0 is None:
            th0 = np.round(th)
        last = np.abs(hist[-1][1] - (hist[-2][1] if len(hist) >= 2 else hist[-1][1]))
        jump = np.abs(q - pred) > 0.3*last + 1e-4
        flag = (rn > 1e-12) | (np.abs(th - th0) > 1e-6) | (jump & (k >= 2))
        gap = (E - B.E_blv(nu))/4
        out.append((nu, q.copy(), E.copy(), th.copy(), rn.copy(), gap.copy(), flag.copy()))
        if k > 0:
            hist.append((nu, q.copy()))
        else:
            hist = [(nu, q.copy())]
    return out


def one(i):
    up = run(np.round(np.arange(0.25, 3.0 + 1e-9, 0.005), 6), q25[i:i + 1])
    down = run(np.round(np.arange(0.25, 0.10 - 1e-9, -0.005), 6), q25[i:i + 1])
    pts = []
    for (nu, q, E, th, rn, gap, flag) in sorted(down[1:] + up, key=lambda x: x[0]):
        pts.append(dict(nu=float(nu), q3=[float(q[0].real), float(q[0].imag)], E3=float(E[0]), theta=float(th[0]),
                        resid=float(rn[0]), gap=float(gap[0]), flag=bool(flag[0])))
    return dict(start_q25=[q25[i].real, q25[i].imag], theta=float(np.round(pts[0]['theta'])),
                n_flagged=sum(p['flag'] for p in pts), points=pts)


if __name__ == '__main__':
    with mpc.Pool(8) as pool:
        res = pool.map(one, range(len(q25)), chunksize=1)
    for r in res:
        print(json.dumps(r), flush=True)


==> anc/10_three_gluon_levels/follow_output_B.jsonl <==
{"label": "q3(0)=+0.33155+0.00000i theta=+1", "theta_start": 1, "label_q05": ["0.33223411432935461515309392633053", "0.01317427328836414663976825534423"], "points": [{"nu": 0.04, "q3": ["0.3319893280528435058317", "0.010532697281402915236"], "E3": "1.54365319714624694", "theta": 1.0, "log10_res": -39.700348381115504, "it": 5, "E_blv": "0.0153651250691562884", "gap": "0.3820720180192727", "dps": 40}, {"nu": 0.03, "q3": ["0.3317989040548200650704", "0.007895601060877232774423"], "E3": "1.54077928804415697", "theta": 1.0, "log10_res": -39.98977538735718, "it": 3, "E_blv": "0.00864809628633411522", "gap": "0.3830327979394557", "dps": 40}, {"nu": 0.02, "q3": ["0.3316628683207576180486", "0.005261866071098738421425"], "E3": "1.53872513841166492", "theta": 1.0, "log10_res": -39.631668536600465, "it": 3, "E_blv": "0.00384525533865381899", "gap": "0.3837199707682528", "dps": 40}, {"nu": 0.01, "q3": ["0.3315812394380058656352", "0.002630372565045464219422"], "E3": "1.53749210495825566", "theta": 1.0, "log10_res": -38.29053420397555, "it": 4, "E_blv": "0.000961562576373256691", "gap": "0.3841326355954706", "dps": 40}, {"nu": 0.05, "q3": ["0.3322341143293546152286", "0.01317427328836414737368"], "E3": "1.54734497126135353", "theta": 1.0, "log10_res": -30.28571243182146, "it": 1, "E_blv": "0.0239894174067464574", "gap": "0.3808388884636518", "dps": 30}, {"nu": 0.055, "q3": ["0.3323768831874747665798", "0.01449709033787313068584"], "E3": "1.54949681981988757", "theta": 1.0, "log10_res": -30.172818021334738, "it": 4, "E_blv": "0.0290140913849830676", "gap": "0.3801206821087261", "dps": 30, "ok": true, "step": 0.005}, {"nu": 0.065, "q3": ["0.3327031480683791517747", "0.01714747974406383380446"], "E3": "1.55441067543026254", "theta": 1.0, "log10_res": -29.965890421075574, "it": 3, "E_blv": "0.0404820507038439262", "gap": "0.3784821561816047", "dps": 30, "ok": true, "step": 0.01}, {"nu": 0.075, "q3": ["0.3330836781633587233724", "0.01980513754361163026553"], "E3": "1.56013534278109928", "theta": 1.0, "log10_res": -30.345597226565623, "it": 2, "E_blv": "0.0538315160399245962", "gap": "0.3765759566852937", "dps": 30, "ok": true, "step": 0.01}, {"nu": 0.08499999999999999, "q3": ["0.333518421949641803769", "0.02247117505275467176405"], "E3": "1.56666709273302682", "theta": 1.0, "log10_res": -30.519590792929556, "it": 2, "E_blv": "0.0690488834883942562", "gap": "0.3744045523111581", "dps": 30, "ok": true, "step": 0.01}, {"nu": 0.09499999999999999, "q3": ["0.3340073207515375191923", "0.02514670066101302710957"], "E3": "1.57400169090445932", "theta": 1.0, "log10_res": -30.804514562901254, "it": 2, "E_blv": "0.0861187182279605648", "gap": "0.3719707431691247", "dps": 30, "ok": true, "step": 0.01}, {"nu": 0.10499999999999998, "q3": ["0.3345503088221869007029", "0.02783281946049966046905"], "E3": "1.58213440836475114", "theta": 1.0, "log10_res": -30.114264849217793, "it": 2, "E_blv": "0.105023798256430136", "gap": "0.3692776525270803", "dps": 30, "ok": true, "step": 0.01}, {"nu": 0.12499999999999999, "q3": ["0.3357982549828929331196", "0.03324123834121479611471"], "E3": "1.60077288484151835", "theta": 1.0, "log10_res": -30.31748091946175, "it": 3, "E_blv": "0.14826216529582416", "gap": "0.3631276798864235", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.145, "q3": ["0.3372615967268041824844", "0.03870519287185597753297"], "E3": "1.62253527654033857", "theta": 1.0, "log10_res": -30.214134346166734, "it": 3, "E_blv": "0.198592414119149276", "gap": "0.3559857156052973", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.16499999999999998, "q3": ["0.3389395639771991124808", "0.04423336908490774848754"], "E3": "1.64736729041779095", "theta": 1.0, "log10_res": -30.285933024545358, "it": 3, "E_blv": "0.255817915543996924", "gap": "0.3478873437184485", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.18499999999999997, "q3": ["0.3408312844435089348171", "0.04983436755197994772558"], "E3": "1.67520810274981472", "theta": 1.0, "log10_res": -30.170381622696812, "it": 3, "E_blv": "0.319719090718349673", "gap": "0.3388722530078663", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.20499999999999996, "q3": ["0.3429357882608762576052", "0.05551669377133384037485"], "E3": "1.70599092183205174", "theta": 1.0, "log10_res": -29.815827878119812, "it": 3, "E_blv": "0.390055705172700157", "gap": "0.3289838041648379", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.22499999999999995, "q3": ["0.3452520130607171163602", "0.0612887493210477755357"], "E3": "1.73964358609054902", "theta": 1.0, "log10_res": -29.728788880917495, "it": 3, "E_blv": "0.466569303926106161", "gap": "0.3182685705411107", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.24499999999999994, "q3": ["0.3477788094180964448838", "0.06715882382777222195012"], "E3": "1.77608918687535008", "theta": 1.0, "log10_res": -29.96340422521074, "it": 3, "E_blv": "0.548985742918849652", "gap": "0.3067758609891251", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.26499999999999996, "q3": ["0.3505149466190847102826", "0.07313508778888856523822"], "E3": "1.81524670533084852", "theta": 1.0, "log10_res": -29.907797625365202, "it": 3, "E_blv": "0.637017772534786807", "gap": "0.2945572331990154", "dps": 30, "ok": true, "step": 0.02, "dE_check": 2.47094241081696e-30, "dq_check": 3.4525314902818617e-31}, {"nu": 0.285, "q3": ["0.3534591186895477812397", "0.07922558627364548100553"], "E3": "1.85703165313180466", "theta": 1.0, "log10_res": -29.45550882208108, "it": 3, "E_blv": "0.730367630610088387", "gap": "0.2816660056304291", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.305, "q3": ["0.3566099506260277807897", "0.08543823351676058685511"], "E3": "1.90135670750857627", "theta": 1.0, "log10_res": -29.41694418724615, "it": 3, "E_blv": "0.828729604962138516", "gap": "0.2681567756366094", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.325, "q3": ["0.3599660047694737715594", "0.09178080840628388262986"], "E3": "1.94813233181866441", "theta": 1.0, "log10_res": -29.520893181971996, "it": 3, "E_blv": "0.931792528945199372", "gap": "0.2540849507183663", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.34500000000000003, "q3": ["0.3635257872635335264597", "0.09826095085644014174325"], "E3": "1.99726737390933539", "theta": 1.0, "log10_res": -29.690457307980147, "it": 3, "E_blv": "1.03924217766305981", "gap": "0.2395062990615689", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.36500000000000005, "q3": ["0.3672877545408602545183", "0.1048861590458863489586"], "E3": "2.04866963561151101", "theta": 1.0, "log10_res": -29.725033957921124, "it": 3, "E_blv": "1.15076353705134148", "gap": "0.2244765246400424", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.38500000000000006, "q3": ["0.3712503197833461684799", "0.111663787492491661928"], "E3": "2.10224640786276856", "theta": 1.0, "log10_res": -29.57794399670705, "it": 3, "E_blv": "1.26604292289419965", "gap": "0.2090508712421422", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.4050000000000001, "q3": ["0.3754118593052820618605", "0.1186010459274900958589"], "E3": "2.15790496713438015", "theta": 1.0, "log10_res": -29.67080063220734, "it": 3, "E_blv": "1.38476993178353419", "gap": "0.1932837588377115", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.4250000000000001, "q3": ["0.3797707188120642930972", "0.1257049989247535317284"], "E3": "2.21555302999542851", "theta": 1.0, "log10_res": -29.437746001134983, "it": 3, "E_blv": "1.5066392109027863", "gap": "0.1772284547731606", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.4450000000000001, "q3": ["0.3843252194911282683686", "0.1329825662350330960831"], "E3": "2.27509916375324397", "theta": 1.0, "log10_res": -29.289920896233518, "it": 3, "E_blv": "1.63135203818356618", "gap": "0.1609367813924194", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.46500000000000014, "q3": ["0.3890736638961790044699", "0.140440523770335666453"], "E3": "2.33645315213698313", "theta": 1.0, "log10_res": -29.146147848162315, "it": 3, "E_blv": "1.75861770872867615", "gap": "0.1444588608520767", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.48500000000000015, "q3": ["0.3940143415904136059524", "0.1480855051801240396245"], "E3": "2.39952631591984154", "theta": 1.0, "log10_res": -29.429279666554972, "it": 3, "E_blv": "1.88815472733306478", "gap": "0.1278428971466942", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.5050000000000001, "q3": ["0.3991455345191896587203", "0.1559240039587120692301"], "E3": "2.46423178919125023", "theta": 1.0, "log10_res": -29.325310551373278, "it": 3, "E_blv": "2.01969181040465041", "gap": "0.11113499469665", "dps": 30, "ok": true, "step": 0.02, "dE_check": -9.02975624513158e-30, "dq_check": 2.3329621378581873e-31}, {"nu": 0.5250000000000001, "q3": ["0.4044655220873953608686", "0.1639623760220050989519"], "E3": "2.53048475268550711", "theta": 1.0, "log10_res": -29.25190023715223, "it": 3, "E_blv": "2.15296870355434058", "gap": "0.09437901228279163", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.5450000000000002, "q3": ["0.4099725859215360702927", "0.1722068426915270271274"], "E3": "2.59820262614503758", "theta": 1.0, "log10_res": -29.571732931427427, "it": 3, "E_blv": "2.28773682357579408", "gap": "0.07761645064231087", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.5650000000000002, "q3": ["0.4156650143011927187056", "0.1806634940243825813275"], "E3": "2.66730522214686207", "theta": 1.0, "log10_res": -29.248305062894364, "it": 3, "E_blv": "2.42375973547663772", "gap": "0.06088637166755609", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.5850000000000002, "q3": ["0.4215411062489618945223", "0.1893382924293167370712"], "E3": "2.7377148641555626", "theta": 1.0, "log10_res": -29.33428344195187, "it": 3, "E_blv": "2.56081347667578058", "gap": "0.0442253468699455", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.6050000000000002, "q3": ["0.4275991752722010312309", "0.1982370765112423555167"], "E3": "2.80935647179368873", "theta": 1.0, "log10_res": -29.287393805644818, "it": 3, "E_blv": "2.6986867414803209", "gap": "0.02766743257834196", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.6250000000000002, "q3": ["0.4338375527538284638893", "0.2073655650893952035019"], "E3": "2.88215761645171812", "theta": 1.0, "log10_res": -28.81773239140793, "it": 3, "E_blv": "2.83718093954320798", "gap": "0.01124416922712754", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.6450000000000002, "q3": ["0.440254590993032842375", "0.2167293613375296522829"], "E3": "2.95604855040626773", "theta": 1.0, "log10_res": -29.173477607582814, "it": 3, "E_blv": "2.9761101422278828", "gap": "-0.005015397955403766", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.6650000000000003, "q3": ["0.44684866590000480247", "0.2263339569981787778423"], "E3": "3.03096221258969756", "theta": 1.0, "log10_res": -29.03305473439394, "it": 3, "E_blv": "3.11530093071997513", "gap": "-0.02108467953256939", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.6850000000000003, "q3": ["0.4536181793517008992129", "0.2361847366268661549104"], "E3": "3.1068342140690465", "theta": 1.0, "log10_res": -29.355261388136896, "it": 3, "E_blv": "3.25459215938065081", "gap": "-0.03693948632790108", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.7050000000000003, "q3": ["0.4605615612181793436793", "0.2462869818261782957214"], "E3": "3.18360280615944463", "theta": 1.0, "log10_res": -28.98101415218571, "it": 3, "E_blv": "3.39383464728179328", "gap": "-0.05255796028058716", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.7250000000000003, "q3": ["0.4676772710712105869535", "0.2566458754337007294527"], "E3": "3.26120883392804388", "theta": 1.0, "log10_res": -29.007071608793925, "it": 3, "E_blv": "3.53289081014735959", "gap": "-0.06792049405482893", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.7450000000000003, "q3": ["0.4749637995886715389955", "0.2672665056319115605583"], "E3": "3.33959567764937091", "theta": 1.0, "log10_res": -28.815133443004612, "it": 3, "E_blv": "3.67163424409148794", "gap": "-0.08300964161052926", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.7650000000000003, "q3": ["0.4824196696696941287781", "0.2781538699521488608369"], "E3": "3.41870918456094437", "theta": 1.0, "log10_res": -28.515968314403217, "it": 3, "E_blv": "3.80994927163112173", "gap": "-0.09781002176754434", "dps": 30, "ok": true, "step": 0.02, "dE_check": -4.200573962513693e-30, "dq_check": 2.3185838326317184e-30}, {"nu": 0.7850000000000004, "q3": ["0.4900434372766755145131", "0.2893128791486677783033"], "E3": "3.49849759304688968", "theta": 1.0, "log10_res": -28.579953996648054, "it": 3, "E_blv": "3.94773045949291954", "gap": "-0.1123082166115075", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.8050000000000004, "q3": ["0.4978336920210905782929", "0.3007483609225352827356"], "E3": "3.57891145115376399", "theta": 1.0, "log10_res": -28.39867180398322, "it": 3, "E_blv": "4.08488211675982182", "gap": "-0.1264926664015145", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.8250000000000004, "q3": ["0.5057890575106019761609", "0.3124650634786401358712"], "E3": "3.65990353112230236", "theta": 1.0, "log10_res": -28.38140738163277, "it": 3, "E_blv": "4.22131778093565219", "gap": "-0.1403535624533375", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.8450000000000004, "q3": ["0.5139081914752652018989", "0.324467658902397013264"], "E3": "3.74142874140561911", "theta": 1.0, "log10_res": -28.194331196046186, "it": 3, "E_blv": "4.35695969856565968", "gap": "-0.1538827392900101", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.8650000000000004, "q3": ["0.5221897856907029514602", "0.3367607463457788418802"], "E3": "3.8234440374418227", "theta": 1.0, "log10_res": -28.035127455465172, "it": 3, "E_blv": "4.49173830615176406", "gap": "-0.1670735671774853", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.8850000000000005, "q3": ["0.53063256571600179235", "0.3493488550151096649649"], "E3": "3.90590833225939298", "theta": 1.0, "log10_res": -28.229406985525124, "it": 3, "E_blv": "4.6255917162543904", "gap": "-0.1799208459987494", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.9050000000000005, "q3": ["0.5392352904637915653728", "0.3622364469555872677928"], "E3": "3.98878240781859981", "theta": 1.0, "log10_res": -28.376181432476173, "it": 3, "E_blv": "4.75846521288573708", "gap": "-0.1924207012667843", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.9250000000000005, "q3": ["0.5479967516195299809841", "0.3754279196297812801615"], "E3": "4.07202882783261434", "theta": 1.0, "log10_res": -28.497123822352293, "it": 3, "E_blv": "4.89031075957678437", "gap": "-0.2045704829360425", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.9450000000000005, "q3": ["0.5569157729264561345445", "0.3889276082893738205003"], "E3": "4.15561185266812618", "theta": 1.0, "log10_res": -28.038588261012897, "it": 3, "E_blv": "5.02108652284457728", "gap": "-0.2163686675441128", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.9650000000000005, "q3": ["0.5659912093520201938583", "0.4027397881411848405471"], "E3": "4.23949735679713418", "theta": 1.0, "log10_res": -29.209809793129565, "it": 3, "E_blv": "5.15075641319759296", "gap": "-0.2278147641001147", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.9850000000000005, "q3": ["0.5752219461508635722399", "0.4168686763100648351386"], "E3": "4.32365274915867773", "theta": 1.0, "log10_res": -28.735005446180814, "it": 3, "E_blv": "5.27928964529405507", "gap": "-0.2389092240338443", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.0050000000000006, "q3": ["0.5846068978386338533266", "0.4313184336025572450303"], "E3": "4.40804689669091409", "theta": 1.0, "log10_res": -28.642311528584326, "it": 3, "E_blv": "5.40666031840841384", "gap": "-0.2496533554293749", "dps": 30, "ok": true, "step": 0.02, "dE_check": 1.2081631417001817e-29, "dq_check": 2.937055015112609e-30}, {"nu": 1.0250000000000006, "q3": ["0.5941450070900889802012", "0.4460931660763469000496"], "E3": "4.49265005120922869", "theta": 1.0, "log10_res": -28.842726517005225, "it": 3, "E_blv": "5.5328470179615174", "gap": "-0.2600492416880722", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.0450000000000006, "q3": ["0.6038352435740911926609", "0.4611969264214353293788"], "E3": "4.57743377973397574", "theta": 1.0, "log10_res": -29.248356380790877, "it": 3, "E_blv": "5.65783243852629926", "gap": "-0.2700996646980809", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.0650000000000006, "q3": ["0.613676602737226393254", "0.4766337151597352497059"], "E3": "4.66237089831089712", "theta": 1.0, "log10_res": -28.848945007103175, "it": 3, "E_blv": "5.78160302842875733", "gap": "-0.2798080325294651", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.0850000000000006, "q3": ["0.6236681045469206871319", "0.4924074816703716259813"], "E3": "4.74743540931714566", "theta": 1.0, "log10_res": -29.22293610362155, "it": 3, "E_blv": "5.90414865581906849", "gap": "-0.2891783116254807", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.1050000000000006, "q3": ["0.6338087922040726555952", "0.5085221250484317131433"], "E3": "4.83260244220503609", "theta": 1.0, "log10_res": -29.28439142440025, "it": 3, "E_blv": "6.02546229588529288", "gap": "-0.2982149634200642", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.1250000000000007, "q3": ["0.6440977308343857297806", "0.5249814948052372417976"], "E3": "4.91784819760308678", "theta": 1.0, "log10_res": -28.84095100695296, "it": 3, "E_blv": "6.14553973871776796", "gap": "-0.3069228852786703", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.1450000000000007, "q3": ["0.6545340061667765595852", "0.5417893914184335060382"], "E3": "5.00314989466857301", "theta": 1.0, "log10_res": -28.974567150405356, "it": 3, "E_blv": "6.2643793172016318", "gap": "-0.3153073556332647", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.1650000000000007, "q3": ["0.6651167232064578803651", "0.5589495667403167929357"], "E3": "5.08848572156672567", "theta": 1.0, "log10_res": -29.03020674933633, "it": 3, "E_blv": "6.38198165421382655", "gap": "-0.3233739831617752", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.1850000000000007, "q3": ["0.6758450049095521888983", "0.5764657242728666543861"], "E3": "5.17383478893798866", "theta": 1.0, "log10_res": -29.41561079140557, "it": 3, "E_blv": "6.49834942832556624", "gap": "-0.3311286598468944", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.2050000000000007, "q3": ["0.6867179908653885777315", "0.5943415193179252447168"], "E3": "5.25917708620558156", "theta": 1.0, "log10_res": -29.469889390090266, "it": 3, "E_blv": "6.6134871571580489", "gap": "-0.3385775177381168", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.2250000000000008, "q3": ["0.6977348359919714090004", "0.6125805590108835726807"], "E3": "5.34449344057026637", "theta": 1.0, "log10_res": -29.389128891455826, "it": 3, "E_blv": "6.72740099750490112", "gap": "-0.3457268892336587", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.2450000000000008, "q3": ["0.7088947092494873671518", "0.6311864022461042413813"], "E3": "5.4297654785370321", "theta": 1.0, "log10_res": -29.269659485660686, "it": 3, "E_blv": "6.84009856131652259", "gap": "-0.3525832706948726", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.2650000000000008, "q3": ["0.7201967923761373328263", "0.6501625595021412449072"], "E3": "5.51497558981880648", "theta": 1.0, "log10_res": -29.186794805541663, "it": 3, "E_blv": "6.95158874663651241", "gap": "-0.3591532892044265", "dps": 30, "ok": true, "step": 0.02, "dE_check": 1.898078859415128e-29, "dq_check": 1.3249686445671743e-30}, {"nu": 1.2850000000000008, "q3": ["0.7316402786500413826842", "0.6695124925746178333153"], "E3": "5.60010689346476953", "theta": 1.0, "log10_res": -29.06282885906548, "it": 3, "E_blv": "7.06188158258636406", "gap": "-0.3654436722803986", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.3050000000000008, "q3": ["0.7432243716804684557192", "0.6892396142244005770887"], "E3": "5.68514320606493525", "theta": 1.0, "log10_res": -29.50090068420985, "it": 3, "E_blv": "7.1709880875095459", "gap": "-0.3714612203611527", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.3250000000000008, "q3": ["0.7549482842311858391256", "0.7093472877484678924679"], "E3": "5.77006901188800186", "theta": 1.0, "log10_res": -29.800639486830992, "it": 3, "E_blv": "7.27892013940813158", "gap": "-0.3772127818800324", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.3450000000000009, "q3": ["0.7668112370783062914151", "0.729838826480619928495"], "E3": "5.85486943481572229", "theta": 1.0, "log10_res": -29.500513344465755, "it": 3, "E_blv": "7.38569035783274049", "gap": "-0.3827052307542545", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.3650000000000009, "q3": ["0.7788124579046307568356", "0.7507174932289185900628"], "E3": "5.93953021194393661", "theta": 1.0, "log10_res": -29.587372834827015, "it": 3, "E_blv": "7.49131199641834316", "gap": "-0.3879454461186016", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.385000000000001, "q3": ["0.7909511802321404605462", "0.7719864996564855935353"], "E3": "6.02403766872770819", "theta": 1.0, "log10_res": -29.46535977291807, "it": 3, "E_blv": "7.5957988452933257", "gap": "-0.3929402941414044", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.405000000000001, "q3": ["0.8032266423939817984486", "0.7936490056120261906214"], "E3": "6.10837869555552187", "theta": 1.0, "log10_res": -29.325505413449083, "it": 3, "E_blv": "7.6991651426261157", "gap": "-0.3976966117676485", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.425000000000001, "q3": ["0.8156380865470088488917", "0.8157081184161893351404"], "E3": "6.19254072564508104", "theta": 1.0, "log10_res": -29.42019020302921, "it": 3, "E_blv": "7.80142549461182996", "gap": "-0.4022211922416872", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.445000000000001, "q3": ["0.8281847577256994852958", "0.838166892109623863507"], "E3": "6.27651171416075454", "theta": 1.0, "log10_res": -29.6456369216403, "it": 3, "E_blv": "7.90259480324013228", "gap": "-0.4065207722698444", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.465000000000001, "q3": ["0.8408659029380398920059", "0.8610283266683465013968"], "E3": "6.36028011846007567", "theta": 1.0, "log10_res": -29.37002013236607, "it": 2, "E_blv": "8.00268820122422938", "gap": "-0.4106020206910384", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.485000000000001, "q3": ["0.8536807703037767243053", "0.884295367191802568121"], "E3": "6.44383487938380662", "theta": 1.0, "log10_res": -29.556275478798284, "it": 2, "E_blv": "8.10172099350923333", "gap": "-0.4144715285313567", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.505000000000001, "q3": ["0.8666286082352641849037", "0.9079709030687751317942"], "E3": "6.52716540351089678", "theta": 1.0, "log10_res": -29.599974829674593, "it": 2, "E_blv": "8.19970860481561935", "gap": "-0.4181358003261806", "dps": 30, "ok": true, "step": 0.02, "dE_check": 1.1096217847172592e-29, "dq_check": 4.8267987511886645e-31}, {"nu": 1.525000000000001, "q3": ["0.8797086646609829422509", "0.9320577671260837560056"], "E3": "6.61026154630614025", "theta": 1.0, "log10_res": -29.29729283122809, "it": 2, "E_blv": "8.29666653270992841", "gap": "-0.421601246600947", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.545000000000001, "q3": ["0.8929201862916771851507", "0.9565587347648102761122"], "E3": "6.69311359609444992", "theta": 1.0, "log10_res": -29.328310701531073, "it": 2, "E_blv": "8.39261030572999068", "gap": "-0.4248741774088852", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.565000000000001, "q3": ["0.9062624179289433639398", "0.9814765230885964121723"], "E3": "6.7757122588013965", "theta": 1.0, "log10_res": -29.519332014224602, "it": 2, "E_blv": "8.48755544612562239", "gap": "-0.4279607968310565", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.585000000000001, "q3": ["0.9197346018160075654472", "1.006813790028376419871"], "E3": "6.85804864340500359", "theta": 1.0, "log10_res": -29.538828705854506, "it": 2, "E_blv": "8.58151743680786701", "gap": "-0.4308671983507159", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.605000000000001, "q3": ["0.9333359770303463507038", "1.03257313346773717751"], "E3": "6.9401142480487445", "theta": 1.0, "log10_res": -29.27859635840905, "it": 2, "E_blv": "8.67451169213034292", "gap": "-0.4335993610203996", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.625000000000001, "q3": ["0.9470657789177366869921", "1.058757090372937733788"], "E3": "7.02190094677025981", "theta": 1.0, "log10_res": -29.7356545200055, "it": 2, "E_blv": "8.76655353215508901", "gap": "-0.4361631463462073", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.6450000000000011, "q3": ["0.9609232385672628592521", "1.085368135931469900389"], "E3": "7.10340097680451644", "theta": 1.0, "log10_res": -29.394456833829384, "it": 2, "E_blv": "8.8576581600824579", "gap": "-0.4385642958194854", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.6650000000000011, "q3": ["0.9749075823267605741392", "1.112408682702900365067"], "E3": "7.18460692642397393", "theta": 1.0, "log10_res": -29.43242977707677, "it": 2, "E_blv": "8.94784064255010789", "gap": "-0.4408084290315335", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.6850000000000012, "q3": ["0.9890180313581395902922", "1.139881079785602341026"], "E3": "7.26551172328182804", "theta": 1.0, "log10_res": -29.169178756045966, "it": 2, "E_blv": "9.03711589253001861", "gap": "-0.4429010423120476", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.7050000000000012, "q3": ["1.003253801231994929066", "1.167787612002860206553"], "E3": "7.34610862322758407", "theta": 1.0, "log10_res": -29.53603318296827, "it": 2, "E_blv": "9.1254986545747468", "gap": "-0.4448475078367907", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.7250000000000012, "q3": ["1.017614101560891938396", "1.19613049911171312322"], "E3": "7.42639119956709143", "theta": 1.0, "log10_res": -29.479763323272827, "it": 2, "E_blv": "9.21300349218490099", "gap": "-0.4466530731544524", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.7450000000000012, "q3": ["1.032098135670691181778", "1.224911895037792411677"], "E3": "7.50635333274176746", "theta": 1.0, "log10_res": -29.41147646108853, "it": 2, "E_blv": "9.29964477708910928", "gap": "-0.4483228610868355", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.7650000000000012, "q3": ["1.04670510030926437035", "1.25413388713930164498"], "E3": "7.58598920040407172", "theta": 1.0, "log10_res": -29.63258998671947, "it": 2, "E_blv": "9.38543668024564931", "gap": "-0.4498618699603944", "dps": 30, "ok": true, "step": 0.02, "dE_check": 5.83297094637191e-30, "dq_check": 7.219217980794963e-31}, {"nu": 1.7850000000000013, "q3": ["1.061434185391941493715", "1.283798495503187108612"], "E3": "7.66529326786838229", "theta": 1.0, "log10_res": -29.369649083413258, "it": 2, "E_blv": "9.47039316439147473", "gap": "-0.4512749741307731", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.8050000000000013, "q3": ["1.076284573783021154936", "1.313907672276448585437"], "E3": "7.74426027891829187", "theta": 1.0, "log10_res": -29.466634466748626, "it": 2, "E_blv": "9.55452797797967909", "gap": "-0.4525669247653468", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.8250000000000013, "q3": ["1.091255441112670169498", "1.344463301035445466064"], "E3": "7.82288524695300333", "theta": 1.0, "log10_res": -29.43783670107929, "it": 2, "E_blv": "9.63785465036055979", "gap": "-0.4537423508518891", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.8450000000000013, "q3": ["1.106345955628534107828", "1.375467196195960083012"], "E3": "7.90116344645697798", "theta": 1.0, "log10_res": -29.598150618004407, "it": 2, "E_blv": "9.72038648807445262", "gap": "-0.4548057604043687", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.8650000000000013, "q3": ["1.12155527808137707189", "1.4069211024666880591"], "E3": "7.97909040477829503", "theta": 1.0, "log10_res": -29.899939945111093, "it": 2, "E_blv": "9.80213657213647291", "gap": "-0.4557615418395445", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.8850000000000013, "q3": ["1.136882561644066085789", "1.438826694348733507152"], "E3": "8.05666189420233019", "theta": 1.0, "log10_res": -29.761079469025447, "it": 2, "E_blv": "9.88311775620429146", "gap": "-0.4566139655004903", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.9050000000000014, "q3": ["1.152326951863212593844", "1.47118557568359430757"], "E3": "8.13387392430837355", "theta": 1.0, "log10_res": -29.597736662417798, "it": 2, "E_blv": "9.9633426655301582", "gap": "-0.4573671853054462", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.9250000000000014, "q3": ["1.167887586642780298375", "1.503999279252028643763"], "E3": "8.21072273459769303", "theta": 1.0, "log10_res": -29.88327793121143, "it": 2, "E_blv": "10.042823696607629", "gap": "-0.458025240502484", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.9450000000000014, "q3": ["1.183563596258964586997", "1.537269266426097751823"], "E3": "8.28720478738232502", "theta": 1.0, "log10_res": -29.84454649441294, "it": 2, "E_blv": "10.1215730174319112", "gap": "-0.4585920575123965", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.9650000000000014, "q3": ["1.199354103405643799127", "1.570996926876580741651"], "E3": "8.36331676092454919", "theta": 1.0, "log10_res": -29.630950999822602, "it": 2, "E_blv": "10.1996025683004795", "gap": "-0.4590714518439826", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.9850000000000014, "q3": ["1.215258223269696314546", "1.605183578337854720367"], "E3": "8.43905554281759104", "theta": 1.0, "log10_res": -29.98412845618802, "it": 2, "E_blv": "10.2769240630876829", "gap": "-0.459467130067523", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.0050000000000012, "q3": ["1.23127506363546953084", "1.639830466432226307413"], "E3": "8.51441822359860412", "theta": 1.0, "log10_res": -30.047783930016227, "it": 2, "E_blv": "10.3535489909335093", "gap": "-0.4597826918337263", "dps": 30, "ok": true, "step": 0.02, "dE_check": -4.042101027951809e-30, "dq_check": 1.0871022728456506e-31}, {"nu": 2.0250000000000012, "q3": ["1.247403725017678675262", "1.674938764555591908744"], "E3": "8.58940209058542909", "theta": 1.0, "log10_res": -29.456055747231016, "it": 2, "E_blv": "10.4294886182925668", "gap": "-0.4600216319267844", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.0450000000000013, "q3": ["1.263643300821998535893", "1.710509573826179429379"], "E3": "8.66400462192898897", "theta": 1.0, "log10_res": -29.762547827180875, "it": 2, "E_blv": "10.5047539912946747", "gap": "-0.4601873423414214", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.0650000000000013, "q3": ["1.279992877532604470802", "1.746543923098015408307"], "E3": "8.73822348087353615", "theta": 1.0, "log10_res": -29.893117672769257, "it": 2, "E_blv": "10.5793559383733702", "gap": "-0.4602831143749585", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.0850000000000013, "q3": ["1.296451534925898004171", "1.783042769040619996788"], "E3": "8.81205651021721888", "theta": 1.0, "log10_res": -29.737371372883196, "it": 2, "E_blv": "10.6533050731230373", "gap": "-0.4603121407264546", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.1050000000000013, "q3": ["1.313018346309639334355", "1.820006996286305912821"], "E3": "8.88550172696569504", "theta": 1.0, "log10_res": -29.687711743899374, "it": 2, "E_blv": "10.7266117973494166", "gap": "-0.4602775175959304", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.1250000000000013, "q3": ["1.329692378786689266987", "1.857437417646314035126"], "E3": "8.95855731717172413", "theta": 1.0, "log10_res": -29.883857552620842, "it": 2, "E_blv": "10.7992863042819076", "gap": "-0.4601822467775459", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.1450000000000014, "q3": ["1.346472693542542894303", "1.895334774396871304732"], "E3": "9.03122163095385051", "theta": 1.0, "log10_res": -29.727780915738453, "it": 2, "E_blv": "10.8713385819193966", "gap": "-0.4600292377413865", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.1650000000000014, "q3": ["1.363358346155815263125", "1.933699736636102573474"], "E3": "9.10349317768744827", "theta": 1.0, "log10_res": -29.528689755839203, "it": 2, "E_blv": "10.9427784164843551", "gap": "-0.4598213096992267", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.1850000000000014, "q3": ["1.380348386930815604214", "1.972532903712567374309"], "E3": "9.17537062136153682", "theta": 1.0, "log10_res": -29.748326954987764, "it": 2, "E_blv": "11.0136153959626793", "gap": "-0.4595611936502856", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.2050000000000014, "q3": ["1.397441861251321580956", "2.011834804726025385437"], "E3": "9.24685277609489913", "theta": 1.0, "log10_res": -29.715768595364064, "it": 2, "E_blv": "11.0838589137092143", "gap": "-0.4592515344035788", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.2250000000000014, "q3": ["1.414637809954638627561", "2.051605899100860798203"], "E3": "9.31793860180514574", "theta": 1.0, "log10_res": -29.984890527689167, "it": 2, "E_blv": "11.1535181721011354", "gap": "-0.4588948925739974", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.2450000000000014, "q3": ["1.431935269725001982016", "2.091846577232416140141"], "E3": "9.38862720002446942", "theta": 1.0, "log10_res": -29.964409082751185, "it": 2, "E_blv": "11.2226021862233813", "gap": "-0.458493746549728", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.2650000000000015, "q3": ["1.449333273505350694973", "2.132557161206300695012"], "E3": "9.45891780985593108", "theta": 1.0, "log10_res": -29.78852569995016, "it": 2, "E_blv": "11.2911197875721553", "gap": "-0.458050494429056", "dps": 30, "ok": true, "step": 0.02, "dE_check": -1.4063962542318328e-29, "dq_check": 6.0397000803176924e-30}, {"nu": 2.2850000000000015, "q3": ["1.466830850926473950987", "2.1737379055905479296"], "E3": "9.52880980406420923", "theta": 1.0, "log10_res": -29.714765052268284, "it": 2, "E_blv": "11.359079627764157", "gap": "-0.4575674559249869", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.3050000000000015, "q3": ["1.484427028752500729291", "2.215388998300300792222"], "E3": "9.59830268529483478", "theta": 1.0, "log10_res": -29.769496614992462, "it": 2, "E_blv": "11.4264901822406908", "gap": "-0.457046874236464", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.3250000000000015, "q3": ["1.50212083134167443002", "2.257510561534503979859"], "E3": "9.66739608241602288", "theta": 1.0, "log10_res": -29.843439522508483, "it": 2, "E_blv": "11.4933597539571313", "gap": "-0.4564909178852771", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.3450000000000015, "q3": ["1.519911281121324884227", "2.300102652783878946095"], "E3": "9.73608974697730459", "theta": 1.0, "log10_res": -30.242461137768604, "it": 2, "E_blv": "11.5596964770494333", "gap": "-0.4559016825180322", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.3650000000000015, "q3": ["1.537797399075921449192", "2.343165265909251280859"], "E3": "9.80438354977925531", "theta": 1.0, "log10_res": -29.83033863260274, "it": 2, "E_blv": "11.6255083204704519", "gap": "-0.4552811926727991", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.3850000000000016, "q3": ["1.555778205247062969868", "2.386698332289091945118"], "E3": "9.87227747754871527", "theta": 1.0, "log10_res": -29.838634821695255, "it": 2, "E_blv": "11.6908030915898126", "gap": "-0.4546314035102743", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.4050000000000016, "q3": ["1.57385271924423357413", "2.430701722034924563628"], "E3": "9.93977162971400075", "theta": 1.0, "log10_res": -29.848188307025335, "it": 2, "E_blv": "11.7555884397519426", "gap": "-0.4539542025094855", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.4250000000000016, "q3": ["1.592019960765127878134", "2.47517524527304149991"], "E3": "10.006866215274714", "theta": 1.0, "log10_res": -29.9440388657088, "it": 2, "E_blv": "11.8198718597876569", "gap": "-0.4532514111282357", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.4450000000000016, "q3": ["1.610278950124325522984", "2.520118653490762745675"], "E3": "10.0735615497608764", "theta": 1.0, "log10_res": -29.856689754882332, "it": 2, "E_blv": "11.8836606954753924", "gap": "-0.452524786428629", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.4650000000000016, "q3": ["1.628628708789073356689", "2.565531640945264782958"], "E3": "10.1398580522762314", "theta": 1.0, "log10_res": -29.928920075318928, "it": 2, "E_blv": "11.9469621429488118", "gap": "-0.4517760226681451", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.4850000000000017, "q3": ["1.647068259920914321784", "2.61141384613280258957"], "E3": "10.2057562426206969", "theta": 1.0, "log10_res": -29.908428227564237, "it": 2, "E_blv": "12.009783254048056", "gap": "-0.4510067528568398", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.5050000000000017, "q3": ["1.665596628921885505913", "2.65776485331594795413"], "E3": "10.2712567384870825", "theta": 1.0, "log10_res": -29.878325647836828, "it": 2, "E_blv": "12.0721309396124231", "gap": "-0.4502185502813351", "dps": 30, "ok": true, "step": 0.02, "dE_check": 6.147005141500593e-29, "dq_check": 5.5831570157699335e-30}, {"nu": 2.5250000000000017, "q3": ["1.684212843983994144972", "2.704584194106272362474"], "E3": "10.3363602527273364", "theta": 1.0, "log10_res": -29.919028241833345, "it": 2, "E_blv": "12.1340119727126993", "gap": "-0.4494129299963407", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.5450000000000017, "q3": ["1.702915936640669906185", "2.751871349099714038851"], "E3": "10.4010675906837404", "theta": 1.0, "log10_res": -30.125347674286566, "it": 2, "E_blv": "12.1954329918217587", "gap": "-0.4485913502845046", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.5650000000000017, "q3": ["1.721704942318884773729", "2.799625749561687399157"], "E3": "10.4653796475806325", "theta": 1.0, "log10_res": -30.029139182374614, "it": 2, "E_blv": "12.2564005039224", "gap": "-0.4477552140854419", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.5850000000000017, "q3": ["1.740578900890628543766", "2.847846779158820314552"], "E3": "10.5292974059724113", "theta": 1.0, "log10_res": -29.8474864154057, "it": 2, "E_blv": "12.3169208875517025", "gap": "-0.4469058703948228", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.6050000000000018, "q3": ["1.759536857222428516772", "2.896533775734041286184"], "E3": "10.5928219332437484", "theta": 1.0, "log10_res": -29.75307058959606, "it": 2, "E_blv": "12.3770003957814522", "gap": "-0.4460446156344259", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.6250000000000018, "q3": ["1.778577861721606635116", "2.945686033121585956653"], "E3": "10.6559543791581256", "theta": 1.0, "log10_res": -29.872383018798974, "it": 2, "E_blv": "12.4366451591344351", "gap": "-0.4451726949940774", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.645000000000002, "q3": ["1.797700970877976206401", "2.995302802998351350255"], "E3": "10.7186959734510008", "theta": 1.0, "log10_res": -29.748752127295493, "it": 2, "E_blv": "12.4958611884366061", "gap": "-0.4442913037464013", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.665000000000002, "q3": ["1.816905247799693601716", "3.045383296767897806805"], "E3": "10.7810480234641069", "theta": 1.0, "log10_res": -30.081025284568096, "it": 2, "E_blv": "12.5546543776053267", "gap": "-0.4434015885353049", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.685000000000002, "q3": ["1.83618976274199801362", "3.09592668747328365443"], "E3": "10.8430119118175891", "theta": 1.0, "log10_res": -30.018423855357295, "it": 2, "E_blv": "12.6130305063740291", "gap": "-0.44250464863911", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.705000000000002, "q3": ["1.855553593627594558925", "3.146932111734817082867"], "E3": "10.9045890941168951", "theta": 1.0, "log10_res": -30.294354671721006, "it": 2, "E_blv": "12.6709952429538053", "gap": "-0.4416015372092275", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.725000000000002, "q3": ["1.874995826557462738598", "3.19839867170872417526"], "E3": "10.9657810966915436", "theta": 1.0, "log10_res": -30.113360546054817, "it": 2, "E_blv": "12.7285541466325392", "gap": "-0.4406932624852489", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.745000000000002, "q3": ["1.89451555631090350819", "3.250325437062662286648"], "E3": "11.0265895143631104", "theta": 1.0, "log10_res": -29.922222567994936, "it": 2, "E_blv": "12.7857126703123105", "gap": "-0.4397807889873", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.765000000000002, "q3": ["1.914111886833673917583", "3.302711446963954475402"], "E3": "11.0870160082399917", "theta": 1.0, "log10_res": -29.73979511112176, "it": 2, "E_blv": "12.8424761629858823", "gap": "-0.4388650386864726", "dps": 30, "ok": true, "step": 0.02, "dE_check": -4.1716732417913353e-29, "dq_check": 6.995669710490019e-30}, {"nu": 2.785000000000002, "q3": ["1.933783931713098362783", "3.355555712076383947885"], "E3": "11.1470623035367185", "theta": 1.0, "log10_res": -29.86618852005708, "it": 2, "E_blv": "12.8988498721531666", "gap": "-0.437946892154112", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.805000000000002, "q3": ["1.953530814639089833197", "3.408857216561367802932"], "E3": "11.2067301874158179", "theta": 1.0, "log10_res": -29.903792595774316, "it": 2, "E_blv": "12.9548389461786212", "gap": "-0.4370271896907008", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.825000000000002, "q3": ["1.973351669850062978142", "3.462614920079326981125"], "E3": "11.2660215068504356", "theta": 1.0, "log10_res": -29.76103047297169, "it": 2, "E_blv": "13.0104484365905873", "gap": "-0.4361067324350379", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.845000000000002, "q3": ["1.99324564256277316497", "3.516827759787084334326"], "E3": "11.3249381665061497", "theta": 1.0, "log10_res": -29.92692548241372, "it": 2, "E_blv": "13.06568330032362", "gap": "-0.4351862834543676", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.865000000000002, "q3": ["2.013211889385171734019", "3.571494652327155111405"], "E3": "11.3834821266406216", "theta": 1.0, "log10_res": -29.728035792813223, "it": 2, "E_blv": "13.1205484019048976", "gap": "-0.434266568816069", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.885000000000002, "q3": ["2.033249578711427117662", "3.626614495804843761474"], "E3": "11.4416554010199414", "theta": 1.0, "log10_res": -29.8063002360302, "it": 2, "E_blv": "13.1750485155858241", "gap": "-0.4333482786414707", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.905000000000002, "q3": ["2.053357891098324098202", "3.682186171749127518997"], "E3": "11.4994600548507322", "theta": 1.0, "log10_res": -30.00353810445588, "it": 2, "E_blv": "13.2291883274199584", "gap": "-0.4324320681423065", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.925000000000002, "q3": ["2.073536019622318922432", "3.738208547053390367611"], "E3": "11.5568982027272803", "theta": 1.0, "log10_res": -29.723622157920484, "it": 2, "E_blv": "13.2829724372884196", "gap": "-0.4315185586402848", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.945000000000002, "q3": ["2.093783170216595935955", "3.7946804758921701761"], "E3": "11.6139720065931529", "theta": 1.0, "log10_res": -30.020134306169574, "it": 2, "E_blv": "13.3364053608739238", "gap": "-0.4306083385701927", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.965000000000002, "q3": ["2.114098561987541494133", "3.851600801610196441934"], "E3": "11.670683673716956", "theta": 1.0, "log10_res": -30.069889657895104, "it": 2, "E_blv": "13.389491531584617", "gap": "-0.4297019644669152", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.985000000000002, "q3": ["2.134481427510122778201", "3.908968358580125439338"], "E3": "11.7270354546820651", "theta": 1.0, "log10_res": -29.80886135234301, "it": 2, "E_blv": "13.4422353024288626", "gap": "-0.4287999619366994", "dps": 30, "ok": true, "step": 0.02}, {"nu": 3.0, "q3": ["2.14981240239045672799", "3.952286816536524280306"], "E3": "11.7690644923389567", "theta": 1.0, "log10_res": -30.019506780796597, "it": 2, "E_blv": "13.4815710048934699", "gap": "-0.4281266281386283", "dps": 30, "ok": true, "step": 0.02, "dE_check": 1.2295602922313954e-29, "dq_check": 5.022957762082784e-30}]}


==> anc/10_three_gluon_levels/follow_output_D.jsonl <==
{"label": "q3(0)=+1.36802+0.00000i theta=+0", "theta_start": 0, "label_q05": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "points": [{"nu": 0.04, "q3": ["1.368650292429760629335", "0.01660037872335377368866"], "E3": "8.11752394213077367", "theta": 3.738236842512697e-33, "log10_res": -37.632658511331115, "it": 6, "E_blv": "0.0153651250691562884", "gap": "2.025539704265404", "dps": 40}, {"nu": 0.03, "q3": ["1.368374440387473052646", "0.01244802702281013492418"], "E3": "8.11664616980315671", "theta": -7.746643806181757e-34, "log10_res": -37.21655956763737, "it": 3, "E_blv": "0.00864809628633411522", "gap": "2.026999518379206", "dps": 40}, {"nu": 0.02, "q3": ["1.36817740024807052233", "0.008297609870218513246687"], "E3": "8.11601907609441138", "theta": 9.927822963874336e-32, "log10_res": -37.154836926584544, "it": 4, "E_blv": "0.00384525533865381899", "gap": "2.028043455188939", "dps": 40}, {"nu": 0.01, "q3": ["1.368059174977638043801", "0.004148482483537907466359"], "E3": "8.11564277446510864", "theta": -2.6822414568730808e-30, "log10_res": -36.67008210574532, "it": 4, "E_blv": "0.000961562576373256691", "gap": "2.028670302972184", "dps": 40}, {"nu": 0.05, "q3": ["1.369004952224197604506", "0.02075530963285301416629"], "E3": "8.11865223433153241", "theta": -6.295646626059586e-24, "log10_res": -28.028118901699788, "it": 1, "E_blv": "0.0239894174067464574", "gap": "2.023665704231196", "dps": 30}, {"nu": 0.052500000000000005, "q3": ["1.369105930285008489192", "0.02179452089305591938262"], "E3": "8.11897342820478732", "theta": -9.745369893503032e-26, "log10_res": -28.332579138820908, "it": 4, "E_blv": "0.0264425035555067467", "gap": "2.02313273116232", "dps": 30, "ok": true, "step": 0.0025}, {"nu": 0.0575, "q3": ["1.369322661493287568821", "0.02387358813491444205226"], "E3": "8.11966273616650371", "theta": -3.7412659186931444e-24, "log10_res": -28.26294783170636, "it": 3, "E_blv": "0.0317040160242751857", "gap": "2.021989680035557", "dps": 30, "ok": true, "step": 0.005}, {"nu": 0.0675, "q3": ["1.369815221309699192512", "0.02803458336786385882737"], "E3": "8.1212289203224095", "theta": 2.6763902732853177e-24, "log10_res": -28.323866677134067, "it": 2, "E_blv": "0.0436435255786654006", "gap": "2.019396348685936", "dps": 30, "ok": true, "step": 0.01}, {"nu": 0.0775, "q3": ["1.370386571371712215283", "0.03219992967517575469568"], "E3": "8.12304495520671378", "theta": 7.740639150808637e-25, "log10_res": -28.96030826826076, "it": 2, "E_blv": "0.0574613140309682787", "gap": "2.016395910293936", "dps": 30, "ok": true, "step": 0.01}, {"nu": 0.0875, "q3": ["1.371036703106104605053", "0.03637027090629569560308"], "E3": "8.12511051336361955", "theta": -1.925265360725324e-26, "log10_res": -28.62136525826936, "it": 2, "E_blv": "0.0731433159128749365", "gap": "2.012991799362686", "dps": 30, "ok": true, "step": 0.01}, {"nu": 0.09749999999999999, "q3": ["1.371765606767914284301", "0.04054625059939583873782"], "E3": "8.1274252227702811", "theta": 1.6464107358055233e-25, "log10_res": -29.746886031395736, "it": 2, "E_blv": "0.0906736453200353916", "gap": "2.009187894362561", "dps": 30, "ok": true, "step": 0.01}, {"nu": 0.10749999999999998, "q3": ["1.372573271444574473098", "0.04472851194172088985326"], "E3": "8.12998866706715358", "theta": -1.2253467264061326e-25, "log10_res": -29.631069397321728, "it": 2, "E_blv": "0.11003464084450971", "gap": "2.004988506555661", "dps": 30, "ok": true, "step": 0.01}, {"nu": 0.12749999999999997, "q3": ["1.374424834382322158601", "0.05311445033176876708261"], "E3": "8.13585987478021846", "theta": 1.5738764379690784e-25, "log10_res": -28.68161884001656, "it": 2, "E_blv": "0.154169408865613933", "gap": "1.995422616478651", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.14749999999999996, "q3": ["1.376591281453875052591", "0.06153322306122151444698"], "E3": "8.14271992933190364", "theta": -4.228987725113638e-26, "log10_res": -29.92696169646602, "it": 2, "E_blv": "0.205372809184550191", "gap": "1.984336780036838", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.16749999999999995, "q3": ["1.379072483855970574064", "0.06998995899680625305963"], "E3": "8.15056393336503545", "theta": -7.151319042380855e-26, "log10_res": -29.726444210562306, "it": 2, "E_blv": "0.263445224364463427", "gap": "1.971779677250143", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.18749999999999994, "q3": ["1.381868294661074592465", "0.07848977765869060155427"], "E3": "8.15938631129365622", "theta": -5.840749166422425e-26, "log10_res": -29.46654654750405, "it": 2, "E_blv": "0.32816436482415379", "gap": "1.957805486617376", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.20749999999999993, "q3": ["1.384978549058234008414", "0.08703778801100773423598"], "E3": "8.16918082282563534", "theta": 3.491061734288989e-27, "log10_res": -29.532795337875296, "it": 2, "E_blv": "0.399287582954545871", "gap": "1.942473309967772", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.22749999999999992, "q3": ["1.388403064619824831659", "0.0956390872736148970724"], "E3": "8.17994057798259864", "theta": 4.1040192578584944e-26, "log10_res": -29.66583789516657, "it": 2, "E_blv": "0.47655432271317435", "gap": "1.925846563817356", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.24749999999999991, "q3": ["1.392141641592620614057", "0.1042987597571548694328"], "E3": "8.19165805354260559", "theta": -1.2687107996175003e-26, "log10_res": -29.689116480948552, "it": 2, "E_blv": "0.559688659964243402", "gap": "1.907992348394591", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.2674999999999999, "q3": ["1.396194063211484617625", "0.1130218757233443699294"], "E3": "8.20432511082485784", "theta": -1.2152502645813447e-26, "log10_res": -29.526412688844957, "it": 2, "E_blv": "0.648401889471569631", "gap": "1.888980805338322", "dps": 30, "ok": true, "step": 0.02, "dE_check": -2.668145681039499e-27, "dq_check": 2.8658185427447837e-29}, {"nu": 0.2874999999999999, "q3": ["1.400560096033883508054", "0.1218134902722584229529"], "E3": "8.21793301473022971", "theta": 1.2270863440105853e-27, "log10_res": -29.58435578299406, "it": 2, "E_blv": "0.742395116219078722", "gap": "1.868884474627788", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.30749999999999994, "q3": ["1.405239490293331273507", "0.1306786422582167062211"], "E3": "8.23247245394660394", "theta": 4.4909813833381475e-27, "log10_res": -30.013650794204192, "it": 2, "E_blv": "0.841361811484691859", "gap": "1.847777660615478", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.32749999999999996, "q3": ["1.410231980269800085917", "0.1396223532357088483418"], "E3": "8.2479335622239", "theta": -7.85868230570177e-28, "log10_res": -29.777138605729913, "it": 2, "E_blv": "0.944990297657984874", "gap": "1.825735816141479", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.3475, "q3": ["1.415537284675079833206", "0.1486496264366214944312"], "E3": "8.26430594062031447", "theta": -1.5164629306138046e-29, "log10_res": -29.67102108009056, "it": 2, "E_blv": "1.05296612998349349", "gap": "1.802834952659205", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.3675, "q3": ["1.421155107051030468277", "0.1577654457798531914127"], "E3": "8.28157868061866293", "theta": 3.6338278273527e-28, "log10_res": -29.382129041612917, "it": 2, "E_blv": "1.16497434803789487", "gap": "1.779151083145192", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.3875, "q3": ["1.427085136178650619511", "0.1669747749142246923004"], "E3": "8.29974038800982151", "theta": 1.5117905567673576e-27, "log10_res": -29.978357615542368, "it": 2, "E_blv": "1.28070157462221938", "gap": "1.754759703346901", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.40750000000000003, "q3": ["1.433327046495881846163", "0.1762825562954140427003"], "E3": "8.31877920743910736", "theta": 4.63950593787184e-28, "log10_res": -29.881895359381325, "it": 2, "E_blv": "1.39983794469331755", "gap": "1.729735315686447", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.42750000000000005, "q3": ["1.439880498522079875847", "0.1856937102974691954841"], "E3": "8.33868284751099732", "theta": 9.507216599847934e-28, "log10_res": -29.830569424472497, "it": 2, "E_blv": "1.52207885181386303", "gap": "1.704150998924284", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.44750000000000006, "q3": ["1.446745139287111391157", "0.1952131343592773316581"], "E3": "8.35943860634784189", "theta": -3.846543363844168e-28, "log10_res": -30.035424620828785, "it": 2, "E_blv": "1.64712650423187864", "gap": "1.678078025528991", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.4675000000000001, "q3": ["1.453920602763076548095", "0.20484570216620087008"], "E3": "8.38103339749916102", "theta": -5.656521236951655e-28, "log10_res": -29.4960411495622, "it": 2, "E_blv": "1.77469128699935719", "gap": "1.651585527624951", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.4875000000000001, "q3": ["1.461406510296712395323", "0.2145962628669265415783"], "E3": "8.40345377609967607", "theta": 1.5867594870979667e-28, "log10_res": -29.500232290513875, "it": 2, "E_blv": "1.90449293042183953", "gap": "1.624740211419459", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.5075000000000001, "q3": ["1.469202471040599578846", "0.2244696403254169549621"], "E3": "8.42668596517640074", "theta": -5.956394661980921e-29, "log10_res": -29.6657402436015, "it": 2, "E_blv": "2.03626148853979264", "gap": "1.597606119159152", "dps": 30, "ok": true, "step": 0.02, "dE_check": 4.786661510118568e-29, "dq_check": 4.252644425445765e-29}, {"nu": 0.5275000000000001, "q3": ["1.477308082381373157937", "0.2344706324077050147809"], "E3": "8.45071588200784154", "theta": -2.4460745970263798e-29, "log10_res": -29.532092528361428, "it": 2, "E_blv": "2.16973813424579154", "gap": "1.570244436940512", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.5475000000000001, "q3": ["1.485722930363225975227", "0.2446040103031302172264"], "E3": "8.47552916444159737", "theta": 7.920176611632712e-29, "log10_res": -29.626902992383634, "it": 2, "E_blv": "2.30467578002827928", "gap": "1.54271334610333", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.5675000000000001, "q3": ["1.494446590105090345247", "0.254874517879485269057"], "E3": "8.50111119708035377", "theta": -2.5576074669167773e-28, "log10_res": -29.900865043919115, "it": 2, "E_blv": "2.44083953521133798", "gap": "1.515067915467254", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.5875000000000001, "q3": ["1.503478626209986798579", "0.2652868710714187679108"], "E3": "8.52744713725038272", "theta": -2.410977970268023e-28, "log10_res": -29.634634938277614, "it": 2, "E_blv": "2.57800701195399349", "gap": "1.487360031324097", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.6075000000000002, "q3": ["1.512818593165138643975", "0.2758457573013287475561"], "E3": "8.55452194067113806", "theta": -1.7549270347530256e-28, "log10_res": -29.52660180078896, "it": 2, "E_blv": "2.71596849321753973", "gap": "1.4596383618634", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.6275000000000002, "q3": ["1.522466035731565081288", "0.2865558349318807499877"], "E3": "8.58232038674932115", "theta": 1.0776671346469619e-29, "log10_res": -30.488194811345444, "it": 2, "E_blv": "2.85452697644897053", "gap": "1.431948352575088", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.6475000000000002, "q3": ["1.53242048932198301767", "0.2974217327491939160836"], "E3": "8.61082710342583097", "theta": -1.2139469310909723e-28, "log10_res": -29.850607628782235, "it": 2, "E_blv": "2.99349810691192535", "gap": "1.404332249128476", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.6675000000000002, "q3": ["1.54268148036596719867", "0.3084480494756592209586"], "E3": "8.64002659150925333", "theta": 1.572277651419741e-29, "log10_res": -30.34997927959449, "it": 2, "E_blv": "3.1327100144751693", "gap": "1.376829144258521", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.6875000000000002, "q3": ["1.553248526661438629853", "0.3196393533112854159862"], "E3": "8.66990324843493376", "theta": 7.35093670812597e-30, "log10_res": -29.933912702907758, "it": 2, "E_blv": "3.27200306729431813", "gap": "1.349475045285154", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.7075000000000002, "q3": ["1.564121137711671449036", "0.3310001815024103458517"], "E3": "8.70044139139416842", "theta": -1.7900269455792928e-29, "log10_res": -30.33662556376511, "it": 2, "E_blv": "3.41122955524540649", "gap": "1.32230295903719", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.7275000000000003, "q3": ["1.575298815047127410601", "0.3425350399365678639834"], "E3": "8.73162527978358796", "theta": -5.819275641303276e-29, "log10_res": -29.62339450652221, "it": 2, "E_blv": "3.55025331523602379", "gap": "1.295342991136891", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.7475000000000003, "q3": ["1.586781052531544044606", "0.3542484027622632700248"], "E3": "8.76343913693035666", "theta": 4.4657823270108247e-29, "log10_res": -29.547717655202973, "it": 2, "E_blv": "3.68894930967407322", "gap": "1.268622456814071", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.7675000000000003, "q3": ["1.598567336651816529277", "0.3661447120323826641695"], "E3": "8.79586717105431936", "theta": -2.994978101841707e-29, "log10_res": -29.739104660560074, "it": 2, "E_blv": "3.82720316845400096", "gap": "1.24216600065008", "dps": 30, "ok": true, "step": 0.02, "dE_check": 8.62048891219156e-29, "dq_check": 8.593378598543046e-31}, {"nu": 0.7875000000000003, "q3": ["1.610657146791323634503", "0.3782283773699434196693"], "E3": "8.82889359543366306", "theta": -1.8454068331087636e-29, "log10_res": -29.894195729921215, "it": 2, "E_blv": "3.96491070385882744", "gap": "1.215995722893709", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.8075000000000003, "q3": ["1.623049955486454120233", "0.390503775654883630128"], "E3": "8.86250264774598231", "theta": -3.6945032117278044e-29, "log10_res": -29.421584816898587, "it": 2, "E_blv": "4.1019774068016363", "gap": "1.190131310236087", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.8275000000000003, "q3": ["1.635745228666191165683", "0.4029752507305873646761"], "E3": "8.89667860856181489", "theta": 2.5383017365010025e-29, "log10_res": -30.163860907759695, "it": 2, "E_blv": "4.23831793186554643", "gap": "1.164590169174067", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.8475000000000004, "q3": ["1.648742425874708314597", "0.4156471131288493024177"], "E3": "8.93140581897271783", "theta": -2.44222197676626e-29, "log10_res": -30.066231128835106, "it": 2, "E_blv": "4.37385557766516067", "gap": "1.139387560326889", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.8675000000000004, "q3": ["1.662041000477020689754", "0.4285236398119962355345"], "E3": "8.96666869734075806", "theta": 1.8093091604265616e-30, "log10_res": -30.411653611206297, "it": 2, "E_blv": "4.50852176815934979", "gap": "1.114536732295352", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.8875000000000004, "q3": ["1.675640399847819583575", "0.4416090739309034315847"], "E3": "9.00245175516087567", "theta": 1.9507955254022362e-29, "log10_res": -30.19355052274906, "it": 2, "E_blv": "4.64225553970548382", "gap": "1.090049053863848", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.9075000000000004, "q3": ["1.689540065543696779114", "0.4549076245976703266113"], "E3": "9.03873961203192195", "theta": -2.538407708302165e-30, "log10_res": -30.04590954601544, "it": 2, "E_blv": "4.77500303786604271", "gap": "1.06593414354147", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.9275000000000004, "q3": ["1.703739433459036980285", "0.4684234666717518787151"], "E3": "9.07551700973626506", "theta": 1.894033714290596e-29, "log10_res": -29.907686208116328, "it": 2, "E_blv": "4.9067170272642673", "gap": "1.042199995617999", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.9475000000000005, "q3": ["1.718237933965922484684", "0.4821607405583785503635"], "E3": "9.11276882543168201", "theta": 2.2720696030540527e-29, "log10_res": -30.246912361779508, "it": 2, "E_blv": "5.03735641713814009", "gap": "1.018853102073385", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.9675000000000005, "q3": ["1.733034992038453732616", "0.4961235520181387225535"], "E3": "9.15048008396280775", "theta": 1.0793061282578123e-29, "log10_res": -30.073666356011532, "it": 2, "E_blv": "5.16688580466158074", "gap": "0.9958985698253068", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.9875000000000005, "q3": ["1.748130027361942684202", "0.5103159719866418075632"], "E3": "9.18863596930268688", "theta": 1.65407883145173e-29, "log10_res": -30.31331439707608, "it": 2, "E_blv": "5.29527503758686313", "gap": "0.9733402329289559", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.0075000000000005, "q3": ["1.763522454427483234866", "0.5247420364032278727996"], "E3": "9.22722183513796703", "theta": 1.2551772230630299e-29, "log10_res": -30.206062540510377, "it": 2, "E_blv": "5.42249879731030864", "gap": "0.9511807594569146", "dps": 30, "ok": true, "step": 0.02, "dE_check": -2.4824371336438226e-29, "dq_check": 1.3226148865010622e-29}, {"nu": 1.0275000000000005, "q3": ["1.779211682612444243766", "0.5394057460477396938464"], "E3": "9.26622321461398651", "theta": 6.80728900832096e-30, "log10_res": -29.624872470750308, "it": 2, "E_blv": "5.54853620307084282", "gap": "0.9294217528857859", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.0475000000000005, "q3": ["1.795197116247466422077", "0.5543110663844253247651"], "E3": "9.30562582925844511", "theta": -1.782941769333341e-29, "log10_res": -30.10711743491035, "it": 2, "E_blv": "5.6733704376540014", "gap": "0.9080638479011109", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.0675000000000006, "q3": ["1.81147815467057454205", "0.5694619274120930415382"], "E3": "9.34541559710450991", "theta": 6.65213041567645e-31, "log10_res": -30.117722474024102, "it": 2, "E_blv": "5.79698839468806154", "gap": "0.8871068006041121", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.0875000000000006, "q3": ["1.828054192269041441513", "0.5848622235196954441832"], "E3": "9.38557864003610535", "theta": 1.332858914008538e-29, "log10_res": -30.08802376498361, "it": 2, "E_blv": "5.91938034737961088", "gap": "0.8665495731641236", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.1075000000000006, "q3": ["1.844924618509660389736", "0.6005158133465751898254"], "E3": "9.42610129037977578", "theta": -1.934930203872362e-29, "log10_res": -30.158963557988567, "it": 2, "E_blv": "6.04053963833847494", "gap": "0.8463904130103252", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.1275000000000006, "q3": ["1.862088817958097841496", "0.6164265196466609000292"], "E3": "9.46697009676890012", "theta": 2.7505070913850452e-30, "log10_res": -30.043289799443095, "it": 2, "E_blv": "6.16046238998201474", "gap": "0.8266269266967213", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.1475000000000006, "q3": ["1.879546170288009738419", "0.632598129155957899952"], "E3": "9.50817182930719178", "theta": -1.496051388154881e-31, "log10_res": -29.997692437074463, "it": 2, "E_blv": "6.2791472348820624", "gap": "0.8072561486062823", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.1675000000000006, "q3": ["1.89729605028061162751", "0.6490343924627342949575"], "E3": "9.54969348405934535", "theta": 1.35624133275665e-29, "log10_res": -30.08927759513508, "it": 2, "E_blv": "6.39659506532009406", "gap": "0.7882746046848128", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.1875000000000007, "q3": ["1.915337827815396264997", "0.665739023879858193643"], "E3": "9.59152228689740692", "theta": 4.871530893293039e-30, "log10_res": -30.507723826344233, "it": 2, "E_blv": "6.51280880124383149", "gap": "0.7696783714133939", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.2075000000000007, "q3": ["1.933670867852692366448", "0.6827157013187963962197"], "E3": "9.63364569673196017", "theta": 8.985758107359562e-30, "log10_res": -30.319927631231273, "it": 2, "E_blv": "6.62779317576779474", "gap": "0.7514631302410414", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.2275000000000007, "q3": ["1.952294530408755053851", "0.6999680661648383640909"], "E3": "9.67605140815754993", "theta": 4.6909135782012084e-30, "log10_res": -30.016611035705978, "it": 2, "E_blv": "6.74155453732818752", "gap": "0.7336242177073406", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.2475000000000007, "q3": ["1.971208170524072632616", "0.7174997231531615780842"], "E3": "9.71872735354192089", "theta": 2.1297092195297733e-29, "log10_res": -30.189114280805438, "it": 2, "E_blv": "6.8541006675859812", "gap": "0.7161566714889849", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.2675000000000007, "q3": ["1.990411138225565892024", "0.7353142402454053129373"], "E3": "9.76166170458864745", "theta": -1.548369674190791e-29, "log10_res": -30.203099837100492, "it": 2, "E_blv": "6.96544061416857371", "gap": "0.6990552726050184", "dps": 30, "ok": true, "step": 0.02, "dE_check": -1.6282476648209096e-28, "dq_check": 2.709923080812157e-29}, {"nu": 1.2875000000000008, "q3": ["2.009902778483345436946", "0.7534151485064692626842"], "E3": "9.80484287340258279", "theta": 1.0560734191826499e-29, "log10_res": -30.281354806803193, "it": 2, "E_blv": "7.07558453734762789", "gap": "0.6823145840137387", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.3075000000000008, "q3": ["2.029682431162679889109", "0.7718059419813012267446"], "E3": "9.84825951308727654", "theta": -6.292028709269136e-30, "log10_res": -30.27929789336149, "it": 2, "E_blv": "7.18454356976660734", "gap": "0.6659289858301673", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.3275000000000008, "q3": ["2.049749430971813392349", "0.7904900775714841122598"], "E3": "9.89190051790311291", "theta": 9.006915719892587e-30, "log10_res": -30.16585398658218, "it": 2, "E_blv": "7.2923296883543497", "gap": "0.6498927073871908", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.3475000000000008, "q3": ["2.070103107406254953005", "0.8094709749114767465058"], "E3": "9.93575502301441821", "theta": 4.4040518454713144e-30, "log10_res": -30.264398660938834, "it": 2, "E_blv": "7.39895559758920788", "gap": "0.6341998563563026", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.3675000000000008, "q3": ["2.090742784690144964302", "0.8287520162444053639341"], "E3": "9.97981240385319062", "theta": 1.3796012458474162e-30, "log10_res": -30.527913742255556, "it": 2, "E_blv": "7.50443462331052407", "gap": "0.6188444451356666", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.3875000000000008, "q3": ["2.111667781715286007516", "0.8483365462973430916114"], "E3": "10.0240622751264279", "theta": 1.4500031638396598e-29, "log10_res": -30.05644867795463, "it": 2, "E_blv": "7.60878061630934922", "gap": "0.6038204147042697", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.4075000000000009, "q3": ["2.132877411978405882974", "0.8682278721560532752923"], "E3": "10.0684944894932812", "theta": 8.339695766025984e-30, "log10_res": -30.219165585060164, "it": 2, "E_blv": "7.7120078649674272", "gap": "0.5891216561314635", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.4275000000000009, "q3": ["2.154370983517200975744", "0.8884292631392090498678"], "E3": "10.1130991359374565", "theta": -4.095963021261787e-30, "log10_res": -30.020781789473315, "it": 2, "E_blv": "7.81413101625172611", "gap": "0.5747420299214326", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.447500000000001, "q3": ["2.176147798845687664474", "0.90894395067213615793"], "E3": "10.1578665378594306", "theta": 4.2294933833525795e-30, "log10_res": -30.108962418247987, "it": 2, "E_blv": "7.91516500441055717", "gap": "0.5606753833622183", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.467500000000001, "q3": ["2.198207154889368683172", "0.92977512816015866433"], "E3": "10.2027872509121503", "theta": -1.4461564376138793e-29, "log10_res": -30.161066130695982, "it": 2, "E_blv": "8.01512498675602914", "gap": "0.5469155660390303", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.487500000000001, "q3": ["2.220548342920700276721", "0.9509259508616579174374"], "E3": "10.2478520606029609", "theta": -4.67890496822185e-30, "log10_res": -30.03262597235033, "it": 2, "E_blv": "8.11402628595580414", "gap": "0.5334564436617892", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.507500000000001, "q3": ["2.243170648495324770121", "0.9723995357609838915635"], "E3": "10.2930519796835564", "theta": 1.0387784652562372e-29, "log10_res": -30.389491912484555, "it": 2, "E_blv": "8.21188433829450062", "gap": "0.520291910347264", "dps": 30, "ok": true, "step": 0.02, "dE_check": -4.41150087771821e-29, "dq_check": 2.9843457547587245e-30}, {"nu": 1.527500000000001, "q3": ["2.266073351389511904661", "0.9941989614413849384178"], "E3": "10.3383782453487824", "theta": -1.3717058048082532e-29, "log10_res": -30.217916984114, "it": 2, "E_blv": "8.30871464740135805", "gap": "0.5074158994868561", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.547500000000001, "q3": ["2.289255725539231074983", "1.016327267958147012745"], "E3": "10.3838223162641454", "theta": -5.937628143149501e-30, "log10_res": -30.285785591167485, "it": 2, "E_blv": "8.40453274297573095", "gap": "0.4948223933221036", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.567500000000001, "q3": ["2.312717038981255511668", "1.038787456712156657121"], "E3": "10.42937586944091", "theta": -2.3116359460632386e-29, "log10_res": -29.9132536234605, "it": 2, "E_blv": "8.49935414407546653", "gap": "0.4825054313413609", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.587500000000001, "q3": ["2.336456553796678565938", "1.061582490324123475575"], "E3": "10.4750307969766876", "theta": -1.5240294500279706e-29, "log10_res": -30.03347340103502, "it": 2, "E_blv": "8.59319432656513839", "gap": "0.4704591176028873", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.607500000000001, "q3": ["2.360473526057201628021", "1.084715292509717540321"], "E3": "10.5207792026784587", "theta": 1.8523373467793503e-29, "log10_res": -30.098505504272218, "it": 2, "E_blv": "8.68606869435139329", "gap": "0.4586776270817664", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.627500000000001, "q3": ["2.384767205774532900935", "1.108188747955895207665"], "E3": "10.5666133985840149", "theta": -1.905067127467153e-29, "log10_res": -29.98661988083879, "it": 2, "E_blv": "8.77799255406128841", "gap": "0.4471552111306816", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.647500000000001, "q3": ["2.409336836853216300749", "1.13200570219870321664"], "E3": "10.6125259013968703", "theta": -1.136388433943935e-29, "log10_res": -30.217162068590547, "it": 2, "E_blv": "8.86898109284644698", "gap": "0.4358862021376058", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.667500000000001, "q3": ["2.434181657047190198868", "1.156168961502865756668"], "E3": "10.6585094288487763", "theta": -1.4930198178329648e-29, "log10_res": -30.170703735577952, "it": 2, "E_blv": "8.95904935902115532", "gap": "0.4248650174569053", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.687500000000001, "q3": ["2.459300897920356590435", "1.180681292743472468381"], "E3": "10.7045568960030756", "theta": 7.521731574603045e-30, "log10_res": -29.939983935718757, "it": 2, "E_blv": "9.04821224526619872", "gap": "0.4140861626842192", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.7075000000000011, "q3": ["2.484693784811422588108", "1.205545423290097134493"], "E3": "10.7506614115112623", "theta": -2.8925561534465378e-30, "log10_res": -29.98740690170656, "it": 2, "E_blv": "9.13648447415232986", "gap": "0.4035442343397331", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.7275000000000011, "q3": ["2.510359536803257918882", "1.230764040893687174602"], "E3": "10.7968162738342725", "theta": 1.434751271977263e-29, "log10_res": -30.410646635797704, "it": 2, "E_blv": "9.22388058575783971", "gap": "0.3932339220191082", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.7475000000000012, "q3": ["2.536297366696994354931", "1.256339793576573027803"], "E3": "10.8430149674392124", "theta": -2.7557054491316206e-29, "log10_res": -30.00370176994936, "it": 2, "E_blv": "9.31041492717381692", "gap": "0.3831500100663489", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.7675000000000012, "q3": ["2.562506480991075744363", "1.282275289525954137464"], "E3": "10.8892511589814467", "theta": 1.41469417443356e-30, "log10_res": -30.03163728518368, "it": 2, "E_blv": "9.39610164370840681", "gap": "0.37328737881826", "dps": 30, "ok": true, "step": 0.02, "dE_check": 1.7425645758637556e-29, "dq_check": 4.653061708616938e-30}, {"nu": 1.7875000000000012, "q3": ["2.588986079865450527336", "1.308573096991224590113"], "E3": "10.935518693481216", "theta": 8.876365428337697e-30, "log10_res": -30.09334876163711, "it": 2, "E_blv": "9.48095467161778487", "gap": "0.3636410054658578", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.8075000000000012, "q3": ["2.61573535717108232632", "1.335235744185506549937"], "E3": "10.981811590503228", "theta": -8.015845633489988e-30, "log10_res": -29.95071428853532, "it": 2, "E_blv": "9.56498773220671431", "gap": "0.3542059645741284", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.8275000000000012, "q3": ["2.642753500424938382676", "1.362265719191763515764"], "E3": "11.0281240403469757", "theta": -1.3717999419315135e-29, "log10_res": -29.985640531498106, "it": 2, "E_blv": "9.64821432715553559", "gap": "0.34497742829786", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.8475000000000013, "q3": ["2.67003969081060026872", "1.389665469873868150293"], "E3": "11.0744504002548772", "theta": -2.1022499701230482e-29, "log10_res": -30.03011989127243, "it": 2, "E_blv": "9.73064773494330988", "gap": "0.3359506663278918", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.8675000000000013, "q3": ["2.697593103184626426351", "1.417437403793001032397"], "E3": "11.120785190644704", "theta": -9.457838905412605e-30, "log10_res": -30.284075863611523, "it": 2, "E_blv": "9.81230100824867822", "gap": "0.3271210455990064", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.8875000000000013, "q3": ["2.725412906088781659717", "1.445583888129757201095"], "E3": "11.1671230913721701", "theta": 1.4987401176485774e-30, "log10_res": -30.24499300157839, "it": 2, "E_blv": "9.89318697222087339", "gap": "0.3184840297878242", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.9075000000000013, "q3": ["2.753498261768234728185", "1.474107249612336831445"], "E3": "11.2134589380289887", "theta": -2.0619728239206244e-29, "log10_res": -30.436184535464747, "it": 2, "E_blv": "9.97331822352329775", "gap": "0.3100351786264227", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.9275000000000013, "q3": ["2.781848326195811634", "1.503009774451194843596"], "E3": "11.2597877182811715", "theta": 1.0424455926016335e-29, "log10_res": -30.332161154968137, "it": 2, "E_blv": "10.0527071300612212", "gap": "0.3017701470549876", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.9475000000000013, "q3": ["2.810462249102379062331", "1.532293708280521730439"], "E3": "11.3061045682518443", "theta": 2.402407443850978e-31, "log10_res": -30.127891952656665, "it": 2, "E_blv": "10.1313658313135207", "gap": "0.2936846842345809", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.9675000000000014, "q3": ["2.839339174013419695248", "1.561961256106924429159"], "E3": "11.3524047689523752", "theta": 3.214281338575894e-31, "log10_res": -30.212338268000753, "it": 2, "E_blv": "10.2093062391960316", "gap": "0.2857746324390859", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.9875000000000014, "q3": ["2.868478238291848770581", "1.592014582265671688473"], "E3": "11.3986837427651738", "theta": 7.071532873686109e-31, "log10_res": -30.080492957400768, "it": 2, "E_blv": "10.2865400393910706", "gap": "0.2780359258435258", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.007500000000001, "q3": ["2.897878573187108948374", "1.622455810384862786016"], "E3": "11.4449370499810975", "theta": -1.5183343030536988e-29, "log10_res": -29.99452964198488, "it": 2, "E_blv": "10.3630786930840625", "gap": "0.2704645892242588", "dps": 30, "ok": true, "step": 0.02, "dE_check": -3.15275464793041e-29, "dq_check": 1.3187038729152512e-29}, {"nu": 2.027500000000001, "q3": ["2.927539303890571214545", "1.653287023357874714458"], "E3": "11.4911603853940188", "theta": -1.5748845871403307e-29, "log10_res": -30.12918590875656, "it": 2, "E_blv": "10.4389334390540264", "gap": "0.2630567365849981", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.047500000000001, "q3": ["2.957459549597251398538", "1.684510263324428898049"], "E3": "11.5373495749547327", "theta": 1.7921244734336134e-30, "log10_res": -30.10204752574359, "it": 2, "E_blv": "10.5141152960699512", "gap": "0.2558085697211954", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.0675000000000012, "q3": ["2.987638423573852353826", "1.716127531660622599066"], "E3": "11.5835005724860624", "theta": 1.8187788556018496e-29, "log10_res": -30.097282769041442, "it": 2, "E_blv": "10.5886350655499416", "gap": "0.2487163767340302", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.0875000000000012, "q3": ["3.018075033233119784649", "1.748140788978249838245"], "E3": "11.6296094564606906", "theta": -1.6706676045388677e-29, "log10_res": -30.50377348908492, "it": 2, "E_blv": "10.6625033344443688", "gap": "0.2417765305040805", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.1075000000000013, "q3": ["3.048768480214496193571", "1.780551955133734462601"], "E3": "11.6756724268429624", "theta": -1.9882071035953748e-29, "log10_res": -30.24121962682715, "it": 2, "E_blv": "10.735730478308261", "gap": "0.2349854871336753", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.1275000000000013, "q3": ["3.079717860471045081401", "1.813362909246985643905"], "E3": "11.7216858019956333", "theta": -3.316020454210283e-30, "log10_res": -30.323533019948268, "it": 2, "E_blv": "10.8083266645317771", "gap": "0.2283397843659641", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.1475000000000013, "q3": ["3.110922264362608063552", "1.846575489730475728953"], "E3": "11.7676460156522883", "theta": -4.7004984999030875e-29, "log10_res": -30.24030937641323, "it": 2, "E_blv": "10.8803018557008911", "gap": "0.2218360399878493", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.1675000000000013, "q3": ["3.142380776755148036325", "1.88019149432882898557"], "E3": "11.813549613955928", "theta": -2.3769819055042593e-29, "log10_res": -30.2903814574131, "it": 2, "E_blv": "10.9516658130633872", "gap": "0.2154709502231352", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.1875000000000013, "q3": ["3.174092477126222247643", "1.914212680169197755259"], "E3": "11.8593932525640095", "theta": -2.9578886034506513e-29, "log10_res": -30.327678648737198, "it": 2, "E_blv": "11.0224281000779593", "gap": "0.2092412881215126", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.2075000000000014, "q3": ["3.206056439676520090095", "1.948640763822689857979"], "E3": "11.9051736938200362", "theta": 1.9182171915343223e-31, "log10_res": -29.96039868953095, "it": 2, "E_blv": "11.0925980860266478", "gap": "0.2031439019483471", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.2275000000000014, "q3": ["3.238271733447391631648", "1.983477421377097819972"], "E3": "11.9508878039916169", "theta": -2.8203490214605404e-29, "log10_res": -30.160821698321786, "it": 2, "E_blv": "11.1621849496730534", "gap": "0.1971757135796409", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.2475000000000014, "q3": ["3.270737422444284323722", "2.018724288521166635822"], "E3": "11.9965325505747532", "theta": -3.516639719543803e-29, "log10_res": -30.25159810958282, "it": 2, "E_blv": "11.2311976829507579", "gap": "0.1913337169059988", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.2675000000000014, "q3": ["3.303452565765996971448", "2.054382960640622354668"], "E3": "12.0421049996639709", "theta": -1.9256008430996626e-30, "log10_res": -30.273168137163534, "it": 2, "E_blv": "11.2996450946681844", "gap": "0.1856149762489466", "dps": 30, "ok": true, "step": 0.02, "dE_check": -2.0536847668185742e-29, "dq_check": 1.7791853255816105e-29}, {"nu": 2.2875000000000014, "q3": ["3.33641621773965191168", "2.090454992926168822461"], "E3": "12.0876023133877801", "theta": -1.613027652839241e-30, "log10_res": -30.367727965299224, "it": 2, "E_blv": "11.3675358142177539", "gap": "0.1800166247925065", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.3075000000000014, "q3": ["3.369627428061278416699", "2.126941900493644442032"], "E3": "12.133021747408831", "theta": 1.8662722268213063e-29, "log10_res": -30.03518806040134, "it": 2, "E_blv": "11.4348782952786573", "gap": "0.1745358630325434", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.3275000000000015, "q3": ["3.403085241941892622588", "2.163845158516514856308"], "E3": "12.1783606484880271", "theta": 1.681824687100586e-29, "log10_res": -30.13076567008676, "it": 2, "E_blv": "11.5016808195038831", "gap": "0.169169957246036", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.3475000000000015, "q3": ["3.436788700258951768952", "2.201166202370861043478"], "E3": "12.2236164521117638", "theta": 7.850809069811226e-30, "log10_res": -30.479333602437798, "it": 2, "E_blv": "11.5679515001833285", "gap": "0.1639162379821088", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.3675000000000015, "q3": ["3.470736839713053230157", "2.23890642779300546333"], "E3": "12.2687866801813776", "theta": -1.4198261633856577e-29, "log10_res": -30.403015197914364, "it": 2, "E_blv": "11.6336982858758867", "gap": "0.1587720985763727", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.3875000000000015, "q3": ["3.504928692989741717575", "2.277067191049901639412"], "E3": "12.3138689387638166", "theta": 1.4636551215890643e-29, "log10_res": -30.388437398381917, "it": 2, "E_blv": "11.6989289640043647", "gap": "0.153734993689863", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.4075000000000015, "q3": ["3.539363288926281138486", "2.31564980912239493079"], "E3": "12.3588609159024825", "theta": -1.2427695254762672e-29, "log10_res": -30.15204846437511, "it": 2, "E_blv": "11.7636511644079462", "gap": "0.1488024378736341", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.4275000000000015, "q3": ["3.574039652683240912165", "2.354655559901444269884"], "E3": "12.4037603794871336", "theta": -1.2039408710559913e-29, "log10_res": -29.864366400765167, "it": 2, "E_blv": "11.8278723628476833", "gap": "0.1439720041598626", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.4475000000000016, "q3": ["3.608956805920740070143", "2.394085682397376349944"], "E3": "12.4485651751816973", "theta": -3.133932390407358e-29, "log10_res": -30.0522548727588, "it": 2, "E_blv": "11.8915998844611944", "gap": "0.1392413226801257", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.4675000000000016, "q3": ["3.644113766979186209174", "2.433941376962225168833"], "E3": "12.4932732244087956", "theta": -1.7644200172632336e-29, "log10_res": -29.98762787285615, "it": 2, "E_blv": "11.9548409071633623", "gap": "0.1346080793113583", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.4875000000000016, "q3": ["3.679509551064340326508", "2.474223805525191007895"], "E3": "12.5378825223897569", "theta": -4.916936585275421e-29, "log10_res": -30.165863553764833, "it": 2, "E_blv": "12.0176024649903762", "gap": "0.1300700143498452", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.5075000000000016, "q3": ["3.71514317043653275262", "2.514934091841233879466"], "E3": "12.58239113623886", "theta": 1.095265761530894e-29, "log10_res": -30.055995734734033, "it": 2, "E_blv": "12.0798914513849565", "gap": "0.1256249212134759", "dps": 30, "ok": true, "step": 0.02, "dE_check": -2.5994307035104613e-29, "dq_check": 5.49843022440671e-29}, {"nu": 2.5275000000000016, "q3": ["3.75101363460384981243", "2.556073321752797248926"], "E3": "12.6267972031105351", "theta": 2.527148250781836e-30, "log10_res": -30.19713830584768, "it": 2, "E_blv": "12.1417146224210367", "gap": "0.1212706451723746", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.5475000000000017, "q3": ["3.787119950519105498322", "2.597642543464638462903"], "E3": "12.6710989283982301", "theta": 1.0621273952175108e-29, "log10_res": -30.04485006878136, "it": 2, "E_blv": "12.2030785999665677", "gap": "0.1170050821079156", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.5675000000000017, "q3": ["3.823461122780407333953", "2.639642767831722831067"], "E3": "12.715294583983642", "theta": 1.3693997431890248e-29, "log10_res": -30.099071587787225, "it": 2, "E_blv": "12.263989874783453", "gap": "0.1128261773000473", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.5875000000000017, "q3": ["3.860036153835120753948", "2.682074968660118752509"], "E3": "12.7593825065350041", "theta": -9.473489195170904e-30, "log10_res": -29.825820717175173, "it": 2, "E_blv": "12.3244548095639323", "gap": "0.108731924242768", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.6075000000000017, "q3": ["3.896844044187031728814", "2.724940083020811687623"], "E3": "12.8033610958531203", "theta": -1.7717854381895995e-29, "log10_res": -30.1886495967594, "it": 2, "E_blv": "12.3844796419029977", "gap": "0.1047203634875306", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.6275000000000017, "q3": ["3.933883792606503034578", "2.768239011576335191788"], "E3": "12.8472288132638364", "theta": 9.001378182505217e-30, "log10_res": -29.82672361061089, "it": 2, "E_blv": "12.4440704872066671", "gap": "0.1007895815142923", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.6475000000000017, "q3": ["3.971154396343415510866", "2.811972618920097688213"], "E3": "12.8909841800556453", "theta": -2.4607063781099987e-31, "log10_res": -30.22242459076844, "it": 2, "E_blv": "12.5032333415361472", "gap": "0.09693770962987452", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.6675000000000018, "q3": ["4.008654851342681877627", "2.856141733928264204434"], "E3": "12.9346257759611308", "theta": -3.966285759746184e-29, "log10_res": -29.84134900573677, "it": 2, "E_blv": "12.5619740843881022", "gap": "0.09316292289325716", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.6875000000000018, "q3": ["4.046384152462117197674", "2.900747150124032971441"], "E3": "12.9781522376809628", "theta": -3.7366835644970256e-29, "log10_res": -30.18765336082563, "it": 2, "E_blv": "12.6202984814114033", "gap": "0.08946343906738987", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.707500000000002, "q3": ["4.084341293692446888057", "2.945789626054127627733"], "E3": "13.0215622574491743", "theta": -2.7583990811068094e-29, "log10_res": -30.094658694738676, "it": 2, "E_blv": "12.6782121870608748", "gap": "0.08583751759707487", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.727500000000002, "q3": ["4.122525268379230305973", "2.991269885677306824551"], "E3": "13.0648545816384609", "theta": 6.882822232104532e-30, "log10_res": -30.165759218790104, "it": 2, "E_blv": "12.7357207471886682", "gap": "0.08228345861244817", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.747500000000002, "q3": ["4.160935069446475372643", "3.037188618764674335262"], "E3": "13.1080280094042657", "theta": 1.8192015102069117e-29, "log10_res": -30.274931622338222, "it": 2, "E_blv": "12.7928296015740055", "gap": "0.07879960195756507", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.767500000000002, "q3": ["4.199569689621717458937", "3.083546481311554373255"], "E3": "13.1510813913664275", "theta": -2.2044869733082228e-29, "log10_res": -29.841282904576943, "it": 2, "E_blv": "12.8495440863921138", "gap": "0.07538432624357843", "dps": 30, "ok": true, "step": 0.02, "dE_check": -9.315587935420423e-29, "dq_check": 2.3282359447389915e-29}, {"nu": 2.787500000000002, "q3": ["4.238428121662333846951", "3.130344095960678760923"], "E3": "13.1940136283271933", "theta": 9.925181969769319e-29, "log10_res": -30.206053309083597, "it": 2, "E_blv": "12.9058694366232537", "gap": "0.0720360479259849", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.807500000000002, "q3": ["4.277509358582863509329", "3.177582052436414908918"], "E3": "13.236823670024418", "theta": -2.2062866546015925e-30, "log10_res": -30.058395154062907, "it": 2, "E_blv": "12.9618107884028027", "gap": "0.06875322040540384", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.827500000000002, "q3": ["4.316812393883100719275", "3.225260907989746301394"], "E3": "13.2795105139187969", "theta": 7.562775591618163e-29, "log10_res": -29.96728615321297, "it": 2, "E_blv": "13.0173731813134087", "gap": "0.06553433315134705", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.847500000000002, "q3": ["4.356336221776730125046", "3.273381187853700380154"], "E3": "13.3220732040139996", "theta": -5.22582110630828e-29, "log10_res": -30.3522402527721, "it": 2, "E_blv": "13.0725615606202702", "gap": "0.06237791084843233", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.867500000000002, "q3": ["4.396079837420270398618", "3.321943385708902418688"], "E3": "13.3645108297086031", "theta": 7.69600382640838e-29, "log10_res": -30.16713811938277, "it": 2, "E_blv": "13.1273807794506335", "gap": "0.0592825125644924", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.887500000000002, "q3": ["4.436042237142093403835", "3.370947964158918215435"], "E3": "13.406822524678743", "theta": -1.4832738528379158e-29, "log10_res": -30.3260221359426, "it": 2, "E_blv": "13.1818356009186233", "gap": "0.05624673094002991", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.907500000000002, "q3": ["4.476222418671286028823", "3.420395355215033252444"], "E3": "13.4490074657904314", "theta": -3.7830403759923037e-29, "log10_res": -30.205634355593325, "it": 2, "E_blv": "13.235930700196544", "gap": "0.05326919139847185", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.927500000000002, "q3": ["4.516619381366122393883", "3.470285960790101398359"], "E3": "13.4910648720405169", "theta": -5.391559220967496e-29, "log10_res": -30.191414440141134, "it": 2, "E_blv": "13.2896706665337997", "gap": "0.05034855137667931", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.947500000000002, "q3": ["4.557232126441915081908", "3.520620153201082319025"], "E3": "13.532994003525288", "theta": 5.990241175569995e-29, "log10_res": -30.165994665933738, "it": 2, "E_blv": "13.3430600052245928", "gap": "0.04748349957517382", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.967500000000002, "q3": ["4.598059657198015345138", "3.571398275679873529721"], "E3": "13.5747941604357506", "theta": -3.430561963484202e-29, "log10_res": -30.021390721500335, "it": 2, "E_blv": "13.3961031395255618", "gap": "0.04467275522754718", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.987500000000002, "q3": ["4.639100979243733920313", "3.622620642892030512704"], "E3": "13.6164646820786375", "theta": -2.957894325254689e-29, "log10_res": -30.071729397008042, "it": 2, "E_blv": "13.4488044125245214", "gap": "0.04191506738852903", "dps": 30, "ok": true, "step": 0.02}, {"nu": 3.0, "q3": ["4.664859930581916021818", "3.654860343938250007336"], "E3": "13.6424426495214892", "theta": 2.0947955580607613e-29, "log10_res": -30.03438350625905, "it": 2, "E_blv": "13.4815710048934699", "gap": "0.04021791115700481", "dps": 30, "ok": true, "step": 0.02, "dE_check": -7.917412446656288e-29, "dq_check": 9.987432185979903e-30}]}
{"label": "q3(0)=-0.00000-2.20681i theta=+0", "theta_start": 0, "label_q05": ["0.023579066670669208544246692205039", "-2.2079520703016240893986391942872"], "points": [{"nu": 0.04, "q3": ["0.0188613357215546550178", "-2.207542655692276782561"], "E3": "10.1168925653906106", "theta": -1.274599443485377e-32, "log10_res": -38.29436417256233, "it": 5, "E_blv": "0.0153651250691562884", "gap": "2.525381860080364", "dps": 40}, {"nu": 0.03, "q3": ["0.01414488306004824826451", "-2.20722422168205619247"], "E3": "10.1162371687335764", "theta": 4.3949481875853124e-32, "log10_res": -38.131562396572285, "it": 4, "E_blv": "0.00864809628633411522", "gap": "2.526897268111811", "dps": 40}, {"nu": 0.02, "q3": ["0.009429389267209261423378", "-2.206996768588894130394"], "E3": "10.1157689454568749", "theta": -5.9140595687860735e-31, "log10_res": -37.5312176904721, "it": 4, "E_blv": "0.00384525533865381899", "gap": "2.527980922529555", "dps": 40}, {"nu": 0.01, "q3": ["0.004714534793012138673284", "-2.206860296641238467043"], "E3": "10.1154879783571954", "theta": -3.4550154364539305e-29, "log10_res": -36.66709434974819, "it": 4, "E_blv": "0.000961562576373256691", "gap": "2.528631603945206", "dps": 40}, {"nu": 0.05, "q3": ["0.02357906667066920985389", "-2.207952070301624089525"], "E3": "10.1177350195874747", "theta": -5.560859979395095e-23, "log10_res": -28.364643392928038, "it": 1, "E_blv": "0.0239894174067464574", "gap": "2.523436400545182", "dps": 30}, {"nu": 0.052500000000000005, "q3": ["0.02475873655628461605157", "-2.208068639626944356554"], "E3": "10.1179748441618032", "theta": 1.095339699845927e-22, "log10_res": -28.006737609249658, "it": 4, "E_blv": "0.0264425035555067467", "gap": "2.522883085151574", "dps": 30, "ok": true, "step": 0.0025}, {"nu": 0.0575, "q3": ["0.02711839581192699504279", "-2.208318837036091746867"], "E3": "10.1184895284643557", "theta": 5.655583743694357e-23, "log10_res": -28.17513336430246, "it": 3, "E_blv": "0.0317040160242751857", "gap": "2.52169637811002", "dps": 30, "ok": true, "step": 0.005}, {"nu": 0.0675, "q3": ["0.03183913181630156864208", "-2.208887466666783552519"], "E3": "10.1196589555034316", "theta": -1.1179888732246804e-23, "log10_res": -28.6704212304114, "it": 2, "E_blv": "0.0436435255786654006", "gap": "2.519003857481192", "dps": 30, "ok": true, "step": 0.01}, {"nu": 0.0775, "q3": ["0.03656202347905122174737", "-2.209547075578253832619"], "E3": "10.1210149518245842", "theta": 1.409088722638237e-23, "log10_res": -28.390246681266188, "it": 2, "E_blv": "0.0574613140309682787", "gap": "2.515888409448404", "dps": 30, "ok": true, "step": 0.01}, {"nu": 0.0875, "q3": ["0.0412873893403210541619", "-2.210297663138232111415"], "E3": "10.122557278511149", "theta": -1.510559241624547e-23, "log10_res": -28.202366290774155, "it": 2, "E_blv": "0.0731433159128749365", "gap": "2.512353490649569", "dps": 30, "ok": true, "step": 0.01}, {"nu": 0.09749999999999999, "q3": ["0.04601554760325497654293", "-2.211139228638707521853"], "E3": "10.1242856641451876", "theta": -1.67393375852721e-24, "log10_res": -29.016803892859762, "it": 2, "E_blv": "0.0906736453200353916", "gap": "2.508403004706288", "dps": 30, "ok": true, "step": 0.01}, {"nu": 0.10749999999999998, "q3": ["0.05074681609110562364018", "-2.212071771300339567833"], "E3": "10.1261998049814808", "theta": 5.510498300279648e-25, "log10_res": -29.364489932338863, "it": 2, "E_blv": "0.11003464084450971", "gap": "2.504041291034243", "dps": 30, "ok": true, "step": 0.01}, {"nu": 0.12749999999999997, "q3": ["0.06021995287929525779177", "-2.214209784663142200385"], "E3": "10.1305839768295408", "theta": -2.7842527443651684e-25, "log10_res": -29.445408639692733, "it": 2, "E_blv": "0.154169408865613933", "gap": "2.494103641990982", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.14749999999999996, "q3": ["0.06970933307754732894827", "-2.216711695765312510111"], "E3": "10.1357067254316076", "theta": -1.8686853428574783e-25, "log10_res": -29.43464857137332, "it": 2, "E_blv": "0.205372809184550191", "gap": "2.482583479061764", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.16749999999999995, "q3": ["0.07921748127581251874526", "-2.219577496372205486629"], "E3": "10.1415644794253848", "theta": -3.788343482420299e-26, "log10_res": -29.888956473327955, "it": 2, "E_blv": "0.263445224364463427", "gap": "2.46952981376523", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.18749999999999994, "q3": ["0.08874691195624753158106", "-2.222807177705229718264"], "E3": "10.148153173734499", "theta": -4.529740495448825e-27, "log10_res": -30.20957716963488, "it": 2, "E_blv": "0.32816436482415379", "gap": "2.454997202227586", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.20749999999999993, "q3": ["0.09830012819059584762961", "-2.22640073070145013732"], "E3": "10.1554682597702045", "theta": -1.7786299600872866e-26, "log10_res": -29.892285210185236, "it": 2, "E_blv": "0.399287582954545871", "gap": "2.439045169203915", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.22749999999999992, "q3": ["0.1078796203627628726339", "-2.230358146302190983018"], "E3": "10.1635047167576038", "theta": 4.566973688168044e-27, "log10_res": -30.350715216127426, "it": 2, "E_blv": "0.47655432271317435", "gap": "2.421737598511107", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.24749999999999991, "q3": ["0.1174878649191952273461", "-2.234679415769277403286"], "E3": "10.1722570641284715", "theta": 4.036976272920691e-26, "log10_res": -29.425945621156494, "it": 2, "E_blv": "0.559688659964243402", "gap": "2.403142101041057", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.2674999999999999, "q3": ["0.1271273231495464654237", "-2.239364531027432770658"], "E3": "10.1817193749180397", "theta": 6.782035464740108e-26, "log10_res": -29.111963305387757, "it": 2, "E_blv": "0.648401889471569631", "gap": "2.383329371361618", "dps": 30, "ok": true, "step": 0.02, "dE_check": 3.7833820736819725e-28, "dq_check": 1.0663031638314683e-28}, {"nu": 0.2874999999999999, "q3": ["0.1368004399999741871816", "-2.244413485031236949292"], "E3": "10.1918852900988856", "theta": 7.706215383676265e-27, "log10_res": -29.844975662495045, "it": 2, "E_blv": "0.742395116219078722", "gap": "2.362372543469952", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.30749999999999994, "q3": ["0.1465096429212672394329", "-2.249826272154948959234"], "E3": "10.2027480337813938", "theta": 1.3707955693541377e-26, "log10_res": -29.609891231797725, "it": 2, "E_blv": "0.841361811484691859", "gap": "2.340346555574175", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.32749999999999996, "q3": ["0.1562573407538479028198", "-2.255602888603406441187"], "E3": "10.2143004292071541", "theta": -2.1300428957061686e-26, "log10_res": -29.356730458503915, "it": 2, "E_blv": "0.944990297657984874", "gap": "2.317327532887292", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.3475, "q3": ["0.1660459226515330225323", "-2.261743332842134054227"], "E3": "10.2265349154591262", "theta": 2.662227072002952e-27, "log10_res": -30.050261014144546, "it": 2, "E_blv": "1.05296612998349349", "gap": "2.293392196368908", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.3675, "q3": ["0.175877757045772006376", "-2.268247606044724225218"], "E3": "10.2394435648104497", "theta": -9.711618349603468e-28, "log10_res": -30.117368276053107, "it": 2, "E_blv": "1.16497434803789487", "gap": "2.268617304193139", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.3875, "q3": ["0.1857551906519088931541", "-2.275115712555496356041"], "E3": "10.2530181006324128", "theta": 3.671162234927177e-27, "log10_res": -29.86140585207044, "it": 2, "E_blv": "1.28070157462221938", "gap": "2.243079131502548", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.40750000000000003, "q3": ["0.1956805475188418093865", "-2.282347660365394983259"], "E3": "10.2672499157813024", "theta": 2.6794309039861662e-27, "log10_res": -29.947781317579285, "it": 2, "E_blv": "1.39983794469331755", "gap": "2.216852992771996", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.42750000000000005, "q3": ["0.205656128123277119623", "-2.28994346159905344652"], "E3": "10.2821300913836297", "theta": -1.0356191818919362e-27, "log10_res": -30.157174558336475, "it": 2, "E_blv": "1.52207885181386303", "gap": "2.190012809892442", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.44750000000000006, "q3": ["0.2156842085095985733864", "-2.297903133010927293726"], "E3": "10.2976494159395524", "theta": 3.720026042603845e-27, "log10_res": -29.647179826086695, "it": 2, "E_blv": "1.64712650423187864", "gap": "2.162630727926918", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.4675000000000001, "q3": ["0.2257670394761948571287", "-2.306226696488390774499"], "E3": "10.3137984046651573", "theta": -9.795795579154386e-28, "log10_res": -30.094310619203906, "it": 2, "E_blv": "1.77469128699935719", "gap": "2.13477677941645", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.4875000000000001, "q3": ["0.2359068458089132322621", "-2.31491417955969010659"], "E3": "10.3305673189956153", "theta": 1.1505382165900846e-27, "log10_res": -30.0316123689112, "it": 2, "E_blv": "1.90449293042183953", "gap": "2.106518597143444", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.5075000000000001, "q3": ["0.2461058255621333660083", "-2.323965615904658395548"], "E3": "10.3479461861730359", "theta": 1.7188084619946387e-27, "log10_res": -29.7479762741777, "it": 2, "E_blv": "2.03626148853979264", "gap": "2.077921174408311", "dps": 30, "ok": true, "step": 0.02, "dE_check": 4.1422161365879413e-29, "dq_check": 3.2846138575094134e-29}, {"nu": 0.5275000000000001, "q3": ["0.2563661493877852565817", "-2.333381045866118981918"], "E3": "10.3659248188450914", "theta": 4.961041317028593e-28, "log10_res": -30.252486749781582, "it": 2, "E_blv": "2.16973813424579154", "gap": "2.049046671149825", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.5475000000000001, "q3": ["0.2666899599124681980834", "-2.343160516959935207316"], "E3": "10.3844928346031282", "theta": 2.3062905299020595e-28, "log10_res": -30.318916008401324, "it": 2, "E_blv": "2.30467578002827928", "gap": "2.019954263643712", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.5675000000000001, "q3": ["0.2770793711626672385826", "-2.353304084381706735714"], "E3": "10.4036396753914811", "theta": -4.211949687210257e-28, "log10_res": -30.00535057383031, "it": 2, "E_blv": "2.44083953521133798", "gap": "1.990700035045036", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.5875000000000001, "q3": ["0.2875364680379067539779", "-2.363811811508161894593"], "E3": "10.4233546267230227", "theta": -4.645793927554299e-28, "log10_res": -30.055291894902414, "it": 2, "E_blv": "2.57800701195399349", "gap": "1.961336903692257", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.6075000000000002, "q3": ["0.298063305831531846291", "-2.374683770391354554406"], "E3": "10.4436268366395684", "theta": -3.6627984874007094e-28, "log10_res": -30.082070476394982, "it": 2, "E_blv": "2.71596849321753973", "gap": "1.931914585855507", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.6275000000000002, "q3": ["0.3086619097986655162059", "-2.385920042243840094524"], "E3": "10.4644453343595817", "theta": 1.7691012676683767e-28, "log10_res": -30.72482274237011, "it": 2, "E_blv": "2.85452697644897053", "gap": "1.902479589477653", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.6475000000000002, "q3": ["0.3193342747707545083172", "-2.397520717913078221382"], "E3": "10.4857990485596278", "theta": 3.096254914723501e-29, "log10_res": -30.41927992089888, "it": 2, "E_blv": "2.99349810691192535", "gap": "1.873075235411926", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.6675000000000002, "q3": ["0.330082364815989585087", "-2.409485898343389883144"], "E3": "10.5076768252401844", "theta": -1.7886176759523461e-28, "log10_res": -30.075847099041592, "it": 2, "E_blv": "3.1327100144751693", "gap": "1.843741702691254", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.6875000000000002, "q3": ["0.340908112944767156455", "-2.421815695023880571079"], "E3": "10.5300674451306745", "theta": -5.895107311053368e-29, "log10_res": -30.287268882791736, "it": 2, "E_blv": "3.27200306729431813", "gap": "1.814516094459089", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.7075000000000002, "q3": ["0.3518134208592489743053", "-2.434510230420832185319"], "E3": "10.5529596405929148", "theta": -1.2731733655080043e-28, "log10_res": -30.42847582744253, "it": 2, "E_blv": "3.41122955524540649", "gap": "1.785432521336877", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.7275000000000003, "q3": ["0.3628001587459752158213", "-2.447569638393159645733"], "E3": "10.5763421119865245", "theta": 2.7457096871986135e-29, "log10_res": -30.58936471335218, "it": 2, "E_blv": "3.55025331523602379", "gap": "1.756522199187625", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.7475000000000003, "q3": ["0.3738701651103938741423", "-2.460994064589625827255"], "E3": "10.6002035434641872", "theta": -4.4733277396984364e-30, "log10_res": -30.438612673593255, "it": 2, "E_blv": "3.68894930967407322", "gap": "1.727813558447528", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.7675000000000003, "q3": ["0.3850252466520860244511", "-2.474783666826608484919"], "E3": "10.62453261816896", "theta": -7.680143197473111e-29, "log10_res": -30.6620902720949, "it": 2, "E_blv": "3.82720316845400096", "gap": "1.69933236242874", "dps": 30, "ok": true, "step": 0.02, "dE_check": 2.962543759898153e-29, "dq_check": 1.772048767114022e-29}, {"nu": 0.7875000000000003, "q3": ["0.3962671781793922467889", "-2.488938615445314916269"], "E3": "10.6493180328100572", "theta": 7.555467848214746e-29, "log10_res": -30.49969752304491, "it": 2, "E_blv": "3.96491070385882744", "gap": "1.671101832237807", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.8075000000000003, "q3": ["0.4075977025620802080507", "-2.503459093647443518966"], "E3": "10.674548511597667", "theta": 1.2194159061964033e-28, "log10_res": -30.224186815931876, "it": 2, "E_blv": "4.1019774068016363", "gap": "1.643142776199008", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.8275000000000003, "q3": ["0.4190185307206370200955", "-2.5183452978083954974"], "E3": "10.7002128195213652", "theta": 3.58567104933209e-29, "log10_res": -30.403180069678374, "it": 2, "E_blv": "4.23831793186554643", "gap": "1.615473721913955", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.8475000000000004, "q3": ["0.4305313416507223296168", "-2.533597437767244141941"], "E3": "10.7262997749605473", "theta": 5.669764188764131e-29, "log10_res": -30.28017676804734, "it": 2, "E_blv": "4.37385557766516067", "gap": "1.588111049323847", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.8675000000000004, "q3": ["0.4421377824812789397298", "-2.549215737092772770289"], "E3": "10.752798261618995", "theta": 3.946497797476785e-29, "log10_res": -30.596520065603222, "it": 2, "E_blv": "4.50852176815934979", "gap": "1.561069123364911", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.8875000000000004, "q3": ["0.4538394685647668500839", "-2.565200433324995040008"], "E3": "10.7796972397791956", "theta": -2.4388231876908384e-29, "log10_res": -30.411773155974704, "it": 2, "E_blv": "4.64225553970548382", "gap": "1.534360425018428", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.9075000000000004, "q3": ["0.4656379835979636293978", "-2.581551778191672411556"], "E3": "10.8069857568753493", "theta": -2.66419331577542e-29, "log10_res": -31.13983818112107, "it": 2, "E_blv": "4.77500303786604271", "gap": "1.507995679752327", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.9275000000000004, "q3": ["0.477534879771758665196", "-2.598270037799442598124"], "E3": "10.8346529573870997", "theta": 3.470859230323819e-29, "log10_res": -30.55369010225057, "it": 2, "E_blv": "4.9067170272642673", "gap": "1.481983982530708", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.9475000000000005, "q3": ["0.4895316779483607048005", "-2.61535549279926946012"], "E3": "10.8626880920589143", "theta": -2.619179945624896e-29, "log10_res": -30.177645044536053, "it": 2, "E_blv": "5.03735641713814009", "gap": "1.456332918730194", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.9675000000000005, "q3": ["0.5016298678643368198939", "-2.63280843852601860722"], "E3": "10.8910805264527062", "theta": 6.200016723119119e-29, "log10_res": -30.35448063437957, "it": 2, "E_blv": "5.16688580466158074", "gap": "1.431048680447781", "dps": 30, "ok": true, "step": 0.02}, {"nu": 0.9875000000000005, "q3": ["0.5138309083579060856892", "-2.650629185112053620532"], "E3": "10.9198197488437358", "theta": 1.0395502847856265e-29, "log10_res": -30.829064425310467, "it": 2, "E_blv": "5.29527503758686313", "gap": "1.406136177814218", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.0075000000000005, "q3": ["0.5261362276189224418846", "-2.66881805757483500434"], "E3": "10.9488953774720486", "theta": -4.971682565246761e-29, "log10_res": -30.696314696279586, "it": 2, "E_blv": "5.42249879731030864", "gap": "1.381599145040435", "dps": 30, "ok": true, "step": 0.02, "dE_check": 1.2284240487022388e-29, "dq_check": 2.8836229685120614e-29}, {"nu": 1.0275000000000005, "q3": ["0.5385472234599979630751", "-2.687375395878587464316"], "E3": "10.9782971671637027", "theta": -3.4013510055304575e-30, "log10_res": -30.348831819572474, "it": 2, "E_blv": "5.54853620307084282", "gap": "1.357440241023215", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.0475000000000005, "q3": ["0.5510652636072396721", "-2.706301554970180670882"], "E3": "11.0080150153378146", "theta": 8.00219958491567e-29, "log10_res": -30.550900419147368, "it": 2, "E_blv": "5.6733704376540014", "gap": "1.333661144420953", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.0675000000000006, "q3": ["0.5636916860090996398885", "-2.725596904789444124523"], "E3": "11.0380389674170123", "theta": -2.3291926189587388e-29, "log10_res": -30.63588801424124, "it": 2, "E_blv": "5.79698839468806154", "gap": "1.310262643182238", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.0875000000000006, "q3": ["0.576427799161868990163", "-2.745261830254207954025"], "E3": "11.068359221660237", "theta": -5.508567253647585e-29, "log10_res": -30.75215167091448, "it": 2, "E_blv": "5.91938034737961088", "gap": "1.287244718570157", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.1075000000000006, "q3": ["0.5892748824503811320966", "-2.765296731220428343737"], "E3": "11.0989661334379806", "theta": -3.89829814421175e-29, "log10_res": -30.750130678470615, "it": 2, "E_blv": "6.04053963833847494", "gap": "1.264606623774876", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.1275000000000006, "q3": ["0.6022341865025276516141", "-2.785702022417818730764"], "E3": "11.129850218971005", "theta": 2.737170020301826e-29, "log10_res": -30.711448328088657, "it": 2, "E_blv": "6.16046238998201474", "gap": "1.242346957247248", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.1475000000000006, "q3": ["0.61530693355623138569", "-2.806478133361465897666"], "E3": "11.1610021585543541", "theta": -6.399866379960927e-29, "log10_res": -30.701595505507548, "it": 2, "E_blv": "6.2791472348820624", "gap": "1.220463730918073", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.1675000000000006, "q3": ["0.6284943178375648795441", "-2.827625508239963600514"], "E3": "11.1924127992890734", "theta": -4.890766079440566e-29, "log10_res": -30.509981230118257, "it": 2, "E_blv": "6.39659506532009406", "gap": "1.198954433492245", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.1875000000000007, "q3": ["0.6417975059487482944492", "-2.849144605780645432853"], "E3": "11.2240731573444752", "theta": 9.82095804077408e-30, "log10_res": -30.25836867515949, "it": 2, "E_blv": "6.51280880124383149", "gap": "1.177816089025161", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.2075000000000007, "q3": ["0.6552176372648085205527", "-2.871035899092543275128"], "E3": "11.2559744197740747", "theta": 3.397223168061484e-30, "log10_res": -30.93918485400487, "it": 2, "E_blv": "6.62779317576779474", "gap": "1.15704531100157", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.2275000000000007, "q3": ["0.6687558243377303989097", "-2.893299875487737980949"], "E3": "11.2881079459084548", "theta": 7.954063186066153e-29, "log10_res": -30.404238459118474, "it": 2, "E_blv": "6.74155453732818752", "gap": "1.136638352145067", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.2475000000000007, "q3": ["0.6824131533069812327789", "-2.915937036281804991036"], "E3": "11.3204652683483238", "theta": -4.7505098646079006e-29, "log10_res": -30.511564057859378, "it": 2, "E_blv": "6.8541006675859812", "gap": "1.116591150190586", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.2675000000000007, "q3": ["0.6961906843153408526352", "-2.938947896574089445863"], "E3": "11.353038093580922", "theta": 1.1756186820171809e-29, "log10_res": -30.476013813144373, "it": 2, "E_blv": "6.96544061416857371", "gap": "1.096899369853087", "dps": 30, "ok": true, "step": 0.02, "dE_check": 5.796392482267592e-29, "dq_check": 3.851942512121453e-29}, {"nu": 1.2875000000000008, "q3": ["0.710089451929021094961", "-2.962332985008573207847"], "E3": "11.3858183022427051", "theta": 3.763276355679009e-29, "log10_res": -30.69067856949478, "it": 2, "E_blv": "7.07558453734762789", "gap": "1.077558441223769", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.3075000000000008, "q3": ["0.7241104655611103848515", "-2.986092843516120136142"], "E3": "11.4187979490509197", "theta": 1.3003345804511226e-28, "log10_res": -30.46169460903111, "it": 2, "E_blv": "7.18454356976660734", "gap": "1.058563594821078", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.3275000000000008, "q3": ["0.738254709897430920658", "-3.010228027038906126219"], "E3": "11.4519692624262776", "theta": 3.616673754441725e-29, "log10_res": -30.373958223501806, "it": 2, "E_blv": "7.2923296883543497", "gap": "1.039909893517982", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.3475000000000008, "q3": ["0.7525231453239475097833", "-3.034739103237856986708"], "E3": "11.4853246438284526", "theta": -5.405554300479646e-29, "log10_res": -30.86272301187585, "it": 2, "E_blv": "7.39895559758920788", "gap": "1.021592261559811", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.3675000000000008, "q3": ["0.7669167083549181833051", "-3.059626652183930339668"], "E3": "11.5188566668255782", "theta": 1.322219378981868e-28, "log10_res": -30.74263029813875, "it": 2, "E_blv": "7.50443462331052407", "gap": "1.003605510878764", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.3875000000000008, "q3": ["0.7814363120610271284031", "-3.084891266034087565881"], "E3": "11.5525580759183127", "theta": 4.5064171218747844e-29, "log10_res": -30.649066310516837, "it": 2, "E_blv": "7.60878061630934922", "gap": "0.9859443649022409", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.4075000000000009, "q3": ["0.7960828464967900463249", "-3.110533548692808546898"], "E3": "11.5864217851383899", "theta": 2.53127635214802e-30, "log10_res": -30.610000876104742, "it": 2, "E_blv": "7.7120078649674272", "gap": "0.9686034800427407", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.4275000000000009, "q3": ["0.8108571791265706136347", "-3.136554115460005756244"], "E3": "11.6204408764408712", "theta": -3.396868337282354e-29, "log10_res": -30.284426795877863, "it": 2, "E_blv": "7.81413101625172611", "gap": "0.9515774650472863", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.447500000000001, "q3": ["0.8257601552485941579043", "-3.162953592666195301016"], "E3": "11.6546085979085941", "theta": -2.3869436806862137e-30, "log10_res": -30.681952544609082, "it": 2, "E_blv": "7.91516500441055717", "gap": "0.9348608983745092", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.467500000000001, "q3": ["0.8407925984163908356305", "-3.189732617295780989924"], "E3": "11.6889183617865547", "theta": 1.2499942878542035e-28, "log10_res": -30.73381222591364, "it": 2, "E_blv": "8.01512498675602914", "gap": "0.9184483437576314", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.487500000000001, "q3": ["0.855955310857145416587", "-3.216891836599303581612"], "E3": "11.7233637423631928", "theta": -1.0556204773973662e-30, "log10_res": -30.485427475757394, "it": 2, "E_blv": "8.11402628595580414", "gap": "0.9023343641018472", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.507500000000001, "q3": ["0.8712490738864741475841", "-3.244431907695501223132"], "E3": "11.7579384737147665", "theta": -1.704172080788333e-29, "log10_res": -30.659781666454325, "it": 2, "E_blv": "8.21188433829450062", "gap": "0.8865135338550665", "dps": 30, "ok": true, "step": 0.02, "dE_check": 3.3359348193576664e-29, "dq_check": 1.0535344224265445e-28}, {"nu": 1.527500000000001, "q3": ["0.8866746483191910172795", "-3.272353497164018894938"], "E3": "11.7926364473282097", "theta": -1.478578596788996e-28, "log10_res": -30.540573592313788, "it": 2, "E_blv": "8.30871464740135805", "gap": "0.8709804499817129", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.547500000000001, "q3": ["0.9022327748756660139313", "-3.300657280629594604616"], "E3": "11.8274517096170794", "theta": 5.126900481490512e-30, "log10_res": -30.69013962268296, "it": 2, "E_blv": "8.40453274297573095", "gap": "0.8557297416603371", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.567500000000001, "q3": ["0.9179241745834166146373", "-3.329343942338538281016"], "E3": "11.8623784593444081", "theta": 1.0563342095449816e-28, "log10_res": -31.362800503623443, "it": 2, "E_blv": "8.49935414407546653", "gap": "0.8407560788172354", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.587500000000001, "q3": ["0.9337495491736107347166", "-3.358414174728305973125"], "E3": "11.8974110449654988", "theta": -3.3699647476253607e-29, "log10_res": -30.236904450456116, "it": 2, "E_blv": "8.59319432656513839", "gap": "0.8260541796000901", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.607500000000001, "q3": ["0.9497095814721946777785", "-3.387868677990957207733"], "E3": "11.9325439619029281", "theta": -8.039866876853496e-29, "log10_res": -30.60790721750576, "it": 2, "E_blv": "8.68606869435139329", "gap": "0.8116188168878837", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.627500000000001, "q3": ["0.9658049357853932493634", "-3.417708159631267355016"], "E3": "11.9677718497652688", "theta": 1.3613988302734082e-28, "log10_res": -30.64602184352611, "it": 2, "E_blv": "8.77799255406128841", "gap": "0.7974448239259951", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.647500000000001, "q3": ["0.9820362582793611279577", "-3.447933334020249733223"], "E3": "12.0030894895203049", "theta": -1.8634148853568746e-29, "log10_res": -30.982455565681565, "it": 2, "E_blv": "8.86898109284644698", "gap": "0.7835270991684645", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.667500000000001, "q3": ["0.9984041773537948333304", "-3.478544921944824088371"], "E3": "12.0384918006327903", "theta": 9.357881793546458e-29, "log10_res": -31.042816796202732, "it": 2, "E_blv": "8.95904935902115532", "gap": "0.7698606104029087", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.687500000000001, "q3": ["1.014909304009343207927", "-3.509543650154349140595"], "E3": "12.0739738381761061", "theta": 1.1342822752750284e-28, "log10_res": -31.010529102623988, "it": 2, "E_blv": "9.04821224526619872", "gap": "0.7564403982274768", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.7075000000000011, "q3": ["1.031552232208681253719", "-3.54093025090471721777"], "E3": "12.1095307899264955", "theta": -1.0756935716523679e-28, "log10_res": -30.801656478519778, "it": 2, "E_blv": "9.13648447415232986", "gap": "0.7432615789435414", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.7275000000000011, "q3": ["1.048333539231137471864", "-3.572705461500688713884"], "E3": "12.1451579734479026", "theta": -7.201954949480023e-29, "log10_res": -31.155704411877274, "it": 2, "E_blv": "9.22388058575783971", "gap": "0.7303193469225157", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.7475000000000012, "q3": ["1.065253786020788568437", "-3.604870023837123322771"], "E3": "12.1808508331748167", "theta": -1.0011451225725861e-28, "log10_res": -30.792168716931315, "it": 2, "E_blv": "9.31041492717381692", "gap": "0.7176089765002499", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.7675000000000012, "q3": ["1.082313517527957553859", "-3.637424683939743808129"], "E3": "12.2166049374999222", "theta": -1.087678655670929e-28, "log10_res": -30.972217793627998, "it": 2, "E_blv": "9.39610164370840681", "gap": "0.7051258234478788", "dps": 30, "ok": true, "step": 0.02, "dE_check": -3.4779922181711238e-28, "dq_check": 3.365265633043657e-28}, {"nu": 1.7875000000000012, "q3": ["1.099513263044071917712", "-3.670370191506046572932"], "E3": "12.2524159758727808", "theta": 2.20721837610281e-28, "log10_res": -30.77158489383624, "it": 2, "E_blv": "9.48095467161778487", "gap": "0.692865326063749", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.8075000000000012, "q3": ["1.116853536529857749246", "-3.703707299446951572904"], "E3": "12.2882797559152253", "theta": 3.525138550092666e-30, "log10_res": -30.795924844355916, "it": 2, "E_blv": "9.56498773220671431", "gap": "0.6808230059271277", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.8275000000000012, "q3": ["1.134334836936863444624", "-3.737436763429762260994"], "E3": "12.3241922005586243", "theta": -5.310969827351979e-29, "log10_res": -30.67989207180007, "it": 2, "E_blv": "9.64821432715553559", "gap": "0.6689944683507722", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.8475000000000013, "q3": ["1.151957648522323044482", "-3.771559341422984327509"], "E3": "12.3601493452076827", "theta": -7.923961179492021e-29, "log10_res": -30.39932290423369, "it": 2, "E_blv": "9.73064773494330988", "gap": "0.6573754025660932", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.8675000000000013, "q3": ["1.169722441157384331485", "-3.806075793243530082438"], "E3": "12.3961473349349764", "theta": -1.4837695264027348e-28, "log10_res": -30.758526431865167, "it": 2, "E_blv": "9.81230100824867822", "gap": "0.6459615816715745", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.8875000000000013, "q3": ["1.187629670628740639985", "-3.840986880106813475189"], "E3": "12.4321824217099798", "theta": 4.70794566838777e-29, "log10_res": -31.104849236346755, "it": 2, "E_blv": "9.89318697222087339", "gap": "0.6347488623722766", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.9075000000000013, "q3": ["1.205679778933717942452", "-3.87629336418021901946"], "E3": "12.4682509616659266", "theta": 3.6027071370422023e-28, "log10_res": -30.757175454224463, "it": 2, "E_blv": "9.97331822352329775", "gap": "0.6237331845356572", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.9275000000000013, "q3": ["1.223873194568880234455", "-3.911996008140406338823"], "E3": "12.5043494124074573", "theta": -3.2402457262316863e-29, "log10_res": -30.41112289977337, "it": 2, "E_blv": "10.0527071300612212", "gap": "0.612910570586559", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.9475000000000013, "q3": ["1.242210332812226595949", "-3.948095574734890717977"], "E3": "12.5404743303616409", "theta": 2.2989038205984837e-28, "log10_res": -30.665987466474196, "it": 2, "E_blv": "10.1313658313135207", "gap": "0.60227712476203", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.9675000000000014, "q3": ["1.260691595999062616085", "-3.984592826348318976986"], "E3": "12.5766223681746132", "theta": -2.8993309463622843e-28, "log10_res": -31.15859118559745, "it": 2, "E_blv": "10.2093062391960316", "gap": "0.5918290322446454", "dps": 30, "ok": true, "step": 0.02}, {"nu": 1.9875000000000014, "q3": ["1.279317373791637185422", "-4.021488524573839217654"], "E3": "12.6127902721557613", "theta": -9.571330057559452e-29, "log10_res": -30.392243279664775, "it": 2, "E_blv": "10.2865400393910706", "gap": "0.5815625581911727", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.007500000000001, "q3": ["1.298088043442642827688", "-4.058783429789942138527"], "E3": "12.6489748797710803", "theta": -3.265639465109749e-28, "log10_res": -31.33588089838352, "it": 2, "E_blv": "10.3630786930840625", "gap": "0.5714740466717545", "dps": 30, "ok": true, "step": 0.02, "dE_check": -6.977316907295148e-28, "dq_check": 7.425606342556736e-28}, {"nu": 2.027500000000001, "q3": ["1.317003970052685696596", "-4.096478300743134447779"], "E3": "12.6851731171870607", "theta": -1.7124468792975236e-28, "log10_res": -30.449269464079258, "it": 2, "E_blv": "10.4389334390540264", "gap": "0.5615599195332586", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.047500000000001, "q3": ["1.336065506821832635002", "-4.134573894136776495334"], "E3": "12.7213819968661979", "theta": 7.055463822350259e-28, "log10_res": -30.8797651998665, "it": 2, "E_blv": "10.5141152960699512", "gap": "0.5518166751990617", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.0675000000000012, "q3": ["1.355272995295354861781", "-4.173070964226411460101"], "E3": "12.7575986152149977", "theta": -3.2717137961841822e-28, "log10_res": -30.636710200930747, "it": 2, "E_blv": "10.5886350655499416", "gap": "0.542240887416264", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.0875000000000012, "q3": ["1.374626765603784696202", "-4.211970262421880080368"], "E3": "12.7938201502851149", "theta": 4.554871266542511e-28, "log10_res": -30.392753047657123, "it": 2, "E_blv": "10.6625033344443688", "gap": "0.5328292039601865", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.1075000000000013, "q3": ["1.394127136697409544348", "-4.251272536896505158973"], "E3": "12.8300438595280788", "theta": -2.876163146735394e-29, "log10_res": -30.534298426558625, "it": 2, "E_blv": "10.735730478308261", "gap": "0.5235783453049544", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.1275000000000013, "q3": ["1.413774416575328720591", "-4.290978532203609202436"], "E3": "12.8662670776038662", "theta": 2.5833160830150657e-29, "log10_res": -30.396147064194835, "it": 2, "E_blv": "10.8083266645317771", "gap": "0.5144851032680223", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.1475000000000013, "q3": ["1.433568902509201089901", "-4.331088988900611434848"], "E3": "12.9024872142434233", "theta": 4.307719775431407e-28, "log10_res": -31.453241928870423, "it": 2, "E_blv": "10.8803018557008911", "gap": "0.505546339635633", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.1675000000000013, "q3": ["1.453510881261813166666", "-4.371604643180933357924"], "E3": "12.9387017521650806", "theta": 4.758101053390542e-28, "log10_res": -30.394006442867305, "it": 2, "E_blv": "10.9516658130633872", "gap": "0.4967589847754233", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.1875000000000013, "q3": ["1.47360062930059844144", "-4.41252622651392542391"], "E3": "12.9749082450446717", "theta": -3.721014431670446e-28, "log10_res": -31.1020443037774, "it": 2, "E_blv": "11.0224281000779593", "gap": "0.4881200362416781", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.2075000000000014, "q3": ["1.493838413006239367952", "-4.453854465293011249719"], "E3": "13.0111043155390394", "theta": -3.7806759056715525e-28, "log10_res": -30.57825378572979, "it": 2, "E_blv": "11.0925980860266478", "gap": "0.4796265573780979", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.2275000000000014, "q3": ["1.514224488876483666502", "-4.49559008049223012867"], "E3": "13.0472876533625036", "theta": 3.4565034744716507e-28, "log10_res": -30.58452874716734, "it": 2, "E_blv": "11.1621849496730534", "gap": "0.4712756759223626", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.2475000000000014, "q3": ["1.534759103725306422416", "-4.537733787331343388949"], "E3": "13.0834560134157628", "theta": 6.671182489136629e-28, "log10_res": -30.77017739744468, "it": 2, "E_blv": "11.2311976829507579", "gap": "0.4630645826162512", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.2675000000000014, "q3": ["1.555442494877548913705", "-4.580286294949655402192"], "E3": "13.1196072139666137", "theta": 2.421656373985763e-28, "log10_res": -30.957612675515797, "it": 2, "E_blv": "11.2996450946681844", "gap": "0.4549905298246073", "dps": 30, "ok": true, "step": 0.02, "dE_check": 7.120873287458977e-28, "dq_check": 9.707719721045787e-28}, {"nu": 2.2875000000000014, "q3": ["1.576274890359164223018", "-4.623248306088685757047"], "E3": "13.155739134881794", "theta": 4.139152346681807e-28, "log10_res": -30.412227103140747, "it": 2, "E_blv": "11.3675358142177539", "gap": "0.44705083016601", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.3075000000000014, "q3": ["1.597256509083198506124", "-4.666620516783815275785"], "E3": "13.1918497159091827", "theta": -3.202919664472146e-28, "log10_res": -30.515890183568988, "it": 2, "E_blv": "11.4348782952786573", "gap": "0.4392428551576314", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.3275000000000015, "q3": ["1.618387561031635331625", "-4.710403616065015160376"], "E3": "13.2279369550095345", "theta": 1.0660213689582434e-27, "log10_res": -30.77739806940026, "it": 2, "E_blv": "11.5016808195038831", "gap": "0.4315640338764129", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.3475000000000015, "q3": ["1.639668247433228802023", "-4.754598285666755600778"], "E3": "13.2639989067368685", "theta": -4.765583260355603e-28, "log10_res": -30.21326074141899, "it": 2, "E_blv": "11.5679515001833285", "gap": "0.424011851638385", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.3675000000000015, "q3": ["1.661098760937449240413", "-4.7992051997471776544"], "E3": "13.3000336806665891", "theta": -9.429150774553192e-28, "log10_res": -30.953024988509544, "it": 2, "E_blv": "11.6336982858758867", "gap": "0.4165838486976756", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.3875000000000015, "q3": ["1.682679285784663104446", "-4.84422502461660010325"], "E3": "13.3360394398703792", "theta": -1.4003128796411556e-27, "log10_res": -30.577205355671527, "it": 2, "E_blv": "11.6989289640043647", "gap": "0.4092776189665036", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.4075000000000015, "q3": ["1.704409997972666492741", "-4.889658418475421305115"], "E3": "13.3720143994368713", "theta": 3.6558087545586082e-28, "log10_res": -30.81858091745331, "it": 2, "E_blv": "11.7636511644079462", "gap": "0.4020908087572313", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.4275000000000015, "q3": ["1.726291065419689159952", "-4.935506031161464767797"], "E3": "13.4079568250370806", "theta": -9.83153779528722e-28, "log10_res": -30.59820021695989, "it": 2, "E_blv": "11.8278723628476833", "gap": "0.3950211155473493", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.4475000000000016, "q3": ["1.748322648123983375483", "-4.981768503906806281261"], "E3": "13.4438650315335591", "theta": -1.277965210224152e-27, "log10_res": -30.2348705339218, "it": 2, "E_blv": "11.8915998844611944", "gap": "0.3880662867680912", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.4675000000000016, "q3": ["1.770504898320109265982", "-5.02844646910410993164"], "E3": "13.4797373816322193", "theta": -8.615033328256098e-28, "log10_res": -30.35031114805286, "it": 2, "E_blv": "11.9548409071633623", "gap": "0.3812241186172142", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.4875000000000016, "q3": ["1.792837960632025490797", "-5.075540550082490183358"], "E3": "13.5155722845757612", "theta": -3.0244053746553963e-28, "log10_res": -30.57381059834823, "it": 2, "E_blv": "12.0176024649903762", "gap": "0.3744924548963462", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.5075000000000016, "q3": ["1.815321972223091228774", "-5.123051360892907441197"], "E3": "13.5513681948776317", "theta": -1.846330220238858e-27, "log10_res": -30.398893202467672, "it": 2, "E_blv": "12.0798914513849565", "gap": "0.3678691858731688", "dps": 30, "ok": true, "step": 0.02, "dE_check": -4.037820097960509e-27, "dq_check": 5.408216973291485e-27}, {"nu": 2.5275000000000016, "q3": ["1.837957062943082519175", "-5.170979506103095082796"], "E3": "13.5871236110954422", "theta": -2.164022582894819e-27, "log10_res": -30.45954632628482, "it": 2, "E_blv": "12.1417146224210367", "gap": "0.3613522471686014", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.5475000000000017, "q3": ["1.860743355472323013076", "-5.219325580602006874003"], "E3": "13.6228370746427693", "theta": -9.19138264553607e-28, "log10_res": -30.627100558054828, "it": 2, "E_blv": "12.2030785999665677", "gap": "0.3549396186690504", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.5675000000000017, "q3": ["1.883680965463026167281", "-5.26809016941376493477"], "E3": "13.6585071686382692", "theta": -3.669154124034198e-28, "log10_res": -31.46455317877635, "it": 2, "E_blv": "12.263989874783453", "gap": "0.348629323463704", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.5875000000000017, "q3": ["1.906770001677942862456", "-5.317273847521080002308"], "E3": "13.6941325167910397", "theta": -3.2848291065792497e-28, "log10_res": -30.56590155872261, "it": 2, "E_blv": "12.3244548095639323", "gap": "0.3424194268067769", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.6075000000000017, "q3": ["1.930010566126405361763", "-5.36687717969810763146"], "E3": "13.7297117823211751", "theta": -3.398260941409127e-27, "log10_res": -30.199190797476717, "it": 2, "E_blv": "12.3844796419029977", "gap": "0.3363080351045443", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.6275000000000017, "q3": ["1.953402754197855455861", "-5.416900720352696170603"], "E3": "13.7652436669144661", "theta": 4.7827804086747015e-28, "log10_res": -30.400082357910744, "it": 2, "E_blv": "12.4440704872066671", "gap": "0.3302932949269498", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.6475000000000017, "q3": ["1.976946654792941573882", "-5.46734501337797484581"], "E3": "13.8007269097102149", "theta": 1.9840364673684196e-29, "log10_res": -30.862561623457665, "it": 2, "E_blv": "12.5032333415361472", "gap": "0.3243733920435169", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.6675000000000018, "q3": ["2.000642350452266586301", "-5.518210592013223067887"], "E3": "13.8361602863211437", "theta": -7.619361772640559e-28, "log10_res": -30.663097971535283, "it": 2, "E_blv": "12.5619740843881022", "gap": "0.3185465504832604", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.6875000000000018, "q3": ["2.024489917482864992126", "-5.569497978713955137953"], "E3": "13.8715426078843961", "theta": 1.4436014752484436e-27, "log10_res": -30.608978147090134, "it": 2, "E_blv": "12.6202984814114033", "gap": "0.3128110316182482", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.707500000000002, "q3": ["2.048489426082485176446", "-5.621207685031147859315"], "E3": "13.9068727201426431", "theta": -2.1399525263468773e-27, "log10_res": -30.409938254222478, "it": 2, "E_blv": "12.6782121870608748", "gap": "0.3071651332704421", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.727500000000002, "q3": ["2.072640940461749451417", "-5.673340211499532158991"], "E3": "13.942149502554329", "theta": -3.602945960663982e-27, "log10_res": -30.220593258288044, "it": 2, "E_blv": "12.7357207471886682", "gap": "0.3016071888414152", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.747500000000002, "q3": ["2.096944518964261659761", "-5.725896047534863673873"], "E3": "13.9773718674321041", "theta": 2.1310996393791706e-29, "log10_res": -30.45127029465657, "it": 2, "E_blv": "12.7928296015740055", "gap": "0.2961355664645246", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.767500000000002, "q3": ["2.121400214184729229947", "-5.778875671340081357383"], "E3": "14.0125387591085198", "theta": -1.635037683025187e-27, "log10_res": -30.722244196704974, "it": 2, "E_blv": "12.8495440863921138", "gap": "0.2907486681791015", "dps": 30, "ok": true, "step": 0.02, "dE_check": -3.525528942299106e-27, "dq_check": 5.306960542222243e-27}, {"nu": 2.787500000000002, "q3": ["2.1460080730851637309", "-5.832279549820257505721"], "E3": "14.0476491531280743", "theta": -2.956576076287958e-28, "log10_res": -30.33975659836354, "it": 2, "E_blv": "12.9058694366232537", "gap": "0.2854449291262051", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.807500000000002, "q3": ["2.17076813710922118528", "-5.886108138506237182429"], "E3": "14.0827020554647223", "theta": 4.516520520710589e-27, "log10_res": -30.868387251804474, "it": 2, "E_blv": "12.9618107884028027", "gap": "0.2802228167654799", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.827500000000002, "q3": ["2.195680442294740667699", "-5.940361881486859829822"], "E3": "14.1176965017639838", "theta": -1.7057324608560634e-27, "log10_res": -30.574872848180153, "it": 2, "E_blv": "13.0173731813134087", "gap": "0.2750808301126438", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.847500000000002, "q3": ["2.220745019384537040724", "-5.99504121134965089046"], "E3": "14.1526315566088055", "theta": -2.957664525660335e-27, "log10_res": -30.730663249802745, "it": 2, "E_blv": "13.0725615606202702", "gap": "0.2700174989971338", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.867500000000002, "q3": ["2.245961893935501069821", "-6.050146549129866515933"], "E3": "14.1875063128083538", "theta": -4.105755137051839e-27, "log10_res": -30.899469442861186, "it": 2, "E_blv": "13.1273807794506335", "gap": "0.2650313833394301", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.887500000000002, "q3": ["2.271331086426057610866", "-6.105678304267769908894"], "E3": "14.2223198907089383", "theta": -2.8235147967628027e-27, "log10_res": -30.298981997855446, "it": 2, "E_blv": "13.1818356009186233", "gap": "0.2601210724475787", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.907500000000002, "q3": ["2.296852612362030082369", "-6.161636874574013522924"], "E3": "14.2570714375262873", "theta": -4.711395045395915e-27, "log10_res": -30.95716649165504, "it": 2, "E_blv": "13.235930700196544", "gap": "0.2552851843324358", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.927500000000002, "q3": ["2.322526482380957020782", "-6.218022646202997229135"], "E3": "14.2917601266984193", "theta": 1.8894449165201095e-28, "log10_res": -30.796832371497658, "it": 2, "E_blv": "13.2896706665337997", "gap": "0.2505223650411549", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.947500000000002, "q3": ["2.34835270235490417251", "-6.274835993634068644376"], "E3": "14.326385157258375", "theta": -7.142636183768675e-27, "log10_res": -30.33862506135155, "it": 2, "E_blv": "13.3430600052245928", "gap": "0.2458312880084456", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.967500000000002, "q3": ["2.374331273491813301521", "-6.33207727966042809985"], "E3": "14.3609457532260989", "theta": 9.069984675994674e-28, "log10_res": -31.220190314866894, "it": 2, "E_blv": "13.3961031395255618", "gap": "0.2412106534251343", "dps": 30, "ok": true, "step": 0.02}, {"nu": 2.987500000000002, "q3": ["2.400462192435426687577", "-6.389746855385597207301"], "E3": "14.3954411630187774", "theta": -8.971415950610231e-27, "log10_res": -30.673915597574673, "it": 2, "E_blv": "13.4488044125245214", "gap": "0.236659187623564", "dps": 30, "ok": true, "step": 0.02}, {"nu": 3.0, "q3": ["2.416871377603293697134", "-6.426007982378495968433"], "E3": "14.4169673674402837", "theta": -1.3729018501717899e-27, "log10_res": -30.89831526208189, "it": 2, "E_blv": "13.4815710048934699", "gap": "0.2338490906367035", "dps": 30, "ok": true, "step": 0.02, "dE_check": -3.0545936935675494e-27, "dq_check": 5.131337264019995e-27}]}


==> anc/10_three_gluon_levels/levels_monodromy.py <==
# The levels exactly at h = 1 (nu = 0) by the second method, single-valuedness of the three-gluon wave function
# imposed through its monodromies (derive_q3_ode.py, q3_ode_coefficients.py, mono.py, mono_derived_ode.py, energy.py,
# quasi.py, refine_monodromy.py in this folder).
# Method: the third-order q3 eigen-equation of Psi = w^h F(x), w = z31/(z10 z30), x = z12 z30/(z10 z32),
# derived with sympy (derive_q3_ode.py, q3_ode_coefficients.py); the fundamental matrix is carried around x = 0 and x = 1 by Taylor
# steps (nsteps steps per circle, NT Taylor terms per step); single-valuedness of ubar^T A u gives an
# 18 x 9 linear system whose smallest singular value vanishes at a quantized q3. The energy is the real
# part of the meromorphic Baxter formula of de Vega and Lipatov (energy.py), normalized to the E_3 of
# hep-th/0204124; the quasimomentum is read off the full wave function under a cyclic permutation.
# The files are imported unchanged; this driver chooses the starting points and the two settings
# (nsteps, NT) = (48, 40) and (96, 60), a finer one.
# The starting points are the eight classes of levels with q3 different from zero found by the search |q3| < 6 of
# levels_nu0.py and levels_nu0_inner.py (a class is {q3, -q3, conj(q3), -conj(q3)}), rounded to 4 decimals: the four
# of Table I (labels twopi3_a = row A, twopi3_b = row B, theta0_a = row C, theta0_b = row D) and the four further
# classes twopi3_c, twopi3_d, twopi3_e (quasimomentum +-2 pi/3) and theta0_c (zero quasimomentum). The jobs of the
# Table I classes come first, so that lines 1 to 8 of the output hold them as before.
# After the levels, the printed q3 of hep-th/0204124 and the BLV state, the output compares every level found with
# the 40-digit value of the same class at h = 1 in levels_nu0_output.txt and levels_nu0_inner_output.txt (the
# lines with key q0), giving |dq3|, |dE3| and the quasimomentum of the first method.
# Run: python3 -I levels_monodromy.py > levels_monodromy_output.txt
import os, sys, time, json, functools
import multiprocessing as mpc

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np
import mono_derived_ode    # replaces mono.coeffs by the sympy-derived ODE of q3_ode_coefficients.py
import mono
import refine_monodromy    # solve (Nelder-Mead on log10 of the singular-value ratio) and theta
import energy

ORIG_MONO = mono.monodromy
STARTS = {'theta0_a': 1.368 + 0j, 'twopi3_a': 0.3316 + 0j,
          'twopi3_b': 0.4729 - 0.7255j, 'theta0_b': 2.2068j}
STARTS_MORE = {'twopi3_c': 1.8871 - 1.6771j, 'twopi3_d': 3.5440 + 0j,
               'twopi3_e': 1.5779 - 4.3892j, 'theta0_c': 4.6062 - 2.9533j}
STARTS.update(STARTS_MORE)
TABLE_I = ('theta0_a', 'twopi3_a', 'twopi3_b', 'theta0_b')


def primary_levels():
    """the levels carried to h = 1 by the first method (40 digits): the lines with key q0"""
    here = os.path.dirname(os.path.abspath(__file__))
    out = []
    for fn in ('levels_nu0_output.txt', 'levels_nu0_inner_output.txt'):
        for line in open(os.path.join(here, fn)):
            if line.startswith('{'):
                d = json.loads(line)
                if 'q0' in d and 'E0' in d:
                    out.append((complex(float(d['q0'][0]), float(d['q0'][1])), float(d['E0']), d['theta0']))
    return out


def compare(d, prim):
    """nearest first-method level among the images q -> -q, conj(q); -q reverses the quasimomentum"""
    q = complex(float(d['q3_re']), float(d['q3_im']))
    best = None
    for q0, E0, th0 in prim:
        for img, sg in ((q0, 1), (q0.conjugate(), 1), (-q0, -1), (-q0.conjugate(), -1)):
            if best is None or abs(q - img) < best[0]:
                best = (abs(q - img), img, abs(float(d['E']) - E0), sg*th0)
    q0 = complex(round(best[1].real, 12) + 0.0, round(best[1].imag, 12) + 0.0)
    return dict(label=d['label'], nsteps=d['nsteps'], NT=d['NT'], q3_first_method='%.12f%+.12fi' % (q0.real, q0.imag),
                abs_dq3='%.1e' % best[0], abs_dE3='%.1e' % best[2], theta_first_method=round(best[3], 6) + 0.0)


def job(args):
    label, nsteps, NT = args
    t0 = time.time()
    mono.monodromy = functools.partial(ORIG_MONO, nsteps=nsteps, NT=NT)
    h = complex(1.0, 0.0)
    q, fv = refine_monodromy.solve(h, STARTS[label])
    E, Eraw = energy.E_DKKM(h, q)
    th = refine_monodromy.theta(h, q)
    r1, r2 = mono.resid(h, q)
    return dict(label=label, nsteps=nsteps, NT=NT, q3_re=repr(q.real), q3_im=repr(q.imag),
                log10_svratio=round(float(np.log10(r1)), 2), sv2_ratio='%.2e' % r2,
                E=repr(float(E.real)), E_untailed=repr(float(Eraw.real)),
                theta=[list(map(float, t)) for t in th], secs=round(time.time() - t0, 1))


if __name__ == '__main__':
    jobs = ([(lab, 48, 40) for lab in TABLE_I] + [(lab, 96, 60) for lab in TABLE_I]
            + [(lab, 48, 40) for lab in STARTS_MORE] + [(lab, 96, 60) for lab in STARTS_MORE])
    t = time.time()
    with mpc.Pool(8) as pool:
        out = pool.map(job, jobs, chunksize=1)
    for d in out:
        print(json.dumps(d))
    # the printed q3 = 1.3659 of Table 5 of hep-th/0204124: residual of the conditions and the energy formula
    mono.monodromy = ORIG_MONO
    h = complex(1.0, 0.0)
    for qp in (1.3659, 0.3315):
        r1, r2 = mono.resid(h, qp + 0j)
        E, _ = energy.E_DKKM(h, qp + 0j)
        print(json.dumps(dict(label='printed q3 of hep-th/0204124', q3=qp, svratio='%.2e' % r1,
                              E_at_printed_q3=repr(float(E.real)))))
    # The BLV state, q3 = 0 at h = 1, where the single-valuedness system has two
    # vanishing singular values; the energy formula gives E3 = 0 there.
    r1, r2 = mono.resid(h, 0j)
    E, _ = energy.E_DKKM(h, 0j)
    print(json.dumps(dict(label='BLV state, q3 = 0', svratio='%.2e' % r1, sv2_ratio='%.2e' % r2, E=repr(float(E.real)))))
    # comparison with the 40-digit levels of the first method
    print('# comparison with the levels at h = 1 of levels_nu0.py and levels_nu0_inner.py (40 digits)')
    prim = primary_levels()
    cmp = [compare(d, prim) for d in out]
    for c in cmp:
        print(json.dumps(c))
    for ns in (48, 96):
        sel = [c for c in cmp if c['nsteps'] == ns]
        print(json.dumps(dict(nsteps=ns, levels=len(sel), max_abs_dq3='%.1e' % max(float(c['abs_dq3']) for c in sel),
                              max_abs_dE3='%.1e' % max(float(c['abs_dE3']) for c in sel))))
    print('# total wall time %.0f s' % (time.time() - t))


==> anc/10_three_gluon_levels/levels_monodromy_output.txt <==
{"label": "theta0_a", "nsteps": 48, "NT": 40, "q3_re": "1.368019766356624", "q3_im": "9.777208731959062e-14", "log10_svratio": -17.61, "sv2_ratio": "5.88e-06", "E": "8.115517333009926", "E_untailed": "8.115517333099303", "theta": [[1.0, 0.0], [1.0, -0.0]], "secs": 312.7}
{"label": "twopi3_a", "nsteps": 48, "NT": 40, "q3_re": "0.33155402856947624", "q3_im": "-6.232177831138847e-15", "log10_svratio": -17.09, "sv2_ratio": "5.35e-04", "E": "1.5370810031237716", "E_untailed": "1.5370810030866355", "theta": [[1.0, 1.0], [1.0, 1.0]], "secs": 21.6}
{"label": "twopi3_b", "nsteps": 48, "NT": 40, "q3_re": "0.4728504188276562", "q3_im": "-0.7255150801192235", "log10_svratio": -17.28, "sv2_ratio": "1.67e-05", "E": "6.418636639349495", "E_untailed": "6.418636639067989", "theta": [[1.0, -1.0], [1.0, -1.0]], "secs": 313.6}
{"label": "theta0_b", "nsteps": 48, "NT": 40, "q3_re": "4.009672166548847e-12", "q3_im": "2.2068148059815775", "log10_svratio": -17.99, "sv2_ratio": "9.40e-07", "E": "10.115394317120206", "E_untailed": "10.11539432005039", "theta": [[1.0, 0.0], [1.0, -0.0]], "secs": 21.1}
{"label": "theta0_a", "nsteps": 96, "NT": 60, "q3_re": "1.3680197663557463", "q3_im": "6.573820661903174e-14", "log10_svratio": -17.5, "sv2_ratio": "5.88e-06", "E": "8.115517333007253", "E_untailed": "8.115517333096419", "theta": [[1.0, 0.0], [1.0, -0.0]], "secs": 69.1}
{"label": "twopi3_a", "nsteps": 96, "NT": 60, "q3_re": "0.3315540285694816", "q3_im": "-1.883730115754751e-15", "log10_svratio": -17.08, "sv2_ratio": "5.35e-04", "E": "1.5370810031238369", "E_untailed": "1.5370810030866857", "theta": [[1.0, 1.0], [1.0, 1.0]], "secs": 72.6}
{"label": "twopi3_b", "nsteps": 96, "NT": 60, "q3_re": "0.4728504188278126", "q3_im": "-0.7255150801193112", "log10_svratio": -17.66, "sv2_ratio": "1.67e-05", "E": "6.418636639352296", "E_untailed": "6.418636639070603", "theta": [[1.0, -1.0], [1.0, -1.0]], "secs": 806.4}
{"label": "theta0_b", "nsteps": 96, "NT": 60, "q3_re": "-1.7885084766749454e-12", "q3_im": "2.2068148059737123", "log10_svratio": -18.14, "sv2_ratio": "9.40e-07", "E": "10.115394317148418", "E_untailed": "10.115394320078323", "theta": [[1.0, 0.0], [1.0, -0.0]], "secs": 74.3}
{"label": "twopi3_c", "nsteps": 48, "NT": 40, "q3_re": "1.8871474835384903", "q3_im": "-1.6771175549399118", "log10_svratio": -17.93, "sv2_ratio": "5.74e-07", "E": "10.629545221897546", "E_untailed": "10.629545221839422", "theta": [[1.0, 1.0], [1.0, 1.0]], "secs": 20.2}
{"label": "twopi3_d", "nsteps": 48, "NT": 40, "q3_re": "3.5439544409488057", "q3_im": "2.016998956653918e-12", "log10_svratio": -18.13, "sv2_ratio": "3.08e-07", "E": "11.978255152933512", "E_untailed": "11.978255152901134", "theta": [[1.0, -1.0], [1.0, -1.0]], "secs": 24.8}
{"label": "twopi3_e", "nsteps": 48, "NT": 40, "q3_re": "1.5779225021548262", "q3_im": "-4.389241336037411", "log10_svratio": -18.13, "sv2_ratio": "9.14e-09", "E": "13.090335463775935", "E_untailed": "13.090335452719817", "theta": [[1.0, -1.0], [1.0, -1.0]], "secs": 28.1}
{"label": "theta0_c", "nsteps": 48, "NT": 40, "q3_re": "4.606191322257828", "q3_im": "-2.9533050771450897", "log10_svratio": -18.01, "sv2_ratio": "5.75e-09", "E": "13.723347563349655", "E_untailed": "13.72334756357532", "theta": [[1.0, 0.0], [1.0, 0.0]], "secs": 29.9}
{"label": "twopi3_c", "nsteps": 96, "NT": 60, "q3_re": "1.8871474835390727", "q3_im": "-1.677117554934939", "log10_svratio": -18.19, "sv2_ratio": "5.74e-07", "E": "10.629545221895071", "E_untailed": "10.629545221837251", "theta": [[1.0, 1.0], [1.0, 1.0]], "secs": 796.5}
{"label": "twopi3_d", "nsteps": 96, "NT": 60, "q3_re": "3.5439544409671826", "q3_im": "-4.1361143658985506e-13", "log10_svratio": -18.09, "sv2_ratio": "3.08e-07", "E": "11.978255152953873", "E_untailed": "11.978255152921408", "theta": [[1.0, -1.0], [1.0, -1.0]], "secs": 791.0}
{"label": "twopi3_e", "nsteps": 96, "NT": 60, "q3_re": "1.5779225020721834", "q3_im": "-4.389241336167041", "log10_svratio": -18.13, "sv2_ratio": "9.14e-09", "E": "13.090335464249016", "E_untailed": "13.090335453193259", "theta": [[1.0, -1.0], [1.0, -1.0]], "secs": 61.3}
{"label": "theta0_c", "nsteps": 96, "NT": 60, "q3_re": "4.60619132208043", "q3_im": "-2.953305077280917", "log10_svratio": -18.31, "sv2_ratio": "5.75e-09", "E": "13.723347563294816", "E_untailed": "13.723347563520274", "theta": [[1.0, -0.0], [1.0, 0.0]], "secs": 795.6}
{"label": "printed q3 of hep-th/0204124", "q3": 1.3659, "svratio": "7.36e-09", "E_at_printed_q3": "8.108143715133565"}
{"label": "printed q3 of hep-th/0204124", "q3": 0.3315, "svratio": "1.25e-08", "E_at_printed_q3": "1.5366523424112462"}
{"label": "BLV state, q3 = 0", "svratio": "3.73e-32", "sv2_ratio": "1.12e-17", "E": "-0.0"}
# comparison with the levels at h = 1 of levels_nu0.py and levels_nu0_inner.py (40 digits)
{"label": "theta0_a", "nsteps": 48, "NT": 40, "q3_first_method": "1.368019766356+0.000000000000i", "abs_dq3": "3.0e-13", "abs_dE3": "1.0e-11", "theta_first_method": 0.0}
{"label": "twopi3_a", "nsteps": 48, "NT": 40, "q3_first_method": "0.331554028570+0.000000000000i", "abs_dq3": "3.3e-14", "abs_dE3": "2.0e-13", "theta_first_method": 1.0}
{"label": "twopi3_b", "nsteps": 48, "NT": 40, "q3_first_method": "0.472850418828-0.725515080119i", "abs_dq3": "1.6e-13", "abs_dE3": "3.6e-14", "theta_first_method": -1.0}
{"label": "theta0_b", "nsteps": 48, "NT": 40, "q3_first_method": "0.000000000000+2.206814805977i", "abs_dq3": "6.3e-12", "abs_dE3": "1.4e-11", "theta_first_method": 0.0}
{"label": "theta0_a", "nsteps": 96, "NT": 60, "q3_first_method": "1.368019766356+0.000000000000i", "abs_dq3": "5.9e-13", "abs_dE3": "1.3e-11", "theta_first_method": 0.0}
{"label": "twopi3_a", "nsteps": 96, "NT": 60, "q3_first_method": "0.331554028570+0.000000000000i", "abs_dq3": "2.8e-14", "abs_dE3": "1.3e-13", "theta_first_method": 1.0}
{"label": "twopi3_b", "nsteps": 96, "NT": 60, "q3_first_method": "0.472850418828-0.725515080119i", "abs_dq3": "3.2e-14", "abs_dE3": "2.8e-12", "theta_first_method": -1.0}
{"label": "theta0_b", "nsteps": 96, "NT": 60, "q3_first_method": "0.000000000000+2.206814805977i", "abs_dq3": "3.5e-12", "abs_dE3": "1.4e-11", "theta_first_method": 0.0}
{"label": "twopi3_c", "nsteps": 48, "NT": 40, "q3_first_method": "1.887147483544-1.677117554936i", "abs_dq3": "6.6e-12", "abs_dE3": "5.0e-12", "theta_first_method": 1.0}
{"label": "twopi3_d", "nsteps": 48, "NT": 40, "q3_first_method": "3.543954440956+0.000000000000i", "abs_dq3": "7.7e-12", "abs_dE3": "5.0e-11", "theta_first_method": -1.0}
{"label": "twopi3_e", "nsteps": 48, "NT": 40, "q3_first_method": "1.577922502176-4.389241336158i", "abs_dq3": "1.2e-10", "abs_dE3": "4.6e-10", "theta_first_method": -1.0}
{"label": "theta0_c", "nsteps": 48, "NT": 40, "q3_first_method": "4.606191322133-2.953305077370i", "abs_dq3": "2.6e-10", "abs_dE3": "7.2e-11", "theta_first_method": 0.0}
{"label": "twopi3_c", "nsteps": 96, "NT": 60, "q3_first_method": "1.887147483544-1.677117554936i", "abs_dq3": "4.6e-12", "abs_dE3": "7.4e-12", "theta_first_method": 1.0}
{"label": "twopi3_d", "nsteps": 96, "NT": 60, "q3_first_method": "3.543954440956+0.000000000000i", "abs_dq3": "1.1e-11", "abs_dE3": "2.9e-11", "theta_first_method": -1.0}
{"label": "twopi3_e", "nsteps": 96, "NT": 60, "q3_first_method": "1.577922502176-4.389241336158i", "abs_dq3": "1.0e-10", "abs_dE3": "1.1e-11", "theta_first_method": -1.0}
{"label": "theta0_c", "nsteps": 96, "NT": 60, "q3_first_method": "4.606191322133-2.953305077370i", "abs_dq3": "1.0e-10", "abs_dE3": "1.3e-10", "theta_first_method": 0.0}
{"nsteps": 48, "levels": 8, "max_abs_dq3": "2.6e-10", "max_abs_dE3": "4.6e-10"}
{"nsteps": 96, "levels": 8, "max_abs_dq3": "1.0e-10", "max_abs_dE3": "1.3e-10"}
# total wall time 872 s


==> anc/10_three_gluon_levels/levels_nu0.py <==
# LO three-gluon levels at (n, nu) = (1, 0): widened search to |q3| < 6 (grid to |q3| = 6.65).
# 1. Grid at nu = 0.05 with the matching method of DKKM in mpmath (dkkm_mp.py, 30 digits, 180 terms): half plane
#    Re q3 >= -0.10, 0.05 <= |q3| <= 6.65, step 0.10; scan function log10 sigma_min/sigma_max of the 6 x 3 matrix A.
#    (The mirror -q3 of every level is a level, so the half plane covers the plane.) At nu = 0.05 the generic value of
#    the scan function lies between 1e-6 and 1e-11 for |q3| <= 10, against about 1e-30 at a
#    root, so a root shows as a deep minimum.
# 2. Every grid point not larger than its eight neighbors is refined at 40 digits (220 terms); a root is accepted if
#    the normalized residual is below 1e-30; roots are merged within 1e-10.
# 3. Each root is carried to nu = 0.10 (dkkm_mp) and then to nu = 0, h = 1 itself, from the starting value
#    2 q3(0.05) - q3(0.10), by Gauss-Newton with the monodromy method at 40 digits (bax3_mp.py: series about z = 0
#    with 220 terms, monodromy around z = 1 by 48 Taylor steps of 50 terms). At h = 1: E_3, omega = -E_3/4,
#    quasimomentum from (Qz-symmetry), residuals at q3 and -q3; the root and E_3 again at 50 digits with 260 series
#    terms and 64 steps of 60 Taylor terms.
# 4. For each level: the point of the WKB lattice of DKKM nearest to q3^{1/3} (Delta_3 = Gamma(2/3)^3/(2 pi)) and
#    the quasimomentum 2 pi l1/3 that DKKM assign to it.
# Run: python3 -I levels_nu0.py > levels_nu0_output.txt     (about 10 min with 8 processes)
import os, sys, time, json
import multiprocessing as mpc
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import mpmath as mp
import dkkm_mp as D
import bax3_mp as BM

STEP = 0.10
RMAX = 6.65
NU1, NU2 = '0.05', '0.10'
ST_GRID = D.MP(dps=30, nmax=180)
ST_D = D.MP(dps=40, nmax=220)
ST_B = BM.ST(dps=40, nmax=220, nsteps=48, NT=50)
ST_B2 = BM.ST(dps=50, nmax=260, nsteps=64, NT=60)


def grid_task(pts):
    out = []
    with mp.workdps(ST_GRID.dps):
        h = mp.mpc(1, NU1)
        for (i, j, re, im) in pts:
            A, T = D.system(h, mp.mpc(re, im), ST_GRID)
            out.append((i, j, float(mp.log10(D.svratio(A)))))
    return out


def refine_task(seed):
    with mp.workdps(ST_D.dps):
        q, rn, it = D.refine(mp.mpc(1, NU1), mp.mpc(seed), ST_D)
        p = D.props(mp.mpc(1, NU1), q, ST_D)
        return dict(seed=[seed.real, seed.imag], q=[mp.nstr(mp.re(q), 32), mp.nstr(mp.im(q), 32)],
                    log10_res=float(mp.log10(rn)) if rn > 0 else -999.0, it=it, E=mp.nstr(p['E'], 25),
                    theta=float(p['theta']), mod=float(p['mod']))


def wkb_point(z):
    D3 = mp.gamma(mp.mpf(2)/3)**3/(2*mp.pi)
    w = z**(mp.mpf(1)/3)
    best = None
    for k in range(3):
        wk = w*mp.expjpi(2*mp.mpf(k)/3)
        l1 = int(mp.nint(mp.re(wk)/D3*2)); l2 = int(mp.nint(mp.im(wk)/D3/(mp.sqrt(3)/2)))
        for l1c in (l1 - 1, l1, l1 + 1):
            for l2c in (l2 - 1, l2, l2 + 1):
                if (l1c + l2c) % 2:
                    continue
                pt = D3*(mp.mpf(l1c)/2 + mp.mpc(0, 1)*mp.sqrt(3)/2*l2c)
                d = abs(pt - wk)/abs(wk)
                if best is None or d < best[0]:
                    best = (d, l1c, l2c, pt**3)
    return dict(wkb_l1l2=[best[1], best[2]], wkb_q3=[float(mp.re(best[3])), float(mp.im(best[3]))],
                wkb_theta_2pi3=((best[1] + 1) % 3) - 1, rel_dist_q13_to_wkb=float(best[0]))


def carry_task(qs):
    q05 = mp.mpc(mp.mpf(qs[0]), mp.mpf(qs[1]))
    out = dict(q05=list(qs))
    with mp.workdps(ST_D.dps):
        q10, rn10, _ = D.refine(mp.mpc(1, NU2), q05, ST_D)
        p10 = D.props(mp.mpc(1, NU2), q10, ST_D)
        out.update(q10=[mp.nstr(mp.re(q10), 25), mp.nstr(mp.im(q10), 25)], log10_res10=float(mp.log10(rn10)),
                   E10=mp.nstr(p10['E'], 20), theta10=float(p10['theta']))
    with mp.workdps(ST_B.dps):
        z, rz, itz = BM.refine(1, 2*q05 - q10, ST_B)
        pz = BM.props(1, z, ST_B)
        out.update(q0=[mp.nstr(mp.re(z), 30), mp.nstr(mp.im(z), 30)], abs_q0=float(abs(z)), it0=itz,
                   log10_res0=float(mp.log10(rz)), log10_res0_minus=float(mp.log10(pz['res_minus'])),
                   E0=mp.nstr(pz['E'], 25), omega0=mp.nstr(-pz['E']/4, 20), theta0=float(pz['theta']),
                   mod_eith0=float(pz['mod']), dist_from_start=float(abs(z - (2*q05 - q10))))
    with mp.workdps(ST_B2.dps):
        z2, rz2, _ = BM.refine(1, z, ST_B2)
        pz2 = BM.props(1, z2, ST_B2, theta=False)
        out.update(dq0_fine=float(abs(z2 - z)), dE0_fine=float(pz2['E'] - pz['E']), log10_res0_fine=float(mp.log10(rz2)))
    out.update(wkb_point(z))
    return out


if __name__ == '__main__':
    t0 = time.time()
    nre = int(round((RMAX + 0.10)/STEP)) + 1
    nim = int(round(2*RMAX/STEP)) + 1
    res_ = [-0.10 + STEP*j for j in range(nre)]
    ims_ = [-RMAX + STEP*i for i in range(nim)]
    pts = [(i, j, res_[j], ims_[i]) for i in range(nim) for j in range(nre)
           if 0.05 <= abs(complex(res_[j], ims_[i])) <= RMAX]
    with mpc.Pool(8) as pool:
        vals = pool.map(grid_task, [pts[k::64] for k in range(64)])
    V = {}
    for ch in vals:
        for (i, j, v) in ch:
            V[(i, j)] = v
    mins = []
    for (i, j), v in V.items():
        nb = [V.get((i + di, j + dj)) for di in (-1, 0, 1) for dj in (-1, 0, 1) if (di, dj) != (0, 0)]
        if all(x is not None for x in nb) and v <= min(nb):
            mins.append(complex(res_[j], ims_[i]))
    print('# nu = %s: grid of %d points (step %.2f, 0.05 <= |q3| <= %.2f, Re q3 >= -0.10) at %d digits, %d local minima, %.0f s'
          % (NU1, len(pts), STEP, RMAX, ST_GRID.dps, len(mins), time.time() - t0), flush=True)
    with mpc.Pool(8) as pool:
        ref = pool.map(refine_task, mins, chunksize=1)
    roots = []
    for r in ref:
        print(json.dumps(r), flush=True)
        q = complex(float(r['q'][0]), float(r['q'][1]))
        if r['log10_res'] < -30 and abs(q) > 1e-3 and all(abs(q - complex(float(x['q'][0]), float(x['q'][1]))) > 1e-10 for x in roots):
            roots.append(r)
    # one representative per mirror pair (both members lie in the half plane only near the imaginary axis)
    reps = []
    for r in roots:
        q = complex(float(r['q'][0]), float(r['q'][1]))
        if any(abs(q + complex(float(x['q'][0]), float(x['q'][1]))) < 1e-8 for x in reps):
            continue
        reps.append(r)
    print('# roots at nu = %s: %d in the half plane, %d after removing mirror partners, %.0f s' % (NU1, len(roots), len(reps), time.time() - t0), flush=True)
    reps.sort(key=lambda r: abs(complex(float(r['q'][0]), float(r['q'][1]))))
    with mpc.Pool(8) as pool:
        car = pool.map(carry_task, [r['q'] for r in reps], chunksize=1)
    print('# the levels carried to nu = 0 (h = 1); omega = -E3/4 in units of abar_s; theta in units of 2 pi/3', flush=True)
    for c in car:
        print(json.dumps(c), flush=True)
    print('# total wall time %.0f s' % (time.time() - t0))


==> anc/10_three_gluon_levels/levels_nu0_inner.py <==
# Supplement to levels_nu0.py. Its grid of step 0.10 misses the level q3 = 0.3316 at nu = 0.05: next to the BLV
# root q3 = 0 the scan function falls toward q3 = 0 and has no local minimum three grid steps away, and the grid
# points next to the excluded disk |q3| < 0.05 cannot be minima. This program adds
#   (a) a grid of step 0.02 on 0.05 <= |q3| <= 1.2, Re q3 >= -0.10, at nu = 0.05 (30 digits, 180 terms);
#   (b) every point of the WKB lattice of DKKM with 0.05 < |q3| < 8 as a starting value;
# refines all of them at 40 digits, and carries every root not already found by levels_nu0.py to nu = 0 with the
# same steps (carry_task of levels_nu0.py). For (b) it prints which level each lattice point converges to.
# Run: python3 -I levels_nu0_inner.py > levels_nu0_inner_output.txt   (after levels_nu0.py)
import os, sys, time, json
import multiprocessing as mpc
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import mpmath as mp
import dkkm_mp as D
import levels_nu0 as L

STEP = 0.02
RIN = 1.2

if __name__ == '__main__':
    t0 = time.time()
    known = []
    for l in open(os.path.join(HERE, 'levels_nu0_output.txt')):
        if l.startswith('{') and '"q0"' in l:
            d = json.loads(l)
            known.append(complex(float(d['q05'][0]), float(d['q05'][1])))
    nre = int(round((RIN + 0.10)/STEP)) + 1
    nim = int(round(2*RIN/STEP)) + 1
    res_ = [-0.10 + STEP*j for j in range(nre)]
    ims_ = [-RIN + STEP*i for i in range(nim)]
    pts = [(i, j, res_[j], ims_[i]) for i in range(nim) for j in range(nre) if 0.05 <= abs(complex(res_[j], ims_[i])) <= RIN]
    with mpc.Pool(8) as pool:
        vals = pool.map(L.grid_task, [pts[k::64] for k in range(64)])
    V = {}
    for ch in vals:
        for (i, j, v) in ch:
            V[(i, j)] = v
    mins = []
    for (i, j), v in V.items():
        nb = [V.get((i + di, j + dj)) for di in (-1, 0, 1) for dj in (-1, 0, 1) if (di, dj) != (0, 0)]
        if all(x is not None for x in nb) and v <= min(nb):
            mins.append(complex(res_[j], ims_[i]))
    print('# (a) nu = 0.05: grid of %d points (step %.2f, 0.05 <= |q3| <= %.1f), %d local minima, %.0f s'
          % (len(pts), STEP, RIN, len(mins), time.time() - t0), flush=True)
    D3 = 0.39517580  # Gamma(2/3)^3/(2 pi) = 0.3951757987...
    wkb = []
    for l1 in range(-30, 31):
        for l2 in range(-30, 31):
            if (l1 + l2) % 2:
                continue
            q = (D3*(0.5*l1 + 1j*0.8660254037844386*l2))**3
            if 0.05 < abs(q) < 8 and all(abs(q - x) > 1e-9 for x in wkb):
                wkb.append(q)
    seeds = mins + wkb
    with mpc.Pool(8) as pool:
        ref = pool.map(L.refine_task, seeds, chunksize=1)
    new = []
    for k, r in enumerate(ref):
        r['source'] = 'inner grid' if k < len(mins) else 'WKB lattice point'
        print(json.dumps(r), flush=True)
        q = complex(float(r['q'][0]), float(r['q'][1]))
        if r['log10_res'] < -30 and abs(q) > 1e-3:
            allk = known + [-x for x in known] + [x for x in new] + [-x for x in new]
            if all(abs(q - x) > 1e-10 for x in allk):
                new.append(q)
                print('# new root at nu = 0.05: %s (from %s)' % (q, r['source']), flush=True)
    print('# roots not found by levels_nu0.py: %d, %.0f s' % (len(new), time.time() - t0), flush=True)
    newq = [r['q'] for r in ref if r['log10_res'] < -30 and any(abs(complex(float(r['q'][0]), float(r['q'][1])) - x) < 1e-12 for x in new)]
    uniq = []
    for qq in newq:
        z = complex(float(qq[0]), float(qq[1]))
        if all(abs(z - complex(float(u[0]), float(u[1]))) > 1e-10 for u in uniq):
            uniq.append(qq)
    with mpc.Pool(8) as pool:
        car = pool.map(L.carry_task, uniq, chunksize=1)
    print('# the new levels carried to nu = 0 (h = 1)')
    for c in car:
        print(json.dumps(c), flush=True)
    print('# total wall time %.0f s' % (time.time() - t0))


==> anc/10_three_gluon_levels/levels_nu0_inner_output.txt <==
# (a) nu = 0.05: grid of 6275 points (step 0.02, 0.05 <= |q3| <= 1.2), 39 local minima, 193 s
{"seed": [0.52, -0.020000000000000018], "q": ["0.96710363196885770222319873839484", "-0.31531135861746019043220851827791"], "log10_res": -6.474551518031551, "it": 29, "E": "6.707659842207196618931705", "theta": -0.5380641269830235, "mod": 1.0199795436664825, "source": "inner grid"}
{"seed": [0.9, 0.5], "q": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "log10_res": -37.81299845585638, "it": 14, "E": "8.118652234331532405753248", "theta": -1.2901913873515847e-33, "mod": 1.0, "source": "inner grid"}
{"seed": [0.66, 0.6600000000000001], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.44896908106174, "it": 9, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.66, -0.6399999999999999], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.77842840810053, "it": 8, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.38, 0.76], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.22375709196047, "it": 7, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.64, -0.040000000000000036], "q": ["0.96825579476640784200610202511513", "-0.31078417144791707658597531558103"], "log10_res": -6.4914921218083474, "it": 29, "E": "6.703391750907064607723031", "theta": -0.5386802430101185, "mod": 1.0148541509904583, "source": "inner grid"}
{"seed": [0.62, -0.6599999999999999], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.668980024337046, "it": 8, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.7000000000000001, 0.6400000000000001], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.394139506591564, "it": 10, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.74, -0.05999999999999983], "q": ["0.97320172764563703290265297712976", "-0.29323590239237269154090115345734"], "log10_res": -6.454565491089947, "it": 29, "E": "6.690659639518379721706989", "theta": -0.5344352744902255, "mod": 1.025230885779453, "source": "inner grid"}
{"seed": [0.8, -0.07999999999999985], "q": ["0.96750702360811229279901387960457", "-0.31383171367745977439525919705041"], "log10_res": -6.4791121163167515, "it": 29, "E": "6.706379371318192997839085", "theta": -0.5381442290860057, "mod": 1.0187222234534041, "source": "inner grid"}
{"seed": [0.5800000000000001, -0.6799999999999999], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.48380877624909, "it": 8, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.86, -0.09999999999999987], "q": ["0.97319219947350383382400049039755", "-0.29328112286310608441077449409697"], "log10_res": -6.454522454148548, "it": 29, "E": "6.69070534392237180915327", "theta": -0.5344343450406733, "mod": 1.0252423546012233, "source": "inner grid"}
{"seed": [0.44000000000000006, 0.74], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.45548798914722, "it": 6, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.9800000000000001, -0.24], "q": ["0.97320053326167399670600701680406", "-0.29324191626873981082249109895076"], "log10_res": -6.45455302703587, "it": 29, "E": "6.690666077147963478608035", "theta": -0.5344346971455076, "mod": 1.0252340548412744, "source": "inner grid"}
{"seed": [0.9600000000000001, -0.17999999999999994], "q": ["0.9682580663315212160977857165362", "-0.31076146680364705093815293966811"], "log10_res": -6.491790976099305, "it": 29, "E": "6.703353560311421127418346", "theta": -0.5387035214154196, "mod": 1.0147488395201403, "source": "inner grid"}
{"seed": [0.9, -0.11999999999999988], "q": ["0.97322920937417677825595277089366", "-0.29313169410726083391155863900812"], "log10_res": -6.454145831111705, "it": 29, "E": "6.690581724286888736601186", "theta": -0.5344026169606163, "mod": 1.0253308356636979, "source": "inner grid"}
{"seed": [0.9600000000000001, -0.33999999999999997], "q": ["0.96818254669721276641433152664758", "-0.31100502600570540266020476393226"], "log10_res": -6.492086771529663, "it": 29, "E": "6.703513084696160591909119", "theta": -0.5387612020141259, "mod": 1.0146381653441177, "source": "inner grid"}
{"seed": [1.04, 0.3600000000000001], "q": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "log10_res": -37.860973727122044, "it": 12, "E": "8.118652234331532405753248", "theta": 1.0810901034471516e-33, "mod": 1.0, "source": "inner grid"}
{"seed": [0.9400000000000001, -0.3799999999999999], "q": ["0.96805778565667380764651356756662", "-0.31151958137805903396534794183362"], "log10_res": -6.490250619369231, "it": 29, "E": "6.704021784476245487631747", "theta": -0.5386702279960304, "mod": 1.0152705236164652, "source": "inner grid"}
{"seed": [0.52, -0.7], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.503679840719805, "it": 7, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.01999999999999999, 0.8], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.01941589099746, "it": 11, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [1.0999999999999999, 0.28], "q": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "log10_res": -38.25787251369372, "it": 9, "E": "8.118652234331532405753248", "theta": -1.7964239749580623e-33, "mod": 1.0, "source": "inner grid"}
{"seed": [0.9, -0.43999999999999995], "q": ["0.97199346902300788937563164182633", "-0.29608208238992059538081204786067"], "log10_res": -6.497698860704391, "it": 29, "E": "6.690557245127394205624514", "theta": -0.5380689053270665, "mod": 1.012460073736937, "source": "inner grid"}
{"seed": [1.14, 0.21999999999999997], "q": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "log10_res": -38.433897409900204, "it": 10, "E": "8.118652234331532405753248", "theta": 6.486908117742378e-35, "mod": 1.0, "source": "inner grid"}
{"seed": [0.76, 0.6000000000000001], "q": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "log10_res": -38.355666007389736, "it": 16, "E": "8.118652234331532405753248", "theta": -1.3539536301677745e-34, "mod": 1.0, "source": "inner grid"}
{"seed": [0.48, -0.72], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.672671740570266, "it": 5, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.52, 0.72], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.271755017765585, "it": 7, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.42000000000000004, -0.74], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.45358542357432, "it": 7, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.30000000000000004, 0.020000000000000018], "q": ["0.33223411432935461515309392633053", "0.01317427328836414663976825534423"], "log10_res": -39.908600359994644, "it": 7, "E": "1.547344971261353529956098", "theta": 1.0, "mod": 1.0, "source": "inner grid"}
# new root at nu = 0.05: (0.3322341143293546+0.013174273288364147j) (from inner grid)
{"seed": [0.8200000000000001, 0.56], "q": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "log10_res": -38.16085584071687, "it": 15, "E": "8.118652234331532405753248", "theta": -2.592752038557484e-34, "mod": 1.0, "source": "inner grid"}
{"seed": [0.56, 0.7000000000000002], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -39.978462304023104, "it": 7, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.78, -0.5599999999999999], "q": ["0.96792905792940514395745444083888", "-0.31205921191478446522733494472109"], "log10_res": -6.487999200325481, "it": 29, "E": "6.704567671297023886690563", "theta": -0.5385570387852203, "mod": 1.0160170000736808, "source": "inner grid"}
{"seed": [0.33999999999999997, -0.76], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.840357993158285, "it": 9, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.4, 0.0], "q": ["0.97289581151286707381588264414929", "-0.29398664024915016516289303901416"], "log10_res": -6.4670944556785726, "it": 29, "E": "6.690689276400475875794674", "theta": -0.5353379832648391, "mod": 1.0220832278075724, "source": "inner grid"}
{"seed": [0.28, 0.78], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -39.78378983002387, "it": 8, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.7200000000000001, -0.6], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.844994856396156, "it": 10, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.24000000000000002, -0.78], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -39.58649991365336, "it": 10, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.62, 0.6800000000000002], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.644531355574216, "it": 10, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [-0.020000000000000004, -0.7999999999999999], "q": ["-0.46009262671202512509076664816593", "-0.73618371135899426190792549155588"], "log10_res": -39.01217051172974, "it": 13, "E": "6.417941284681444263119453", "theta": 1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [-7.7140249017020786, 0.0], "q": ["-10.987342585218130292743184783279", "1.9662855895361098759813942077492"], "log10_res": -15.916375989097746, "it": 29, "E": "16.57624512154093341584088", "theta": 0.5162523164990064, "mod": 0.9999910784089197, "source": "WKB lattice point"}
{"seed": [-4.998688136302946, -3.2066599345438833], "q": ["-4.5897539297853128016392314040737", "-2.982325291211123674434769972371"], "log10_res": -36.16670481769234, "it": 12, "E": "13.7243875670414005899062", "theta": -6.370082839465697e-28, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-4.998688136302946, 3.2066599345438833], "q": ["-4.6253590078368616539728383664248", "2.9260318859762595351608664735114"], "log10_res": -36.85026536544823, "it": 11, "E": "13.72481867297300023119116", "theta": 2.9702244706411623e-29, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-1.7279415779812661, -4.8099899018158245], "q": ["-1.5491059931121715478192350832137", "-4.4013974992108155662498302693134"], "log10_res": -38.0172965132361, "it": 12, "E": "13.09153817884772900757204", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-3.949580749671464, 0.0], "q": ["-5.9561843383262029252242487535987", "1.4004850489442107016130819613511"], "log10_res": -13.379498177611543, "it": 29, "E": "14.16639533483279830265685", "theta": -0.4636993075383222, "mod": 0.9999986113694048, "source": "WKB lattice point"}
{"seed": [-1.7279415779812661, 4.8099899018158245], "q": ["-1.6077713564276732390017314337798", "4.3799506399527843068117451158321"], "log10_res": -38.45758342995627, "it": 11, "E": "13.0919412115715301265416", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [1.7279415779812666, -4.8099899018158245], "q": ["1.6077713564276732390017314337798", "-4.3799506399527843068117451158321"], "log10_res": -37.622638259625155, "it": 11, "E": "13.0919412115715301265416", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-2.159926972476582, -1.9239959607263297], "q": ["-1.8716343170774954622420049161439", "-1.6971219708467021878870289853853"], "log10_res": -37.64698531799098, "it": 11, "E": "10.6306926368213310492566", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-2.159926972476582, 1.9239959607263297], "q": ["-1.9044742568798967880462956571583", "1.6587191335228209835717569748679"], "log10_res": -38.4567519324931, "it": 11, "E": "10.63263749868662309080985", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [1.7279415779812666, 4.8099899018158245], "q": ["1.5491059931121715478192350832137", "4.4013974992108155662498302693134"], "log10_res": -38.891413039298925, "it": 12, "E": "13.09153817884772900757204", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [4.998688136302946, -3.2066599345438824], "q": ["4.6253590078368616539728383664413", "-2.9260318859762595351608664734985"], "log10_res": -35.97328981909262, "it": 13, "E": "13.72481867297300023119116", "theta": 1.2241789109432679e-27, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [2.220446049250313e-16, -2.5653279476351063], "q": ["0.023579066670669208544246692205039", "-2.2079520703016240893986391942872"], "log10_res": -38.10073979664628, "it": 9, "E": "10.11773501958747470616372", "theta": 1.0204729979035922e-32, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-1.6662293787676485, 0.0], "q": ["-2.713733719490179888203253985345", "0.86810194220786969653626112058706"], "log10_res": -10.530445501996079, "it": 29, "E": "11.12484726893075350290131", "theta": -1.4382064046707643, "mod": 0.9999712454120271, "source": "WKB lattice point"}
{"seed": [2.220446049250313e-16, 2.5653279476351063], "q": ["-0.023579066670669208544246692205039", "2.2079520703016240893986391942872"], "log10_res": -38.81609711472394, "it": 9, "E": "10.11773501958747470616372", "theta": 8.749025068700708e-33, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [4.998688136302946, 3.2066599345438824], "q": ["4.5897539297853128016392314041118", "2.9823252912111236744347699723422"], "log10_res": -37.193541183678974, "it": 12, "E": "13.7243875670414005899062", "theta": 3.81006757083757e-28, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [7.714024901702075, -1.7763568394002505e-15], "q": ["7.2066627329496873604575903944119", "0.036730081189534386561405226250513"], "log10_res": -36.03339091132377, "it": 29, "E": "14.82444357884913259433852", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [2.1599269724765824, -1.9239959607263302], "q": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "log10_res": -37.01301359669859, "it": 11, "E": "10.63263749868662309080985", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-0.6171219921361664, -0.9619979803631651], "q": ["-1.8716343170774954622420049161439", "-1.6971219708467021878870289853853"], "log10_res": -37.71054350037911, "it": 20, "E": "10.6306926368213310492566", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-0.6171219921361664, 0.9619979803631651], "q": ["-1.9044742568798967880462956571583", "1.6587191335228209835717569748679"], "log10_res": -38.872932941674165, "it": 19, "E": "10.63263749868662309080985", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [2.1599269724765824, 1.9239959607263302], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.4096548855571, "it": 12, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [3.9495807496714637, 0.0], "q": ["3.5453403327743027220537602619898", "0.028777372149897884533209604553384"], "log10_res": -36.67007844424871, "it": 10, "E": "11.97992709590617764687193", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [0.6171219921361661, -0.9619979803631649], "q": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "log10_res": -37.28140064813066, "it": 21, "E": "10.63263749868662309080985", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-0.493697593708933, 0.0], "q": ["-0.91685908566889195591767887034528", "0.41605423541632518954212187336931"], "log10_res": -7.168117846857118, "it": 29, "E": "6.728425606859217612124194", "theta": 0.5778099105285278, "mod": 0.9981734136232696, "source": "WKB lattice point"}
{"seed": [0.6171219921361661, 0.9619979803631649], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.22754761659472, "it": 20, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [1.6662293787676488, 4.440892098500626e-16], "q": ["2.8159452922221573028563844314097", "-0.70129831009571765600346655834799"], "log10_res": -7.994082659129651, "it": 29, "E": "11.19938974098729516286532", "theta": -1.3909780233591733, "mod": 1.7314070993020967, "source": "WKB lattice point"}
{"seed": [2.7755575615628914e-17, -0.3206659934543883], "q": ["-0.46009262671202512509076664816593", "-0.73618371135899426190792549155588"], "log10_res": -38.78920500335204, "it": 21, "E": "6.417941284681444263119453", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [2.7755575615628914e-17, 0.3206659934543883], "q": ["-0.48642709466272814789916758986851", "0.71612498443330656575645348375366"], "log10_res": -40.39204022179235, "it": 21, "E": "6.428285157151247052018042", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [0.49369759370893296, 0.0], "q": ["0.96772732655492036173955489991809", "-0.31290218551421569658990463944788"], "log10_res": -6.484137970934777, "it": 29, "E": "6.705421487884859258772346", "theta": -0.5383737429995455, "mod": 1.0172333670227554, "source": "WKB lattice point"}
{"seed": [-0.06171219921361663, 0.0], "q": ["-0.33223411432935461515309392633053", "-0.01317427328836414663976825534423"], "log10_res": -40.177472609677004, "it": 15, "E": "1.547344971261353529956098", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [0.06171219921361662, 0.0], "q": ["0.33223411432935461515309392633053", "0.01317427328836414663976825534423"], "log10_res": -40.251653833308914, "it": 15, "E": "1.547344971261353529956098", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
# roots not found by levels_nu0.py: 1, 355 s
# the new levels carried to nu = 0 (h = 1)
{"q05": ["0.33223411432935461515309392633053", "0.01317427328836414663976825534423"], "q10": ["0.3342720580112338129300818", "0.02648836698239343732483001"], "log10_res10": -40.32069618789531, "E10": "1.5779685992837169218", "theta10": 1.0, "q0": ["0.331554028569509047863690239825", "-8.73868338691542032446562612606e-41"], "abs_q0": 0.33155402856950905, "it0": 4, "log10_res0": -39.509999532166475, "log10_res0_minus": -39.2997826118881, "E0": "1.53708100312396675906752", "omega0": "-0.38427025078099168977", "theta0": 1.0, "mod_eith0": 1.0, "dist_from_start": 0.0013650376852929029, "dq0_fine": 8.881627309474616e-41, "dE0_fine": 3.8004117968880704e-39, "log10_res0_fine": -49.67505512950644, "wkb_l1l2": [-2, 2], "wkb_q3": [0.4936950889421122, 2.8620488623956385e-17], "wkb_theta_2pi3": 1, "rel_dist_q13_to_wkb": 0.14191777348041845}
# total wall time 419 s


==> anc/10_three_gluon_levels/levels_nu0_output.txt <==
# nu = 0.05: grid of 7142 points (step 0.10, 0.05 <= |q3| <= 6.65, Re q3 >= -0.10) at 30 digits, 73 local minima, 294 s
{"seed": [1.3, 0.04999999999999982], "q": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "log10_res": -37.88716229482277, "it": 7, "E": "8.118652234331532405753248", "theta": -5.669347122133447e-34, "mod": 1.0}
{"seed": [1.7, -0.04999999999999982], "q": ["2.8088986837787921022790083663064", "-0.61533769841481009760005490819776"], "log10_res": -9.199330862723697, "it": 29, "E": "11.16633336033929216019683", "theta": 1.4863740312284992, "mod": 1.0253956827926238}
{"seed": [1.0, -2.05], "q": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "log10_res": -37.88279201180196, "it": 16, "E": "10.63263749868662309080985", "theta": 1.0, "mod": 1.0}
{"seed": [6.000000000000001, -1.25], "q": ["6.0908608315454135505256222637312", "-0.93789162063778695239614779088086"], "log10_res": -12.737544965510013, "it": 29, "E": "14.19393387809190085456905", "theta": 0.5013994027388894, "mod": 0.999936141809794}
{"seed": [3.7, -3.5500000000000003], "q": ["4.6253590078368616539728383664239", "-2.9260318859762595351608664735121"], "log10_res": -36.0814458356742, "it": 14, "E": "13.72481867297300023119116", "theta": 6.331963349968891e-28, "mod": 1.0}
{"seed": [2.7, 4.050000000000001], "q": ["4.5897539297853128016392314041263", "2.9823252912111236744347699723313"], "log10_res": -36.92557751028233, "it": 17, "E": "13.7243875670414005899062", "theta": -2.5417553818982178e-28, "mod": 1.0}
{"seed": [1.3, -4.45], "q": ["1.6077713564276732390017314337798", "-4.3799506399527843068117451158321"], "log10_res": -37.78634540047546, "it": 9, "E": "13.0919412115715301265416", "theta": -1.0, "mod": 1.0}
{"seed": [2.4, -0.15000000000000036], "q": ["2.813082892214352297135370032395", "-0.57308925125436857068151834411727"], "log10_res": -9.861541468095313, "it": 29, "E": "11.16097920114165289493968", "theta": 1.4801243558526327, "mod": 1.0017229622790362}
{"seed": [1.3, -1.9500000000000002], "q": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "log10_res": -36.99006380044869, "it": 13, "E": "10.63263749868662309080985", "theta": 1.0, "mod": 1.0}
{"seed": [4.2, 3.25], "q": ["4.5897539297853128016392314041188", "2.9823252912111236744347699723369"], "log10_res": -37.5128400866219, "it": 10, "E": "13.7243875670414005899062", "theta": 9.181633110185941e-28, "mod": 1.0}
{"seed": [3.5, -3.6500000000000004], "q": ["4.6253590078368616539728383664417", "-2.9260318859762595351608664734982"], "log10_res": -36.462186212738146, "it": 16, "E": "13.72481867297300023119116", "theta": 3.2989060274356803e-28, "mod": 1.0}
{"seed": [1.6, -1.8499999999999996], "q": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "log10_res": -37.27365039506943, "it": 12, "E": "10.63263749868662309080985", "theta": 1.0, "mod": 1.0}
{"seed": [1.3, 4.450000000000001], "q": ["1.5491059931121715478192350832137", "4.4013974992108155662498302693134"], "log10_res": -38.81038677748677, "it": 8, "E": "13.09153817884772900757204", "theta": -1.0, "mod": 1.0}
{"seed": [0.5000000000000001, -4.550000000000001], "q": ["1.6077713564276732390017314337798", "-4.3799506399527843068117451158321"], "log10_res": -38.077696440352454, "it": 12, "E": "13.0919412115715301265416", "theta": -1.0, "mod": 1.0}
{"seed": [3.3000000000000003, -3.75], "q": ["4.6253590078368616539728383667271", "-2.9260318859762595351608664732756"], "log10_res": -35.89441360242497, "it": 17, "E": "13.72481867297300023119116", "theta": -1.3228344433627577e-27, "mod": 1.0}
{"seed": [6.1000000000000005, -0.8499999999999996], "q": ["5.9738612237275986651700756305322", "-1.052363598094998609469639185889"], "log10_res": -9.849453365079023, "it": 29, "E": "14.13017896075827508897056", "theta": 0.34388201734032053, "mod": 0.5832614003380404}
{"seed": [2.9, 3.950000000000001], "q": ["4.58975392978531280163923140412", "2.982325291211123674434769972336"], "log10_res": -37.54433825785956, "it": 18, "E": "13.7243875670414005899062", "theta": -4.389841949301573e-28, "mod": 1.0}
{"seed": [1.9, -1.6500000000000004], "q": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "log10_res": -36.9344061348429, "it": 6, "E": "10.63263749868662309080985", "theta": 1.0, "mod": 1.0}
{"seed": [0.7000000000000001, 0.6500000000000004], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -39.84430491372443, "it": 11, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0}
{"seed": [4.500000000000001, 3.0500000000000007], "q": ["4.5897539297853128016392314041263", "2.9823252912111236744347699723312"], "log10_res": -37.007665297672325, "it": 8, "E": "13.7243875670414005899062", "theta": 1.3130493667225452e-27, "mod": 1.0}
{"seed": [0.4, 0.75], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.297422785329495, "it": 7, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0}
{"seed": [3.1, -3.85], "q": ["4.6253590078368616539728383665602", "-2.9260318859762595351608664734057"], "log10_res": -35.84450146312126, "it": 17, "E": "13.72481867297300023119116", "theta": -1.5251912131051974e-27, "mod": 1.0}
{"seed": [3.5, 0.04999999999999982], "q": ["3.5453403327743027220537602619898", "0.028777372149897884533209604553384"], "log10_res": -36.53262174923819, "it": 7, "E": "11.97992709590617764687193", "theta": -1.0, "mod": 1.0}
{"seed": [6.4, 0.9500000000000002], "q": ["7.2066627329496873604575890508298", "0.036730081189534386561405681526417"], "log10_res": -36.94619705061023, "it": 29, "E": "14.82444357884913259433852", "theta": 1.0, "mod": 1.0}
{"seed": [2.2, -1.4500000000000002], "q": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "log10_res": -37.64632394384214, "it": 12, "E": "10.63263749868662309080985", "theta": 1.0, "mod": 1.0}
{"seed": [3.9, -0.04999999999999982], "q": ["3.5453403327743027220537602619898", "0.028777372149897884533209604553382"], "log10_res": -36.416631458351425, "it": 12, "E": "11.97992709590617764687193", "theta": -1.0, "mod": 1.0}
{"seed": [3.3000000000000003, 0.15000000000000036], "q": ["3.5453403327743027220537602619898", "0.02877737214989788453320960455338"], "log10_res": -36.87705259931508, "it": 9, "E": "11.97992709590617764687193", "theta": -1.0, "mod": 1.0}
{"seed": [0.4, -0.75], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.724368175134565, "it": 8, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0}
{"seed": [6.000000000000001, -0.5499999999999998], "q": ["6.0491467139440110536913506526191", "-0.61661319150865949394376902452108"], "log10_res": -11.840620138308898, "it": 29, "E": "14.13900971349559909731089", "theta": 0.4712394648598813, "mod": 1.007130409518583}
{"seed": [3.2, 3.8499999999999996], "q": ["4.5897539297853128016392314041245", "2.9823252912111236744347699723326"], "log10_res": -37.32354583449478, "it": 19, "E": "13.7243875670414005899062", "theta": 6.984935977983561e-28, "mod": 1.0}
{"seed": [1.8, 4.35], "q": ["1.5491059931121715478192350832137", "4.4013974992108155662498302693134"], "log10_res": -40.1004792694848, "it": 9, "E": "13.09153817884772900757204", "theta": -1.0, "mod": 1.0}
{"seed": [2.9, -3.95], "q": ["4.6253590078368616539728383664387", "-2.9260318859762595351608664735005"], "log10_res": -36.7583777685935, "it": 18, "E": "13.72481867297300023119116", "theta": 1.7671116119833582e-28, "mod": 1.0}
{"seed": [4.700000000000001, -0.15000000000000036], "q": ["6.1362668734070048873255017411299", "-1.0937902305593823326752582186076"], "log10_res": -10.062874514510487, "it": 29, "E": "14.24024921525580983727341", "theta": 0.7844422698758909, "mod": 2.149521790332608}
{"seed": [6.200000000000001, 1.25], "q": ["7.2066627329496873604575887680412", "0.036730081189534386561405777349991"], "log10_res": -35.828165406524555, "it": 29, "E": "14.82444357884913259433852", "theta": 1.0, "mod": 1.0}
{"seed": [5.700000000000001, -0.34999999999999964], "q": ["5.9983359812833339762045902896606", "-1.2750362861910016967857066192206"], "log10_res": -10.753695933436322, "it": 29, "E": "14.1750057787080850220559", "theta": 0.4624840967786933, "mod": 0.91181579133722}
{"seed": [0.6000000000000001, -0.6500000000000004], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.53430364970366, "it": 10, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0}
{"seed": [5.4, -0.25], "q": ["6.0940762608738294492258615805931", "-0.89400976387454528030530386154164"], "log10_res": -12.722592652942687, "it": 29, "E": "14.19163358628626632946606", "theta": 0.5010300145549819, "mod": 1.0003073075813689}
{"seed": [5.000000000000001, 2.6500000000000004], "q": ["4.5897539297853128016392314041221", "2.9823252912111236744347699723344"], "log10_res": -37.22754270107901, "it": 12, "E": "13.7243875670414005899062", "theta": 1.6144010092563809e-27, "mod": 1.0}
{"seed": [3.1, 0.4500000000000002], "q": ["3.5453403327743027220537602619898", "0.028777372149897884533209604553384"], "log10_res": -36.68449193502813, "it": 13, "E": "11.97992709590617764687193", "theta": -1.0, "mod": 1.0}
{"seed": [6.1000000000000005, 1.4499999999999993], "q": ["7.206662732949687360457589984178", "0.036730081189534386561405365259231"], "log10_res": -35.228208991040844, "it": 29, "E": "14.82444357884913259433852", "theta": 1.0, "mod": 1.0}
{"seed": [2.7, -4.050000000000001], "q": ["4.6253590078368616539728383664637", "-2.9260318859762595351608664734811"], "log10_res": -35.77515886640016, "it": 19, "E": "13.72481867297300023119116", "theta": 1.5710223455483473e-27, "mod": 1.0}
{"seed": [3.4, 3.75], "q": ["4.5897539297853128016392314041181", "2.9823252912111236744347699723374"], "log10_res": -37.078242715603885, "it": 17, "E": "13.7243875670414005899062", "theta": -7.943739622920759e-28, "mod": 1.0}
{"seed": [2.6, -1.0499999999999998], "q": ["2.8168672240422926623553219588011", "-0.57694339006667442638378127816267"], "log10_res": -8.95485109268086, "it": 29, "E": "11.16684704642484173318474", "theta": 1.4946437970917525, "mod": 1.0461205387915442}
{"seed": [5.700000000000001, 1.9499999999999993], "q": ["7.2066627329496873604575895485657", "0.036730081189534386561405512867434"], "log10_res": -35.42248513545717, "it": 29, "E": "14.82444357884913259433852", "theta": 1.0, "mod": 1.0}
{"seed": [2.1, 4.25], "q": ["1.5491059931121715478192350832137", "4.4013974992108155662498302693134"], "log10_res": -39.48182733729663, "it": 11, "E": "13.09153817884772900757204", "theta": -1.0, "mod": 1.0}
{"seed": [0.9, -0.4500000000000002], "q": ["0.96826033750633799060241888733098", "-0.31075805320863332677235986466478"], "log10_res": -6.491703662571259, "it": 29, "E": "6.703357263650939369321359", "theta": -0.5386954046297294, "mod": 1.0147798904607968}
{"seed": [2.4, -4.15], "q": ["1.6077713564276732390017314337798", "-4.3799506399527843068117451158321"], "log10_res": -38.01700734854568, "it": 8, "E": "13.0919412115715301265416", "theta": -1.0, "mod": 1.0}
{"seed": [2.9, 0.75], "q": ["3.5453403327743027220537602619898", "0.028777372149897884533209604553384"], "log10_res": -36.836629828832486, "it": 14, "E": "11.97992709590617764687193", "theta": -1.0, "mod": 1.0}
{"seed": [5.300000000000001, -2.3500000000000005], "q": ["4.6253590078368616539728383665714", "-2.926031885976259535160866473397"], "log10_res": -35.85053639627632, "it": 11, "E": "13.72481867297300023119116", "theta": -1.395613618664524e-27, "mod": 1.0}
{"seed": [4.6000000000000005, -2.95], "q": ["4.6253590078368616539728383664353", "-2.9260318859762595351608664735032"], "log10_res": -36.2164801311709, "it": 7, "E": "13.72481867297300023119116", "theta": -5.155643489685783e-28, "mod": 1.0}
{"seed": [5.700000000000001, -1.8499999999999996], "q": ["5.8900963287063545640676523649139", "-0.6023089642064581832292513891716"], "log10_res": -9.99622279970625, "it": 29, "E": "14.03128687023597420602378", "theta": 0.27850596481610634, "mod": 0.7265560362197414}
{"seed": [1.0, -0.25], "q": ["0.97198252573129006990879229950802", "-0.29611315241750412727428114683073"], "log10_res": -6.497903252022684, "it": 29, "E": "6.690567612244552337816833", "theta": -0.5380934142607782, "mod": 1.0123751606587137}
{"seed": [2.1, -4.25], "q": ["1.6077713564276732390017314337798", "-4.3799506399527843068117451158321"], "log10_res": -37.92352375835222, "it": 11, "E": "13.0919412115715301265416", "theta": -1.0, "mod": 1.0}
{"seed": [3.7, 3.5500000000000007], "q": ["4.5897539297853128016392314041236", "2.9823252912111236744347699723332"], "log10_res": -36.752638650211736, "it": 14, "E": "13.7243875670414005899062", "theta": -1.0599850271856208e-27, "mod": 1.0}
{"seed": [2.8000000000000003, -0.6500000000000004], "q": ["2.8128332958737677532266628029745", "-0.57394123588168398155703605177955"], "log10_res": -9.88353069170148, "it": 29, "E": "11.16086520694424430138763", "theta": 1.4796133468304624, "mod": 1.0001653201886826}
{"seed": [0.5000000000000001, 4.550000000000001], "q": ["1.5491059931121715478192350832137", "4.4013974992108155662498302693134"], "log10_res": -38.837214921575494, "it": 11, "E": "13.09153817884772900757204", "theta": -1.0, "mod": 1.0}
{"seed": [2.6, 1.1500000000000004], "q": ["3.5453403327743027220537602619898", "0.028777372149897884533209604553383"], "log10_res": -36.51144517072499, "it": 17, "E": "11.97992709590617764687193", "theta": -1.0, "mod": 1.0}
{"seed": [0.7000000000000001, -0.04999999999999982], "q": ["0.97195023437734337384375977863391", "-0.29620819448734146457995803958658"], "log10_res": -6.498456816347277, "it": 29, "E": "6.690605226029995340874191", "theta": -0.5381609661460067, "mod": 1.0121425540600848}
{"seed": [0.7000000000000001, 2.1500000000000004], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.160223045520645, "it": 17, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0}
{"seed": [2.4, 4.15], "q": ["1.5491059931121715478192350832137", "4.4013974992108155662498302693134"], "log10_res": -39.228319888502085, "it": 11, "E": "13.09153817884772900757204", "theta": -1.0, "mod": 1.0}
{"seed": [4.2, -3.25], "q": ["4.6253590078368616539728383664417", "-2.9260318859762595351608664734982"], "log10_res": -35.914608868797686, "it": 14, "E": "13.72481867297300023119116", "theta": 1.3601837087141412e-27, "mod": 1.0}
{"seed": [0.0, -2.25], "q": ["0.023579066670669208544246692205039", "-2.2079520703016240893986391942872"], "log10_res": -38.31981854816739, "it": 7, "E": "10.11773501958747470616372", "theta": 6.155496492083892e-33, "mod": 1.0}
{"seed": [5.9, -1.5499999999999998], "q": ["5.891875192410418723071605549477", "-0.60133635342979339999138407379664"], "log10_res": -10.005077060511969, "it": 29, "E": "14.03242782984362177893995", "theta": 0.28049674147197085, "mod": 0.7299112929151601}
{"seed": [1.1, 2.0500000000000007], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.42274127769383, "it": 14, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0}
{"seed": [4.000000000000001, -3.35], "q": ["4.6253590078368616539728383664497", "-2.9260318859762595351608664734919"], "log10_res": -36.59257636956298, "it": 17, "E": "13.72481867297300023119116", "theta": -2.002556629642572e-28, "mod": 1.0}
{"seed": [1.7, -4.35], "q": ["1.6077713564276732390017314337798", "-4.3799506399527843068117451158321"], "log10_res": -37.622938580437044, "it": 8, "E": "13.0919412115715301265416", "theta": -1.0, "mod": 1.0}
{"seed": [2.1, 1.5500000000000007], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.612526149627165, "it": 11, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0}
{"seed": [1.4, 1.9499999999999993], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.58848067592903, "it": 13, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0}
{"seed": [3.9, 3.450000000000001], "q": ["4.5897539297853128016392314041044", "2.9823252912111236744347699723478"], "log10_res": -37.267383395267146, "it": 13, "E": "13.7243875670414005899062", "theta": -1.7039082060966877e-28, "mod": 1.0}
{"seed": [2.8000000000000003, -0.4500000000000002], "q": ["2.784158276787582458743607362656", "-0.70027742754277676679556522895987"], "log10_res": -9.372801613118082, "it": 29, "E": "11.15832952615857808599814", "theta": 1.4681700895325112, "mod": 0.9846500438801874}
{"seed": [1.8, 1.75], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.79283758245827, "it": 8, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0}
{"seed": [1.6, 1.8499999999999996], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.2243100071655, "it": 10, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0}
{"seed": [0.6000000000000001, -2.1500000000000004], "q": ["0.023579066670669208544246692205039", "-2.2079520703016240893986391942872"], "log10_res": -38.10370272110613, "it": 12, "E": "10.11773501958747470616372", "theta": -1.013705916051396e-32, "mod": 1.0}
# roots at nu = 0.05: 12 in the half plane, 12 after removing mirror partners, 444 s
# the levels carried to nu = 0 (h = 1); omega = -E3/4 in units of abar_s; theta in units of 2 pi/3
{"q05": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "q10": ["0.5008459856737389252178071", "-0.7079468707056861353915267"], "log10_res10": -39.59759349578887, "E10": "6.4470711638320052299", "theta10": -1.0, "q0": ["0.472850418827806142649423606526", "-0.725515080119280046643446204363"], "abs_q0": 0.8660021074259098, "it0": 4, "log10_res0": -39.258792251688774, "log10_res0_minus": -39.31898966950249, "E0": "6.418636639349530770171391", "omega0": "-1.6046591598373826925", "theta0": -1.0, "mod_eith0": 1.0, "dist_from_start": 0.0014758816586053667, "dq0_fine": 3.7283767112090274e-38, "dE0_fine": -1.652800710738245e-37, "log10_res0_fine": -49.3672299141272, "wkb_l1l2": [5, -1], "wkb_q3": [0.6171188611776405, -0.9619930996818461], "wkb_theta_2pi3": -1, "rel_dist_q13_to_wkb": 0.09692929468170658}
{"q05": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "q10": ["0.4481275017882027336325153", "0.7481959638664413583011901"], "log10_res10": -40.55095939325837, "E10": "6.4259578437902302264", "theta10": -1.0, "q0": ["0.472850418827806142649423606526", "0.725515080119280046643446204363"], "abs_q0": 0.8660021074259098, "it0": 4, "log10_res0": -38.997514484444245, "log10_res0_minus": -38.55797822726542, "E0": "6.418636639349530770171391", "omega0": "-1.6046591598373826925", "theta0": -1.0, "mod_eith0": 1.0, "dist_from_start": 0.001560012624407747, "dq0_fine": 2.7604294539278973e-37, "dE0_fine": -1.8230026124382285e-36, "log10_res0_fine": -48.4366633704701, "wkb_l1l2": [-4, 2], "wkb_q3": [0.6171188611776403, 0.961993099681846], "wkb_theta_2pi3": -1, "rel_dist_q13_to_wkb": 0.09692929468170652}
{"q05": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "q10": ["1.371960139543800676486784", "0.04159120191413587373513146"], "log10_res10": -38.76998835087641, "E10": "8.1280427821832184393", "theta10": -1.6489346945473252e-35, "q0": ["1.36801976635633654920199954734", "3.38969578281708870953374508146e-37"], "abs_q0": 1.3680197663563365, "it0": 4, "log10_res0": -40.563980906442616, "log10_res0_minus": -40.27187556375518, "E0": "8.115517333019915053148123", "omega0": "-2.0288793332549787633", "theta0": -7.37507307368159e-38, "mod_eith0": 1.0, "dist_from_start": 0.0019716488741897326, "dq0_fine": 3.3933793511811794e-37, "dE0_fine": -5.309832540701055e-38, "log10_res0_fine": -50.059975933254165, "wkb_l1l2": [6, 0], "wkb_q3": [1.6662209251796285, 0.0], "wkb_theta_2pi3": 0, "rel_dist_q13_to_wkb": 0.06793971427746334}
{"q05": ["0.023579066670669208544246692205039", "-2.2079520703016240893986391942872"], "q10": ["0.04719806073561857210965791", "-2.211363835227199147545821"], "log10_res10": -38.43493635829539, "E10": "10.12474679737672216", "theta10": -5.932278678803987e-34, "q0": ["-3.08192586277263343041020609324e-34", "-2.20681480597669974093893271524"], "abs_q0": 2.2068148059766997, "it0": 4, "log10_res0": -37.105590456439025, "log10_res0_minus": -37.109735631578395, "E0": "10.11539431713395522834359", "omega0": "-2.5288485792834888071", "theta0": 1.0330426737128406e-33, "mod_eith0": 1.0, "dist_from_start": 0.0022748510235119364, "dq0_fine": 3.129681746790506e-34, "dE0_fine": -5.8562140659707035e-34, "log10_res0_fine": -47.69194386302334, "wkb_l1l2": [6, -2], "wkb_q3": [-1.6336071224968376e-16, -2.565314932484922], "wkb_theta_2pi3": 0, "rel_dist_q13_to_wkb": 0.05145720189589873}
{"q05": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "q10": ["1.923636078389368010412113", "-1.641876040489727630886215"], "log10_res10": -37.79110201355725, "E10": "10.64000064920992189", "theta10": 1.0, "q0": ["1.88714748354361353960655826084", "-1.67711755493571419302905971294"], "abs_q0": 2.5246878852084946, "it0": 4, "log10_res0": -39.107666194662166, "log10_res0_minus": -38.84898109546018, "E0": "10.62954522190251137263188", "omega0": "-2.6573863054756278432", "theta0": 1.0, "mod_eith0": 1.0, "dist_from_start": 0.0024055037241566533, "dq0_fine": 5.605943899820858e-35, "dE0_fine": 8.70126776698859e-35, "log10_res0_fine": -48.751231047947016, "wkb_l1l2": [7, -1], "wkb_q3": [2.159916014121741, -1.9239861993636918], "wkb_theta_2pi3": 1, "rel_dist_q13_to_wkb": 0.04638797722285833}
{"q05": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "q10": ["1.857912284844303638802202", "1.718782974029851114960533"], "log10_res10": -39.77548367322036, "E10": "10.636036024755908645", "theta10": 1.0, "q0": ["1.88714748354361353960655826084", "1.67711755493571419302905971294"], "abs_q0": 2.5246878852084946, "it0": 4, "log10_res0": -38.17001419294451, "log10_res0_minus": -38.13729872068722, "E0": "10.62954522190251137263188", "omega0": "-2.6573863054756278432", "theta0": 1.0, "mod_eith0": 1.0, "dist_from_start": 0.0024397629455842756, "dq0_fine": 3.4678794617010617e-34, "dE0_fine": -1.700751000288111e-34, "log10_res0_fine": -48.087384738336965, "wkb_l1l2": [-2, -4], "wkb_q3": [2.159916014121741, 1.9239861993636918], "wkb_theta_2pi3": 1, "rel_dist_q13_to_wkb": 0.04638797722285829}
{"q05": ["3.5453403327743027220537602619898", "0.028777372149897884533209604553384"], "q10": ["3.549497614141608029219817", "0.05761022469206392284094247"], "log10_res10": -37.24932278757871, "E10": "11.984939370502763112", "theta10": -1.0, "q0": ["3.54395444095622726203593322448", "-5.151421877207067382194843161e-34"], "abs_q0": 3.5439544409562274, "it0": 4, "log10_res0": -40.38522276522893, "log10_res0_minus": -40.390416199421935, "E0": "11.97825515298335311911409", "omega0": "-2.9945637882458382798", "theta0": -1.0, "mod_eith0": 1.0, "dist_from_start": 0.0027719448240372153, "dq0_fine": 5.181975590185346e-34, "dE0_fine": 6.372405411210351e-35, "log10_res0_fine": -50.54974803019409, "wkb_l1l2": [-4, 4], "wkb_q3": [3.949560711536898, 2.289639089916511e-16], "wkb_theta_2pi3": -1, "rel_dist_q13_to_wkb": 0.0367806615144837}
{"q05": ["1.6077713564276732390017314337798", "-4.3799506399527843068117451158321"], "q10": ["1.638685367904873781570059", "-4.373507318867378368062409"], "log10_res10": -38.051606242519235, "E10": "13.09635980380504808", "theta10": -1.0, "q0": ["1.57792250217598543738146856012", "-4.38924133615778322421710241843"], "abs_q0": 4.664255452900226, "it0": 4, "log10_res0": -36.755178492505316, "log10_res0_minus": -36.648790427881615, "E0": "13.09033546423839051204433", "omega0": "-3.272583866059597628", "theta0": -1.0, "mod_eith0": 1.0, "dist_from_start": 0.003040083055895265, "dq0_fine": 1.6389433865007564e-31, "dE0_fine": -9.86151626185239e-32, "log10_res0_fine": -46.67578908975452, "wkb_l1l2": [-1, 5], "wkb_q3": [1.7279328112973924, -4.809965498409228], "wkb_theta_2pi3": -1, "rel_dist_q13_to_wkb": 0.03095332846101519}
{"q05": ["1.5491059931121715478192350832137", "4.4013974992108155662498302693134"], "q10": ["1.521288762436509124002236", "4.416437279920601923996551"], "log10_res10": -39.944451926072745, "E10": "13.095538196796573317", "theta10": -1.0, "q0": ["1.57792250217598543738146856012", "4.38924133615778322421710241843"], "abs_q0": 4.664255452900226, "it0": 4, "log10_res0": -35.692573713750555, "log10_res0_minus": -36.41993623174049, "E0": "13.09033546423839051204433", "omega0": "-3.272583866059597628", "theta0": -1.0, "mod_eith0": 1.0, "dist_from_start": 0.0030518532217941007, "dq0_fine": 1.9925041780120353e-31, "dE0_fine": 7.41397088563748e-31, "log10_res0_fine": -46.31745922863253, "wkb_l1l2": [-1, -5], "wkb_q3": [1.7279328112973924, 4.809965498409228], "wkb_theta_2pi3": -1, "rel_dist_q13_to_wkb": 0.03095332846101528}
{"q05": ["4.6253590078368616539728383664239", "-2.9260318859762595351608664735121"], "q10": ["4.647273959676392761419383", "-2.900465384898094982721096"], "log10_res10": -36.58541198556182, "E10": "13.728807069803994042", "theta10": -3.043129810442404e-29, "q0": ["4.60619132213343653274675886705", "-2.9533050773699504479877639792"], "abs_q0": 5.47165508563145, "it0": 4, "log10_res0": -38.57491826700286, "log10_res0_minus": -38.90395519566292, "E0": "13.72334756342154950020888", "omega0": "-3.4308368908553873751", "theta0": -1.405568741384634e-31, "mod_eith0": 1.0, "dist_from_start": 0.0032342329934173446, "dq0_fine": 1.4720088087235027e-31, "dE0_fine": 5.678360498943039e-33, "log10_res0_fine": -48.38708111578854, "wkb_l1l2": [-3, 5], "wkb_q3": [4.998662775538885, -3.206643665606152], "wkb_theta_2pi3": 0, "rel_dist_q13_to_wkb": 0.0276843281294236}
{"q05": ["4.5897539297853128016392314041263", "2.9823252912111236744347699723313"], "q10": ["4.576029317171283111974335", "3.013132881741359759682351"], "log10_res10": -37.781917426710095, "E10": "13.727928137758203391", "theta10": 2.2258386975676624e-30, "q0": ["4.60619132213343653274675886705", "2.9533050773699504479877639792"], "abs_q0": 5.47165508563145, "it0": 4, "log10_res0": -37.94910023169029, "log10_res0_minus": -38.046810392397134, "E0": "13.72334756342154950020888", "omega0": "-3.4308368908553873751", "theta0": 2.3741591790839966e-31, "mod_eith0": 1.0, "dist_from_start": 0.0032486750090334475, "dq0_fine": 2.130947634159411e-31, "dE0_fine": -9.288864557235985e-32, "log10_res0_fine": -47.43147743045748, "wkb_l1l2": [-3, -5], "wkb_q3": [4.998662775538885, 3.206643665606152], "wkb_theta_2pi3": 0, "rel_dist_q13_to_wkb": 0.027684328129423598}
{"q05": ["7.2066627329496873604575890508298", "0.036730081189534386561405681526417"], "q10": ["7.212040346824341851209166", "0.07350246724745616459159084"], "log10_res10": -36.10898237613795, "E10": "14.827569268647157096", "theta10": 1.0, "q0": ["7.20487011253600253674856662007", "-6.26185949300401908053497888629e-31"], "abs_q0": 7.204870112536002, "it0": 4, "log10_res0": -40.309593383237704, "log10_res0_minus": -40.524460213958285, "E0": "14.82340121806320025812098", "omega0": "-3.7058503045158000645", "theta0": 1.0, "mod_eith0": 1.0, "dist_from_start": 0.0035852430624834313, "dq0_fine": 6.268328393091185e-31, "dE0_fine": -1.5823837775882328e-32, "log10_res0_fine": -50.3173171580374, "wkb_l1l2": [-5, 5], "wkb_q3": [7.713985764720502, 1.9854918554253667e-15], "wkb_theta_2pi3": 1, "rel_dist_q13_to_wkb": 0.023020239099568438}
# total wall time 577 s


==> anc/10_three_gluon_levels/mono.py <==
# Monodromy-based single-valuedness quantization for the N=3 q3 eigen-equation,
# Kotanski hep-th/0603238 eq. (ees0z32), (s,sbar)=(0,0), hbar=1-conj(h), q3bar=conj(q3).
# No Frobenius bases: fundamental matrix is continued numerically by Taylor stepping
# along circles around x=0 and x=1, so h=1 exactly is handled like any other h.
# coeffs below is the equation as printed in hep-th/0603238. The programs of this folder (quasi.py,
# refine_monodromy.py, levels_monodromy.py) import mono_derived_ode.py first, which replaces it by the equation
# that Psi = w^h F(x) obeys (derive_q3_ode.py, q3_ode_coefficients.py); do not use mono.py without it.
import numpy as np
from numpy.polynomial import polynomial as P

def coeffs(h,q):
    p3=np.array([0,0,1,-2,1],complex)
    p2=(h-2)*np.array([0,-1,3,-2],complex)
    p1=(h-1)*(h-2)*np.array([0,-1,1],complex)
    p0=np.array([-1j*q],complex)
    return p3,p2,p1,p0

def shift(p,c):
    # coefficients of p(c+t) in t
    n=len(p); out=np.zeros(n,complex)
    from math import comb
    for k in range(n):
        for j in range(k,n):
            out[k]+=p[j]*comb(j,k)*c**(j-k)
    return out

def step(Y,c,dt,h,q,NT=40):
    """Y: 3x3 array, rows = solutions, columns = (F,F',F'') at c. returns values at c+dt"""
    p3,p2,p1,p0=[shift(p,c) for p in coeffs(h,q)]
    out=np.zeros((3,3),complex)
    for s in range(3):
        f=np.zeros(NT+3,complex)
        f[0]=Y[s,0]; f[1]=Y[s,1]; f[2]=Y[s,2]/2
        for N in range(NT):
            acc=0j
            for k in range(1,len(p3)):
                m=N-k+3
                if m>=3: acc+=p3[k]*(m)*(m-1)*(m-2)*f[m]
            for k in range(len(p2)):
                m=N-k+2
                if m>=2: acc+=p2[k]*m*(m-1)*f[m]
            for k in range(len(p1)):
                m=N-k+1
                if m>=1: acc+=p1[k]*m*f[m]
            acc+=p0[0]*f[N]
            f[N+3]=-acc/(p3[0]*(N+1)*(N+2)*(N+3))
        n=np.arange(NT+3)
        pw=dt**n
        F=np.sum(f*pw)
        F1=np.sum(f[1:]*n[1:]*dt**(n[1:]-1))
        F2=np.sum(f[2:]*n[2:]*(n[2:]-1)*dt**(n[2:]-2))
        out[s]=[F,F1,F2]
    return out

def monodromy(h,q,centre,x0=0.5,nsteps=48,NT=40):
    r=x0-centre if centre==0 else centre-x0
    r=abs(x0-centre)
    phi0=np.angle(x0-centre)
    pts=[centre+r*np.exp(1j*(phi0+2*np.pi*k/nsteps)) for k in range(nsteps+1)]
    Y=np.eye(3,dtype=complex)
    for a,b in zip(pts[:-1],pts[1:]):
        Y=step(Y,a,b-a,h,q,NT)
    # Y rows: continued solutions expressed by values; monodromy matrix M with u_cont = M u
    # u basis at x0 defined by identity initial data -> Y itself gives initial data of continued sols
    return Y   # continued solution s has initial data Y[s] => u_s^cont = sum_j Y[s,j] e_j

def system(h,q):
    hb=1-np.conj(h); qb=np.conj(q)
    M0=monodromy(h,q,0.0); M1=monodromy(h,q,1.0)
    N0=np.linalg.inv(monodromy(hb,qb,0.0)); N1=np.linalg.inv(monodromy(hb,qb,1.0))
    # Phi = ub^T A u ; loop: u->M u, ub->N ub ; need N^T A M = A
    rows=[]
    for M,N in ((M0,N0),(M1,N1)):
        for i in range(3):
            for j in range(3):
                row=np.zeros(9,complex)
                for a in range(3):
                    for b in range(3):
                        row[3*a+b]+=N[a,i]*M[b,j]
                row[3*i+j]-=1
                rows.append(row)
    return np.array(rows)

def resid(h,q):
    S=system(h,q)
    sv=np.linalg.svd(S,compute_uv=False)
    return sv[-1]/sv[0], sv[-2]/sv[0]

def nullA(h,q):
    S=system(h,q); U,s,Vh=np.linalg.svd(S)
    return Vh[-1].conj().reshape(3,3), s


==> anc/10_three_gluon_levels/mono_derived_ode.py <==
# mono.py with its coefficient function replaced by the equation of q3_ode_coefficients.py, derived by derive_q3_ode.py
import mono, q3_ode_coefficients
mono.coeffs = q3_ode_coefficients.coeffs_derived
from mono import *


==> anc/10_three_gluon_levels/near_zero_check.py <==
# Levels near q3 = 0 at small nu (bax3.py, double precision): grid of step 0.005 on |q3| < 0.45, Re q3 >= -0.03, at
# nu = 0.02, 0.05, 0.1, 0.2, 0.4, every local minimum refined; then the singular values of [A | b] (bax3) and of A
# (dkkm_mp, 40 digits) at q3 = 0, and Gauss-Newton from 32 seeds at |q3| = 1e-3 ... 3e-2.
# Run: python3 -I near_zero_check.py > near_zero_check_output.txt
import sys; import os; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np, bax3 as B
for nu in (0.02, 0.05, 0.1, 0.2, 0.4):
    h = 1 + 1j*nu
    st = 0.005
    re = np.arange(-0.03, 0.45, st); im = np.arange(-0.45, 0.45 + 1e-9, st)
    RR, II = np.meshgrid(re, im); Q = RR + 1j*II
    _, _, sv3, _ = B.residual(h, Q.ravel())
    V = np.log10(sv3).reshape(Q.shape)
    mins = []
    for i in range(1, Q.shape[0]-1):
        for j in range(1, Q.shape[1]-1):
            if V[i, j] <= V[i-1:i+2, j-1:j+2].min(): mins.append(Q[i, j])
    q, rn, sv, _ = B.refine(h, np.array(mins))
    out = sorted(set((round(x.real, 7), round(x.imag, 7), float('%.1e' % r)) for x, r in zip(q, rn)))
    print('nu=%.2f: %d minima on |q3|<0.45 grid -> refined:' % (nu, len(mins)))
    for re_, im_, r in out:
        qq = complex(re_, im_)
        if r < 1e-10:
            E = B.energy(h, np.array([qq]))[0][0]; th = B.quasimomentum(h, np.array([qq]))[0][0]
            print('    q3 = %+.7f %+.7fi  |r|=%.1e  E3=%.8f  E_BLV=%.8f  theta=%+.4f' % (re_, im_, r, E, B.E_blv(nu), th))
        else:
            print('    (not converged) q3 = %+.7f %+.7fi |r|=%.1e' % (re_, im_, r))
import numpy as np, bax3 as B
import mpmath as mp, dkkm_mp as D
for nu in (0.0, 0.01, 0.02, 0.05, 0.1, 0.5, 1.0):
    h = 1 + 1j*nu
    A, b = B.conditions(h, np.array([0j]))
    S = np.linalg.svd(np.concatenate([A, b[:, :, None]], axis=-1)[0], compute_uv=False)
    seeds = np.array([r*np.exp(1j*ph) for r in (1e-3, 3e-3, 1e-2, 3e-2) for ph in np.linspace(0, 2*np.pi, 8, endpoint=False)])
    q, rn, sv, _ = B.refine(h, seeds)
    good = q[rn < 1e-9]
    print('nu=%.2f: singular values of [A|b] at q3=0 (relative): %s ; %d of %d seeds at |q3| 1e-3..3e-2 converge, max |q3| of converged = %.1e'
          % (nu, ' '.join('%.1e' % (x/S[0]) for x in S), len(good), len(seeds), np.max(np.abs(good)) if len(good) else -1))
# method I in mpmath: singular values of the 6x3 matrix A at q3 = 0
st = D.MP(dps=40, nmax=220)
for nu in ('0.01', '0.1', '1', '3'):
    with mp.workdps(40):
        A, T = D.system(mp.mpc(1, nu), 0, st)
        S = mp.svd_c(A, compute_uv=False)
        print('method I nu=%s: singular values of A at q3=0 (relative): %s' % (nu, ' '.join(mp.nstr(S[i]/S[0], 3) for i in range(3))))


==> anc/10_three_gluon_levels/near_zero_check_output.txt <==
nu=0.02: 3 minima on |q3|<0.45 grid -> refined:
    q3 = -0.4676504 -0.7296254i  |r|=1.7e-16  E3=6.41729625  E_BLV=0.00384526  theta=+1.0000
    q3 = -0.0000000 +0.0000000i  |r|=1.8e-11  E3=0.00384526  E_BLV=0.00384526  theta=+0.0000
    q3 = +0.3316629 +0.0052619i  |r|=1.3e-15  E3=1.53872575  E_BLV=0.00384526  theta=+1.0000
nu=0.05: 2 minima on |q3|<0.45 grid -> refined:
    q3 = -0.0000000 +0.0000000i  |r|=1.9e-12  E3=0.02398942  E_BLV=0.02398942  theta=-0.0000
    q3 = +0.3322341 +0.0131743i  |r|=7.8e-16  E3=1.54734476  E_BLV=0.02398942  theta=+1.0000
nu=0.10: 2 minima on |q3|<0.45 grid -> refined:
    q3 = -0.0000000 +0.0000000i  |r|=1.2e-12  E3=0.09534300  E_BLV=0.09534300  theta=-0.0000
    q3 = +0.3342721 +0.0264884i  |r|=1.6e-15  E3=1.57796942  E_BLV=0.09534300  theta=+1.0000
nu=0.20: 2 minima on |q3|<0.45 grid -> refined:
    q3 = -0.0000000 +0.0000000i  |r|=2.3e-13  E3=0.37188208  E_BLV=0.37188208  theta=-0.0000
    q3 = +0.3423898 +0.0540880i  |r|=1.7e-15  E3=1.69802365  E_BLV=0.37188208  theta=+1.0000
nu=0.40: 12 minima on |q3|<0.45 grid -> refined:
    q3 = -0.0000000 -0.0000000i  |r|=3.8e-14  E3=1.35478177  E_BLV=1.35478177  theta=-0.0000
    q3 = -0.0000000 -0.0000000i  |r|=6.0e-14  E3=1.35478177  E_BLV=1.35478177  theta=-0.0000
    q3 = -0.0000000 -0.0000000i  |r|=7.3e-14  E3=1.35478177  E_BLV=1.35478177  theta=-0.0000
    q3 = -0.0000000 -0.0000000i  |r|=7.6e-14  E3=1.35478177  E_BLV=1.35478177  theta=-0.0000
    q3 = -0.0000000 -0.0000000i  |r|=8.2e-14  E3=1.35478177  E_BLV=1.35478177  theta=-0.0000
    q3 = -0.0000000 -0.0000000i  |r|=8.8e-14  E3=1.35478177  E_BLV=1.35478177  theta=-0.0000
    q3 = +0.3743529 +0.1168514i  |r|=2.6e-15  E3=2.14380027  E_BLV=1.35478177  theta=+1.0000
    q3 = +0.3743529 +0.1168514i  |r|=2.9e-15  E3=2.14380027  E_BLV=1.35478177  theta=+1.0000
    q3 = +0.3743529 +0.1168514i  |r|=3.8e-15  E3=2.14380027  E_BLV=1.35478177  theta=+1.0000
    q3 = +0.3743529 +0.1168514i  |r|=7.2e-15  E3=2.14380027  E_BLV=1.35478177  theta=+1.0000
    q3 = +0.3743529 +0.1168514i  |r|=7.8e-15  E3=2.14380027  E_BLV=1.35478177  theta=+1.0000
    q3 = +0.3911860 +0.8518089i  |r|=1.3e-15  E3=6.63842760  E_BLV=1.35478177  theta=-1.0000
nu=0.00: singular values of [A|b] at q3=0 (relative): 1.0e+00 1.8e-01 9.6e-02 ; 22 of 32 seeds at |q3| 1e-3..3e-2 converge, max |q3| of converged = 2.2e+00
nu=0.01: singular values of [A|b] at q3=0 (relative): 1.0e+00 3.4e-01 2.8e-12 ; 31 of 32 seeds at |q3| 1e-3..3e-2 converge, max |q3| of converged = 2.2e+00
nu=0.02: singular values of [A|b] at q3=0 (relative): 1.0e+00 3.3e-01 2.2e-12 ; 31 of 32 seeds at |q3| 1e-3..3e-2 converge, max |q3| of converged = 2.2e+00
nu=0.05: singular values of [A|b] at q3=0 (relative): 1.0e+00 2.8e-01 1.3e-13 ; 31 of 32 seeds at |q3| 1e-3..3e-2 converge, max |q3| of converged = 8.7e-01
nu=0.10: singular values of [A|b] at q3=0 (relative): 1.0e+00 2.4e-01 2.6e-13 ; 32 of 32 seeds at |q3| 1e-3..3e-2 converge, max |q3| of converged = 8.3e-14
nu=0.50: singular values of [A|b] at q3=0 (relative): 1.0e+00 3.6e-02 2.6e-15 ; 32 of 32 seeds at |q3| 1e-3..3e-2 converge, max |q3| of converged = 2.0e-13
nu=1.00: singular values of [A|b] at q3=0 (relative): 1.0e+00 6.7e-04 2.4e-15 ; 32 of 32 seeds at |q3| 1e-3..3e-2 converge, max |q3| of converged = 3.2e-10
method I nu=0.01: singular values of A at q3=0 (relative): 1.0 0.708 3.56e-39
method I nu=0.1: singular values of A at q3=0 (relative): 1.0 0.679 4.93e-40
method I nu=1: singular values of A at q3=0 (relative): 1.0 0.0589 7.92e-42
method I nu=3: singular values of A at q3=0 (relative): 1.0 0.0339 6.58e-43


==> anc/10_three_gluon_levels/q3_ode_coefficients.py <==
# ODE derived with sympy (derive_q3_ode.py) for Psi = w^h F(x), w = z31/(z10 z30), x = z12 z30/(z10 z32):
#   x^2(x-1)^2 F3 + x(x-1)((h+4)x+h-2) F2 + (h+1) x (2x+h-2) F1 + i q3 F = 0
import numpy as np
def coeffs_derived(h,q):
    p3=np.array([0,0,1,-2,1],complex)
    p2=np.array([0,-(h-2),-6,(h+4)],complex)
    p1=(h+1)*np.array([0,(h-2),2],complex)
    p0=np.array([1j*q],complex)
    return p3,p2,p1,p0


==> anc/10_three_gluon_levels/quasi.py <==
# quasimomentum from the full single-valued wave function
#  Psi(z1,z2,z3;z0) = w^h wbar^hbar Phi(x,xbar),  w = z31/(z10 z30),  x = z12 z30/(z10 z32)
# (Kotanski hep-th/0603238 eq. orgAn with s=0); Phi = ubar(xbar)^T A u(x)
# u(x) solves the equation that Psi = w^h F(x) obeys, derived by derive_q3_ode.py (q3_ode_coefficients.py):
# mono_derived_ode is imported first, so that mono.step uses it, also when this file is run by itself.
# (The default of mono.py, the equation (ees0z32) of hep-th/0603238 as printed, is not the equation of this
# ansatz and gives a wrong wave function and quasimomentum.)
import os, sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import mono_derived_ode    # replaces mono.coeffs by the derived equation of q3_ode_coefficients.py
from mono import *
def cont(h,q,xt,x0=0.5):
    # continue the fundamental set from x0 to xt along a polyline avoiding 0 and 1
    way=[x0]
    if abs(np.imag(xt))<0.2 and (np.real(xt)<0 or np.real(xt)>1):
        way.append(0.5+0.6j*np.sign(np.imag(xt) if np.imag(xt)!=0 else 1))
    way.append(xt)
    Y=np.eye(3,dtype=complex); x=way[0]
    for tgt in way[1:]:
        while abs(tgt-x)>1e-15:
            d=min(abs(x),abs(x-1))
            st=min(0.25*d,abs(tgt-x))
            nx=x+st*(tgt-x)/abs(tgt-x)
            Y=step(Y,x,nx-x,h,q); x=nx
    return Y[:,0]   # values of the 3 solutions at xt
def Psi(h,q,A,z):
    z0=0.123+0.077j
    z1,z2,z3=z
    w=(z3-z1)/((z1-z0)*(z3-z0)); x=(z1-z2)*(z3-z0)/((z1-z0)*(z3-z2))
    hb=1-np.conj(h); qb=np.conj(q)
    u=cont(h,q,x); ub=cont(hb,qb,np.conj(x))
    pref=np.exp(h*np.log(w)+hb*np.log(np.conj(w)))
    return pref*(ub@A@u), x
if __name__=="__main__":
    h=complex(sys.argv[1]); q=complex(sys.argv[2])
    A,s=nullA(h,q)
    print("sv tail",s[-3:]/s[0])
    rng=np.random.default_rng(1)
    for t in range(3):
        z=rng.normal(size=3)+1j*rng.normal(size=3)
        p0,x=Psi(h,q,A,z); p1,x1=Psi(h,q,A,(z[1],z[2],z[0])); pm,xm=Psi(h,q,A,(z[2],z[1],z[0]))
        r=p1/p0
        print("x=",np.round(x,3),"x'=",np.round(x1,3),"P ratio=",r,"|.|=",abs(r),"theta/(2pi/3)=",np.angle(r)/(2*np.pi/3), " M ratio=",pm/p0)


==> anc/10_three_gluon_levels/quasi_output.txt <==
sv tail [8.03486613e-04 5.34727836e-04 8.62106317e-18]
x= (-1.016+0.066j) x'= (0.495+0.016j) P ratio= (-0.49999999999999295+0.8660254037845665j) |.|= 1.0000000000001072 theta/(2pi/3)= 0.9999999999999667  M ratio= (-0.8217845152898294-0.018446620976664576j)
x= (1.099-1.101j) x'= (-0.081-0.901j) P ratio= (-0.5000000000002428+0.86602540378419j) |.|= 0.9999999999999061 theta/(2pi/3)= 1.0000000000001599  M ratio= (-1.7835791773258762-8.764589196497422j)
x= (1.085-0.571j) x'= (-0.256-1.714j) P ratio= (-0.5000000000001145+0.8660254037846296j) |.|= 1.0000000000002225 theta/(2pi/3)= 1.000000000000002  M ratio= (-4.257857115044489-0.33630082071062234j)
sv tail [1.43927446e-05 5.87763391e-06 1.26688612e-17]
x= (-1.016+0.066j) x'= (0.495+0.016j) P ratio= (0.9999999999995511-2.8428323878330067e-13j) |.|= 0.9999999999995511 theta/(2pi/3)= -1.3573524807166866e-13  M ratio= (-1.1773870017874455-0.025358904832350468j)
x= (1.099-1.101j) x'= (-0.081-0.901j) P ratio= (1.0000000000090037-1.1534927257807013e-12j) |.|= 1.0000000000090037 theta/(2pi/3)= -5.507522073806696e-13  M ratio= (0.530473122691282+0.15107312442272125j)
x= (1.085-0.571j) x'= (-0.256-1.714j) P ratio= (1.000000000014767-3.81488049171552e-13j) |.|= 1.000000000014767 theta/(2pi/3)= -1.8214712626571984e-13  M ratio= (0.8519346469985725-0.8291296758361246j)


==> anc/10_three_gluon_levels/refine_monodromy.py <==
import os, sys, numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import mono_derived_ode
from mono import resid, nullA
from scipy.optimize import minimize
from energy import E_DKKM
from quasi import Psi
def solve(h,q0,d=2e-3):
    f=lambda v: np.log10(resid(h,complex(v[0],v[1]))[0])
    r=minimize(f,[q0.real,q0.imag],method='Nelder-Mead',options={'xatol':1e-11,'fatol':1e-4,'maxiter':800,
        'initial_simplex':[[q0.real,q0.imag],[q0.real+d,q0.imag],[q0.real,q0.imag+d]]})
    return complex(*r.x), r.fun
def theta(h,q):
    A,s=nullA(h,q); rng=np.random.default_rng(7); out=[]
    for t in range(2):
        z=rng.normal(size=3)+1j*rng.normal(size=3)
        p0,_=Psi(h,q,A,z); p1,_=Psi(h,q,A,(z[1],z[2],z[0])); r=p1/p0
        out.append((round(abs(r),6), round(np.angle(r)/(2*np.pi/3),5)))
    return out
if __name__=="__main__":
    h=complex(sys.argv[1]); q0=complex(sys.argv[2])
    q,fv=solve(h,q0)
    E=E_DKKM(h,q)[0].real
    print("h=%s q3=%.10f%+.10fi log10res=%.1f E=%.7f theta(|r|,units 2pi/3)=%s"%(h,q.real,q.imag,fv,E,theta(h,q)),flush=True)


==> anc/10_three_gluon_levels/scan_nu.py <==
# Search for all levels at a fixed nu > 0 (h = 1 + i nu) in the half plane Re q3 >= -0.10, |q3| <= R, independent of
# the followed trajectories, by multi-start: Gauss-Newton (double precision, matching method of DKKM, dkkm_np.py) from
# EVERY point of a grid of step s, vectorized; a grid of local minima alone can miss a root whose dip is narrower than
# the step on a sloping background (this happened to q3 = 0.3316 at h = 1). End points in double precision:
# genuine roots end with normalized residual below about 1e-14 and a quasimomentum that is a multiple of 2 pi/3, while
# Gauss-Newton also stops in shallow valleys at residuals of 1e-14 to 1e-10 with non-integer quasimomentum (measured
# at nu = 0.25). Every distinct end point with residual below 1e-13 and quasimomentum within 1e-6 of a multiple
# of 2 pi/3 is refined again at 30 digits with 180 terms (dkkm_mp.py); a level is accepted if its 30-digit residual is
# below 1e-22 and its quasimomentum is a multiple of 2 pi/3 to 1e-8.
# Gap = [E_3 - E_BLV(nu)]/4 in units of abar_s (positive: below the BLV eigenvalue).
# Run: python3 -I scan_nu.py NU R STEP > scan_nu_NU_output.txt
import os, sys, time, json
import multiprocessing as mpc
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np
import mpmath as mp
import dkkm_np as N
import dkkm_mp as D

ST = D.MP(dps=30, nmax=180)
NMAX = 220


def residual(h, q):
    A, _ = N.system(h, q, nmax=NMAX)
    _, r = N.lsq(A)
    return r


def multistart(h, seeds, maxit=50, tol=1e-12):
    q = seeds.copy()
    act = np.ones(len(q), bool)
    for it in range(maxit):
        idx = np.where(act)[0]
        if idx.size == 0:
            break
        qa = q[idx]
        d = 1e-7*np.maximum(1.0, np.abs(qa))
        r = residual(h, np.concatenate([qa, qa + d, qa + 1j*d]))
        k = idx.size
        r0, rx, ry = r[:k], r[k:2*k], r[2*k:]
        F = np.concatenate([r0.real, r0.imag], axis=1)
        Jx = np.concatenate([(rx - r0).real, (rx - r0).imag], axis=1)/d[:, None]
        Jy = np.concatenate([(ry - r0).real, (ry - r0).imag], axis=1)/d[:, None]
        a11 = np.sum(Jx*Jx, 1); a12 = np.sum(Jx*Jy, 1); a22 = np.sum(Jy*Jy, 1)
        b1 = -np.sum(Jx*F, 1); b2 = -np.sum(Jy*F, 1)
        det = a11*a22 - a12*a12
        det = np.where(np.abs(det) > 0, det, 1e-300)
        sx = (a22*b1 - a12*b2)/det; sy = (a11*b2 - a12*b1)/det
        dq = sx + 1j*sy
        lim = 0.25*np.maximum(np.abs(qa), 0.2)
        big = np.abs(dq) > lim
        dq[big] *= lim[big]/np.abs(dq[big])
        dq[~np.isfinite(dq)] = 0
        q[idx] = qa + dq
        conv = np.abs(dq) < tol*np.maximum(1.0, np.abs(qa))
        act[idx[conv]] = False
    r = residual(h, q)
    return q, np.linalg.norm(r, axis=1)


def mp_task(args):
    nu, q0 = args
    with mp.workdps(ST.dps):
        h = mp.mpc(1, nu)
        q, rn, it = D.refine(h, mp.mpc(q0), ST, maxit=15)
        p = D.props(h, q, ST)
        eb = 8*mp.re(mp.digamma(1 + mp.mpc(0, 1)*mp.mpf(nu)) - mp.digamma(1))
        return dict(seed=[q0.real, q0.imag], q3=[mp.nstr(mp.re(q), 20), mp.nstr(mp.im(q), 20)], abs_q3=float(abs(q)),
                    log10_res=float(mp.log10(rn)) if rn > 0 else -999.0, E3=mp.nstr(p['E'], 16),
                    theta=float(p['theta']), gap=mp.nstr((p['E'] - eb)/4, 14), E_blv=mp.nstr(eb, 16))


if __name__ == '__main__':
    nu, R, step = sys.argv[1], float(sys.argv[2]), float(sys.argv[3])
    nuf = float(nu)
    t0 = time.time()
    h = 1 + 1j*nuf
    re = np.arange(-0.10, R + 1e-9, step)
    im = np.arange(-R, R + 1e-9, step)
    RR, II = np.meshgrid(re, im)
    Q = (RR + 1j*II).ravel()
    seeds = Q[(np.abs(Q) <= R) & (np.abs(Q) >= 0.02)]
    ends, rns = [], []
    for k in range(0, len(seeds), 3000):
        q, rn = multistart(h, seeds[k:k + 3000])
        ends.append(q); rns.append(rn)
    ends = np.concatenate(ends); rns = np.concatenate(rns)
    good = (rns < 1e-13) & np.isfinite(ends)
    th = np.full(len(ends), np.nan)
    gi = np.where(good)[0]
    for k in range(0, len(gi), 3000):
        _, t, _, _, _ = N.props(h, ends[gi[k:k + 3000]], nmax=NMAX)
        th[gi[k:k + 3000]] = t
    n_res = int(good.sum())
    good = good & (np.abs(th - np.round(th)) < 1e-6)
    cand = []
    counts = []
    for x in ends[good]:
        if abs(x) < 1e-3 or abs(x) > 3*R:
            continue
        for i, y in enumerate(cand):
            if abs(x - y) < 1e-6*max(1, abs(x)):
                counts[i] += 1
                break
        else:
            cand.append(x); counts.append(1)
    print('# nu = %s: %d starting points (step %g, 0.02 <= |q3| <= %g, Re q3 >= -0.10); %d end points with residual < 1e-13, '
          '%d of them with integer theta; %d distinct candidates (|q3| > 1e-3), %.0f s'
          % (nu, len(seeds), step, R, n_res, int(good.sum()), len(cand), time.time() - t0), flush=True)
    with mpc.Pool(8) as pool:
        res = pool.map(mp_task, [(nu, c) for c in cand], chunksize=1)
    acc = []
    for r, c in zip(res, counts):
        q = complex(float(r['q3'][0]), float(r['q3'][1]))
        r['n_starts'] = c
        ok = r['log10_res'] < -22 and abs(r['theta'] - round(r['theta'])) < 1e-8
        r['accepted'] = bool(ok)
        if ok and all(abs(q - complex(float(a['q3'][0]), float(a['q3'][1]))) > 1e-10 for a in acc):
            acc.append(r)
    acc.sort(key=lambda r: float(r['gap']))
    for r in acc:
        print(json.dumps(r), flush=True)
    rej = [r for r in res if not r['accepted']]
    print('# accepted distinct levels: %d; candidates rejected at 30 digits: %d' % (len(acc), len(rej)))
    for r in rej:
        print(json.dumps(dict(rejected=r)))
    print('# total wall time %.0f s' % (time.time() - t0))


==> anc/10_three_gluon_levels/scan_nu_0.25_output.txt <==
# nu = 0.25: 7893 starting points (step 0.1, 0.02 <= |q3| <= 7, Re q3 >= -0.10); 5294 end points with residual < 1e-13, 5177 of them with integer theta; 20 distinct candidates (|q3| > 1e-3), 56 s
{"seed": [-0.3484432677899931, -0.06864261810790295], "q3": ["-0.34844326778998782667", "-0.068642618107902376136"], "abs_q3": 0.355140141196222, "log10_res": -30.23188041374679, "E3": "1.785627570158865", "theta": -1.0, "gap": "0.3037872024758", "E_blv": "0.5704787602556743", "n_starts": 3, "accepted": true}
{"seed": [0.34844326778998824, 0.06864261810790165], "q3": ["0.34844326778998782667", "0.068642618107902376136"], "abs_q3": 0.355140141196222, "log10_res": -29.856194867490377, "E3": "1.785627570158865", "theta": 1.0, "gap": "0.3037872024758", "E_blv": "0.5704787602556743", "n_starts": 5, "accepted": true}
{"seed": [-0.41668468672371045, -0.7929108363025998], "q3": ["-0.41668468672371571527", "-0.79291083630259982374"], "abs_q3": 0.8957308314868532, "log10_res": -30.3120239560928, "E3": "6.499181770501134", "theta": 1.0, "gap": "1.4821757525614", "E_blv": "0.5704787602556743", "n_starts": 14, "accepted": true}
{"seed": [0.416684686723701, 0.7929108363025675], "q3": ["0.41668468672371571527", "0.79291083630259982374"], "abs_q3": 0.8957308314868532, "log10_res": -30.73940425161876, "E3": "6.499181770501134", "theta": -1.0, "gap": "1.4821757525614", "E_blv": "0.5704787602556743", "n_starts": 47, "accepted": true}
{"seed": [0.5493469651370098, -0.6900110225621297], "q3": ["0.54934696513700921613", "-0.69001102256213648536"], "abs_q3": 0.8819848634542928, "log10_res": -29.915481583034563, "E3": "6.559123851644767", "theta": -1.0, "gap": "1.4971612728473", "E_blv": "0.5704787602556743", "n_starts": 60, "accepted": true}
{"seed": [-0.5493469651369941, 0.6900110225621244], "q3": ["-0.54934696513700921613", "0.69001102256213648536"], "abs_q3": 0.8819848634542928, "log10_res": -30.529172056339554, "E3": "6.559123851644767", "theta": 1.0, "gap": "1.4971612728473", "E_blv": "0.5704787602556743", "n_starts": 8, "accepted": true}
{"seed": [1.3926310355444962, 0.10538557586821774], "q3": ["1.392631035544380686", "0.10538557586819075548"], "abs_q3": 1.3966128027347036, "log10_res": -29.679341007953884, "E3": "8.193189678937186", "theta": 2.0717468415426785e-26, "gap": "1.9056777296704", "E_blv": "0.5704787602556743", "n_starts": 113, "accepted": true}
{"seed": [0.11869103989817256, -2.235245157515858], "q3": ["0.11869103989781266717", "-2.2352451575157833664"], "abs_q3": 2.238394173766047, "log10_res": -29.54139081714514, "E3": "10.17340115316948", "theta": -3.112961362757569e-26, "gap": "2.4007305982285", "E_blv": "0.5704787602556743", "n_starts": 170, "accepted": true}
{"seed": [-0.11869103989860133, 2.235245157514381], "q3": ["-0.11869103989781266717", "2.2352451575157833664"], "abs_q3": 2.238394173766047, "log10_res": -30.95246315597181, "E3": "10.17340115316948", "theta": -8.957580997470473e-27, "gap": "2.4007305982285", "E_blv": "0.5704787602556743", "n_starts": 140, "accepted": true}
{"seed": [1.8272551219826911, 1.7942095470812773], "q3": ["1.8272551219823975905", "1.7942095470814910861"], "abs_q3": 2.5608688329645615, "log10_res": -29.946104195369546, "E3": "10.67663361696267", "theta": 1.0, "gap": "2.5265387141767", "E_blv": "0.5704787602556743", "n_starts": 281, "accepted": true}
{"seed": [1.9923288208429142, -1.6001721471294128], "q3": ["1.9923288208442903705", "-1.600172147128952671"], "abs_q3": 2.5553717989392624, "log10_res": -29.103773522621402, "E3": "10.6878274417284", "theta": 1.0, "gap": "2.5293371703682", "E_blv": "0.5704787602556743", "n_starts": 377, "accepted": true}
{"seed": [-1.992328820843001, 1.6001721471281531], "q3": ["-1.9923288208442903705", "1.600172147128952671"], "abs_q3": 2.5553717989392624, "log10_res": -29.25205587684183, "E3": "10.6878274417284", "theta": -1.0, "gap": "2.5293371703682", "E_blv": "0.5704787602556743", "n_starts": 1, "accepted": true}
{"seed": [3.57858219917987, 0.1449960260102467], "q3": ["3.5785821992334903352", "0.14499602594034712205"], "abs_q3": 3.5815184495140184, "log10_res": -28.98199065282594, "E3": "12.01987664712457", "theta": -1.0, "gap": "2.8623494717172", "E_blv": "0.5704787602556743", "n_starts": 441, "accepted": true}
{"seed": [-1.4435000864810552, -4.479040825923182], "q3": ["-1.4435000865402687782", "-4.4790408259164351252"], "abs_q3": 4.705900468567939, "log10_res": -29.76401424100948, "E3": "13.1241124223315", "theta": 1.0, "gap": "3.138408415519", "E_blv": "0.5704787602556743", "n_starts": 59, "accepted": true}
{"seed": [1.4435000947907164, 4.479040824351679], "q3": ["1.4435000865402687782", "4.4790408259164351252"], "abs_q3": 4.705900468567939, "log10_res": -31.677654213462983, "E3": "13.1241124223315", "theta": -1.0, "gap": "3.138408415519", "E_blv": "0.5704787602556743", "n_starts": 513, "accepted": true}
{"seed": [1.7381408504100047, -4.371081716325146], "q3": ["1.7381408503544022199", "-4.3710817163536530098"], "abs_q3": 4.703986499418543, "log10_res": -29.05795870491057, "E3": "13.12643353599539", "theta": -1.0, "gap": "3.1389886939349", "E_blv": "0.5704787602556743", "n_starts": 617, "accepted": true}
{"seed": [-1.7381407677373317, 4.371081738045541], "q3": ["-1.7381408503544022199", "4.3710817163536530098"], "abs_q3": 4.703986499418543, "log10_res": -29.67051361667495, "E3": "13.12643353599539", "theta": 1.0, "gap": "3.1389886939349", "E_blv": "0.5704787602556743", "n_starts": 88, "accepted": true}
{"seed": [4.5509502725585085, 3.116683753420871], "q3": ["4.5509501213717260523", "3.116683861599194236"], "abs_q3": 5.515873938041568, "log10_res": -28.69319332080221, "E3": "13.75338479540167", "theta": 1.8907204652434698e-21, "gap": "3.2957265087865", "E_blv": "0.5704787602556743", "n_starts": 855, "accepted": true}
{"seed": [4.729662922564812, -2.8336031156170582], "q3": ["4.7296629196443744939", "-2.8336031182230142368"], "abs_q3": 5.513530444738846, "log10_res": -27.14369498012898, "E3": "13.75587049156349", "theta": -6.470023352064269e-21, "gap": "3.296347932827", "E_blv": "0.5704787602556743", "n_starts": 1176, "accepted": true}
{"seed": [0.19065107819570198, -8.172992766555549], "q3": ["0.19065029178480332695", "-8.1729927850842271853"], "abs_q3": 8.175216119393815, "log10_res": -28.484142878940528, "E3": "15.33281219771864", "theta": -7.870379036103437e-22, "gap": "3.6905833593657", "E_blv": "0.5704787602556743", "n_starts": 204, "accepted": true}
# accepted distinct levels: 20; candidates rejected at 30 digits: 0
# total wall time 61 s


==> anc/10_three_gluon_levels/scan_nu_0.5_output.txt <==
# nu = 0.5: 7159 starting points (step 0.12, 0.02 <= |q3| <= 8, Re q3 >= -0.10); 6995 end points with residual < 1e-13, 6806 of them with integer theta; 25 distinct candidates (|q3| > 1e-3), 46 s
{"seed": [-0.3978449695812908, -0.1539458870971231], "q3": ["-0.39784496958129090272", "-0.15394588709712471357"], "abs_q3": 0.4265910875478518, "log10_res": -30.14231687756748, "E3": "2.447907067337488", "theta": -1.0, "gap": "0.11531815149022", "E_blv": "1.986634461376588", "n_starts": 5, "accepted": true}
{"seed": [0.39784496958129195, 0.15394588709712562], "q3": ["0.39784496958129090272", "0.15394588709712471357"], "abs_q3": 0.4265910875478518, "log10_res": -29.475367181957058, "E3": "2.447907067337488", "theta": 1.0, "gap": "0.11531815149022", "E_blv": "1.986634461376588", "n_starts": 1, "accepted": true}
{"seed": [-0.376974696888062, -0.8995912073921691], "q3": ["-0.37697469688805805534", "-0.89959120739216899428"], "abs_q3": 0.9753841615031196, "log10_res": -30.37727064443374, "E3": "6.762658114557423", "theta": 1.0, "gap": "1.1940059132952", "E_blv": "1.986634461376588", "n_starts": 14, "accepted": true}
{"seed": [0.37697469688805874, 0.8995912073921778], "q3": ["0.37697469688805805534", "0.89959120739216899428"], "abs_q3": 0.9753841615031196, "log10_res": -30.246952099945457, "E3": "6.762658114557423", "theta": -1.0, "gap": "1.1940059132952", "E_blv": "1.986634461376588", "n_starts": 28, "accepted": true}
{"seed": [0.6484401115436378, -0.6782030321575205], "q3": ["0.64844011154363937031", "-0.67820303215751683215"], "abs_q3": 0.9383144095058848, "log10_res": -30.35375710781179, "E3": "6.926401261552003", "theta": -1.0, "gap": "1.2349417000439", "E_blv": "1.986634461376588", "n_starts": 43, "accepted": true}
{"seed": [-0.6484401115436434, 0.6782030321575231], "q3": ["-0.64844011154363937031", "0.67820303215751683215"], "abs_q3": 0.9383144095058848, "log10_res": -30.234017093829618, "E3": "6.926401261552003", "theta": 1.0, "gap": "1.2349417000439", "E_blv": "1.986634461376588", "n_starts": 8, "accepted": true}
{"seed": [1.466242676705755, 0.2207524260624388], "q3": ["1.4662426767057209071", "0.22075242606243209401"], "abs_q3": 1.4827674195927043, "log10_res": -29.540475157715914, "E3": "8.417879647785632", "theta": -1.4332880472199232e-28, "gap": "1.6078112966023", "E_blv": "1.986634461376588", "n_starts": 68, "accepted": true}
{"seed": [0.24227413537857723, -2.3205286740914515], "q3": ["0.2422741353786608039", "-2.3205286740914541002"], "abs_q3": 2.3331416767856425, "log10_res": -30.863279774875096, "E3": "10.34135827433215", "theta": -8.794512298714398e-29, "gap": "2.0886809532389", "E_blv": "1.986634461376588", "n_starts": 119, "accepted": true}
{"seed": [-0.2422741353787068, 2.3205286740912707], "q3": ["-0.2422741353786608039", "2.3205286740914541002"], "abs_q3": 2.3331416767856425, "log10_res": -30.828172553515518, "E3": "10.34135827433215", "theta": 1.6168221918511571e-28, "gap": "2.0886809532389", "E_blv": "1.986634461376588", "n_starts": 66, "accepted": true}
{"seed": [1.8096723185496348, 1.957733673029978], "q3": ["1.8096723185497770848", "1.957733673029990592"], "abs_q3": 2.666014822734642, "log10_res": -31.192849283644495, "E3": "10.82115666382841", "theta": 1.0, "gap": "2.208630550613", "E_blv": "1.986634461376588", "n_starts": 203, "accepted": true}
{"seed": [2.14515960657088, -1.5570689317554351], "q3": ["2.1451596065708887981", "-1.5570689317552181518"], "abs_q3": 2.65069300295238, "log10_res": -29.18012804446763, "E3": "10.85193540969002", "theta": 1.0, "gap": "2.2163252370784", "E_blv": "1.986634461376588", "n_starts": 223, "accepted": true}
{"seed": [3.6822306136427043, 0.29691155107915473], "q3": ["3.6822306136411970927", "0.29691155108103863028"], "abs_q3": 3.694181744473568, "log10_res": -29.31501128032854, "E3": "12.14256469330163", "theta": -1.0, "gap": "2.5389825579813", "E_blv": "1.986634461376588", "n_starts": 390, "accepted": true}
{"seed": [-1.3307415796370918, -4.6427717230260805], "q3": ["-1.3307415796384355796", "-4.6427717230252166248"], "abs_q3": 4.829720739742737, "log10_res": -30.55017403514781, "E3": "13.22483903394448", "theta": 1.0, "gap": "2.809551143142", "E_blv": "1.986634461376588", "n_starts": 62, "accepted": true}
{"seed": [1.3307415796481594, 4.642771723026177], "q3": ["1.3307415796384355796", "4.6427717230252166248"], "abs_q3": 4.829720739742737, "log10_res": -30.359703231230895, "E3": "13.22483903394448", "theta": -1.0, "gap": "2.809551143142", "E_blv": "1.986634461376588", "n_starts": 472, "accepted": true}
{"seed": [1.9281308122165048, -4.422324401087365], "q3": ["1.9281308122216347858", "-4.4223244010897685939"], "abs_q3": 4.824379912228352, "log10_res": -29.264218942143277, "E3": "13.23125431947125", "theta": -1.0, "gap": "2.8111549645237", "E_blv": "1.986634461376588", "n_starts": 450, "accepted": true}
{"seed": [-1.928130811902765, 4.422324401419985], "q3": ["-1.9281308122216347858", "4.4223244010897685939"], "abs_q3": 4.824379912228352, "log10_res": -29.64203139721971, "E3": "13.23125431947125", "theta": 1.0, "gap": "2.8111549645237", "E_blv": "1.986634461376588", "n_starts": 16, "accepted": true}
{"seed": [4.561659460181929, 3.3287946546870613], "q3": ["4.5616594603507168117", "3.3287946545158183807"], "abs_q3": 5.647088708718881, "log10_res": -29.416760250141024, "E3": "13.8436770720252", "theta": -2.0218689196352988e-23, "gap": "2.9642606526622", "E_blv": "1.986634461376588", "n_starts": 649, "accepted": true}
{"seed": [4.92331406362594, -2.752547691271808], "q3": ["4.9233140636274791046", "-2.7525476912756668985"], "abs_q3": 5.640526585511243, "log10_res": -28.003335078500648, "E3": "13.85059141212344", "theta": 5.928307923650715e-23, "gap": "2.9659892376867", "E_blv": "1.986634461376588", "n_starts": 685, "accepted": true}
{"seed": [7.383931466061368, 0.3742808252520129], "q3": ["7.3839314541250315631", "0.37428084310344934538"], "abs_q3": 7.393411247099084, "log10_res": -27.98085569669624, "E3": "14.92650066538908", "theta": 1.0, "gap": "3.2349665510031", "E_blv": "1.986634461376588", "n_starts": 1034, "accepted": true}
{"seed": [0.38520696436683344, -8.31303349212629], "q3": ["0.38520696252261657542", "-8.3130334921099137363"], "abs_q3": 8.321953511340775, "log10_res": -29.85928249785977, "E3": "15.40402983854092", "theta": 2.517237230533926e-24, "gap": "3.3543488442911", "E_blv": "1.986634461376588", "n_starts": 407, "accepted": true}
{"seed": [-0.3852063437886376, 8.31303355912048], "q3": ["-0.38520696252261657542", "8.3130334921099137363"], "abs_q3": 8.321953511340775, "log10_res": -30.24226188723647, "E3": "15.40402983854092", "theta": 3.952392804346339e-24, "gap": "3.3543488442911", "E_blv": "1.986634461376588", "n_starts": 361, "accepted": true}
{"seed": [4.41824783108639, 7.615405650491137], "q3": ["4.4182476646115861925", "7.6154057051215357424"], "abs_q3": 8.80427830542875, "log10_res": -30.110962775674384, "E3": "15.62583204168401", "theta": 1.0, "gap": "3.4097993950769", "E_blv": "1.986634461376588", "n_starts": 553, "accepted": true}
{"seed": [5.0791969749393155, -7.186355178207338], "q3": ["5.07919697416912796", "-7.1863551786067130901"], "abs_q3": 8.800110377460975, "log10_res": -27.996213989412926, "E3": "15.62876074944662", "theta": 1.0, "gap": "3.4105315720175", "E_blv": "1.986634461376588", "n_starts": 568, "accepted": true}
{"seed": [8.99033967690126, 5.017409450254957], "q3": ["8.9903411573956306552", "5.0174082526600874237"], "abs_q3": 10.295660236246308, "log10_res": -28.913138154287086, "E3": "16.25119274790922", "theta": -1.0, "gap": "3.5661395716332", "E_blv": "1.986634461376588", "n_starts": 6, "accepted": true}
{"seed": [9.364587114436395, -4.270839689050166], "q3": ["9.3645869720511851538", "-4.2708398944279216639"], "abs_q3": 10.292500306579926, "log10_res": -26.33151506207994, "E3": "16.25312022306874", "theta": -1.0, "gap": "3.566621440423", "E_blv": "1.986634461376588", "n_starts": 365, "accepted": true}
# accepted distinct levels: 25; candidates rejected at 30 digits: 0
# total wall time 53 s


==> anc/10_three_gluon_levels/scan_nu_1.0_output.txt <==
# nu = 1.0: 7136 starting points (step 0.15, 0.02 <= |q3| <= 10, Re q3 >= -0.10); 6912 end points with residual < 1e-13, 6732 of them with integer theta; 28 distinct candidates (|q3| > 1e-3), 41 s
{"seed": [-0.5822462605638224, -0.42767568732703376], "q3": ["-0.58224626056381234586", "-0.42767568732704973048"], "abs_q3": 0.7224383720921856, "log10_res": -30.268917564809346, "E3": "4.386927626364621", "theta": -1.0, "gap": "-0.24700006445686", "E_blv": "5.374927884192079", "n_starts": 8, "accepted": true}
{"seed": [-0.3277313647001896, -1.2512266312203175], "q3": ["-0.32773136470018984593", "-1.2512266312203342418"], "abs_q3": 1.2934357077501901, "log10_res": -30.466816450454623, "E3": "7.653188118673635", "theta": 1.0, "gap": "0.56956505862039", "E_blv": "5.374927884192079", "n_starts": 37, "accepted": true}
{"seed": [0.32773136470018666, 1.2512266312203368], "q3": ["0.32773136470018984593", "1.2512266312203342418"], "abs_q3": 1.2934357077501901, "log10_res": -29.823612618563917, "E3": "7.653188118673635", "theta": -1.0, "gap": "0.56956505862039", "E_blv": "5.374927884192079", "n_starts": 22, "accepted": true}
{"seed": [0.9174747754134577, -0.6982120831776831], "q3": ["0.91747477541345263943", "-0.69821208317768768322"], "abs_q3": 1.152935417365297, "log10_res": -30.271931711942404, "E3": "8.184562141968391", "theta": -1.0, "gap": "0.70240856444408", "E_blv": "5.374927884192079", "n_starts": 47, "accepted": true}
{"seed": [-0.9174747754134017, 0.6982120831776611], "q3": ["-0.91747477541345263943", "0.69821208317768768322"], "abs_q3": 1.152935417365297, "log10_res": -30.161368077495883, "E3": "8.184562141968391", "theta": 1.0, "gap": "0.70240856444408", "E_blv": "5.374927884192079", "n_starts": 13, "accepted": true}
{"seed": [1.757715481063067, 0.519304627313497], "q3": ["1.7577154810630732755", "0.51930462731349524303"], "abs_q3": 1.8328232343349424, "log10_res": -30.564757693050982, "E3": "9.212702669438339", "theta": 1.999373129998484e-29, "gap": "0.95944369631157", "E_blv": "5.374927884192079", "n_starts": 41, "accepted": true}
{"seed": [0.5215094233400759, -2.661954069397013], "q3": ["0.52150942334005282726", "-2.6619540693970168904"], "abs_q3": 2.7125581184947563, "log10_res": -30.451602555281248, "E3": "10.9379532475108", "theta": -9.747611069923319e-29, "gap": "1.3907563408297", "E_blv": "5.374927884192079", "n_starts": 129, "accepted": true}
{"seed": [-0.5215094233400513, 2.661954069397022], "q3": ["-0.52150942334005282726", "2.6619540693970168904"], "abs_q3": 2.7125581184947563, "log10_res": -30.732471468507853, "E3": "10.9379532475108", "theta": -2.0281621309049062e-29, "gap": "1.3907563408297", "E_blv": "5.374927884192079", "n_starts": 24, "accepted": true}
{"seed": [1.8886382311631305, 2.4490252059996562], "q3": ["1.8886382311632204619", "2.4490252059997015824"], "abs_q3": 3.0926814947280326, "log10_res": -30.24357592910658, "E3": "11.35038276689648", "theta": 1.0, "gap": "1.4938637206761", "E_blv": "5.374927884192079", "n_starts": 136, "accepted": true}
{"seed": [2.5989957454399506, -1.5483490628534113], "q3": ["2.5989957454398835346", "-1.5483490628532780732"], "abs_q3": 3.025254320756065, "log10_res": -29.57265193645963, "E3": "11.45978417532765", "theta": 1.0, "gap": "1.5212140727839", "E_blv": "5.374927884192079", "n_starts": 153, "accepted": true}
{"seed": [4.093764336754335, 0.6488141099647687], "q3": ["4.0937643367549833201", "0.64881410996514300163"], "abs_q3": 4.144860214069569, "log10_res": -28.8369296867861, "E3": "12.60286740594899", "theta": -1.0, "gap": "1.8069848804392", "E_blv": "5.374927884192079", "n_starts": 217, "accepted": true}
{"seed": [-1.1544169066678123, -5.20183319467381], "q3": ["-1.1544169066682875958", "-5.201833194673684316"], "abs_q3": 5.328390655686818, "log10_res": -30.649449226852223, "E3": "13.60029269667021", "theta": 1.0, "gap": "2.0563412031195", "E_blv": "5.374927884192079", "n_starts": 44, "accepted": true}
{"seed": [1.154416906668048, 5.20183319467313], "q3": ["1.1544169066682875958", "5.201833194673684316"], "abs_q3": 5.328390655686818, "log10_res": -30.161327727728324, "E3": "13.60029269667021", "theta": -1.0, "gap": "2.0563412031195", "E_blv": "5.374927884192079", "n_starts": 301, "accepted": true}
{"seed": [2.4111699098531454, -4.724716668074519], "q3": ["2.411169909854257337", "-4.7247166680747095403"], "abs_q3": 5.304402692836355, "log10_res": -29.840066302469367, "E3": "13.62362770582595", "theta": -1.0, "gap": "2.0621749554085", "E_blv": "5.374927884192079", "n_starts": 320, "accepted": true}
{"seed": [4.7712767753750205, 3.919803967419149], "q3": ["4.7712767753653883582", "3.9198039674140982731"], "abs_q3": 6.174944956037782, "log10_res": -29.991038061006716, "E3": "14.18555016068424", "theta": 3.36853869191111e-27, "gap": "2.202655569123", "E_blv": "5.374927884192079", "n_starts": 425, "accepted": true}
{"seed": [5.5265037610753875, -2.6866294074481685], "q3": ["5.5265037610718187088", "-2.6866294074478672652"], "abs_q3": 6.144934612679344, "log10_res": -28.658296032437836, "E3": "14.21173930529513", "theta": 4.8975980828769926e-26, "gap": "2.2092028552758", "E_blv": "5.374927884192079", "n_starts": 429, "accepted": true}
{"seed": [7.918833431849444, 0.7908488929049016], "q3": ["7.9188334308470169266", "0.79084889285155799907"], "abs_q3": 7.958226239359175, "log10_res": -28.4544360633921, "E3": "15.22262518827769", "theta": 1.0, "gap": "2.4619243260214", "E_blv": "5.374927884192079", "n_starts": 648, "accepted": true}
{"seed": [0.8006473981769833, -8.873928725544083], "q3": ["0.80064739817644007306", "-8.8739287255522654491"], "abs_q3": 8.90997459493507, "log10_res": -30.046041702191662, "E3": "15.67538846473826", "theta": 3.6747889656862735e-26, "gap": "2.5751151451365", "E_blv": "5.374927884192079", "n_starts": 454, "accepted": true}
{"seed": [-0.8006473973164334, 8.873928726387396], "q3": ["-0.80064739817644007306", "8.8739287255522654491"], "abs_q3": 8.90997459493507, "log10_res": -30.376232516696362, "E3": "15.67538846473826", "theta": -7.090632248032502e-27, "gap": "2.5751151451365", "E_blv": "5.374927884192079", "n_starts": 195, "accepted": true}
{"seed": [4.370947356909122, 8.334022641481043], "q3": ["4.3709473558703665372", "8.3340226408370017475"], "abs_q3": 9.410691481808014, "log10_res": -30.003523312227188, "E3": "15.88442960138086", "theta": 1.0, "gap": "2.6273754292972", "E_blv": "5.374927884192079", "n_starts": 744, "accepted": true}
{"seed": [5.742103481045093, -7.431649354127164], "q3": ["5.74210348102076849", "-7.4316493541005195544"], "abs_q3": 9.391547503423144, "log10_res": -28.482826702467953, "E3": "15.89562172800001", "theta": 1.0, "gap": "2.630173460952", "E_blv": "5.374927884192079", "n_starts": 695, "accepted": true}
{"seed": [9.32968382523133, 5.6980560124572435], "q3": ["9.3296837066666184448", "5.6980559772696638072"], "abs_q3": 10.932101352738142, "log10_res": -29.105831141817166, "E3": "16.48701935885941", "theta": -1.0, "gap": "2.7780228686668", "E_blv": "5.374927884192079", "n_starts": 673, "accepted": true}
{"seed": [10.103032422438217, -4.137675518635741], "q3": ["10.103032422616400882", "-4.1376755188012908092"], "abs_q3": 10.917491599782696, "log10_res": -27.34933157878208, "E3": "16.49452161928895", "theta": -1.0, "gap": "2.7798984337742", "E_blv": "5.374927884192079", "n_starts": 618, "accepted": true}
{"seed": [13.59359976800305, 0.9378084207752969], "q3": ["13.593598884959908823", "0.9378085779740797429"], "abs_q3": 13.625909715468726, "log10_res": -27.57403666980466, "E3": "17.3745797154908", "theta": 1.6695102677602657e-21, "gap": "2.9999129578247", "E_blv": "5.374927884192079", "n_starts": 292, "accepted": true}
{"seed": [2.5502072810921894, 13.961068503589953], "q3": ["2.5502120536574346778", "13.961074279963545817"], "abs_q3": 14.192081474162954, "log10_res": -30.400775455352772, "E3": "17.5349822576848", "theta": -1.0, "gap": "3.0400135933732", "E_blv": "5.374927884192079", "n_starts": 9, "accepted": true}
{"seed": [4.369186974519038, -13.495949229088376], "q3": ["4.3691869746375874229", "-13.495949229701949378"], "abs_q3": 14.185571558102106, "log10_res": -29.49186113998854, "E3": "17.53757207202345", "theta": -1.0, "gap": "3.0406610469578", "E_blv": "5.374927884192079", "n_starts": 15, "accepted": true}
{"seed": [10.900671084871334, -10.782484871193288], "q3": ["10.900671078404622515", "-10.782484876379297933"], "abs_q3": 15.33253436548946, "log10_res": -28.18178692834354, "E3": "17.85048152368804", "theta": -5.560075012280398e-22, "gap": "3.118888409874", "E_blv": "5.374927884192079", "n_starts": 19, "accepted": true}
{"seed": [16.708705214898455, -5.907138854271681], "q3": ["16.708703662171111996", "-5.9071406088846738148"], "abs_q3": 17.72216375737976, "log10_res": -26.970783518976575, "E3": "18.4281047733823", "theta": 1.0, "gap": "3.2632942222976", "E_blv": "5.374927884192079", "n_starts": 3, "accepted": true}
# accepted distinct levels: 28; candidates rejected at 30 digits: 0
# total wall time 51 s


==> anc/10_three_gluon_levels/scan_nu_1.5_output.txt <==
# nu = 1.5: 9663 starting points (step 0.18, 0.02 <= |q3| <= 14, Re q3 >= -0.10); 9303 end points with residual < 1e-13, 9303 of them with integer theta; 34 distinct candidates (|q3| > 1e-3), 55 s
{"seed": [-0.8633792238755367, -0.9020135667651767], "q3": ["-0.86337922387544657356", "-0.90201356676520308574"], "abs_q3": 1.248620101891785, "log10_res": -30.211645309147492, "E3": "6.506354356976035", "theta": -1.0, "gap": "-0.41723862101023", "E_blv": "8.175308841016961", "n_starts": 13, "accepted": true}
{"seed": [0.8633792238754462, 0.9020135667652035], "q3": ["0.86337922387544657356", "0.90201356676520308574"], "abs_q3": 1.248620101891785, "log10_res": -29.797127738838974, "E3": "6.506354356976035", "theta": 1.0, "gap": "-0.41723862101023", "E_blv": "8.175308841016961", "n_starts": 5, "accepted": true}
{"seed": [-0.2923095570325674, -1.8107789504797474], "q3": ["-0.29230955703256153666", "-1.8107789504797602499"], "abs_q3": 1.8342206204906635, "log10_res": -30.952158116132626, "E3": "8.801091541676458", "theta": 1.0, "gap": "0.15644567516487", "E_blv": "8.175308841016961", "n_starts": 53, "accepted": true}
{"seed": [0.29230955703256906, 1.8107789504797622], "q3": ["0.29230955703256153666", "1.8107789504797602499"], "abs_q3": 1.8342206204906635, "log10_res": -29.627418804421254, "E3": "8.801091541676458", "theta": -1.0, "gap": "0.15644567516487", "E_blv": "8.175308841016961", "n_starts": 21, "accepted": true}
{"seed": [1.2806405361000255, -0.7475528151566597], "q3": ["1.280640536100035425", "-0.74755281515667452948"], "abs_q3": 1.4828605444043803, "log10_res": -30.427681806277146, "E3": "9.759928838055734", "theta": -1.0, "gap": "0.39615499925969", "E_blv": "8.175308841016961", "n_starts": 62, "accepted": true}
{"seed": [-1.2806405361001336, 0.7475528151567148], "q3": ["-1.280640536100035425", "0.74755281515667452948"], "abs_q3": 1.4828605444043803, "log10_res": -29.797870505506044, "E3": "9.759928838055734", "theta": 1.0, "gap": "0.39615499925969", "E_blv": "8.175308841016961", "n_starts": 17, "accepted": true}
{"seed": [2.2346543860332484, 0.9643089214714329], "q3": ["2.2346543860332488842", "0.96430892147142649023"], "abs_q3": 2.433838926684965, "log10_res": -29.943177257670552, "E3": "10.27608673799351", "theta": -1.826045599516287e-29, "gap": "0.52519447424414", "E_blv": "8.175308841016961", "n_starts": 33, "accepted": true}
{"seed": [0.8654985065230679, -3.2340597078545446], "q3": ["0.86549850652306453961", "-3.2340597078544981865"], "abs_q3": 3.3478694506747986, "log10_res": -30.827214630943125, "E3": "11.74495818231811", "theta": -2.2434890589203483e-29, "gap": "0.89241233532529", "E_blv": "8.175308841016961", "n_starts": 155, "accepted": true}
{"seed": [-0.8654985065231272, 3.2340597078545805], "q3": ["-0.86549850652306453961", "3.2340597078544981865"], "abs_q3": 3.3478694506747986, "log10_res": -30.235198635569294, "E3": "11.74495818231811", "theta": -6.410224087535526e-29, "gap": "0.89241233532529", "E_blv": "8.175308841016961", "n_starts": 19, "accepted": true}
{"seed": [2.1016295530981144, 3.203198740933577], "q3": ["2.1016295530980903277", "3.2031987409335719634"], "abs_q3": 3.8311002273986126, "log10_res": -29.771817973629336, "E3": "12.11131563524017", "theta": 1.0, "gap": "0.9840016985558", "E_blv": "8.175308841016961", "n_starts": 117, "accepted": true}
{"seed": [3.251170755478603, -1.6085521001621728], "q3": ["3.2511707554786441445", "-1.6085521001621046405"], "abs_q3": 3.62733388871434, "log10_res": -30.388011878673026, "E3": "12.32884690528053", "theta": 1.0, "gap": "1.0383845160659", "E_blv": "8.175308841016961", "n_starts": 135, "accepted": true}
{"seed": [4.771134245595082, 1.1088469718569116], "q3": ["4.7711342455950201278", "1.1088469718568196736"], "abs_q3": 4.898291906010257, "log10_res": -29.079740770466163, "E3": "13.27732338682785", "theta": -1.0, "gap": "1.2755036364527", "E_blv": "8.175308841016961", "n_starts": 144, "accepted": true}
{"seed": [-1.0212775142883856, -6.089372562468258], "q3": ["-1.021277514288123053", "-6.0893725624682598363"], "abs_q3": 6.174420293900617, "log10_res": -30.619944773121098, "E3": "14.15179085979048", "theta": 1.0, "gap": "1.4941205046934", "E_blv": "8.175308841016961", "n_starts": 107, "accepted": true}
{"seed": [1.021277514288141, 6.089372562468015], "q3": ["1.021277514288123053", "6.0893725624682598363"], "abs_q3": 6.174420293900617, "log10_res": -30.79122688009308, "E3": "14.15179085979048", "theta": -1.0, "gap": "1.4941205046934", "E_blv": "8.175308841016961", "n_starts": 241, "accepted": true}
{"seed": [3.0485219414188647, -5.282954727992091], "q3": ["3.0485219414180395575", "-5.2829547279923708434"], "abs_q3": 6.099434128287981, "log10_res": -29.996031518740406, "E3": "14.19843491728003", "theta": -1.0, "gap": "1.5057815190658", "E_blv": "8.175308841016961", "n_starts": 310, "accepted": true}
{"seed": [5.217159497311958, 4.769624270814457], "q3": ["5.2171594973107246399", "4.769624270814069157"], "abs_q3": 7.06880958189695, "log10_res": -29.341431096580823, "E3": "14.69957751333607", "theta": 2.2565455757264942e-27, "gap": "1.6310671680798", "E_blv": "8.175308841016961", "n_starts": 351, "accepted": true}
{"seed": [6.420840723428353, -2.718147005480936], "q3": ["6.4208407234281245255", "-2.7181470054814825959"], "abs_q3": 6.972482967999345, "log10_res": -29.39517555664571, "E3": "14.75699725710918", "theta": 9.24544281676357e-27, "gap": "1.6454221040231", "E_blv": "8.175308841016961", "n_starts": 330, "accepted": true}
{"seed": [8.8036018662577, 1.2918037381190928], "q3": ["8.8036018662443393573", "1.2918037381151370643"], "abs_q3": 8.897874056039962, "log10_res": -28.699664902452604, "E3": "15.67651155024866", "theta": 1.0, "gap": "1.8753006773079", "E_blv": "8.175308841016961", "n_starts": 491, "accepted": true}
{"seed": [1.2718634271954814, -9.813180541933967], "q3": ["1.2718634271961415732", "-9.8131805419326138061"], "abs_q3": 9.895258911519393, "log10_res": -31.05449733531172, "E3": "16.08730642196538", "theta": -5.665541225108001e-28, "gap": "1.9779993952371", "E_blv": "8.175308841016961", "n_starts": 526, "accepted": true}
{"seed": [-1.271863427195896, 9.81318054193802], "q3": ["-1.2718634271961415732", "9.8131805419326138061"], "abs_q3": 9.895258911519393, "log10_res": -30.610829658826585, "E3": "16.08730642196538", "theta": -9.60746920688123e-28, "gap": "1.9779993952371", "E_blv": "8.175308841016961", "n_starts": 92, "accepted": true}
{"seed": [4.480459004347745, 9.422382217183822], "q3": ["4.4804590043174670063", "9.4223822171658688855"], "abs_q3": 10.43339827360832, "log10_res": -29.949356938145584, "E3": "16.27996945947447", "theta": 1.0, "gap": "2.0261651546144", "E_blv": "8.175308841016961", "n_starts": 630, "accepted": true}
{"seed": [6.651825682135181, -7.957046715549914], "q3": ["6.6518256821167781505", "-7.9570467155506869842"], "abs_q3": 10.371180132401728, "log10_res": -29.299319255156274, "E3": "16.30444331087556", "theta": 1.0, "gap": "2.0322836174646", "E_blv": "8.175308841016961", "n_starts": 606, "accepted": true}
{"seed": [10.000891649016586, 6.6305427060095035], "q3": ["10.000891647409012397", "6.6305427054650898288"], "abs_q3": 11.99924707272134, "log10_res": -29.033475109857633, "E3": "16.85273061162473", "theta": -1.0, "gap": "2.1693554426519", "E_blv": "8.175308841016961", "n_starts": 790, "accepted": true}
{"seed": [11.218181587392738, -4.121159497413925], "q3": ["11.218181587558315191", "-4.121159497545974724"], "abs_q3": 11.95121557564944, "log10_res": -28.14270793932903, "E3": "16.86987219980681", "theta": -1.0, "gap": "2.1736408396975", "E_blv": "8.175308841016961", "n_starts": 747, "accepted": true}
{"seed": [14.682739904455039, 1.4927176329447687], "q3": ["14.68273979258029344", "1.4927176294577218892"], "abs_q3": 14.758423145374126, "log10_res": -28.04379406058378, "E3": "17.6976989249336", "theta": 9.014149346198919e-24, "gap": "2.3805975209792", "E_blv": "8.175308841016961", "n_starts": 788, "accepted": true}
{"seed": [-2.303385755462638, -15.181548198476793], "q3": ["-2.3033857554868279772", "-15.181548198472169118"], "abs_q3": 15.355291975117673, "log10_res": -30.587347107218967, "E3": "17.84337189423832", "theta": 1.0, "gap": "2.4170157633053", "E_blv": "8.175308841016961", "n_starts": 70, "accepted": true}
{"seed": [2.3033857570869514, 15.181548200415387], "q3": ["2.3033857554868279772", "15.181548198472169118"], "abs_q3": 15.355291975117673, "log10_res": -30.204209223255493, "E3": "17.84337189423832", "theta": -1.0, "gap": "2.4170157633053", "E_blv": "8.175308841016961", "n_starts": 641, "accepted": true}
{"seed": [5.156460586045517, -14.440854244071138], "q3": ["5.1564605860877983121", "-14.440854244087551994"], "abs_q3": 15.333863083869582, "log10_res": -30.085391161930275, "E3": "17.849186610432", "theta": -1.0, "gap": "2.4184694423538", "E_blv": "8.175308841016961", "n_starts": 548, "accepted": true}
{"seed": [9.81530584157382, 13.317487442263301], "q3": ["9.8153035994925114113", "13.317485996945551212"], "abs_q3": 16.543748608735914, "log10_res": -29.65002178949017, "E3": "18.13989529348368", "theta": -1.3175910832727796e-25, "gap": "2.4911466131167", "E_blv": "8.175308841016961", "n_starts": 629, "accepted": true}
{"seed": [12.06349156582946, -11.260065477619246], "q3": ["12.0634915662679304", "-11.260065477951160718"], "abs_q3": 16.502027249315915, "log10_res": -28.8843427173442, "E3": "18.15061203546807", "theta": 1.3525778909688946e-25, "gap": "2.4938257986128", "E_blv": "8.175308841016961", "n_starts": 416, "accepted": true}
{"seed": [18.034809854559633, -5.832642314880265], "q3": ["18.034809638134167822", "-5.8326422799924415969"], "abs_q3": 18.95452649501149, "log10_res": -27.302138335242603, "E3": "18.70233680837533", "theta": 1.0, "gap": "2.6317569918396", "E_blv": "8.175308841016961", "n_starts": 161, "accepted": true}
{"seed": [1.660988342234847, -22.123231978126725], "q3": ["1.6609883416471308848", "-22.123231978235079138"], "abs_q3": 22.18549696161641, "log10_res": -30.16030420429547, "E3": "19.32227579275257", "theta": 4.413103285457093e-25, "gap": "2.7867417379339", "E_blv": "8.175308841016961", "n_starts": 10, "accepted": true}
{"seed": [11.02019800575691, -20.000200878755283], "q3": ["11.020198001870062814", "-20.000200878326597803"], "abs_q3": 22.835341012865058, "log10_res": -28.788163468090737, "E3": "19.44264437925954", "theta": 1.0, "gap": "2.8168338845606", "E_blv": "8.175308841016961", "n_starts": 5, "accepted": true}
{"seed": [19.668256734591598, -15.197728521009568], "q3": ["19.668256543350372189", "-15.197728449207502131"], "abs_q3": 24.85580949136229, "log10_res": -27.49104851152681, "E3": "19.78369673676461", "theta": -1.0, "gap": "2.9020969739369", "E_blv": "8.175308841016961", "n_starts": 1, "accepted": true}
# accepted distinct levels: 34; candidates rejected at 30 digits: 0
# total wall time 65 s


==> anc/10_three_gluon_levels/scan_nu_2.0_output.txt <==
# nu = 2.0: 10207 starting points (step 0.2, 0.02 <= |q3| <= 16, Re q3 >= -0.10); 10179 end points with residual < 1e-13, 10179 of them with integer theta; 39 distinct candidates (|q3| > 1e-3), 52 s
{"seed": [-1.2272603350648936, -1.6311255318190914], "q3": ["-1.2272603350647667744", "-1.631125531819144804"], "abs_q3": 2.041259030739502, "log10_res": -30.37685410428595, "E3": "8.495612964538706", "theta": -1.0, "gap": "-0.45971111941634", "E_blv": "10.33445744220408", "n_starts": 24, "accepted": true}
{"seed": [1.2272603350647668, 1.631125531819146], "q3": ["1.2272603350647667744", "1.631125531819144804"], "abs_q3": 2.041259030739502, "log10_res": -29.65323489548443, "E3": "8.495612964538706", "theta": 1.0, "gap": "-0.45971111941634", "E_blv": "10.33445744220408", "n_starts": 10, "accepted": true}
{"seed": [-0.25155405502102607, -2.603372673303219], "q3": ["-0.25155405502133901515", "-2.6033726733029539226"], "abs_q3": 2.6154977955827543, "log10_res": -30.14923413425115, "E3": "10.03678296477028", "theta": 1.0, "gap": "-0.07441861935845", "E_blv": "10.33445744220408", "n_starts": 81, "accepted": true}
{"seed": [0.2515540550213496, 2.6033726733029545], "q3": ["0.25155405502133901515", "2.6033726733029539226"], "abs_q3": 2.6154977955827543, "log10_res": -29.7560732410236, "E3": "10.03678296477028", "theta": -1.0, "gap": "-0.07441861935845", "E_blv": "10.33445744220408", "n_starts": 30, "accepted": true}
{"seed": [1.7339593631659962, -0.8086071634451829], "q3": ["1.7339593631662138532", "-0.80860716344526645017"], "abs_q3": 1.913233027596686, "log10_res": -30.702253739451894, "E3": "11.32434436113525", "theta": -1.0, "gap": "0.24747172973279", "E_blv": "10.33445744220408", "n_starts": 96, "accepted": true}
{"seed": [-1.7339593631671515, 0.8086071634456332], "q3": ["-1.7339593631662138532", "0.80860716344526645017"], "abs_q3": 1.913233027596686, "log10_res": -29.5734316862525, "E3": "11.32434436113525", "theta": 1.0, "gap": "0.24747172973279", "E_blv": "10.33445744220408", "n_starts": 13, "accepted": true}
{"seed": [2.886822885349311, 1.61099475947517], "q3": ["2.8868228853493100546", "1.6109947594751718687"], "abs_q3": 3.305911445642938, "log10_res": -30.171016210908018, "E3": "11.42759534375539", "theta": -1.1672822213888768e-29, "gap": "0.27328447538783", "E_blv": "10.33445744220408", "n_starts": 37, "accepted": true}
{"seed": [1.2910320393717822, -4.044751010062311], "q3": ["1.2910320393712720373", "-4.0447510100617234286"], "abs_q3": 4.245794914980995, "log10_res": -30.666033353325524, "E3": "12.63540389148226", "theta": -1.9267824127529057e-28, "gap": "0.57523661231954", "E_blv": "10.33445744220408", "n_starts": 199, "accepted": true}
{"seed": [-1.2910320393711465, 4.044751010061626], "q3": ["-1.2910320393712720373", "4.0447510100617234286"], "abs_q3": 4.245794914980995, "log10_res": -29.886185274317075, "E3": "12.63540389148226", "theta": -2.2813901316535306e-29, "gap": "0.57523661231954", "E_blv": "10.33445744220408", "n_starts": 14, "accepted": true}
{"seed": [-2.4353937908536527, -4.282577585643646], "q3": ["-2.4353937908537346831", "-4.2825775856435926546"], "abs_q3": 4.9266229502150685, "log10_res": -29.818071222845617, "E3": "13.02237368218059", "theta": -1.0, "gap": "0.67197905999413", "E_blv": "10.33445744220408", "n_starts": 4, "accepted": true}
{"seed": [2.4353937908537375, 4.282577585643594], "q3": ["2.4353937908537346831", "4.2825775856435926546"], "abs_q3": 4.9266229502150685, "log10_res": -30.341240210159388, "E3": "13.02237368218059", "theta": 1.0, "gap": "0.67197905999413", "E_blv": "10.33445744220408", "n_starts": 128, "accepted": true}
{"seed": [4.095011194591221, -1.7070348947290335], "q3": ["4.0950111945926816642", "-1.7070348947296760369"], "abs_q3": 4.436562274516626, "log10_res": -30.171725250042968, "E3": "13.31935503018314", "theta": 1.0, "gap": "0.74622439699476", "E_blv": "10.33445744220408", "n_starts": 168, "accepted": true}
{"seed": [5.70585884016737, 1.726313286599335], "q3": ["5.7058588401685427134", "1.7263132865993817311"], "abs_q3": 5.961290352551121, "log10_res": -29.557536729489648, "E3": "14.07162377257365", "theta": -1.0, "gap": "0.93429158259239", "E_blv": "10.33445744220408", "n_starts": 129, "accepted": true}
{"seed": [-0.9112492076806467, -7.336976828719593], "q3": ["-0.91124920768110672985", "-7.3369768287196280383"], "abs_q3": 7.393348639396642, "log10_res": -30.278476393051996, "E3": "14.81921312764201", "theta": 1.0, "gap": "1.1211889213595", "E_blv": "10.33445744220408", "n_starts": 161, "accepted": true}
{"seed": [0.9112492076811392, 7.336976828719584], "q3": ["0.91124920768110672985", "7.3369768287196280383"], "abs_q3": 7.393348639396642, "log10_res": -30.79012295910476, "E3": "14.81921312764201", "theta": -1.0, "gap": "1.1211889213595", "E_blv": "10.33445744220408", "n_starts": 238, "accepted": true}
{"seed": [3.8522123795590493, -6.090791976747695], "q3": ["3.8522123795564755376", "-6.090791976745744236"], "abs_q3": 7.206752883317042, "log10_res": -30.34790141046308, "E3": "14.87839720446719", "theta": -1.0, "gap": "1.1359849405658", "E_blv": "10.33445744220408", "n_starts": 365, "accepted": true}
{"seed": [-3.8522123795541967, 6.090791976744191], "q3": ["-3.8522123795564755376", "6.090791976745744236"], "abs_q3": 7.206752883317042, "log10_res": -30.106275273850883, "E3": "14.87839720446719", "theta": 1.0, "gap": "1.1359849405658", "E_blv": "10.33445744220408", "n_starts": 2, "accepted": true}
{"seed": [5.886154262527146, 5.927162625654784], "q3": ["5.8861542625273694206", "5.9271626256551669457"], "abs_q3": 8.353326809914273, "log10_res": -29.538303203788928, "E3": "15.33354292515913", "theta": 4.217775107248314e-28, "gap": "1.2497713707388", "E_blv": "10.33445744220408", "n_starts": 358, "accepted": true}
{"seed": [7.60295743532345, -2.8152512895983133], "q3": ["7.6029574352495844664", "-2.8152512895772303401"], "abs_q3": 8.107441124404371, "log10_res": -29.79546278408505, "E3": "15.42138790362857", "theta": 8.553084463749173e-27, "gap": "1.2717326153561", "E_blv": "10.33445744220408", "n_starts": 324, "accepted": true}
{"seed": [10.030100450991771, 1.9183796543012752], "q3": ["10.030100450960211301", "1.9183796543012296078"], "abs_q3": 10.211909495994819, "log10_res": -28.549782659718606, "E3": "16.24161305845929", "theta": 1.0, "gap": "1.4767889040638", "E_blv": "10.33445744220408", "n_starts": 396, "accepted": true}
{"seed": [1.8176754323100515, -11.142136134220197], "q3": ["1.8176754323093356659", "-11.142136134219439711"], "abs_q3": 11.289426097490495, "log10_res": -30.92457966642612, "E3": "16.59905578450754", "theta": 9.530141198808659e-28, "gap": "1.5661495855759", "E_blv": "10.33445744220408", "n_starts": 597, "accepted": true}
{"seed": [-1.8176754323090114, 11.14213613421873], "q3": ["-1.8176754323093356659", "11.142136134219439711"], "abs_q3": 11.289426097490495, "log10_res": -30.75920259448008, "E3": "16.59905578450754", "theta": -5.7746587459433145e-28, "gap": "1.5661495855759", "E_blv": "10.33445744220408", "n_starts": 48, "accepted": true}
{"seed": [4.728581379565702, 10.914081913110955], "q3": ["4.7285813795653615137", "10.914081913109458817"], "abs_q3": 11.894396406259348, "log10_res": -29.840649533400605, "E3": "16.77802329468297", "theta": 1.0, "gap": "1.6108914631197", "E_blv": "10.33445744220408", "n_starts": 613, "accepted": true}
{"seed": [7.817988621020988, -8.748378864788648], "q3": ["7.8179886210598858564", "-8.7483788648125039817"], "abs_q3": 11.732650120127165, "log10_res": -29.356387637924286, "E3": "16.81361083729189", "theta": 1.0, "gap": "1.619788348772", "E_blv": "10.33445744220408", "n_starts": 654, "accepted": true}
{"seed": [10.991451865617838, 7.8541453627517015], "q3": ["10.991451865284060911", "7.8541453626276384924"], "abs_q3": 13.509241780504993, "log10_res": -28.84430547003175, "E3": "17.31798264768862", "theta": -1.0, "gap": "1.7458813013711", "E_blv": "10.33445744220408", "n_starts": 766, "accepted": true}
{"seed": [12.709431331296194, -4.191732239074183], "q3": ["12.709431332376345089", "-4.1917322393731553355"], "abs_q3": 13.382834675769923, "log10_res": -28.988841877573794, "E3": "17.34538961137313", "theta": -1.0, "gap": "1.7527330422923", "E_blv": "10.33445744220408", "n_starts": 639, "accepted": true}
{"seed": [16.19819391613056, 2.1510888840041233], "q3": ["16.198193893768486678", "2.1510888831802111449"], "abs_q3": 16.340399897293217, "log10_res": -27.984413889172107, "E3": "18.11303612871069", "theta": 1.7206126640183604e-25, "gap": "1.9446446716267", "E_blv": "10.33445744220408", "n_starts": 786, "accepted": true}
{"seed": [-2.095581824567554, -16.872410868194006], "q3": ["-2.0955818245694507792", "-16.872410868209845261"], "abs_q3": 17.00205022016908, "log10_res": -30.439013041890522, "E3": "18.2385367406594", "theta": 1.0, "gap": "1.9760198246138", "E_blv": "10.33445744220408", "n_starts": 147, "accepted": true}
{"seed": [2.0955818248893276, 16.87241086859957], "q3": ["2.0955818245694507792", "16.872410868209845261"], "abs_q3": 17.00205022016908, "log10_res": -30.20874022085687, "E3": "18.2385367406594", "theta": -1.0, "gap": "1.9760198246138", "E_blv": "10.33445744220408", "n_starts": 618, "accepted": true}
{"seed": [6.116701669568857, -15.80294080881456], "q3": ["6.1167016695429153071", "-15.802940808782551324"], "abs_q3": 16.94541169520747, "log10_res": -30.23374444346454, "E3": "18.24721728743471", "theta": -1.0, "gap": "1.9781899613077", "E_blv": "10.33445744220408", "n_starts": 602, "accepted": true}
{"seed": [10.415675308387277, 14.974650360521723], "q3": ["10.415675306073014244", "14.974650359356007863"], "abs_q3": 18.240790702886216, "log10_res": -29.075989693379594, "E3": "18.51969890076053", "theta": -1.1442706730418103e-25, "gap": "2.0463103646391", "E_blv": "10.33445744220408", "n_starts": 676, "accepted": true}
{"seed": [13.572534815636805, -12.02007608858146], "q3": ["13.572534814903115984", "-12.020076088194661546"], "abs_q3": 18.129973261639034, "log10_res": -29.022589278863173, "E3": "18.53641620349245", "theta": 6.257804654663454e-26, "gap": "2.0504896903221", "E_blv": "10.33445744220408", "n_starts": 489, "accepted": true}
{"seed": [18.11816919598161, 10.091101686266995], "q3": ["18.11816680977826552", "10.091100995350083378"], "abs_q3": 20.73881114831094, "log10_res": -28.657093852235036, "E3": "19.04892765613978", "theta": 1.0, "gap": "2.1786175534839", "E_blv": "10.33445744220408", "n_starts": 372, "accepted": true}
{"seed": [19.820759600582214, -5.861612154602985], "q3": ["19.820759500452130937", "-5.8616121325212302199"], "abs_q3": 20.669325193795842, "log10_res": -27.474247574647467, "E3": "19.05857597929498", "theta": 1.0, "gap": "2.1810296342727", "E_blv": "10.33445744220408", "n_starts": 214, "accepted": true}
{"seed": [2.3187829509580236, -23.928885786634734], "q3": ["2.3187829511195617405", "-23.928885786931702007"], "abs_q3": 24.040971889223297, "log10_res": -30.158627733634678, "E3": "19.63913830836199", "theta": -1.5331414247510583e-26, "gap": "2.3261702165395", "E_blv": "10.33445744220408", "n_starts": 5, "accepted": true}
{"seed": [-2.318783501563582, 23.928886951249247], "q3": ["-2.3187829511195617405", "23.928885786931702007"], "abs_q3": 24.040971889223297, "log10_res": -30.451037981279335, "E3": "19.63913830836199", "theta": 1.316014341909938e-26, "gap": "2.3261702165395", "E_blv": "10.33445744220408", "n_starts": 1, "accepted": true}
{"seed": [8.121766636291348, 23.37698771496477], "q3": ["8.1217644752387259947", "23.376985966556363114"], "abs_q3": 24.747657082475968, "log10_res": -30.33997382602315, "E3": "19.74930870226139", "theta": 1.0, "gap": "2.3537128150143", "E_blv": "10.33445744220408", "n_starts": 83, "accepted": true}
{"seed": [12.371627126168475, -21.363572066415543], "q3": ["12.371627126709999669", "-21.363572066699072074"], "abs_q3": 24.687230893953895, "log10_res": -29.096005642911457, "E3": "19.75595763823365", "theta": 1.0, "gap": "2.3553750490074", "E_blv": "10.33445744220408", "n_starts": 2, "accepted": true}
{"seed": [21.503793982250787, -15.91450945985004], "q3": ["21.503793962756674957", "-15.914509446206067993"], "abs_q3": 26.7522852426867, "log10_res": -27.97956161306075, "E3": "20.08296007150357", "theta": -1.0, "gap": "2.4371256573249", "E_blv": "10.33445744220408", "n_starts": 7, "accepted": true}
# accepted distinct levels: 39; candidates rejected at 30 digits: 0
# total wall time 66 s


==> anc/10_three_gluon_levels/scan_nu_2.5_output.txt <==
# nu = 2.5: 10207 starting points (step 0.2, 0.02 <= |q3| <= 16, Re q3 >= -0.10); 10189 end points with residual < 1e-13, 10178 of them with integer theta; 36 distinct candidates (|q3| > 1e-3), 48 s
{"seed": [-1.6609562631959565, -2.6461331760635107], "q3": ["-1.660956263195018795", "-2.6461331760634555619"], "abs_q3": 3.124227343473972, "log10_res": -30.534367149215218, "E3": "10.25491886099466", "theta": -1.0, "gap": "-0.45041729203596", "E_blv": "12.05658802913849", "n_starts": 59, "accepted": true}
{"seed": [1.6609562631950145, 2.64613317606346], "q3": ["1.660956263195018795", "2.6461331760634555619"], "abs_q3": 3.124227343473972, "log10_res": -30.091693411327864, "E3": "10.25491886099466", "theta": 1.0, "gap": "-0.45041729203596", "E_blv": "12.05658802913849", "n_starts": 21, "accepted": true}
{"seed": [-0.19564714659917629, -3.650535076487782], "q3": ["-0.19564714660170773158", "-3.6505350764862923978"], "abs_q3": 3.655774083642228, "log10_res": -30.974032551692407, "E3": "11.26164568093918", "theta": 1.0, "gap": "-0.19873558704983", "E_blv": "12.05658802913849", "n_starts": 138, "accepted": true}
{"seed": [0.19564714660169608, 3.6505350764862903], "q3": ["0.19564714660170773158", "3.6505350764862923978"], "abs_q3": 3.655774083642228, "log10_res": -30.04152882608441, "E3": "11.26164568093918", "theta": -1.0, "gap": "-0.19873558704983", "E_blv": "12.05658802913849", "n_starts": 44, "accepted": true}
{"seed": [3.7017527546644677, 2.4996175251425603], "q3": ["3.7017527546644653284", "2.4996175251425653557"], "abs_q3": 4.4666610828073585, "log10_res": -30.28083448757641, "E3": "12.56571232472159", "theta": 3.2099919107282125e-29, "gap": "0.12728107389578", "E_blv": "12.05658802913849", "n_starts": 48, "accepted": true}
{"seed": [2.271567125650158, -0.8739311503481811], "q3": ["2.2715671256476454729", "-0.87393115034723073175"], "abs_q3": 2.4338802069679475, "log10_res": -30.846532208964277, "E3": "12.74803290421382", "theta": -1.0, "gap": "0.17286121876883", "E_blv": "12.05658802913849", "n_starts": 172, "accepted": true}
{"seed": [-2.2715671256470333, 0.8739311503470311], "q3": ["-2.2715671256476454729", "0.87393115034723073175"], "abs_q3": 2.4338802069679475, "log10_res": -29.852853543673547, "E3": "12.74803290421382", "theta": 1.0, "gap": "0.17286121876883", "E_blv": "12.05658802913849", "n_starts": 11, "accepted": true}
{"seed": [1.8068727701100185, -5.105185932728489], "q3": ["1.8068727701074530725", "-5.1051859327267158376"], "abs_q3": 5.415506681287221, "log10_res": -30.92563351909442, "E3": "13.53794939421829", "theta": -1.4131948141188403e-27, "gap": "0.37034034126995", "E_blv": "12.05658802913849", "n_starts": 306, "accepted": true}
{"seed": [-1.8068727701073468, 5.1051859327266325], "q3": ["-1.8068727701074530725", "5.1051859327267158376"], "abs_q3": 5.415506681287221, "log10_res": -29.87352029827626, "E3": "13.53794939421829", "theta": 7.196169260547237e-29, "gap": "0.37034034126995", "E_blv": "12.05658802913849", "n_starts": 12, "accepted": true}
{"seed": [-2.886209220362025, -5.766579659392846], "q3": ["-2.8862092203638658744", "-5.7665796593934296552"], "abs_q3": 6.448538177900743, "log10_res": -30.22730321687495, "E3": "14.02843462710065", "theta": -1.0, "gap": "0.49296164949054", "E_blv": "12.05658802913849", "n_starts": 7, "accepted": true}
{"seed": [2.886209220363888, 5.766579659393416], "q3": ["2.8862092203638658744", "5.7665796593934296552"], "abs_q3": 6.448538177900743, "log10_res": -30.58574966972763, "E3": "14.02843462710065", "theta": 1.0, "gap": "0.49296164949054", "E_blv": "12.05658802913849", "n_starts": 186, "accepted": true}
{"seed": [5.1196320813765, -1.8246968430483277], "q3": ["5.1196320813796075472", "-1.8246968430492289802"], "abs_q3": 5.435085207954436, "log10_res": -30.129507359095527, "E3": "14.32998673333933", "theta": 1.0, "gap": "0.56834967605021", "E_blv": "12.05658802913849", "n_starts": 264, "accepted": true}
{"seed": [6.888280954541275, 2.543926589355862], "q3": ["6.8882809545415206649", "2.5439265893558460409"], "abs_q3": 7.34302233421165, "log10_res": -29.961059015329962, "E3": "14.90948367287924", "theta": -1.0, "gap": "0.71322391093519", "E_blv": "12.05658802913849", "n_starts": 155, "accepted": true}
{"seed": [-0.811083367137782, -8.987152737200923], "q3": ["-0.81108336713821687811", "-8.9871527372017618755"], "abs_q3": 9.023678327059391, "log10_res": -29.914504932078394, "E3": "15.55948120089944", "theta": 1.0, "gap": "0.87572329294024", "E_blv": "12.05658802913849", "n_starts": 260, "accepted": true}
{"seed": [0.8110833671383005, 8.987152737201688], "q3": ["0.81108336713821687811", "8.9871527372017618755"], "abs_q3": 9.023678327059391, "log10_res": -30.047982987593095, "E3": "15.55948120089944", "theta": -1.0, "gap": "0.87572329294024", "E_blv": "12.05658802913849", "n_starts": 294, "accepted": true}
{"seed": [4.827165922026645, -7.149379246130302], "q3": ["4.8271659220302018399", "-7.1493792461333602265"], "abs_q3": 8.626421879542647, "log10_res": -30.5730671219854, "E3": "15.60257253021251", "theta": -1.0, "gap": "0.8864961252685", "E_blv": "12.05658802913849", "n_starts": 513, "accepted": true}
{"seed": [-4.8271659220192, 7.1493792461263235], "q3": ["-4.8271659220302018399", "7.1493792461333602265"], "abs_q3": 8.626421879542647, "log10_res": -30.15097712326636, "E3": "15.60257253021251", "theta": 1.0, "gap": "0.8864961252685", "E_blv": "12.05658802913849", "n_starts": 2, "accepted": true}
{"seed": [6.770704873595984, 7.448609617510965], "q3": ["6.7707048735953225743", "7.4486096175109326606"], "abs_q3": 10.065993727367598, "log10_res": -29.539157544578238, "E3": "16.04399669828295", "theta": -1.4837459972827272e-28, "gap": "0.99685216728611", "E_blv": "12.05658802913849", "n_starts": 462, "accepted": true}
{"seed": [9.06317735810439, -2.9535470017645307], "q3": ["9.0631773580853413504", "-2.9535470017598133553"], "abs_q3": 9.532293727939523, "log10_res": -30.45116260884994, "E3": "16.14556202473375", "theta": -5.475181400518012e-28, "gap": "1.0222434988988", "E_blv": "12.05658802913849", "n_starts": 447, "accepted": true}
{"seed": [11.588706638901522, 2.7094694795129994], "q3": ["11.588706638978629681", "2.7094694795166353818"], "abs_q3": 11.901232979180751, "log10_res": -28.92895073413845, "E3": "16.87203414813092", "theta": 1.0, "gap": "1.2038615297481", "E_blv": "12.05658802913849", "n_starts": 424, "accepted": true}
{"seed": [2.450882650310884, -12.881599498072456], "q3": ["2.4508826503230599874", "-12.881599498090277297"], "abs_q3": 13.11268208242899, "log10_res": -29.99724366043491, "E3": "17.17573948840646", "theta": -6.253692918414161e-28, "gap": "1.279787864817", "E_blv": "12.05658802913849", "n_starts": 792, "accepted": true}
{"seed": [-2.450882650320767, 12.88159949808915], "q3": ["-2.4508826503230599874", "12.881599498090277297"], "abs_q3": 13.11268208242899, "log10_res": -30.34901195841784, "E3": "17.17573948840646", "theta": 4.532791540988439e-28, "gap": "1.279787864817", "E_blv": "12.05658802913849", "n_starts": 39, "accepted": true}
{"seed": [5.103013712745677, 12.853854211346759], "q3": ["5.1030137127450079837", "12.853854211347368096"], "abs_q3": 13.829762002255718, "log10_res": -29.945507216104442, "E3": "17.34949231001678", "theta": 1.0, "gap": "1.3232260702196", "E_blv": "12.05658802913849", "n_starts": 751, "accepted": true}
{"seed": [9.243409018701222, -9.798258585720177], "q3": ["9.2434090187491500881", "-9.7982585857473376591"], "abs_q3": 13.470207184786155, "log10_res": -29.71968879830806, "E3": "17.38316146326662", "theta": 1.0, "gap": "1.331643358532", "E_blv": "12.05658802913849", "n_starts": 872, "accepted": true}
{"seed": [12.291788744332722, 9.412840715655573], "q3": ["12.291788744305821885", "9.4128407156483292596"], "abs_q3": 15.481913346638077, "log10_res": -29.334773319230795, "E3": "17.85302990648608", "theta": -1.0, "gap": "1.4491104693369", "E_blv": "12.05658802913849", "n_starts": 864, "accepted": true}
{"seed": [14.570327135777234, -4.3242574978403585], "q3": ["14.570327136653186313", "-4.3242574980498968298"], "abs_q3": 15.19847478461352, "log10_res": -29.64275462833649, "E3": "17.88587758315628", "theta": -1.0, "gap": "1.4573223885044", "E_blv": "12.05658802913849", "n_starts": 699, "accepted": true}
{"seed": [18.131415055210272, 2.946897164471342], "q3": ["18.131415049754293397", "2.9468971642962156659"], "abs_q3": 18.369333537267856, "log10_res": -28.676691453409475, "E3": "18.59336724141541", "theta": -3.7314069579361847e-26, "gap": "1.6341948030692", "E_blv": "12.05658802913849", "n_starts": 528, "accepted": true}
{"seed": [-1.912518196465774, -19.06134133678251], "q3": ["-1.9125181964750411154", "-19.061341336896614834"], "abs_q3": 19.157047251952264, "log10_res": -30.30151905028662, "E3": "18.69846298595384", "theta": 1.0, "gap": "1.6604687392038", "E_blv": "12.05658802913849", "n_starts": 95, "accepted": true}
{"seed": [1.91251819648681, 19.061341336889072], "q3": ["1.9125181964750411154", "19.061341336896614834"], "abs_q3": 19.157047251952264, "log10_res": -30.09033343241, "E3": "18.69846298595384", "theta": -1.0, "gap": "1.6604687392038", "E_blv": "12.05658802913849", "n_starts": 413, "accepted": true}
{"seed": [7.260743859196197, -17.58914631337597], "q3": ["7.2607438604321095742", "-17.589146314545928466"], "abs_q3": 19.028832583248693, "log10_res": -29.829417147797724, "E3": "18.70668808426045", "theta": -1.0, "gap": "1.6625250137805", "E_blv": "12.05658802913849", "n_starts": 300, "accepted": true}
{"seed": [11.252343192169395, 17.08889548324534], "q3": ["11.252343190318801195", "17.088895482022687808"], "abs_q3": 20.46083028785023, "log10_res": -29.845904833758393, "E3": "18.96492112564326", "theta": 5.663688424212346e-27, "gap": "1.7270832741262", "E_blv": "12.05658802913849", "n_starts": 411, "accepted": true}
{"seed": [15.43040977462496, -13.050279675701331], "q3": ["15.43040976435031839", "-13.050279670664570432"], "abs_q3": 20.20909065193975, "log10_res": -29.501115421546697, "E3": "18.98289711292213", "theta": -1.2373474763896202e-24, "gap": "1.7315772709459", "E_blv": "12.05658802913849", "n_starts": 161, "accepted": true}
{"seed": [19.82202133837553, 11.695028620765653], "q3": ["19.822020546567423632", "11.695028397086930987"], "abs_q3": 23.01491229088677, "log10_res": -28.58244895698324, "E3": "19.46382443989718", "theta": 1.0, "gap": "1.8518091026897", "E_blv": "12.05658802913849", "n_starts": 143, "accepted": true}
{"seed": [22.062696386714645, -5.969985693348824], "q3": ["22.062696407438613993", "-5.969985697592192285"], "abs_q3": 22.85614363789876, "log10_res": -28.133567529549428, "E3": "19.47535447001887", "theta": 1.0, "gap": "1.8546916102201", "E_blv": "12.05658802913849", "n_starts": 95, "accepted": true}
{"seed": [8.411593835641169, 25.87583205735206], "q3": ["8.411593831663005619", "25.875832048547015197"], "abs_q3": 27.208704397554175, "log10_res": -29.753521918317904, "E3": "20.11850936733369", "theta": 1.0, "gap": "2.0154803345488", "E_blv": "12.05658802913849", "n_starts": 16, "accepted": true}
{"seed": [23.776220395998898, -16.913607261949142], "q3": ["23.776219622796514254", "-16.913606925172043124"], "abs_q3": 29.17839472573297, "log10_res": -28.510062474947357, "E3": "20.43747451680623", "theta": -1.0, "gap": "2.0952216219169", "E_blv": "12.05658802913849", "n_starts": 1, "accepted": true}
# accepted distinct levels: 36; candidates rejected at 30 digits: 0
# total wall time 61 s


==> anc/10_three_gluon_levels/scan_nu_3.0_output.txt <==
# nu = 3.0: 10207 starting points (step 0.2, 0.02 <= |q3| <= 16, Re q3 >= -0.10); 10201 end points with residual < 1e-13, 10197 of them with integer theta; 36 distinct candidates (|q3| > 1e-3), 55 s
{"seed": [-2.149812402380011, -3.952286816541031], "q3": ["-2.149812402390456728", "-3.9522868165365242803"], "abs_q3": 4.4991404118609415, "log10_res": -29.874175980422724, "E3": "11.76906449233896", "theta": -1.0, "gap": "-0.42812662813863", "E_blv": "13.48157100489347", "n_starts": 113, "accepted": true}
{"seed": [2.149812402390473, 3.952286816536506], "q3": ["2.149812402390456728", "3.9522868165365242803"], "abs_q3": 4.4991404118609415, "log10_res": -30.137032844913353, "E3": "11.76906449233896", "theta": 1.0, "gap": "-0.42812662813863", "E_blv": "13.48157100489347", "n_starts": 41, "accepted": true}
{"seed": [-0.11915244558542336, -4.96594854020746], "q3": ["-0.11915244557341241062", "-4.9659485402135711377"], "abs_q3": 4.967377800141179, "log10_res": -30.12120685325714, "E3": "12.42216636401893", "theta": 1.0, "gap": "-0.26485116021864", "E_blv": "13.48157100489347", "n_starts": 229, "accepted": true}
{"seed": [0.11915244557345084, 4.965948540213546], "q3": ["0.11915244557341241062", "4.9659485402135711377"], "abs_q3": 4.967377800141179, "log10_res": -29.90691896268805, "E3": "12.42216636401893", "theta": -1.0, "gap": "-0.26485116021864", "E_blv": "13.48157100489347", "n_starts": 63, "accepted": true}
{"seed": [4.664859930582209, 3.654860343938243], "q3": ["4.6648599305819160218", "3.6548603439382500073"], "abs_q3": 5.926122029256666, "log10_res": -30.09499221584583, "E3": "13.64244264952149", "theta": 1.6740082380719653e-29, "gap": "0.040217911157005", "E_blv": "13.48157100489347", "n_starts": 75, "accepted": true}
{"seed": [2.8876534996572727, -0.9405536480295955], "q3": ["2.8876534996612079034", "-0.94055364803079715112"], "abs_q3": 3.036969525518763, "log10_res": -30.563918043699083, "E3": "14.00925631584234", "theta": -1.0, "gap": "0.13192132773722", "E_blv": "13.48157100489347", "n_starts": 293, "accepted": true}
{"seed": [-2.8876534996569347, 0.9405536480292549], "q3": ["-2.8876534996612079034", "0.94055364803079715112"], "abs_q3": 3.036969525518763, "log10_res": -29.832964943214066, "E3": "14.00925631584234", "theta": 1.0, "gap": "0.13192132773722", "E_blv": "13.48157100489347", "n_starts": 19, "accepted": true}
{"seed": [2.4168713776779, -6.426007982422631], "q3": ["2.4168713776032936971", "-6.4260079823784959684"], "abs_q3": 6.865482200506399, "log10_res": -30.225285935258068, "E3": "14.41696736744028", "theta": -9.289789328009638e-28, "gap": "0.2338490906367", "E_blv": "13.48157100489347", "n_starts": 458, "accepted": true}
{"seed": [-2.416871377603236, 6.4260079823784535], "q3": ["-2.4168713776032936971", "6.4260079823784959684"], "abs_q3": 6.865482200506399, "log10_res": -29.7468644134416, "E3": "14.41696736744028", "theta": -3.3662582051412054e-29, "gap": "0.2338490906367", "E_blv": "13.48157100489347", "n_starts": 10, "accepted": true}
{"seed": [-3.455394714947115, -7.749938400706647], "q3": ["-3.4553947149451847091", "-7.749938400707162939"], "abs_q3": 8.48535785048731, "log10_res": -29.725043755910193, "E3": "15.08709503184716", "theta": -1.0, "gap": "0.40138100673842", "E_blv": "13.48157100489347", "n_starts": 17, "accepted": true}
{"seed": [3.455394714945184, 7.749938400707167], "q3": ["3.4553947149451847091", "7.749938400707162939"], "abs_q3": 8.48535785048731, "log10_res": -30.113925009839495, "E3": "15.08709503184716", "theta": 1.0, "gap": "0.40138100673842", "E_blv": "13.48157100489347", "n_starts": 299, "accepted": true}
{"seed": [6.313270799611212, -1.9509205454530327], "q3": ["6.3132707996244383974", "-1.9509205454568865602"], "abs_q3": 6.607834680443844, "log10_res": -30.52855287526036, "E3": "15.30457862407052", "theta": 1.0, "gap": "0.45575190479426", "E_blv": "13.48157100489347", "n_starts": 410, "accepted": true}
{"seed": [8.306438133836837, 3.5950443900248907], "q3": ["8.3064381338337919785", "3.5950443900247836008"], "abs_q3": 9.051036329473929, "log10_res": -30.380240969890032, "E3": "15.74198003731939", "theta": -1.0, "gap": "0.56510225810648", "E_blv": "13.48157100489347", "n_starts": 199, "accepted": true}
{"seed": [5.9739821818844145, -8.464352394372037], "q3": ["5.9739821815920320867", "-8.4643523942098761552"], "abs_q3": 10.360199059832082, "log10_res": -30.500332897533788, "E3": "16.33145093853686", "theta": -1.0, "gap": "0.71246998341085", "E_blv": "13.48157100489347", "n_starts": 711, "accepted": true}
{"seed": [-5.97398218160392, 8.464352394216245], "q3": ["-5.9739821815920320867", "8.4643523942098761552"], "abs_q3": 10.360199059832082, "log10_res": -29.931798611858824, "E3": "16.33145093853686", "theta": 1.0, "gap": "0.71246998341085", "E_blv": "13.48157100489347", "n_starts": 3, "accepted": true}
{"seed": [-0.7121580727672108, -11.09126775242331], "q3": ["-0.71215807275243900484", "-11.091267752437770159"], "abs_q3": 11.114107677940341, "log10_res": -30.30188982366371, "E3": "16.34254558306904", "theta": 1.0, "gap": "0.71524364454389", "E_blv": "13.48157100489347", "n_starts": 390, "accepted": true}
{"seed": [0.7121580727525688, 11.091267752437746], "q3": ["0.71215807275243900484", "11.091267752437770159"], "abs_q3": 11.114107677940341, "log10_res": -30.143329499818353, "E3": "16.34254558306904", "theta": -1.0, "gap": "0.71524364454389", "E_blv": "13.48157100489347", "n_starts": 365, "accepted": true}
{"seed": [7.867054207493378, 9.396069528964288], "q3": ["7.8670542074934587783", "9.3960695289643048648"], "abs_q3": 12.254658889449841, "log10_res": -29.99245038399726, "E3": "16.79827120384893", "theta": 3.7318030990516974e-28, "gap": "0.82917504973887", "E_blv": "13.48157100489347", "n_starts": 597, "accepted": true}
{"seed": [10.788283575812683, -3.116038727706021], "q3": ["10.788283575796590746", "-3.1160387277014674374"], "abs_q3": 11.229281360102162, "log10_res": -29.796344860273862, "E3": "16.88571918136768", "theta": 6.298314557232134e-26, "gap": "0.85103704411855", "E_blv": "13.48157100489347", "n_starts": 641, "accepted": true}
{"seed": [13.468116216783846, 3.6995637548839957], "q3": ["13.468116216775970904", "3.6995637548833442771"], "abs_q3": 13.966994179315407, "log10_res": -29.54543372397065, "E3": "17.53035190885231", "theta": 1.0, "gap": "1.0121952259897", "E_blv": "13.48157100489347", "n_starts": 477, "accepted": true}
{"seed": [3.1800223167510375, -15.061051647012354], "q3": ["3.1800223175194175529", "-15.061051647747213444"], "abs_q3": 15.393109454428972, "log10_res": -30.964435356539262, "E3": "17.79127564112822", "theta": 3.589656718021306e-27, "gap": "1.0774261590587", "E_blv": "13.48157100489347", "n_starts": 852, "accepted": true}
{"seed": [-3.1800223175190796, 15.061051647746941], "q3": ["-3.1800223175194175529", "15.061051647747213444"], "abs_q3": 15.393109454428972, "log10_res": -30.796503427325128, "E3": "17.79127564112822", "theta": -2.250785395488951e-28, "gap": "1.0774261590587", "E_blv": "13.48157100489347", "n_starts": 25, "accepted": true}
{"seed": [5.596758245745633, 15.299907745106799], "q3": ["5.5967582457451088091", "15.299907745106864926"], "abs_q3": 16.291435782953474, "log10_res": -30.311817791076837, "E3": "17.97263951816287", "theta": 1.0, "gap": "1.1227671283173", "E_blv": "13.48157100489347", "n_starts": 789, "accepted": true}
{"seed": [10.926121841581015, -11.105450187366078], "q3": ["10.926121839556114168", "-11.105450186329466447"], "abs_q3": 15.579190039725116, "log10_res": -30.114864122811507, "E3": "17.9810312285214", "theta": 1.0, "gap": "1.124865055907", "E_blv": "13.48157100489347", "n_starts": 791, "accepted": true}
{"seed": [-10.926121839430108, 11.105450186266616], "q3": ["-10.926121839556114168", "11.105450186329466447"], "abs_q3": 15.579190039725116, "log10_res": -30.034950270071707, "E3": "17.9810312285214", "theta": -1.0, "gap": "1.124865055907", "E_blv": "13.48157100489347", "n_starts": 1, "accepted": true}
{"seed": [13.894882375415921, 11.354674162040993], "q3": ["13.894882375411464004", "11.354674162039966325"], "abs_q3": 17.944257620548644, "log10_res": -29.229453263899515, "E3": "18.43248089408093", "theta": -1.0, "gap": "1.2377274722969", "E_blv": "13.48157100489347", "n_starts": 745, "accepted": true}
{"seed": [16.789734612896282, -4.498841205913631], "q3": ["16.789734607518288554", "-4.4988412047371357724"], "abs_q3": 17.382024058674467, "log10_res": -29.14621529954757, "E3": "18.46087631858014", "theta": -1.0, "gap": "1.2448263284217", "E_blv": "13.48157100489347", "n_starts": 583, "accepted": true}
{"seed": [20.47186105195957, 3.9122546971936782], "q3": ["20.47186103813758504", "3.9122546967633979118"], "abs_q3": 20.842332671204606, "log10_res": -28.767704095447446, "E3": "19.11352604535595", "theta": 2.0148109540012115e-25, "gap": "1.4079887601156", "E_blv": "13.48157100489347", "n_starts": 256, "accepted": true}
{"seed": [-1.744089716295304, -21.78738652250693], "q3": ["-1.7440897175184963195", "-21.787386523728694314"], "abs_q3": 21.857082615873246, "log10_res": -30.64187884589336, "E3": "19.20527943230909", "theta": 1.0, "gap": "1.4309271068539", "E_blv": "13.48157100489347", "n_starts": 22, "accepted": true}
{"seed": [1.7440897175103964, 21.78738652373139], "q3": ["1.7440897175184963195", "21.787386523728694314"], "abs_q3": 21.857082615873246, "log10_res": -30.288472345333574, "E3": "19.20527943230909", "theta": -1.0, "gap": "1.4309271068539", "E_blv": "13.48157100489347", "n_starts": 166, "accepted": true}
{"seed": [8.595158323604455, -19.8144179944291], "q3": ["8.5951583215510718188", "-19.814417992742603872"], "abs_q3": 21.598331115242456, "log10_res": -29.932758269426966, "E3": "19.20634537236265", "theta": -1.0, "gap": "1.4311935918673", "E_blv": "13.48157100489347", "n_starts": 19, "accepted": true}
{"seed": [12.317158245417689, 19.707440127809818], "q3": ["12.31715824532289463", "19.707440127770811391"], "abs_q3": 23.239956618505058, "log10_res": -29.423386665037818, "E3": "19.4581729062946", "theta": -3.966247653064859e-27, "gap": "1.4941504753503", "E_blv": "13.48157100489347", "n_starts": 119, "accepted": true}
{"seed": [17.634727017506155, -14.343961931275627], "q3": ["17.634726368284617525", "-14.343961633495790614"], "abs_q3": 22.731757728505553, "log10_res": -30.00502356349437, "E3": "19.46729355920591", "theta": -1.2068518217840437e-24, "gap": "1.4964306385781", "E_blv": "13.48157100489347", "n_starts": 1, "accepted": true}
{"seed": [21.919447897355674, 13.652269550389327], "q3": ["21.919447772254681707", "13.652269516689376433"], "abs_q3": 25.823374171415452, "log10_res": -28.55035899067625, "E3": "19.92288963500718", "theta": 1.0, "gap": "1.6103296575284", "E_blv": "13.48157100489347", "n_starts": 32, "accepted": true}
{"seed": [24.752291373296398, -6.137217968652603], "q3": ["24.752288226965634344", "-6.1372173537727606594"], "abs_q3": 25.50178835529444, "log10_res": -28.74820015737329, "E3": "19.93205615173975", "theta": 1.0, "gap": "1.6126212867116", "E_blv": "13.48157100489347", "n_starts": 52, "accepted": true}
{"seed": [29.67268554765437, 4.194151088853574], "q3": ["29.67268468384418596", "4.1941510633725762633"], "abs_q3": 29.967634532762688, "log10_res": -28.709438992615972, "E3": "20.54923995308895", "theta": -1.0, "gap": "1.7669172370489", "E_blv": "13.48157100489347", "n_starts": 21, "accepted": true}
# accepted distinct levels: 36; candidates rejected at 30 digits: 0
# total wall time 68 s


==> anc/10_three_gluon_levels/shift_ratio.py <==
# Ratio of the non-planar quark contribution to the gap along the n = 1 eigenvalue, at the reference parameters
# (alpha_s = 0.2, N_c = n_f = 3, so n_f alpha_s^2/N_c = 0.04 and abar_s = 0.6/pi).
# The non-planar quark contribution is eqs. (Fexp), (Fnu) of the paper: delta omega(nu) = -(3/2) <w>_P(nu) n_f alpha_s^2/N_c, <w>_P = F(nu)/Z_nu,
# typed here from Eq. (Fnu) of the paper (appendix sm:closed), and checked against the printed numbers
# 0.362381 (nu -> 0, the coefficient of Eq. (main)) and 0.031 (nu = 3), both with a minus sign.
# The gap is that of the nearest level with zero quasimomentum, from the trajectories of follow_levels.py.
# Module of analyze_all.py; run alone as python3 -I shift_ratio.py levels_nu0_output.txt FOLLOW.jsonl [...]
import sys, json
import mpmath as mp

mp.mp.dps = 30


def chi1(nu):
    return 2*mp.digamma(1) - 2*mp.re(mp.digamma(1 + 1j*nu))


def wP(nu):
    nu = mp.mpf(nu)
    n2 = nu*nu
    Z = -mp.mpf(3)*mp.pi/2*chi1(nu)/(n2*(1 + n2))
    F1 = mp.pi*(26 + 115*n2 + 45*n2**2 + 4*n2**3 - 6*(26 + 106*n2 + 35*n2**2 + 3*n2**3)*mp.cosh(mp.pi*nu)/mp.sinh(mp.pi*nu)**2) \
        / (6*(4 + n2)*(9 + n2)*(1 + 4*n2)*n2*(1 + n2)**2)
    F2 = -(-36 + 22*n2 + 11*n2**2 + n2**3)*(mp.im(mp.psi(1, mp.mpf(1)/2 + 1j*nu/2)) - mp.im(mp.psi(1, 1 + 1j*nu/2))) \
        / (6*mp.pi*nu**3*(1 + n2)**2*(4 + n2)*(9 + n2))
    F3 = (78 + 84*n2 - 8*n2**2 - 52*n2**3 - 15*n2**4 - n2**5)/(3*mp.pi*n2**2*(1 + n2)**3*(4 + n2)*(9 + n2))
    F4 = mp.zeta(3)/(mp.pi*n2*(1 + n2))
    return (F1 + F2 + F3 + F4)/Z


if __name__ == '__main__':
    print('# check: -(3/2)<w>_P at nu = 1e-4: %s (against 0.362381, sign -); at nu = 3: %s (against 0.031, sign -)'
          % (mp.nstr(-1.5*wP('1e-4'), 8), mp.nstr(-1.5*wP(3), 6)))
    als, Nc, nf = mp.mpf('0.2'), 3, 3
    abar = als*Nc/mp.pi
    pref = nf*als**2/Nc
    trajs = []
    for p in sys.argv[2:]:
        for l in open(p):
            if l.strip():
                trajs.append(json.loads(l))
    nu0 = {}
    for l in open(sys.argv[1]):
        if l.startswith('{') and '"q0"' in l:
            d = json.loads(l)
            nu0[(d['q05'][0], d['q05'][1])] = d
    theta0 = [t for t in trajs if abs(round(t['points'][-1]['theta'])) == 0]
    grid = {}
    for t in theta0:
        for r in t['points']:
            grid.setdefault(round(r['nu'], 6), []).append((float(r['gap']), t['label']))
        z = nu0.get((t['label_q05'][0], t['label_q05'][1]))
        if z is not None:
            grid.setdefault(0.0, []).append((float(z['E0'])/4, t['label']))
    print('# nu, smallest gap to a theta = 0 level (units of abar_s), that level, non-planar quark contribution (units of n_f alpha_s^2/N_c),')
    print('# |shift|/(gap abar_s) at alpha_s = 0.2, N_c = n_f = 3')
    worst = (0, None)
    for nu in sorted(grid):
        g, lab = min(grid[nu])
        s = -mp.mpf(3)/2*wP(nu if nu > 0 else mp.mpf('1e-6'))
        ratio = abs(s*pref)/(g*abar)
        if ratio > worst[0]:
            worst = (ratio, nu, g, lab)
        if abs(nu*20 - round(nu*20)) < 1e-9 or nu == 0.0:
            print(json.dumps(dict(nu=nu, min_gap=g, level=lab, shift_units=float(s), ratio=float(ratio))))
    print('# largest ratio over the followed nu: %s at nu = %s (gap %s, level %s)' % (mp.nstr(worst[0], 4), worst[1], worst[2], worst[3]))


==> anc/11_nlo_eigenvalue/fig2_nlo_n1.py <==
# Figure of the paper with the NLO eigenvalue at n = 1 (file fig2_nlo_n1.pdf): the full NLO eigenvalue of the n = 1
# BLV eigenvalue at fixed coupling (upper panel) and the non-planar quark contribution alone (lower panel), in the ROOT
# idiom (framed axes, inward ticks on all four sides, minor ticks, serif labels, no grid; black for the reference, blue
# and red for the NLO curves).
# Layout: the upper panel runs from -0.32 to 0.02, so that its tick label -0.3 does not meet
# the tick label 0.0 of the nu axis at the lower-left corner.
# A layout check after drawing asserts that no two tick labels or axis labels of a panel overlap
# and that the gap at that corner of the upper panel is at least 2 pt,
# and it prints the gaps in points.
# No value is written inside either panel.
# Upper panel, alpha_s = 0.2, N_c = n_f = 3, MS-bar coupling at mu^2 = q^2, symmetric energy scale:
#   LO           abar*chi(1,nu)
#   planar NLO   (abar^2/4)*delta_planar(1,1/2+i nu), Kotikov-Lipatov Eq. (27) (printed numbering of hep-ph/0004008) without its beta0 term, with Phi(1,g)
#                from the integral of their Eq. (28) (reduced n = 1 series below; the printed series has a sign misprint)
#   b terms      real part of the beta0 term of Eq. (27): -(abar^2/4)(b/N_c)(1/2) chi^2 (the psi' part is imaginary)
#   non-planar quark contribution  -(3/2) <w>_P(nu) n_f alpha_s^2/N_c, Eq. (Fnu)
# Self-check: every piece against reference_table_alpha0.2.csv, a table of the same curves computed at 50 digits by
# a separately written program.  Run: python3 -I fig2_nlo_n1.py   (writes fig2_nlo_n1.pdf and fig2_nlo_n1.png)
import csv, os
import numpy as np
import mpmath as mp
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.ticker import AutoMinorLocator

mp.mp.dps = 40
HERE = os.path.dirname(os.path.abspath(__file__))
NC, NF, AS = 3, 3, mp.mpf('0.2')
ABAR = AS * NC / mp.pi
B = mp.mpf(11) / 3 * NC - mp.mpf(2) / 3 * NF
KAPPA = mp.mpf(67) / 9 - 2 * mp.zeta(2) - mp.mpf(10) / 9 * NF / NC


def chi(g):
    return 2 * mp.psi(0, 1) - mp.psi(0, g + mp.mpf(1) / 2) - mp.psi(0, 1 - g + mp.mpf(1) / 2)


def phi1(g):
    s = g + mp.mpf(1) / 2
    odd = mp.nsum(lambda m: 2 / ((2 * m + 1 + s) * (2 * m + 2) ** 2), [0, mp.inf])
    alt = mp.nsum(lambda k: (-1) ** k / ((k + 1) * (k + s) ** 2), [0, mp.inf])
    return -odd + alt


def delta_planar(g):
    return -(-KAPPA * chi(g) - 6 * mp.zeta(3) - mp.psi(2, g + mp.mpf(1) / 2) - mp.psi(2, mp.mpf(3) / 2 - g)
             + 2 * phi1(g) + 2 * phi1(1 - g))


def F(nu):
    nu = mp.mpf(nu); z3 = mp.zeta(3); pi = mp.pi
    c = mp.cosh(pi * nu) / mp.sinh(pi * nu) ** 2
    t1 = pi * (26 + 115 * nu**2 + 45 * nu**4 + 4 * nu**6 - 6 * (26 + 106 * nu**2 + 35 * nu**4 + 3 * nu**6) * c) \
        / (6 * (4 + nu**2) * (9 + nu**2) * (1 + 4 * nu**2) * nu**2 * (1 + nu**2) ** 2)
    im = mp.im(mp.psi(1, mp.mpf(1) / 2 + 1j * nu / 2)) - mp.im(mp.psi(1, 1 + 1j * nu / 2))
    t2 = -(-36 + 22 * nu**2 + 11 * nu**4 + nu**6) * im / (6 * pi * nu**3 * (1 + nu**2) ** 2 * (4 + nu**2) * (9 + nu**2))
    t3 = (78 + 84 * nu**2 - 8 * nu**4 - 52 * nu**6 - 15 * nu**8 - nu**10) / (3 * pi * nu**4 * (1 + nu**2) ** 3 * (4 + nu**2) * (9 + nu**2))
    return t1 + t2 + t3 + z3 / (pi * nu**2 * (1 + nu**2))


W0 = (91 * mp.pi**4 + 90 * mp.pi**2 - 1900 + 4260 * mp.zeta(3) + 5400 * mp.zeta(5)) / (6480 * mp.pi**2 * mp.zeta(3))


def shift_units(nu):  # -(3/2)<w>_P(nu), in units of n_f alpha_s^2/N_c
    nu = mp.mpf(nu)
    if nu == 0:
        return -mp.mpf(3) / 2 * W0
    Znu = -(3 * mp.pi / 2) * mp.re(chi(mp.mpf(1) / 2 + 1j * nu)) / (nu**2 * (1 + nu**2))
    return -mp.mpf(3) / 2 * F(nu) / Znu


def pieces(nu):
    nu = mp.mpf(nu); g = mp.mpf(1) / 2 + 1j * nu
    if nu == 0:
        return mp.mpf(0), mp.mpf(0), mp.mpf(0), shift_units(0) * NF * AS**2 / NC
    c = mp.re(chi(g))
    lo = ABAR * c
    pl = ABAR**2 / 4 * mp.re(delta_planar(g))
    b0 = -ABAR**2 / 4 * (B / NC) / 2 * c**2
    q = shift_units(nu) * NF * AS**2 / NC
    return lo, pl, b0, q


# self-check against the reference table (separately written program, 50 digits)
tab = os.path.join(HERE, 'reference_table_alpha0.2.csv')
worst = 0.0
with open(tab) as fh:
    for row in csv.DictReader(fh):
        nu = mp.mpf(row['nu'])
        lo, pl, b0, q = pieces(nu)
        for mine, key in ((lo, 'LO'), (pl, 'planar'), (b0, 'beta0'), (q, 'quark'), (lo + pl + b0 + q, 'total')):
            worst = max(worst, abs(float(mine - mp.mpf(row[key]))))
print('largest difference from the independent table (31 nu values, 5 columns):', worst)
assert worst < 1e-14, worst
assert abs(phi1(mp.mpf(1) / 2) - mp.zeta(3) / 2) < mp.mpf(10) ** -35
print('Phi(1,1/2) - zeta(3)/2 =', mp.nstr(phi1(mp.mpf(1) / 2) - mp.zeta(3) / 2, 3), '; delta_planar(1,1/2) =', mp.nstr(delta_planar(mp.mpf(1) / 2), 3))

# curves
nus = np.concatenate(([0.0], np.linspace(0.005, 1.0, 200)))
P = [pieces(x) for x in nus]
lo = np.array([float(p[0]) for p in P])
nlo_noq = np.array([float(p[0] + p[1] + p[2]) for p in P])
tot = np.array([float(sum(p)) for p in P])
imax = int(np.argmax(tot)); print('maximum of the total on the plotted grid at nu =', nus[imax], 'value', tot[imax])
assert imax == 0
nus2 = np.concatenate(([0.0], np.linspace(0.02, 3.0, 200)))
sh = np.array([float(shift_units(x)) for x in nus2])
print('values for the caption: omega(0) =', mp.nstr(pieces(0)[3], 6), ' total at nu=1:', tot[-1], ' LO at nu=1:', lo[-1],
      ' shift(3) =', mp.nstr(shift_units(3), 4))

plt.rcParams.update({'font.family': 'serif', 'font.size': 11, 'text.usetex': True, 'font.serif': ['Computer Modern Roman'],
                     'text.latex.preamble': r'\usepackage{amsmath}', 'axes.linewidth': 1.0, 'xtick.direction': 'in',
                     'ytick.direction': 'in', 'xtick.top': True, 'ytick.right': True, 'xtick.minor.visible': True,
                     'ytick.minor.visible': True, 'figure.facecolor': 'white', 'axes.facecolor': 'white'})
BLACK, BLUE, RED = 'black', 'blue', 'red'
Y1_RANGE = (-0.32, 0.02)        # upper panel: the bottom edge 0.02 below the tick -0.3; see the header
fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(3.4, 5.0), gridspec_kw={'hspace': 0.42})
ax1.plot(nus, lo, color=BLACK, lw=1.1, ls='--', label=r'LO')
ax1.plot(nus, nlo_noq, color=BLUE, lw=1.3, label=r'NLO without non-planar loop')
ax1.plot(nus, tot, color=RED, lw=1.3, label=r'NLO with non-planar loop')
ax1.axhline(0, color=BLACK, lw=0.5)
ax1.set_xlim(0, 1); ax1.set_ylim(*Y1_RANGE)
ax1.set_xlabel(r'$\nu$'); ax1.set_ylabel(r'$\mathrm{Re}\,\omega(\nu)$')
ax1.legend(loc='lower left', frameon=False, fontsize=8.5)

ax2.plot(nus2, sh, color=RED, lw=1.3)
ax2.axhline(0, color=BLACK, lw=0.5)
ax2.set_xlim(0, 3); ax2.set_ylim(-0.4, 0.02)
ax2.set_xlabel(r'$\nu$'); ax2.set_ylabel(r'$-\frac{3}{2}\langle w\rangle_P(\nu)$')
for ax in (ax1, ax2):
    ax.xaxis.set_minor_locator(AutoMinorLocator()); ax.yaxis.set_minor_locator(AutoMinorLocator())
    ax.tick_params(which='both', top=True, right=True, direction='in')
fig.subplots_adjust(left=0.25, right=0.96, top=0.98, bottom=0.09)


# layout check: all distances in points, measured on the drawn figure
def gap(a, b):
    """Separation of two boxes, positive when they are disjoint (the larger of the horizontal and vertical gaps)."""
    return max(b.x0 - a.x1, a.x0 - b.x1, b.y0 - a.y1, a.y0 - b.y1)


def visible(labels, axis_vals, lo_hi):
    eps = 1e-9 * (lo_hi[1] - lo_hi[0])
    return [t for t, v in zip(labels, axis_vals) if t.get_text() and lo_hi[0] - eps <= v <= lo_hi[1] + eps]


fig.canvas.draw()
R = fig.canvas.get_renderer()
PX = fig.dpi / 72.0                                  # display units per point
PT = 1.0 / PX
worst_pair = []
for name, ax in (('upper', ax1), ('lower', ax2)):
    xl = visible(ax.get_xticklabels(), ax.get_xticks(), ax.get_xlim())
    yl = visible(ax.get_yticklabels(), ax.get_yticks(), ax.get_ylim())
    boxes = [(t.get_text(), t.get_window_extent(R)) for t in xl + yl]
    boxes += [('xlabel', ax.xaxis.label.get_window_extent(R)), ('ylabel', ax.yaxis.label.get_window_extent(R))]
    for i in range(len(boxes)):
        for j in range(i + 1, len(boxes)):
            gp = gap(boxes[i][1], boxes[j][1]) * PT
            assert gp > 0.0, ('overlap', name, boxes[i][0], boxes[j][0], gp)
            worst_pair.append((gp, name, boxes[i][0], boxes[j][0]))
    corner = gap(min(xl, key=lambda t: t.get_window_extent(R).x0).get_window_extent(R),
                 min(yl, key=lambda t: t.get_window_extent(R).y0).get_window_extent(R)) * PT
    print('%s panel: gap between the lowest y tick label and the leftmost x tick label at the corner: %.2f pt' % (name, corner))
    if name == 'upper':
        assert corner >= 2.0, corner
worst_pair.sort()
print('smallest gap between any two tick or axis labels of one panel: %.2f pt (%s panel, %s and %s)' % worst_pair[0])
# no value is written inside either panel (no value labels at nu = 0)
assert len(ax1.texts) == 0 and len(ax2.texts) == 0, (list(ax1.texts), list(ax2.texts))
print('upper panel: range (%r, %r), no text inside the frame' % tuple(float(v) for v in ax1.get_ylim()))

fig.savefig(os.path.join(HERE, 'fig2_nlo_n1.pdf'))
fig.savefig(os.path.join(HERE, 'fig2_nlo_n1.png'), dpi=160)
print('written fig2_nlo_n1.pdf')


==> anc/11_nlo_eigenvalue/fig2_nlo_n1_output.txt <==
largest difference from the independent table (31 nu values, 5 columns): 4.612401921294422e-39
Phi(1,1/2) - zeta(3)/2 = 0.0 ; delta_planar(1,1/2) = 0.0
maximum of the total on the plotted grid at nu = 0.0 value -0.014495248776878841
values for the caption: omega(0) = -0.0144952  total at nu=1: -0.2405987986938814  LO at nu=1: -0.2566339024594895  shift(3) = -0.03131
upper panel: gap between the lowest y tick label and the leftmost x tick label at the corner: 5.35 pt
lower panel: gap between the lowest y tick label and the leftmost x tick label at the corner: 0.76 pt
smallest gap between any two tick or axis labels of one panel: 0.76 pt (lower panel, $\mathdefault{0}$ and $\mathdefault{−0.4}$)
upper panel: range (-0.32, 0.02), no text inside the frame
written fig2_nlo_n1.pdf


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_A/fl_n0_check.json <==
{
 "c_half_A_B_C_computed": [
  "25.838802",
  "0.18691487",
  "3.844208"
 ],
 "c_half_A_B_C_quoted_FL": [
  "25.8388",
  "0.1869",
  "10.6584"
 ],
 "Phi_0_half_integral": "-3.636765363196916590129264",
 "identity_rows": [
  {
   "gamma": "0.3",
   "KL_lhs": "-17.072692955075137218",
   "FL_rhs_integral": "-17.072692955988032475",
   "FL_rhs_series": "-17.072692955075137218",
   "absdiff": "9.13e-10",
   "absdiff_series": "6.31e-30"
  },
  {
   "gamma": "0.5",
   "KL_lhs": "-14.547061452787666361",
   "FL_rhs_integral": "-14.547061452787666492",
   "FL_rhs_series": "-14.547061452787666361",
   "absdiff": "1.31e-16",
   "absdiff_series": "3.16e-30"
  },
  {
   "gamma": "(0.5 + 0.7j)",
   "KL_lhs": "(-5.6420368354550678418 + 0.0j)",
   "FL_rhs_integral": "(-5.6420368354550679174 + 5.6200378632888326294e-31j)",
   "FL_rhs_series": "(-5.6420368354550678418 + 5.6200378632888326294e-31j)",
   "absdiff": "7.57e-17",
   "absdiff_series": "9.69e-31"
  }
 ]
}

==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_A/fl_n0_check.py <==
"""n = 0 check of the delta implementation against Fadin and Lipatov, hep-ph/9802290,
Eqs. (l12a), (l14), (l15):  c(1/2) = 25.8388 + 0.1869 n_f/N_c + 10.6584 n_f/N_c^3, delta(1/2) = -c(1/2) chi(1/2),
and of the identity 2 Phi(0,g) + 2 Phi(0,1-g) = 4 phi_FL(g) - pi^3/sin(pi g) that follows from the integral of
Kotikov-Lipatov Eq. (9) at n = 0.
Run: python3 -I fl_n0_check.py   (prints the record it writes to fl_n0_check.json)
"""
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import mpmath as mp  # noqa: E402
import nlo_lib as L  # noqa: E402

mp.mp.dps = 30
half = mp.mpf(1) / 2
out = {}

# Phi(0,1/2) from the integral form
phi0 = L.phi_integral(0, half)
chi0 = L.chi(0, half)                          # 4 ln 2
kron_pref = mp.pi ** 3 / 2                     # limit of pi^2 cos(pi g)/(sin^2(pi g)(1-2g)) at g = 1/2
g = half
kr_rat = (2 + 3 * g * (1 - g)) / ((3 - 2 * g) * (1 + 2 * g))   # = 11/16


def delta0_half(nf, nc):
    b0 = mp.mpf(11) / 3 - mp.mpf(2) * nf / (3 * nc)
    kap = mp.mpf(67) / 9 - 2 * mp.zeta(2) - mp.mpf(10) * nf / (9 * nc)
    kron = kron_pref * (3 + (1 + mp.mpf(nf) / nc ** 3) * kr_rat)
    return -(b0 / 2 * chi0 ** 2 - kap * chi0 - 6 * mp.zeta(3) + kron - 2 * mp.psi(2, half) + 4 * phi0)


# c = A + B nf/Nc + C nf/Nc^3: separate the two n_f structures with N_c as a free parameter
A = -delta0_half(0, 3) / chi0
cB = -(delta0_half(1, 1) - delta0_half(0, 1)) / chi0      # at N_c = 1 both structures contribute: B + C
# B alone: n_f/N_c with N_c large (n_f/N_c^3 -> 0): use n_f = N_c = 10^6 scaled
nc = mp.mpf(10) ** 8
B = -(delta0_half(nc, nc) - delta0_half(0, nc)) / chi0     # n_f/N_c = 1, n_f/N_c^3 = 1e-16
C = cB - B
out['c_half_A_B_C_computed'] = [mp.nstr(A, 8), mp.nstr(B, 8), mp.nstr(C, 8)]
out['c_half_A_B_C_quoted_FL'] = ['25.8388', '0.1869', '10.6584']
out['Phi_0_half_integral'] = mp.nstr(phi0, 25)

# identity 2Phi(0,g)+2Phi(0,1-g) = 4 phi_FL(g) - pi^3/sin(pi g), phi_FL from its integral (l14) with
# int_x^1 dt/t ln(1-t) = Li2(x) - zeta(2)
def phi_FL(gm):
    f = lambda x: (x ** (gm - 1) + x ** (-gm)) / (1 + x) * (mp.polylog(2, x) - mp.zeta(2))
    return -mp.quad(f, [0, half, 1])


def phi_FL_series(gm):
    return mp.nsum(lambda n: (-1) ** int(n) * ((mp.digamma(n + 1 + gm) - mp.digamma(1)) / (n + gm) ** 2
                                                + (mp.digamma(n + 2 - gm) - mp.digamma(1)) / (n + 1 - gm) ** 2),
                   [0, mp.inf], method='alternating')


rows = []
for gm in [mp.mpf('0.3'), half, mp.mpf('0.5') + mp.mpf('0.7') * mp.j]:
    lhs = 2 * L.phi_integral(0, gm) + 2 * L.phi_integral(0, 1 - gm)
    rhs = 4 * phi_FL(gm) - mp.pi ** 3 / mp.sin(mp.pi * gm)
    rhs2 = 4 * phi_FL_series(gm) - mp.pi ** 3 / mp.sin(mp.pi * gm)
    rows.append({'gamma': mp.nstr(gm, 4), 'KL_lhs': mp.nstr(lhs, 20), 'FL_rhs_integral': mp.nstr(rhs, 20),
                 'FL_rhs_series': mp.nstr(rhs2, 20), 'absdiff': mp.nstr(abs(lhs - rhs), 3), 'absdiff_series': mp.nstr(abs(lhs - rhs2), 3)})
out['identity_rows'] = rows
print(json.dumps(out, indent=1))
with open(os.path.join(HERE, 'fl_n0_check.json'), 'w') as fh:
    json.dump(out, fh, indent=1)


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_A/nlo_lib.py <==
"""Library for the NLO eigenvalue of the n=1 BLV odderon branch.

Sources
  Kotikov and Lipatov, hep-ph/0004008, Eqs. (7), (8), (9)
    (lines 608-655 of the LaTeX source of hep-ph/0004008 on arXiv).
    omega = 4 a [chi + a delta],  a = alpha_s N_c / (4 pi) = abar / 4.
  The paper, eq:Fnu and eq:chi.
  Bondarenko and Prygarin, 1510.00589, Eqs. (PhiGamma), (Phi2), (betaprime): the
    Kotikov-Lipatov 2003 representation of Phi(n,gamma)+Phi(n,1-gamma).
  Sabio Vera, hep-ph/0602250: phi(n,gamma) series with (-1)^(k+1) in both places.

Representations of Phi(n,gamma) implemented here
  phi_integral        (I)   the integral printed in Eq. (9), evaluated by quadrature in u = -ln x
  phi_series(variant) (II)  the series of Eq. (9); variant selects the sign pattern:
        'printed'          (-1)^k   prefactor, (-1)^k   (b'(k+n+1) + b'(k+1))   [as printed]
        'corrected'        (-1)^(k+1) prefactor, (-1)^(k+1) (b'(k+n+1) + b'(k+1))
        'printed_nsign'    (-1)^k   prefactor, (-1)^k   (b'(k+n+1) + (-1)^n b'(k+1))
        'corrected_nsign'  (-1)^(k+1) prefactor, (-1)^(k+1) (b'(k+n+1) + (-1)^n b'(k+1))
  phisum_KL2003       (III) Phi(n,g)+Phi(n,1-g) in the form quoted in 1510.00589
  phi_n1_closed       (IV)  closed form for n = 1 derived here from (I)/(II):
        Phi(1,g) = -z2/(2c) - (psi(1)-psi(1+c/2))/c^2 + (ln2 - beta(s))/c^2 + beta'(s)/c,
        c = g - 1/2, s = g + 1/2, beta(s) = sum_k (-1)^k/(k+s), beta'(s) = d beta/ds.
"""
import mpmath as mp

NC = 3
NF = 3


def mpf(x):
    return mp.mpf(x)


def chi(n, g):
    """LO BFKL characteristic function chi(n, gamma), Eq. (7)."""
    h = mpf(n) / 2
    return 2 * mp.digamma(1) - mp.digamma(g + h) - mp.digamma(1 - g + h)


def beta_fn(z):
    """beta(z) = sum_{k>=0} (-1)^k/(k+z)."""
    return (mp.digamma((z + 1) / 2) - mp.digamma(z / 2)) / 2


def betap(z):
    """beta'(z) = (1/4)[psi'((z+1)/2) - psi'(z/2)] = -sum_{k>=0} (-1)^k/(k+z)^2 (KL notation)."""
    return (mp.psi(1, (z + 1) / 2) - mp.psi(1, z / 2)) / 4


# ---------------------------------------------------------------- (I) integral form
def _S1(n, x):
    """sum_{k>=1} (-x)^k/(k+n), 0 < x <= 1."""
    if x <= mpf(1) / 2:
        tot = mpf(0)
        term = mpf(1)
        k = 0
        eps = mp.mpf(10) ** (-(mp.mp.dps + 8))
        while True:
            k += 1
            term *= -x
            t = term / (k + n)
            tot += t
            if abs(t) < eps:
                break
        return tot
    y = -x
    corr = mp.fsum(y ** j / j for j in range(1, n + 1)) if n > 0 else mpf(0)
    return y ** (-n) * (-mp.log(1 - y) - corr)


def _S2(n, x):
    """sum_{k>=1} x^k (1-(-1)^k)/(k+n)^2 = 2 sum_{k odd} x^k/(k+n)^2, 0 < x <= 1."""
    if x <= mpf(1) / 2:
        tot = mpf(0)
        eps = mp.mpf(10) ** (-(mp.mp.dps + 8))
        k = 1
        xk = x
        x2 = x * x
        while True:
            t = 2 * xk / (k + n) ** 2
            tot += t
            if abs(t) < eps:
                break
            k += 2
            xk *= x2
        return tot

    def one(z):
        corr = mp.fsum(z ** j / mpf(j) ** 2 for j in range(1, n + 1)) if n > 0 else mpf(0)
        return z ** (-n) * (mp.polylog(2, z) - corr)

    return one(x) - one(-x)


def phi_integrand_u(n, g, u):
    """Integrand of Phi(n,g) = -int_0^inf du e^{-u s}/(1+e^{-u}) A(e^{-u}), s = g + n/2."""
    s = g + mpf(n) / 2
    x = mp.exp(-u)
    cn = (mp.psi(1, mpf(n + 1) / 2) - mp.zeta(2)) / 2
    Hn = mp.harmonic(n)
    A = (cn + mp.polylog(2, -x) + mp.polylog(2, x)
         + (-u) * (Hn + mp.log(1 + x) + _S1(n, x)) + _S2(n, x))
    return mp.exp(-u * s) / (1 + x) * A


_UBREAKS = [0, mpf('0.5'), 2, 6, 15, 30, 50, 75, 100, 130, 170, 220, mp.inf]


def phi_integral(n, g, error=False):
    """(I): the integral printed in Eq. (9) of hep-ph/0004008."""
    f = lambda u: phi_integrand_u(n, g, u)
    val, err = mp.quad(f, _UBREAKS, error=True)
    return (-val, err) if error else -val


# ---------------------------------------------------------------- (II) series forms
_VARIANTS = {
    'printed': (0, False),
    'corrected': (1, False),
    'printed_nsign': (0, True),
    'corrected_nsign': (1, True),
}


def _series_term(n, s, k, parity, pref, nsign):
    """k-th term of the Eq. (9) series; parity = k mod 2 passed explicitly so k may be non-integer
    inside an Euler-Maclaurin tail."""
    p = -1 if (parity + pref) % 2 else 1
    sig = (-1) ** n if nsign else 1
    br = (mp.psi(1, k + n + 1) - mp.psi(1, k + 1)
          + p * (betap(k + n + 1) + sig * betap(k + 1))
          - (mp.digamma(k + n + 1) - mp.digamma(k + 1)) / (k + s))
    return p * br / (k + s)


def phi_series(n, g, variant='corrected', method='r'):
    """(II): the series of Eq. (9) with the chosen sign pattern; terms k=2m and k=2m+1 are summed
    together as one smooth function of m and accelerated by mpmath nsum."""
    pref, nsign = _VARIANTS[variant]
    s = g + mpf(n) / 2

    def T(m):
        return (_series_term(n, s, 2 * m, 0, pref, nsign)
                + _series_term(n, s, 2 * m + 1, 1, pref, nsign))

    return mp.nsum(T, [0, mp.inf], method=method)


# ---------------------------------------------------------------- (III) KL 2003 form (1510.00589)
def Phi2(z):
    """Phi_2(z) = sum_k [b'(k+1) + (-1)^k psi'(k+1)]/(k+z) - sum_k (-1)^k (psi(k+1)-psi(1))/(k+z)^2.
    The non-alternating b' part has a pure power expansion in 1/k and is summed by Richardson
    extrapolation; the two alternating parts are summed by the Cohen-Villegas-Zagier method.
    (Combining even and odd k into one non-alternating sum leaves ln(k)/k^3 terms from
    psi(k+1), on which Richardson and Levin both returned a value wrong by 4e-6 at z = 1.)"""
    A = mp.nsum(lambda k: betap(k + 1) / (k + z), [0, mp.inf], method='r')
    B = mp.nsum(lambda k: (-1) ** int(k) * mp.psi(1, k + 1) / (k + z), [0, mp.inf], method='alternating')
    C = mp.nsum(lambda k: (-1) ** int(k) * (mp.digamma(k + 1) - mp.digamma(1)) / (k + z) ** 2,
                [0, mp.inf], method='alternating')
    return A + B - C


def phisum_KL2003(n, g):
    """(III): Phi(|n|,g)+Phi(|n|,1-g) = Phi2(M) + b'(M)[psi(1)-psi(1-Mt)] + Phi2(1-Mt) + b'(1-Mt)[psi(1)-psi(M)],
    M = g + n/2, 1 - Mt = 1 - g + n/2 (1510.00589, Eq. PhiGamma, second form)."""
    M = g + mpf(n) / 2
    Mb = 1 - g + mpf(n) / 2
    return (Phi2(M) + betap(M) * (mp.digamma(1) - mp.digamma(Mb))
            + Phi2(Mb) + betap(Mb) * (mp.digamma(1) - mp.digamma(M)))


# ---------------------------------------------------------------- (IV) closed form at n = 1
def phi_n1_closed(g):
    c = g - mpf(1) / 2
    s = g + mpf(1) / 2
    if abs(c) < mp.mpf(10) ** (-(mp.mp.dps // 3)):
        raise ValueError('phi_n1_closed: c too small; use the series')
    return (-mp.zeta(2) / (2 * c) - (mp.digamma(1) - mp.digamma(1 + c / 2)) / c ** 2
            + (mp.log(2) - beta_fn(s)) / c ** 2 + betap(s) / c)


def phi_n1_series(g):
    """n=1 corrected series in the reduced form
    Phi(1,g) = -sum_{k odd} 2/((k+s)(k+1)^2) + sum_k (-1)^k/((k+1)(k+s)^2), s = g + 1/2."""
    s = g + mpf(1) / 2
    a = mp.nsum(lambda m: 2 / ((2 * m + 1 + s) * (2 * m + 2) ** 2), [0, mp.inf])
    b = mp.nsum(lambda m: 1 / ((2 * m + 1) * (2 * m + s) ** 2) - 1 / ((2 * m + 2) * (2 * m + 1 + s) ** 2),
                [0, mp.inf])
    return -a + b


def phi_n1(g):
    """Phi(1,g): closed form (IV) away from g = 1/2, reduced series near it."""
    c = g - mpf(1) / 2
    if abs(c) < mpf('1e-6'):
        return phi_n1_series(g)
    return phi_n1_closed(g)


# ---------------------------------------------------------------- delta(n, gamma), Eq. (8)
def b0_over_nc(nf=NF, nc=NC):
    return mpf(11) / 3 - mpf(2) * nf / (3 * nc)


def kappa(nf=NF, nc=NC):
    return mpf(67) / 9 - 2 * mp.zeta(2) - mpf(10) * nf / (9 * nc)


def kronecker_terms(n, g, nf=NF, nc=NC):
    if n not in (0, 2):
        return mpf(0)
    pref = mp.pi ** 2 * mp.cos(mp.pi * g) / (mp.sin(mp.pi * g) ** 2 * (1 - 2 * g))
    f = 1 + mpf(nf) / nc ** 3
    if n == 0:
        return pref * (3 + f * (2 + 3 * g * (1 - g)) / ((3 - 2 * g) * (1 + 2 * g)))
    return -pref * f * g * (1 - g) / (2 * (3 - 2 * g) * (1 + 2 * g))


def delta_pieces(n, g, phisum, nf=NF, nc=NC):
    """Return (delta_planar, delta_beta0) with delta = delta_planar + delta_beta0 of Eq. (8).
    phisum = Phi(n,g) + Phi(n,1-g).
    delta_beta0  = -(11/3 - 2nf/(3nc)) (1/2) (chi^2 - psi'(g+n/2) + psi'(1-g+n/2))
    delta_planar = -[ -kappa chi - 6 z3 + Kronecker - psi''(g+n/2) - psi''(1-g+n/2) + 2 phisum ]."""
    h = mpf(n) / 2
    ch = chi(n, g)
    d_b0 = -b0_over_nc(nf, nc) / 2 * (ch ** 2 - mp.psi(1, g + h) + mp.psi(1, 1 - g + h))
    d_pl = -(-kappa(nf, nc) * ch - 6 * mp.zeta(3) + kronecker_terms(n, g, nf, nc)
             - mp.psi(2, g + h) - mp.psi(2, 1 - g + h) + 2 * phisum)
    return d_pl, d_b0


def delta_planar_n1(nu, nf=NF, nc=NC):
    """delta_planar(1, 1/2 + i nu) using Phi(1,.) from phi_n1 (closed form or reduced series)."""
    g = mpf(1) / 2 + mp.j * nu
    phisum = phi_n1(g) + phi_n1(1 - g)
    return delta_pieces(1, g, phisum, nf, nc)[0]


# ---------------------------------------------------------------- quark shift, eq:Fnu of the paper
def chi1_nu(nu):
    """chi(1, nu) of eq:chi = 2 psi(1) - psi(1+i nu) - psi(1-i nu); real for real nu."""
    return 2 * mp.digamma(1) - mp.digamma(1 + mp.j * nu) - mp.digamma(1 - mp.j * nu)


def F_nu(nu):
    """F(nu) of eq:Fnu. Im psi'(z) written as (psi'(z)-psi'(conj z))/(2i) so the function is analytic
    in nu (identical for real nu)."""
    pi = mp.pi
    n2 = nu ** 2
    t1 = pi * (26 + 115 * n2 + 45 * n2 ** 2 + 4 * n2 ** 3
               - 6 * (26 + 106 * n2 + 35 * n2 ** 2 + 3 * n2 ** 3) * mp.cosh(pi * nu) / mp.sinh(pi * nu) ** 2) \
        / (6 * (4 + n2) * (9 + n2) * (1 + 4 * n2) * n2 * (1 + n2) ** 2)
    a = mpf(1) / 2 + mp.j * nu / 2
    ab = mpf(1) / 2 - mp.j * nu / 2
    b = 1 + mp.j * nu / 2
    bb = 1 - mp.j * nu / 2
    imdiff = ((mp.psi(1, a) - mp.psi(1, ab)) - (mp.psi(1, b) - mp.psi(1, bb))) / (2 * mp.j)
    t2 = -(-36 + 22 * n2 + 11 * n2 ** 2 + n2 ** 3) * imdiff \
        / (6 * pi * nu ** 3 * (1 + n2) ** 2 * (4 + n2) * (9 + n2))
    t3 = (78 + 84 * n2 - 8 * n2 ** 2 - 52 * n2 ** 3 - 15 * n2 ** 4 - n2 ** 5) \
        / (3 * pi * n2 ** 2 * (1 + n2) ** 3 * (4 + n2) * (9 + n2))
    t4 = mp.zeta(3) / (pi * n2 * (1 + n2))
    return t1 + t2 + t3 + t4


def Z_nu(nu):
    return -(3 * mp.pi / 2) * chi1_nu(nu) / (nu ** 2 * (1 + nu ** 2))


def quark_coeff(nu):
    """-(3/2) <w>_P(nu): the quark shift in units of n_f alpha_s^2 / N_c (analytic continuation in nu)."""
    return -mpf(3) / 2 * F_nu(nu) / Z_nu(nu)


# ---------------------------------------------------------------- Taylor coefficients of even functions
def even_taylor_fit(f, h, N):
    """Fit f(nu) = sum_{j<N} c_j nu^{2j} to f at nu = h, 2h, ..., N h (f even, regular at 0)."""
    pts = [mpf(i) * h for i in range(1, N + 1)]
    A = mp.matrix(N, N)
    b = mp.matrix(N, 1)
    for r, x in enumerate(pts):
        for c in range(N):
            A[r, c] = x ** (2 * c)
        b[r] = f(x)
    sol = mp.lu_solve(A, b)
    return [sol[i] for i in range(N)]


def cauchy_taylor(f, order, radius):
    """Taylor coefficients c_0..c_order of f at 0 by the Cauchy integral on |z| = radius (trapezoid rule)."""
    M = 4 * (order + 1) + 4 * mp.mp.dps
    vals = []
    for k in range(M):
        z = radius * mp.expjpi(2 * mpf(k) / M)
        vals.append(f(z))
    coeffs = []
    for m in range(order + 1):
        s = mp.fsum(vals[k] * mp.expjpi(-2 * mpf(k) * m / M) for k in range(M))
        coeffs.append(s / M / radius ** m)
    return coeffs


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_A/nlo_odderon_n1.json <==
{
 "Nc": 3,
 "nf": 3,
 "dps": 40,
 "conventions": {
  "abar": "alpha_s*N_c/pi",
  "omega": "abar*chi + (abar^2/4)*delta  (Kotikov-Lipatov: omega = 4a(chi + a delta), a = abar/4)",
  "kappa": "67/9 - 2 zeta(2) - 10 n_f/(9 N_c), kept inside delta_planar",
  "beta0_over_Nc": "11/3 - 2 n_f/(3 N_c)",
  "quark_units": "n_f alpha_s^2/N_c"
 },
 "curvatures": {
  "LO_units_abar": {
   "nu0_value_fit": "-2.87794340427798031578345e-35",
   "nu2_coeff_fit": "-2.404113806319188570799476",
   "nu4_coeff_fit": "2.0738555102867398527",
   "nu2_coeff_analytic": "-2.404113806319188570799476",
   "fit_minus_analytic": "2.79e-30",
   "analytic_formula": "chi(1,nu) = -2 zeta(3) nu^2 + O(nu^4)"
  },
  "planar_units_abar2": {
   "nu0_value_fit": "3.600149556475301296329269e-33",
   "nu2_coeff_fit": "7.243908681129734403164029",
   "nu4_coeff_fit": "-18.494526034225681946",
   "nu2_coeff_analytic": "7.243908681129734403164029",
   "fit_minus_analytic": "-3.49e-28",
   "nu2_coeff_cauchy": "7.243908681129734403164029",
   "nu4_coeff_cauchy": "-18.494526034225681946",
   "analytic_formula": "[35 zeta(5) - 2 kappa zeta(3)]/4 = (35/4) zeta(5) - (19 - pi^2) zeta(3)/6 for N_c = n_f = 3"
  },
  "beta0_units_abar2": {
   "nu0_value_fit": "2.049205766177652790443659e-34",
   "nu2_coeff_fit": "-1.984893257351261522581541e-29",
   "nu4_coeff_fit": "-2.1674111976504513509",
   "nu2_coeff_analytic": "0.0",
   "fit_minus_analytic": "-1.98e-29",
   "nu4_coeff_analytic": "-2.167411197650451350870528",
   "analytic_formula": "piece (3) = -(beta0/N_c) chi^2/8 = O(nu^4); nu^4 coefficient -(beta0/N_c) zeta(3)^2/2"
  },
  "quark_units_nf_as2_over_Nc": {
   "nu0_value_fit": "-0.3623812194219710465837348",
   "nu2_coeff_fit": "0.6082093293863053679157594",
   "nu4_coeff_fit": "-0.88033135166002362988"
  }
 },
 "critical_alpha_s": {
  "with_quark_shift": "0.318242793332112",
  "planar_only": "0.347544702949341",
  "check_total_curvature_at_alpha_star": "9.33e-42",
  "formula": "alpha* = 2 zeta(3)(N_c/pi) / [c_planar (N_c/pi)^2 + c_quark n_f/N_c]",
  "total_nu2_coeff_alpha_0.1": "-0.157437338165623",
  "planar_only_nu2_coeff_alpha_0.1": "-0.163519431459486",
  "total_nu2_coeff_alpha_0.2": "-0.170597437425087",
  "planar_only_nu2_coeff_alpha_0.2": "-0.194925810600539"
 },
 "checks": {
  "max_imag_part_chi_and_delta_planar": "3.44e-41",
  "max_real_part_of_minus_psi1_1pinu_plus_psi1_1minu": "0.0",
  "max_abs_delta_planar_closed_form_minus_integral_form_on_grid": "5.42e-39"
 },
 "Re_delta_planar_samples": {
  "0.25": {
   "Re_delta_planar": "1.551780974941805512032017",
   "Im_delta_planar": "0.0",
   "integral_form_minus_closed": "4.36e-40",
   "KL2003_form_minus_closed": "4.59e-40"
  },
  "0.5": {
   "Re_delta_planar": "4.113636818104963544553804",
   "Im_delta_planar": "0.0",
   "integral_form_minus_closed": "0.0",
   "KL2003_form_minus_closed": "9.26e-41"
  },
  "1": {
   "Re_delta_planar": "5.020459506535661564727816",
   "Im_delta_planar": "-2.3e-41",
   "integral_form_minus_closed": "9.18e-41",
   "KL2003_form_minus_closed": "9.2e-41"
  },
  "2": {
   "Re_delta_planar": "0.9096393541861108275318288",
   "Im_delta_planar": "3.44e-41",
   "integral_form_minus_closed": "0.0",
   "KL2003_form_minus_closed": "2.31e-41"
  },
  "3": {
   "Re_delta_planar": "-2.115816034729322197976234",
   "Im_delta_planar": "-2.15e-42",
   "integral_form_minus_closed": "0.0",
   "KL2003_form_minus_closed": "0.0"
  },
  "0": {
   "Re_delta_planar": "0.0"
  }
 },
 "maxima": {
  "0.2": {
   "with_quark_shift": {
    "nu_max": "0.0",
    "omega_max": "-0.0144952487769",
    "grid_index_of_max": 0,
    "interior_local_maxima_on_scan": [],
    "value_at_nu0": "-0.0144952487769",
    "total_nu2_coeff": "-0.170597437425"
   },
   "planar_only": {
    "nu_max": "0.0",
    "omega_max": "0.0",
    "grid_index_of_max": 0,
    "interior_local_maxima_on_scan": [],
    "value_at_nu0": "0.0",
    "total_nu2_coeff": "-0.194925810601"
   }
  },
  "0.1": {
   "with_quark_shift": {
    "nu_max": "0.0",
    "omega_max": "-0.00362381219422",
    "grid_index_of_max": 0,
    "interior_local_maxima_on_scan": [],
    "value_at_nu0": "-0.00362381219422",
    "total_nu2_coeff": "-0.157437338166"
   },
   "planar_only": {
    "nu_max": "0.0",
    "omega_max": "0.0",
    "grid_index_of_max": 0,
    "interior_local_maxima_on_scan": [],
    "value_at_nu0": "0.0",
    "total_nu2_coeff": "-0.163519431459"
   }
  },
  "0.35": {
   "with_quark_shift": {
    "nu_max": "0.1586386497",
    "omega_max": "-0.0434094042215",
    "grid_index_of_max": 79,
    "interior_local_maxima_on_scan": [
     "0.158"
    ],
    "value_at_nu0": "-0.0443916993792",
    "total_nu2_coeff": "0.0801822366348"
   },
   "planar_only": {
    "nu_max": "0.04204287271",
    "omega_max": "5.00741161253e-6",
    "grid_index_of_max": 21,
    "interior_local_maxima_on_scan": [
     "0.042"
    ],
    "value_at_nu0": "0.0",
    "total_nu2_coeff": "0.00567659378494"
   }
  },
  "0.4": {
   "with_quark_shift": {
    "nu_max": "0.2440378779",
    "omega_max": "-0.0513805745031",
    "grid_index_of_max": 122,
    "interior_local_maxima_on_scan": [
     "0.244"
    ],
    "value_at_nu0": "-0.0579809951075",
    "total_nu2_coeff": "0.235914080774"
   },
   "planar_only": {
    "nu_max": "0.1862825479",
    "omega_max": "0.00231767321104",
    "grid_index_of_max": 93,
    "interior_local_maxima_on_scan": [
     "0.186"
    ],
    "value_at_nu0": "0.0",
    "total_nu2_coeff": "0.138600588073"
   }
  }
 },
 "maxima_note": "scan of nu in [0,3] with step 0.002; alpha_s = 0.35 and 0.4 lie above the critical coupling and are added for comparison",
 "tables": {
  "0.2": {
   "rows": [
    {
     "nu": "0.0",
     "LO": "-4.303462948437091e-43",
     "planar": "0.0",
     "beta0": "0.0",
     "quark": "-0.01449524877687884",
     "total": "-0.01449524877687884",
     "total_without_quark": "-4.303462948437091e-43"
    },
    {
     "nu": "0.05",
     "LO": "-0.001145410308653537",
     "planar": "0.0006563680360130179",
     "beta0": "-4.919867906886713e-7",
     "quark": "-0.01443464720878478",
     "total": "-0.01492418146821598",
     "total_without_quark": "-0.0004895342594312074"
    },
    {
     "nu": "0.1",
     "LO": "-0.004552292801187741",
     "planar": "0.002576004328690788",
     "beta0": "-7.771263655404649e-6",
     "quark": "-0.01425544083971765",
     "total": "-0.01623950057587001",
     "total_without_quark": "-0.001984059736152358"
    },
    {
     "nu": "0.15",
     "LO": "-0.01013469528528758",
     "planar": "0.005617016566666644",
     "beta0": "-3.851701819711133e-5",
     "quark": "-0.01396517626840793",
     "total": "-0.01852137200522597",
     "total_without_quark": "-0.004556195736818043"
    },
    {
     "nu": "0.2",
     "LO": "-0.01775606117067395",
     "planar": "0.009563265266557189",
     "beta0": "-0.0001182291406112682",
     "quark": "-0.01357564420355456",
     "total": "-0.02188666924828259",
     "total_without_quark": "-0.00831102504472803"
    },
    {
     "nu": "0.25",
     "LO": "-0.02723835438708805",
     "planar": "0.01415054566212882",
     "beta0": "-0.0002782229811437246",
     "quark": "-0.01310183249065913",
     "total": "-0.02646786419676209",
     "total_without_quark": "-0.01336603170610296"
    },
    {
     "nu": "0.3",
     "LO": "-0.03837318809589152",
     "planar": "0.01909586271990368",
     "beta0": "-0.0005521880867410015",
     "quark": "-0.01256069385824238",
     "total": "-0.03239020732097123",
     "total_without_quark": "-0.01982951346272884"
    },
    {
     "nu": "0.35",
     "LO": "-0.05093370802164564",
     "planar": "0.02412493538214089",
     "beta0": "-0.0009728409798128436",
     "quark": "-0.01196989540854537",
     "total": "-0.03975150902786297",
     "total_without_quark": "-0.0277816136193176"
    },
    {
     "nu": "0.4",
     "LO": "-0.06468606444793441",
     "planar": "0.02899420226845972",
     "beta0": "-0.001569107600160871",
     "quark": "-0.01134669401287189",
     "total": "-0.04860766379250745",
     "total_without_quark": "-0.03726096977963556"
    },
    {
     "nu": "0.45",
     "LO": "-0.07939955009115176",
     "planar": "0.03350531872116185",
     "beta0": "-0.002364108208003994",
     "quark": "-0.01070703740693758",
     "total": "-0.05896537698493148",
     "total_without_quark": "-0.0482583395779939"
    },
    {
     "nu": "0.5",
     "LO": "-0.09485480839343671",
     "planar": "0.03751186963365855",
     "beta0": "-0.003374038003258346",
     "quark": "-0.01006493891911495",
     "total": "-0.07078191568215145",
     "total_without_quark": "-0.0607169767630365"
    },
    {
     "nu": "0.55",
     "LO": "-0.1108498523386738",
     "planar": "0.04091935418674281",
     "beta0": "-0.004607883661314673",
     "quark": "-0.009432126741099038",
     "total": "-0.08397050855434475",
     "total_without_quark": "-0.07453838181324571"
    },
    {
     "nu": "0.6",
     "LO": "-0.1272039200948506",
     "planar": "0.04368024247884949",
     "beta0": "-0.006067813982811427",
     "quark": "-0.008817934200856794",
     "total": "-0.09840942579966935",
     "total_without_quark": "-0.08959149159881255"
    },
    {
     "nu": "0.65",
     "LO": "-0.1437593992938341",
     "planar": "0.04578608803036918",
     "beta0": "-0.007750036831996514",
     "quark": "-0.008229378160295281",
     "total": "-0.1139527262557567",
     "total_without_quark": "-0.1057233480954615"
    },
    {
     "nu": "0.7",
     "LO": "-0.1603821699867566",
     "planar": "0.04725846022281474",
     "beta0": "-0.00964591516862283",
     "quark": "-0.007671366917842179",
     "total": "-0.1304409918504068",
     "total_without_quark": "-0.1227696249325647"
    },
    {
     "nu": "0.75",
     "LO": "-0.1769607582445965",
     "planar": "0.04814002859136648",
     "beta0": "-0.01174316623443844",
     "quark": "-0.007146983127998934",
     "total": "-0.1477108790156674",
     "total_without_quark": "-0.1405638958876684"
    },
    {
     "nu": "0.8",
     "LO": "-0.1934046779217381",
     "planar": "0.04848664932304906",
     "beta0": "-0.01402701354075421",
     "quark": "-0.006657797034953064",
     "total": "-0.1656028391743963",
     "total_without_quark": "-0.1589450421394432"
    },
    {
     "nu": "0.85",
     "LO": "-0.209642288864357",
     "planar": "0.04836087917594808",
     "beta0": "-0.01648120848010745",
     "quark": "-0.00620417715379146",
     "total": "-0.1839667953223079",
     "total_without_quark": "-0.1777626181685164"
    },
    {
     "nu": "0.9",
     "LO": "-0.2256184344980944",
     "planar": "0.04782702249741036",
     "beta0": "-0.0190888792445141",
     "quark": "-0.005785576920716513",
     "total": "-0.2026658681659147",
     "total_without_quark": "-0.1968802912451982"
    },
    {
     "nu": "0.95",
     "LO": "-0.2412920539751074",
     "planar": "0.04694761040517985",
     "beta0": "-0.0218331957418223",
     "quark": "-0.005400785387007384",
     "total": "-0.2215784246987572",
     "total_without_quark": "-0.2161776393117498"
    },
    {
     "nu": "1.0",
     "LO": "-0.2566339024594895",
     "planar": "0.04578110096675582",
     "beta0": "-0.02469785995934504",
     "quark": "-0.005048137241802665",
     "total": "-0.2405987986938814",
     "total_without_quark": "-0.2355506614520787"
    },
    {
     "nu": "1.2",
     "LO": "-0.3144018873850651",
     "planar": "0.03921486897873252",
     "beta0": "-0.03706820504673419",
     "quark": "-0.003918261402578868",
     "total": "-0.3161734848556456",
     "total_without_quark": "-0.3122552234530668"
    },
    {
     "nu": "1.4",
     "LO": "-0.3663791907286204",
     "planar": "0.0312510147471776",
     "beta0": "-0.05033764177460956",
     "quark": "-0.003138141469768154",
     "total": "-0.3886039592258205",
     "total_without_quark": "-0.3854658177560524"
    },
    {
     "nu": "1.6",
     "LO": "-0.4130716789756642",
     "planar": "0.02314452685302314",
     "beta0": "-0.06398557948941531",
     "quark": "-0.00259554066629152",
     "total": "-0.4565082722783479",
     "total_without_quark": "-0.4539127316120564"
    },
    {
     "nu": "1.8",
     "LO": "-0.4551944641025182",
     "planar": "0.01543155854131842",
     "beta0": "-0.07770075005609203",
     "quark": "-0.002210660777610992",
     "total": "-0.5196743163949028",
     "total_without_quark": "-0.5174636556172918"
    },
    {
     "nu": "2.0",
     "LO": "-0.4934339958298815",
     "planar": "0.008294916244840962",
     "beta0": "-0.09130391559024133",
     "quark": "-0.001930724928121243",
     "total": "-0.5783737201034031",
     "total_without_quark": "-0.5764429951752819"
    },
    {
     "nu": "2.2",
     "LO": "-0.5283794424547953",
     "planar": "0.00176090001574713",
     "beta0": "-0.1046943132033151",
     "quark": "-0.001721645935343352",
     "total": "-0.6330345015777067",
     "total_without_quark": "-0.6313128556423633"
    },
    {
     "nu": "2.4",
     "LO": "-0.5605169452133422",
     "planar": "-0.004206980424673704",
     "beta0": "-0.1178172172017363",
     "quark": "-0.001561414971371832",
     "total": "-0.684102557811124",
     "total_without_quark": "-0.6825411428397522"
    },
    {
     "nu": "2.6",
     "LO": "-0.5902430491427703",
     "planar": "-0.009666013310826775",
     "beta0": "-0.130645071398008",
     "quark": "-0.001435654117117823",
     "total": "-0.731989787968723",
     "total_without_quark": "-0.7305541338516052"
    },
    {
     "nu": "2.8",
     "LO": "-0.6178813846795475",
     "planar": "-0.0146763528936441",
     "beta0": "-0.1431665270750681",
     "quark": "-0.001334800787067387",
     "total": "-0.7770590654353272",
     "total_without_quark": "-0.7757242646482598"
    },
    {
     "nu": "3.0",
     "LO": "-0.6436975998219499",
     "planar": "-0.01929392865073913",
     "beta0": "-0.1553799750062022",
     "quark": "-0.001252361342353369",
     "total": "-0.8196238648212446",
     "total_without_quark": "-0.8183715034788913"
    }
   ],
   "compact": "nu | LO | planar | beta0 | quark | total | total_without_quark\n0.0 | -4.30346e-43 | 0.0 | 0.0 | -0.0144952 | -0.0144952 | -4.30346e-43\n0.05 | -0.00114541 | 0.000656368 | -4.91987e-7 | -0.0144346 | -0.0149242 | -0.000489534\n0.1 | -0.00455229 | 0.002576 | -7.77126e-6 | -0.0142554 | -0.0162395 | -0.00198406\n0.15 | -0.0101347 | 0.00561702 | -3.8517e-5 | -0.0139652 | -0.0185214 | -0.0045562\n0.2 | -0.0177561 | 0.00956327 | -0.000118229 | -0.0135756 | -0.0218867 | -0.00831103\n0.25 | -0.0272384 | 0.0141505 | -0.000278223 | -0.0131018 | -0.0264679 | -0.013366\n0.3 | -0.0383732 | 0.0190959 | -0.000552188 | -0.0125607 | -0.0323902 | -0.0198295\n0.35 | -0.0509337 | 0.0241249 | -0.000972841 | -0.0119699 | -0.0397515 | -0.0277816\n0.4 | -0.0646861 | 0.0289942 | -0.00156911 | -0.0113467 | -0.0486077 | -0.037261\n0.45 | -0.0793996 | 0.0335053 | -0.00236411 | -0.010707 | -0.0589654 | -0.0482583\n0.5 | -0.0948548 | 0.0375119 | -0.00337404 | -0.0100649 | -0.0707819 | -0.060717\n0.55 | -0.11085 | 0.0409194 | -0.00460788 | -0.00943213 | -0.0839705 | -0.0745384\n0.6 | -0.127204 | 0.0436802 | -0.00606781 | -0.00881793 | -0.0984094 | -0.0895915\n0.65 | -0.143759 | 0.0457861 | -0.00775004 | -0.00822938 | -0.113953 | -0.105723\n0.7 | -0.160382 | 0.0472585 | -0.00964592 | -0.00767137 | -0.130441 | -0.12277\n0.75 | -0.176961 | 0.04814 | -0.0117432 | -0.00714698 | -0.147711 | -0.140564\n0.8 | -0.193405 | 0.0484866 | -0.014027 | -0.0066578 | -0.165603 | -0.158945\n0.85 | -0.209642 | 0.0483609 | -0.0164812 | -0.00620418 | -0.183967 | -0.177763\n0.9 | -0.225618 | 0.047827 | -0.0190889 | -0.00578558 | -0.202666 | -0.19688\n0.95 | -0.241292 | 0.0469476 | -0.0218332 | -0.00540079 | -0.221578 | -0.216178\n1.0 | -0.256634 | 0.0457811 | -0.0246979 | -0.00504814 | -0.240599 | -0.235551\n1.2 | -0.314402 | 0.0392149 | -0.0370682 | -0.00391826 | -0.316173 | -0.312255\n1.4 | -0.366379 | 0.031251 | -0.0503376 | -0.00313814 | -0.388604 | -0.385466\n1.6 | -0.413072 | 0.0231445 | -0.0639856 | -0.00259554 | -0.456508 | -0.453913\n1.8 | -0.455194 | 0.0154316 | -0.0777008 | -0.00221066 | -0.519674 | -0.517464\n2.0 | -0.493434 | 0.00829492 | -0.0913039 | -0.00193072 | -0.578374 | -0.576443\n2.2 | -0.528379 | 0.0017609 | -0.104694 | -0.00172165 | -0.633035 | -0.631313\n2.4 | -0.560517 | -0.00420698 | -0.117817 | -0.00156141 | -0.684103 | -0.682541\n2.6 | -0.590243 | -0.00966601 | -0.130645 | -0.00143565 | -0.73199 | -0.730554\n2.8 | -0.617881 | -0.0146764 | -0.143167 | -0.0013348 | -0.777059 | -0.775724\n3.0 | -0.643698 | -0.0192939 | -0.15538 | -0.00125236 | -0.819624 | -0.818372"
  },
  "0.1": {
   "rows": [
    {
     "nu": "0.0",
     "LO": "-2.151731474218545e-43",
     "planar": "0.0",
     "beta0": "0.0",
     "quark": "-0.00362381219421971",
     "total": "-0.00362381219421971",
     "total_without_quark": "-2.151731474218545e-43"
    },
    {
     "nu": "0.05",
     "LO": "-0.0005727051543267683",
     "planar": "0.0001640920090032545",
     "beta0": "-1.229966976721678e-7",
     "quark": "-0.003608661802196194",
     "total": "-0.00401739794421738",
     "total_without_quark": "-0.000408736142021186"
    },
    {
     "nu": "0.1",
     "LO": "-0.002276146400593871",
     "planar": "0.0006440010821726969",
     "beta0": "-1.942815913851162e-6",
     "quark": "-0.003563860209929412",
     "total": "-0.005197948344264437",
     "total_without_quark": "-0.001634088134335025"
    },
    {
     "nu": "0.15",
     "LO": "-0.005067347642643788",
     "planar": "0.001404254141666661",
     "beta0": "-9.629254549277832e-6",
     "quark": "-0.003491294067101981",
     "total": "-0.007164016822628386",
     "total_without_quark": "-0.003672722755526405"
    },
    {
     "nu": "0.2",
     "LO": "-0.008878030585336976",
     "planar": "0.002390816316639297",
     "beta0": "-2.955728515281705e-5",
     "quark": "-0.003393911050888639",
     "total": "-0.009910682604739135",
     "total_without_quark": "-0.006516771553850495"
    },
    {
     "nu": "0.25",
     "LO": "-0.01361917719354403",
     "planar": "0.003537636415532204",
     "beta0": "-6.955574528593116e-5",
     "quark": "-0.003275458122664783",
     "total": "-0.01342655464596254",
     "total_without_quark": "-0.01015109652329775"
    },
    {
     "nu": "0.3",
     "LO": "-0.01918659404794576",
     "planar": "0.00477396567997592",
     "beta0": "-0.0001380470216852504",
     "quark": "-0.003140173464560596",
     "total": "-0.01769084885421569",
     "total_without_quark": "-0.01455067538965509"
    },
    {
     "nu": "0.35",
     "LO": "-0.02546685401082282",
     "planar": "0.006031233845535221",
     "beta0": "-0.0002432102449532109",
     "quark": "-0.002992473852136343",
     "total": "-0.02267130426237715",
     "total_without_quark": "-0.01967883041024081"
    },
    {
     "nu": "0.4",
     "LO": "-0.0323430322239672",
     "planar": "0.007248550567114929",
     "beta0": "-0.0003922769000402179",
     "quark": "-0.002836673503217972",
     "total": "-0.02832343206011047",
     "total_without_quark": "-0.02548675855689249"
    },
    {
     "nu": "0.45",
     "LO": "-0.03969977504557588",
     "planar": "0.008376329680290463",
     "beta0": "-0.0005910270520009985",
     "quark": "-0.002676759351734396",
     "total": "-0.03459123176902081",
     "total_without_quark": "-0.03191447241728641"
    },
    {
     "nu": "0.5",
     "LO": "-0.04742740419671835",
     "planar": "0.009377967408414638",
     "beta0": "-0.0008435095008145866",
     "quark": "-0.002516234729778737",
     "total": "-0.04140918101889704",
     "total_without_quark": "-0.0388929462891183"
    },
    {
     "nu": "0.55",
     "LO": "-0.05542492616933692",
     "planar": "0.0102298385466857",
     "beta0": "-0.001151970915328668",
     "quark": "-0.00235803168527476",
     "total": "-0.04870509022325465",
     "total_without_quark": "-0.04634705853797989"
    },
    {
     "nu": "0.6",
     "LO": "-0.06360196004742531",
     "planar": "0.01092006061971237",
     "beta0": "-0.001516953495702857",
     "quark": "-0.002204483550214198",
     "total": "-0.05640333647362999",
     "total_without_quark": "-0.05419885292341579"
    },
    {
     "nu": "0.65",
     "LO": "-0.07187969964691706",
     "planar": "0.0114465220075923",
     "beta0": "-0.001937509207999128",
     "quark": "-0.00205734454007382",
     "total": "-0.06442803138739772",
     "total_without_quark": "-0.0623706868473239"
    },
    {
     "nu": "0.7",
     "LO": "-0.08019108499337829",
     "planar": "0.01181461505570368",
     "beta0": "-0.002411478792155708",
     "quark": "-0.001917841729460545",
     "total": "-0.07270579045929085",
     "total_without_quark": "-0.07078794872983031"
    },
    {
     "nu": "0.75",
     "LO": "-0.08848037912229824",
     "planar": "0.01203500714784162",
     "beta0": "-0.002935791558609611",
     "quark": "-0.001786745781999733",
     "total": "-0.08116790931506596",
     "total_without_quark": "-0.07938116353306623"
    },
    {
     "nu": "0.8",
     "LO": "-0.09670233896086903",
     "planar": "0.01212166233076227",
     "beta0": "-0.003506753385188553",
     "quark": "-0.001664449258738266",
     "total": "-0.08975187927403358",
     "total_without_quark": "-0.08808743001529532"
    },
    {
     "nu": "0.85",
     "LO": "-0.1048211444321785",
     "planar": "0.01209021979398702",
     "beta0": "-0.004120302120026861",
     "quark": "-0.001551044288447865",
     "total": "-0.09840227104666623",
     "total_without_quark": "-0.09685122675821836"
    },
    {
     "nu": "0.9",
     "LO": "-0.1128092172490472",
     "planar": "0.01195675562435259",
     "beta0": "-0.004772219811128524",
     "quark": "-0.001446394230179128",
     "total": "-0.1070710756660023",
     "total_without_quark": "-0.1056246814358231"
    },
    {
     "nu": "0.95",
     "LO": "-0.1206460269875537",
     "planar": "0.01173690260129496",
     "beta0": "-0.005458298935455575",
     "quark": "-0.001350196346751846",
     "total": "-0.1157176196684662",
     "total_without_quark": "-0.1143674233217143"
    },
    {
     "nu": "1.0",
     "LO": "-0.1283169512297448",
     "planar": "0.01144527524168896",
     "beta0": "-0.00617446498983626",
     "quark": "-0.001262034310450666",
     "total": "-0.1243081752883427",
     "total_without_quark": "-0.1230461409778921"
    },
    {
     "nu": "1.2",
     "LO": "-0.1572009436925326",
     "planar": "0.00980371724468313",
     "beta0": "-0.009267051261683546",
     "quark": "-0.000979565350644717",
     "total": "-0.1576438430601777",
     "total_without_quark": "-0.156664277709533"
    },
    {
     "nu": "1.4",
     "LO": "-0.1831895953643102",
     "planar": "0.0078127536867944",
     "beta0": "-0.01258441044365239",
     "quark": "-0.0007845353674420386",
     "total": "-0.1887457874886102",
     "total_without_quark": "-0.1879612521211682"
    },
    {
     "nu": "1.6",
     "LO": "-0.2065358394878321",
     "planar": "0.005786131713255785",
     "beta0": "-0.01599639487235383",
     "quark": "-0.0006488851665728799",
     "total": "-0.217394987813503",
     "total_without_quark": "-0.2167461026469301"
    },
    {
     "nu": "1.8",
     "LO": "-0.2275972320512591",
     "planar": "0.003857889635329605",
     "beta0": "-0.01942518751402301",
     "quark": "-0.000552665194402748",
     "total": "-0.2437171951243553",
     "total_without_quark": "-0.2431645299299525"
    },
    {
     "nu": "2.0",
     "LO": "-0.2467169979149408",
     "planar": "0.002073729061210241",
     "beta0": "-0.02282597889756033",
     "quark": "-0.0004826812320303108",
     "total": "-0.2679519289833212",
     "total_without_quark": "-0.2674692477512909"
    },
    {
     "nu": "2.2",
     "LO": "-0.2641897212273977",
     "planar": "0.0004402250039367824",
     "beta0": "-0.02617357830082879",
     "quark": "-0.0004304114838358379",
     "total": "-0.2903534860081255",
     "total_without_quark": "-0.2899230745242897"
    },
    {
     "nu": "2.4",
     "LO": "-0.2802584726066711",
     "planar": "-0.001051745106168426",
     "beta0": "-0.02945430430043408",
     "quark": "-0.0003903537428429579",
     "total": "-0.3111548757561166",
     "total_without_quark": "-0.3107645220132736"
    },
    {
     "nu": "2.6",
     "LO": "-0.2951215245713852",
     "planar": "-0.002416503327706694",
     "beta0": "-0.03266126784950201",
     "quark": "-0.0003589135292794557",
     "total": "-0.3305582092778733",
     "total_without_quark": "-0.3301992957485939"
    },
    {
     "nu": "2.8",
     "LO": "-0.3089406923397738",
     "planar": "-0.003669088223411026",
     "beta0": "-0.03579163176876703",
     "quark": "-0.0003337001967668468",
     "total": "-0.3487351125287187",
     "total_without_quark": "-0.3484014123319518"
    },
    {
     "nu": "3.0",
     "LO": "-0.321848799910975",
     "planar": "-0.004823482162684783",
     "beta0": "-0.03884499375155055",
     "quark": "-0.0003130903355883423",
     "total": "-0.3658303661607986",
     "total_without_quark": "-0.3655172758252103"
    }
   ],
   "compact": "nu | LO | planar | beta0 | quark | total | total_without_quark\n0.0 | -2.15173e-43 | 0.0 | 0.0 | -0.00362381 | -0.00362381 | -2.15173e-43\n0.05 | -0.000572705 | 0.000164092 | -1.22997e-7 | -0.00360866 | -0.0040174 | -0.000408736\n0.1 | -0.00227615 | 0.000644001 | -1.94282e-6 | -0.00356386 | -0.00519795 | -0.00163409\n0.15 | -0.00506735 | 0.00140425 | -9.62925e-6 | -0.00349129 | -0.00716402 | -0.00367272\n0.2 | -0.00887803 | 0.00239082 | -2.95573e-5 | -0.00339391 | -0.00991068 | -0.00651677\n0.25 | -0.0136192 | 0.00353764 | -6.95557e-5 | -0.00327546 | -0.0134266 | -0.0101511\n0.3 | -0.0191866 | 0.00477397 | -0.000138047 | -0.00314017 | -0.0176908 | -0.0145507\n0.35 | -0.0254669 | 0.00603123 | -0.00024321 | -0.00299247 | -0.0226713 | -0.0196788\n0.4 | -0.032343 | 0.00724855 | -0.000392277 | -0.00283667 | -0.0283234 | -0.0254868\n0.45 | -0.0396998 | 0.00837633 | -0.000591027 | -0.00267676 | -0.0345912 | -0.0319145\n0.5 | -0.0474274 | 0.00937797 | -0.00084351 | -0.00251623 | -0.0414092 | -0.0388929\n0.55 | -0.0554249 | 0.0102298 | -0.00115197 | -0.00235803 | -0.0487051 | -0.0463471\n0.6 | -0.063602 | 0.0109201 | -0.00151695 | -0.00220448 | -0.0564033 | -0.0541989\n0.65 | -0.0718797 | 0.0114465 | -0.00193751 | -0.00205734 | -0.064428 | -0.0623707\n0.7 | -0.0801911 | 0.0118146 | -0.00241148 | -0.00191784 | -0.0727058 | -0.0707879\n0.75 | -0.0884804 | 0.012035 | -0.00293579 | -0.00178675 | -0.0811679 | -0.0793812\n0.8 | -0.0967023 | 0.0121217 | -0.00350675 | -0.00166445 | -0.0897519 | -0.0880874\n0.85 | -0.104821 | 0.0120902 | -0.0041203 | -0.00155104 | -0.0984023 | -0.0968512\n0.9 | -0.112809 | 0.0119568 | -0.00477222 | -0.00144639 | -0.107071 | -0.105625\n0.95 | -0.120646 | 0.0117369 | -0.0054583 | -0.0013502 | -0.115718 | -0.114367\n1.0 | -0.128317 | 0.0114453 | -0.00617446 | -0.00126203 | -0.124308 | -0.123046\n1.2 | -0.157201 | 0.00980372 | -0.00926705 | -0.000979565 | -0.157644 | -0.156664\n1.4 | -0.18319 | 0.00781275 | -0.0125844 | -0.000784535 | -0.188746 | -0.187961\n1.6 | -0.206536 | 0.00578613 | -0.0159964 | -0.000648885 | -0.217395 | -0.216746\n1.8 | -0.227597 | 0.00385789 | -0.0194252 | -0.000552665 | -0.243717 | -0.243165\n2.0 | -0.246717 | 0.00207373 | -0.022826 | -0.000482681 | -0.267952 | -0.267469\n2.2 | -0.26419 | 0.000440225 | -0.0261736 | -0.000430411 | -0.290353 | -0.289923\n2.4 | -0.280258 | -0.00105175 | -0.0294543 | -0.000390354 | -0.311155 | -0.310765\n2.6 | -0.295122 | -0.0024165 | -0.0326613 | -0.000358914 | -0.330558 | -0.330199\n2.8 | -0.308941 | -0.00366909 | -0.0357916 | -0.0003337 | -0.348735 | -0.348401\n3.0 | -0.321849 | -0.00482348 | -0.038845 | -0.00031309 | -0.36583 | -0.365517"
  }
 },
 "grid_coefficients": [
  {
   "nu": "0.0",
   "chi_1_nu": "-2.253287930634305850045357e-42",
   "Re_delta_planar": "0.0",
   "beta0_piece_units_abar2": "0.0",
   "Im_beta0_inner": "0.0",
   "quark_units_nf_as2_over_Nc": "-0.3623812194219710465837348",
   "delta_planar_integral_form_minus_closed": null
  },
  {
   "nu": "0.05",
   "chi_1_nu": "-0.005997354351686613696209623",
   "Re_delta_planar": "0.07197880952187177415338664",
   "beta0_piece_units_abar2": "-0.00001348809720738538592936602",
   "Im_beta0_inner": "0.23937822170042570223",
   "quark_units_nf_as2_over_Nc": "-0.360866180219619427695482",
   "delta_planar_integral_form_minus_closed": "5.42e-39"
  },
  {
   "nu": "0.1",
   "chi_1_nu": "-0.02383574936866851393130573",
   "Re_delta_planar": "0.2824904851074648564129719",
   "beta0_piece_units_abar2": "-0.0002130536054872430476708824",
   "Im_beta0_inner": "0.47264675769517082608",
   "quark_units_nf_as2_over_Nc": "-0.3563860209929412202661147",
   "delta_planar_integral_form_minus_closed": "1.38e-39"
  },
  {
   "nu": "0.15",
   "chi_1_nu": "-0.05306514042438426857567065",
   "Re_delta_planar": "0.6159747936373883077775877",
   "beta0_piece_units_abar2": "-0.001055965923097358036862426",
   "Im_beta0_inner": "0.69412930739793697763",
   "quark_units_nf_as2_over_Nc": "-0.3491294067101981444444597",
   "delta_planar_integral_form_minus_closed": "1.1e-39"
  },
  {
   "nu": "0.2",
   "chi_1_nu": "-0.09297051888413378114738904",
   "Re_delta_planar": "1.048729388484420344191336",
   "beta0_piece_units_abar2": "-0.003241319018094403504063248",
   "Im_beta0_inner": "0.89895877151986568166",
   "quark_units_nf_as2_over_Nc": "-0.3393911050888639153809629",
   "delta_planar_integral_form_minus_closed": "6.89e-41"
  },
  {
   "nu": "0.25",
   "chi_1_nu": "-0.1426196900639185721322831",
   "Re_delta_planar": "1.551780974941805512032017",
   "beta0_piece_units_abar2": "-0.007627640997723072708593734",
   "Im_beta0_inner": "1.0833500013427662279",
   "quark_units_nf_as2_over_Nc": "-0.3275458122664782971763722",
   "delta_planar_integral_form_minus_closed": "4.36e-40"
  },
  {
   "nu": "0.3",
   "chi_1_nu": "-0.2009215430281201812278591",
   "Re_delta_planar": "2.09409567492177283784487",
   "beta0_piece_units_abar2": "-0.01513854991980028102660235",
   "Im_beta0_inner": "1.2447445072189196076",
   "quark_units_nf_as2_over_Nc": "-0.3140173464560595711641295",
   "delta_planar_integral_form_minus_closed": "1.38e-40"
  },
  {
   "nu": "0.35",
   "chi_1_nu": "-0.2666882715681491163248638",
   "Re_delta_planar": "2.645595204706378550537243",
   "beta0_piece_units_abar2": "-0.02667098782200256962318937",
   "Im_beta0_inner": "1.3818253442939510268",
   "quark_units_nf_as2_over_Nc": "-0.2992473852136343272867537",
   "delta_planar_integral_form_minus_closed": "4.59e-41"
  },
  {
   "nu": "0.4",
   "chi_1_nu": "-0.3386954414321110742513521",
   "Re_delta_planar": "3.179570070165167695903719",
   "beta0_piece_units_abar2": "-0.04301797576758471858592908",
   "Im_beta0_inner": "1.4944204598472957101",
   "quark_units_nf_as2_over_Nc": "-0.2836673503217972332102801",
   "delta_planar_integral_form_minus_closed": "4.59e-41"
  },
  {
   "nu": "0.45",
   "chi_1_nu": "-0.4157350721078285940755443",
   "Re_delta_planar": "3.674269345669785400041716",
   "beta0_piece_units_abar2": "-0.06481336881768804024560152",
   "Im_beta0_inner": "1.5833257783018340226",
   "quark_units_nf_as2_over_Nc": "-0.2676759351734395909979274",
   "delta_planar_integral_form_minus_closed": "4.59e-41"
  },
  {
   "nu": "0.5",
   "chi_1_nu": "-0.4966586153441470205253068",
   "Re_delta_planar": "4.113636818104963544553804",
   "beta0_piece_units_abar2": "-0.09250116757333702134727054",
   "Im_beta0_inner": "1.6500839448675816971",
   "quark_units_nf_as2_over_Nc": "-0.2516234729778737042230024",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "0.55",
   "chi_1_nu": "-0.5804084695978185323477573",
   "Re_delta_planar": "4.487309313013457137175293",
   "beta0_piece_units_abar2": "-0.1263277468428306898338617",
   "Im_beta0_inner": "1.6967520681583072098",
   "quark_units_nf_as2_over_Nc": "-0.2358031685274759537638938",
   "delta_planar_integral_form_minus_closed": "9.18e-41"
  },
  {
   "nu": "0.6",
   "chi_1_nu": "-0.6660381681296762730145323",
   "Re_delta_planar": "4.7900745934433697790637",
   "beta0_piece_units_abar2": "-0.1663525655270755944900562",
   "Im_beta0_inner": "1.7256845198625777583",
   "quark_units_nf_as2_over_Nc": "-0.2204483550214198448965239",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "0.65",
   "chi_1_nu": "-0.7527224545099850161073384",
   "Re_delta_planar": "5.021006399257738738679392",
   "beta0_piece_units_abar2": "-0.2124716600713261732181907",
   "Im_beta0_inner": "1.739347673442078726",
   "quark_units_nf_as2_over_Nc": "-0.2057344540073820134039393",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "0.7",
   "chi_1_nu": "-0.8397590783286397837342801",
   "Re_delta_planar": "5.182470077819985605645781",
   "beta0_piece_units_abar2": "-0.2644482411132624628776154",
   "Im_beta0_inner": "1.7401746688617851017",
   "quark_units_nf_as2_over_Nc": "-0.1917841729460544691731983",
   "delta_planar_integral_form_minus_closed": "9.18e-41"
  },
  {
   "nu": "0.75",
   "chi_1_nu": "-0.9265643634581728531458041",
   "Re_delta_planar": "5.279144867265757319956161",
   "beta0_piece_units_abar2": "-0.3219455698614933918179218",
   "Im_beta0_inner": "1.730461258900545446",
   "quark_units_nf_as2_over_Nc": "-0.1786745781999733397071704",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "0.8",
   "chi_1_nu": "-1.012664525548053936746382",
   "Re_delta_planar": "5.317156083920459710636676",
   "beta0_piece_units_abar2": "-0.3845585404887994441348775",
   "Im_beta0_inner": "1.7122990396974180165",
   "quark_units_nf_as2_over_Nc": "-0.1664449258738265893100355",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "0.85",
   "chi_1_nu": "-1.097684457630022351213911",
   "Re_delta_planar": "5.303363843949865766149749",
   "beta0_piece_units_abar2": "-0.4518416881959436253914273",
   "Im_beta0_inner": "1.687539780193538948",
   "quark_units_nf_as2_over_Nc": "-0.1551044288447865116551647",
   "delta_planar_integral_form_minus_closed": "9.18e-41"
  },
  {
   "nu": "0.9",
   "chi_1_nu": "-1.181335360556072321001672",
   "Re_delta_planar": "5.244819908127122455663321",
   "beta0_piece_units_abar2": "-0.5233324627875545217533651",
   "Im_beta0_inner": "1.6577836887612776543",
   "quark_units_nf_as2_over_Nc": "-0.1446394230179128237494102",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "0.95",
   "chi_1_nu": "-1.26340224022964872410809",
   "Re_delta_planar": "5.148381580839906847735893",
   "beta0_piece_units_abar2": "-0.5985694577314856343582546",
   "Im_beta0_inner": "1.6243847360238561903",
   "quark_units_nf_as2_over_Nc": "-0.1350196346751846101477343",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "1.0",
   "chi_1_nu": "-1.343731971048019675756781",
   "Re_delta_planar": "5.020459506535661564727816",
   "beta0_piece_units_abar2": "-0.677105853756223495539445",
   "Im_beta0_inner": "1.5884670855186377312",
   "quark_units_nf_as2_over_Nc": "-0.1262034310450666134317051",
   "delta_planar_integral_form_minus_closed": "9.18e-41"
  },
  {
   "nu": "1.2",
   "chi_1_nu": "-1.646204432806143385533599",
   "Re_delta_planar": "4.300391594007122625525253",
   "beta0_piece_units_abar2": "-1.016245887971473594813371",
   "Im_beta0_inner": "1.4353855801776248829",
   "quark_units_nf_as2_over_Nc": "-0.09795653506447169636390143",
   "delta_planar_integral_form_minus_closed": "9.18e-41"
  },
  {
   "nu": "1.4",
   "chi_1_nu": "-1.91835695670201270632578",
   "Re_delta_planar": "3.427057252080583075899827",
   "beta0_piece_units_abar2": "-1.380035029997627944970142",
   "Im_beta0_inner": "1.2885977082659928126",
   "quark_units_nf_as2_over_Nc": "-0.07845353674420385803122107",
   "delta_planar_integral_form_minus_closed": "4.59e-41"
  },
  {
   "nu": "1.6",
   "chi_1_nu": "-2.162838253459913397426057",
   "Re_delta_planar": "2.538081378774755644528844",
   "beta0_piece_units_abar2": "-1.754200991486073220219521",
   "Im_beta0_inner": "1.1594260267558854939",
   "quark_units_nf_as2_over_Nc": "-0.06488851665728799050329678",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "1.8",
   "chi_1_nu": "-2.383392640632023474519986",
   "Re_delta_planar": "1.692259756611826365713198",
   "beta0_piece_units_abar2": "-2.130210179782083673258418",
   "Im_beta0_inner": "1.0491369640889308626",
   "quark_units_nf_as2_over_Nc": "-0.05526651944027479768968613",
   "delta_planar_integral_form_minus_closed": "4.59e-41"
  },
  {
   "nu": "2.0",
   "chi_1_nu": "-2.583614360551020774526764",
   "Re_delta_planar": "0.9096393541861108275318288",
   "beta0_piece_units_abar2": "-2.503148686517047489408111",
   "Im_beta0_inner": "0.9556511002944594962",
   "quark_units_nf_as2_over_Nc": "-0.04826812320303107690360551",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "2.2",
   "chi_1_nu": "-2.766588291206426553781409",
   "Re_delta_planar": "0.1931042949477354719378449",
   "beta0_piece_units_abar2": "-2.870254039890185720373326",
   "Im_beta0_inner": "0.87620270143273361705",
   "quark_units_nf_as2_over_Nc": "-0.04304114838358378853245176",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "2.4",
   "chi_1_nu": "-2.934859862158047351573747",
   "Re_delta_planar": "-0.4613470279406263238353531",
   "beta0_piece_units_abar2": "-3.230025903939882262831261",
   "Im_beta0_inner": "0.80823573459770386136",
   "quark_units_nf_as2_over_Nc": "-0.03903537428429578818030011",
   "delta_planar_integral_form_minus_closed": "1.15e-41"
  },
  {
   "nu": "2.6",
   "chi_1_nu": "-3.090505378365610996712527",
   "Re_delta_planar": "-1.059996972372491741087535",
   "beta0_piece_units_abar2": "-3.581708810140038145247131",
   "Im_beta0_inner": "0.74962497288348367077",
   "quark_units_nf_as2_over_Nc": "-0.03589135292794557274425547",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "2.8",
   "chi_1_nu": "-3.235219364831925988531901",
   "Re_delta_planar": "-1.609442190122782038241155",
   "beta0_piece_units_abar2": "-3.924991626968808986894474",
   "Im_beta0_inner": "0.6986687349796652453",
   "quark_units_nf_as2_over_Nc": "-0.0333700196766846793307029",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "3.0",
   "chi_1_nu": "-3.370392751223367482786304",
   "Re_delta_planar": "-2.115816034729322197976234",
   "beta0_piece_units_abar2": "-4.259830236562132608987768",
   "Im_beta0_inner": "0.65401998491669128228",
   "quark_units_nf_as2_over_Nc": "-0.03130903355883423378768085",
   "delta_planar_integral_form_minus_closed": "0.0"
  }
 ],
 "seconds": 164.9
}

==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_A/nlo_odderon_n1.py <==
"""Full NLO eigenvalue of the n=1 BLV odderon branch at fixed coupling, gamma = 1/2 + i nu, N_c = n_f = 3.

  (1) LO      abar chi(1,nu),                                   abar = alpha_s N_c/pi
  (2) planar  (abar^2/4) Re delta_planar(1, 1/2+i nu)           Kotikov-Lipatov Eq. (8) without its beta0 term,
              Phi(1,.) from the integral of Eq. (9) (validated in phi_check.py), evaluated through its n=1 closed form
              and cross-checked against the integral itself at every grid point
  (3) beta0   -(abar^2/4)(11/3 - 2n_f/(3N_c))(1/2) Re[chi^2 - psi'(1+i nu) + psi'(1-i nu)]
  (4) quark   -(3/2) <w>_P(nu) n_f alpha_s^2/N_c,                eq:Fnu of the paper
  total = (1)+(2)+(3)+(4);  planar-only total = (1)+(2)+(3).
Run: python3 -I nlo_odderon_n1.py > nlo_odderon_n1_output.txt   (writes nlo_odderon_n1.json)
"""
import json
import os
import sys
import time

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import mpmath as mp  # noqa: E402
import nlo_lib as L  # noqa: E402

t0 = time.time()
NC, NF = L.NC, L.NF
mp.mp.dps = 40
half = mp.mpf(1) / 2
z3, z5 = mp.zeta(3), mp.zeta(5)
B0 = L.b0_over_nc()
KAP = L.kappa()


def nstr(x, d=20):
    return mp.nstr(x, d)


out = {'Nc': NC, 'nf': NF, 'dps': mp.mp.dps,
       'conventions': {
           'abar': 'alpha_s*N_c/pi',
           'omega': 'abar*chi + (abar^2/4)*delta  (Kotikov-Lipatov: omega = 4a(chi + a delta), a = abar/4)',
           'kappa': '67/9 - 2 zeta(2) - 10 n_f/(9 N_c), kept inside delta_planar',
           'beta0_over_Nc': '11/3 - 2 n_f/(3 N_c)',
           'quark_units': 'n_f alpha_s^2/N_c'}}

# ---------------------------------------------------------------- coefficient functions
def lo_c(nu):
    return L.chi1_nu(nu)


def planar_c(nu):           # in units of abar^2
    return L.delta_planar_n1(nu) / 4


def beta0_inner(nu):
    g = half + mp.j * nu
    return L.chi(1, g) ** 2 - mp.psi(1, g + half) + mp.psi(1, 1 - g + half)


def beta0_c(nu):            # in units of abar^2
    return -B0 / 8 * mp.re(beta0_inner(nu))


def quark_c(nu):            # in units of n_f alpha_s^2/N_c
    return L.quark_coeff(nu)


# ---------------------------------------------------------------- nu^2 coefficients at nu = 0
mp.mp.dps = 70
h = mp.mpf('0.004')
fits = {
    'LO_units_abar': L.even_taylor_fit(lambda x: mp.re(lo_c(x)), h, 10),
    'planar_units_abar2': L.even_taylor_fit(lambda x: mp.re(planar_c(x)), h, 10),
    'beta0_units_abar2': L.even_taylor_fit(lambda x: beta0_c(x), h, 10),
    'quark_units_nf_as2_over_Nc': L.even_taylor_fit(lambda x: mp.re(quark_c(x)), h, 10),
}
mp.mp.dps = 40
cauchy_planar = L.cauchy_taylor(lambda z: planar_c(z), 4, mp.mpf('0.4'))
analytic = {
    'LO_units_abar': -2 * z3,
    'planar_units_abar2': (35 * z5 - 2 * KAP * z3) / 4,
    'beta0_units_abar2': mp.mpf(0),
    'quark_units_nf_as2_over_Nc': None,
}
curv = {}
for k, f in fits.items():
    curv[k] = {'nu0_value_fit': nstr(f[0], 25), 'nu2_coeff_fit': nstr(f[1], 25), 'nu4_coeff_fit': nstr(f[2], 20)}
    if analytic[k] is not None:
        curv[k]['nu2_coeff_analytic'] = nstr(analytic[k], 25)
        curv[k]['fit_minus_analytic'] = nstr(f[1] - analytic[k], 3)
curv['planar_units_abar2']['nu2_coeff_cauchy'] = nstr(mp.re(cauchy_planar[2]), 25)
curv['planar_units_abar2']['nu4_coeff_cauchy'] = nstr(mp.re(cauchy_planar[4]), 20)
curv['planar_units_abar2']['analytic_formula'] = '[35 zeta(5) - 2 kappa zeta(3)]/4 = (35/4) zeta(5) - (19 - pi^2) zeta(3)/6 for N_c = n_f = 3'
curv['beta0_units_abar2']['nu4_coeff_analytic'] = nstr(-B0 / 2 * z3 ** 2, 25)
curv['beta0_units_abar2']['analytic_formula'] = 'piece (3) = -(beta0/N_c) chi^2/8 = O(nu^4); nu^4 coefficient -(beta0/N_c) zeta(3)^2/2'
curv['LO_units_abar']['analytic_formula'] = 'chi(1,nu) = -2 zeta(3) nu^2 + O(nu^4)'
out['curvatures'] = curv
c_lo = fits['LO_units_abar'][1]
c_pl = fits['planar_units_abar2'][1]
c_b0 = fits['beta0_units_abar2'][1]
c_q = fits['quark_units_nf_as2_over_Nc'][1]
q0 = fits['quark_units_nf_as2_over_Nc'][0]
print(json.dumps(curv, indent=1), flush=True)


def total_curv(a, with_quark=True):
    ab = a * NC / mp.pi
    c = c_lo * ab + (c_pl + c_b0) * ab ** 2
    if with_quark:
        c += c_q * a ** 2 * NF / NC
    return c


# critical coupling: c_lo abar + c_pl abar^2 + c_q (n_f/N_c) alpha^2 = 0
r = NC / mp.pi
a_star = -c_lo * r / ((c_pl + c_b0) * r ** 2 + c_q * NF / NC)
a_star_nq = -c_lo * r / ((c_pl + c_b0) * r ** 2)
out['critical_alpha_s'] = {
    'with_quark_shift': nstr(a_star, 15),
    'planar_only': nstr(a_star_nq, 15),
    'check_total_curvature_at_alpha_star': nstr(total_curv(a_star), 3),
    'formula': 'alpha* = 2 zeta(3)(N_c/pi) / [c_planar (N_c/pi)^2 + c_quark n_f/N_c]',
}
for a in ['0.1', '0.2']:
    out['critical_alpha_s']['total_nu2_coeff_alpha_' + a] = nstr(total_curv(mp.mpf(a)), 15)
    out['critical_alpha_s']['planar_only_nu2_coeff_alpha_' + a] = nstr(total_curv(mp.mpf(a), False), 15)
print(out['critical_alpha_s'], flush=True)

# ---------------------------------------------------------------- grid values
nus = [mp.mpf(k) / 20 for k in range(21)] + [mp.mpf(6 + k) / 5 for k in range(10)]
grid = []
max_imag = mp.mpf(0)
max_re_psi_diff = mp.mpf(0)
max_cross = mp.mpf(0)
for nu in nus:
    chi = lo_c(nu)
    dpl = L.delta_planar_n1(nu)
    inner = beta0_inner(nu)
    psidiff = -mp.psi(1, 1 + mp.j * nu) + mp.psi(1, 1 - mp.j * nu)
    max_re_psi_diff = max(max_re_psi_diff, abs(mp.re(psidiff)))
    max_imag = max(max_imag, abs(mp.im(chi)), abs(mp.im(dpl)))
    if nu == 0:
        qc = q0
        dpl_I = None
    else:
        qc = mp.re(quark_c(nu))
        g = half + mp.j * nu
        dpl_I = L.delta_pieces(1, g, L.phi_integral(1, g) + L.phi_integral(1, 1 - g))[0]
        max_cross = max(max_cross, abs(dpl_I - dpl))
    row = {'nu': nstr(nu, 4), 'chi': mp.re(chi), 'delta_planar': mp.re(dpl), 'beta0_c': -B0 / 8 * mp.re(inner),
           'im_beta0_inner': mp.im(inner), 'quark_c': qc}
    if dpl_I is not None:
        row['delta_planar_integral_form_minus_closed'] = nstr(abs(dpl_I - dpl), 3)
    grid.append(row)
    print('nu=%s chi=%s dpl=%s b0c=%s qc=%s' % (nstr(nu, 4), nstr(row['chi'], 12), nstr(row['delta_planar'], 12),
                                                nstr(row['beta0_c'], 12), nstr(qc, 12)), flush=True)
out['checks'] = {'max_imag_part_chi_and_delta_planar': nstr(max_imag, 3),
                 'max_real_part_of_minus_psi1_1pinu_plus_psi1_1minu': nstr(max_re_psi_diff, 3),
                 'max_abs_delta_planar_closed_form_minus_integral_form_on_grid': nstr(max_cross, 3)}

samples = {}
for v in ['0.25', '0.5', '1', '2', '3']:
    nu = mp.mpf(v)
    g = half + mp.j * nu
    d_cf = L.delta_planar_n1(nu)
    d_I = L.delta_pieces(1, g, L.phi_integral(1, g) + L.phi_integral(1, 1 - g))[0]
    d_III = L.delta_pieces(1, g, L.phisum_KL2003(1, g))[0]
    samples[v] = {'Re_delta_planar': nstr(mp.re(d_cf), 25), 'Im_delta_planar': nstr(mp.im(d_cf), 3),
                  'integral_form_minus_closed': nstr(abs(d_I - d_cf), 3), 'KL2003_form_minus_closed': nstr(abs(d_III - d_cf), 3)}
samples['0'] = {'Re_delta_planar': nstr(mp.re(L.delta_planar_n1(mp.mpf(0))), 5)}
out['Re_delta_planar_samples'] = samples
print(samples, flush=True)

# ---------------------------------------------------------------- tables, maxima
def pieces(nu, a, qc=None):
    ab = a * NC / mp.pi
    lo = ab * mp.re(lo_c(nu))
    pl = ab ** 2 * mp.re(planar_c(nu))
    b0 = ab ** 2 * beta0_c(nu)
    if qc is None:
        qc = q0 if nu == 0 else mp.re(quark_c(nu))
    qs = qc * a ** 2 * NF / NC
    return lo, pl, b0, qs


def golden_max(f, a, b, tol=mp.mpf('1e-12')):
    gr = (mp.sqrt(5) - 1) / 2
    c, d = b - gr * (b - a), a + gr * (b - a)
    while abs(b - a) > tol:
        if f(c) > f(d):
            b = d
        else:
            a = c
        c, d = b - gr * (b - a), a + gr * (b - a)
    return (a + b) / 2


tables = {}
maxima = {}
mp.mp.dps = 30
scan = [mp.mpf(k) / 500 for k in range(0, 1501)]
qscan = [q0] + [mp.re(quark_c(nu)) for nu in scan[1:]]
lscan = [mp.mpf(0)] + [mp.re(lo_c(nu)) for nu in scan[1:]]
pscan = [mp.mpf(0)] + [mp.re(planar_c(nu)) for nu in scan[1:]]
bscan = [mp.mpf(0)] + [beta0_c(nu) for nu in scan[1:]]
for a_str in ['0.2', '0.1', '0.35', '0.4']:
    a = mp.mpf(a_str)
    ab = a * NC / mp.pi
    res = {}
    for wq in (True, False):
        vals = [ab * lscan[i] + ab ** 2 * (pscan[i] + bscan[i]) + (qscan[i] * a ** 2 * NF / NC if wq else 0) for i in range(len(scan))]
        imax = max(range(len(vals)), key=lambda i: vals[i])
        # local maxima list
        locmax = [i for i in range(1, len(vals) - 1) if vals[i] > vals[i - 1] and vals[i] >= vals[i + 1]]
        if imax == 0:
            numax, vmax = mp.mpf(0), vals[0]
        else:
            def ftot(x):
                lo, pl, b0, qs = pieces(x, a)
                return lo + pl + b0 + (qs if wq else 0)
            numax = golden_max(ftot, scan[imax - 1], scan[min(imax + 1, len(scan) - 1)])
            vmax = ftot(numax)
        key = 'with_quark_shift' if wq else 'planar_only'
        res[key] = {'nu_max': nstr(numax, 10), 'omega_max': nstr(vmax, 12),
                    'grid_index_of_max': imax, 'interior_local_maxima_on_scan': [nstr(scan[i], 4) for i in locmax],
                    'value_at_nu0': nstr(vals[0], 12), 'total_nu2_coeff': nstr(total_curv(a, wq), 12)}
    maxima[a_str] = res
    print(a_str, res, flush=True)
out['maxima'] = maxima
out['maxima_note'] = 'scan of nu in [0,3] with step 0.002; alpha_s = 0.35 and 0.4 lie above the critical coupling and are added for comparison'

mp.mp.dps = 40
for a_str in ['0.2', '0.1']:
    a = mp.mpf(a_str)
    rows = []
    lines = ['nu | LO | planar | beta0 | quark | total | total_without_quark']
    for row in grid:
        nu = mp.mpf(row['nu'])
        ab = a * NC / mp.pi
        lo = ab * row['chi']
        pl = ab ** 2 * row['delta_planar'] / 4
        b0 = ab ** 2 * row['beta0_c']
        qs = row['quark_c'] * a ** 2 * NF / NC
        tot = lo + pl + b0 + qs
        rows.append({'nu': row['nu'], 'LO': nstr(lo, 16), 'planar': nstr(pl, 16), 'beta0': nstr(b0, 16),
                     'quark': nstr(qs, 16), 'total': nstr(tot, 16), 'total_without_quark': nstr(lo + pl + b0, 16)})
        lines.append('%s | %s | %s | %s | %s | %s | %s' % (row['nu'], mp.nstr(lo, 6), mp.nstr(pl, 6), mp.nstr(b0, 6),
                                                         mp.nstr(qs, 6), mp.nstr(tot, 6), mp.nstr(lo + pl + b0, 6)))
    tables[a_str] = {'rows': rows, 'compact': '\n'.join(lines)}
    print('\n'.join(lines), flush=True)
out['tables'] = tables

out['grid_coefficients'] = [{'nu': r['nu'], 'chi_1_nu': nstr(r['chi'], 25), 'Re_delta_planar': nstr(r['delta_planar'], 25),
                             'beta0_piece_units_abar2': nstr(r['beta0_c'], 25), 'Im_beta0_inner': nstr(r['im_beta0_inner'], 20),
                             'quark_units_nf_as2_over_Nc': nstr(r['quark_c'], 25),
                             'delta_planar_integral_form_minus_closed': r.get('delta_planar_integral_form_minus_closed')} for r in grid]
out['seconds'] = round(time.time() - t0, 1)
with open(os.path.join(HERE, 'nlo_odderon_n1.json'), 'w') as fh:
    json.dump(out, fh, indent=1)
print('wrote nlo_odderon_n1.json in %.1f s' % (time.time() - t0))


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_A/nlo_odderon_n1_output.txt <==
{
 "LO_units_abar": {
  "nu0_value_fit": "-2.87794340427798031578345e-35",
  "nu2_coeff_fit": "-2.404113806319188570799476",
  "nu4_coeff_fit": "2.0738555102867398527",
  "nu2_coeff_analytic": "-2.404113806319188570799476",
  "fit_minus_analytic": "2.79e-30",
  "analytic_formula": "chi(1,nu) = -2 zeta(3) nu^2 + O(nu^4)"
 },
 "planar_units_abar2": {
  "nu0_value_fit": "3.600149556475301296329269e-33",
  "nu2_coeff_fit": "7.243908681129734403164029",
  "nu4_coeff_fit": "-18.494526034225681946",
  "nu2_coeff_analytic": "7.243908681129734403164029",
  "fit_minus_analytic": "-3.49e-28",
  "nu2_coeff_cauchy": "7.243908681129734403164029",
  "nu4_coeff_cauchy": "-18.494526034225681946",
  "analytic_formula": "[35 zeta(5) - 2 kappa zeta(3)]/4 = (35/4) zeta(5) - (19 - pi^2) zeta(3)/6 for N_c = n_f = 3"
 },
 "beta0_units_abar2": {
  "nu0_value_fit": "2.049205766177652790443659e-34",
  "nu2_coeff_fit": "-1.984893257351261522581541e-29",
  "nu4_coeff_fit": "-2.1674111976504513509",
  "nu2_coeff_analytic": "0.0",
  "fit_minus_analytic": "-1.98e-29",
  "nu4_coeff_analytic": "-2.167411197650451350870528",
  "analytic_formula": "piece (3) = -(beta0/N_c) chi^2/8 = O(nu^4); nu^4 coefficient -(beta0/N_c) zeta(3)^2/2"
 },
 "quark_units_nf_as2_over_Nc": {
  "nu0_value_fit": "-0.3623812194219710465837348",
  "nu2_coeff_fit": "0.6082093293863053679157594",
  "nu4_coeff_fit": "-0.88033135166002362988"
 }
}
{'with_quark_shift': '0.318242793332112', 'planar_only': '0.347544702949341', 'check_total_curvature_at_alpha_star': '9.33e-42', 'formula': 'alpha* = 2 zeta(3)(N_c/pi) / [c_planar (N_c/pi)^2 + c_quark n_f/N_c]', 'total_nu2_coeff_alpha_0.1': '-0.157437338165623', 'planar_only_nu2_coeff_alpha_0.1': '-0.163519431459486', 'total_nu2_coeff_alpha_0.2': '-0.170597437425087', 'planar_only_nu2_coeff_alpha_0.2': '-0.194925810600539'}
nu=0.0 chi=-2.25328793063e-42 dpl=0.0 b0c=0.0 qc=-0.362381219422
nu=0.05 chi=-0.00599735435169 dpl=0.0719788095219 b0c=-1.34880972074e-5 qc=-0.36086618022
nu=0.1 chi=-0.0238357493687 dpl=0.282490485107 b0c=-0.000213053605487 qc=-0.356386020993
nu=0.15 chi=-0.0530651404244 dpl=0.615974793637 b0c=-0.0010559659231 qc=-0.34912940671
nu=0.2 chi=-0.0929705188841 dpl=1.04872938848 b0c=-0.00324131901809 qc=-0.339391105089
nu=0.25 chi=-0.142619690064 dpl=1.55178097494 b0c=-0.00762764099772 qc=-0.327545812266
nu=0.3 chi=-0.200921543028 dpl=2.09409567492 b0c=-0.0151385499198 qc=-0.314017346456
nu=0.35 chi=-0.266688271568 dpl=2.64559520471 b0c=-0.026670987822 qc=-0.299247385214
nu=0.4 chi=-0.338695441432 dpl=3.17957007017 b0c=-0.0430179757676 qc=-0.283667350322
nu=0.45 chi=-0.415735072108 dpl=3.67426934567 b0c=-0.0648133688177 qc=-0.267675935173
nu=0.5 chi=-0.496658615344 dpl=4.1136368181 b0c=-0.0925011675733 qc=-0.251623472978
nu=0.55 chi=-0.580408469598 dpl=4.48730931301 b0c=-0.126327746843 qc=-0.235803168527
nu=0.6 chi=-0.66603816813 dpl=4.79007459344 b0c=-0.166352565527 qc=-0.220448355021
nu=0.65 chi=-0.75272245451 dpl=5.02100639926 b0c=-0.212471660071 qc=-0.205734454007
nu=0.7 chi=-0.839759078329 dpl=5.18247007782 b0c=-0.264448241113 qc=-0.191784172946
nu=0.75 chi=-0.926564363458 dpl=5.27914486727 b0c=-0.321945569861 qc=-0.1786745782
nu=0.8 chi=-1.01266452555 dpl=5.31715608392 b0c=-0.384558540489 qc=-0.166444925874
nu=0.85 chi=-1.09768445763 dpl=5.30336384395 b0c=-0.451841688196 qc=-0.155104428845
nu=0.9 chi=-1.18133536056 dpl=5.24481990813 b0c=-0.523332462788 qc=-0.144639423018
nu=0.95 chi=-1.26340224023 dpl=5.14838158084 b0c=-0.598569457731 qc=-0.135019634675
nu=1.0 chi=-1.34373197105 dpl=5.02045950654 b0c=-0.677105853756 qc=-0.126203431045
nu=1.2 chi=-1.64620443281 dpl=4.30039159401 b0c=-1.01624588797 qc=-0.0979565350645
nu=1.4 chi=-1.9183569567 dpl=3.42705725208 b0c=-1.38003503 qc=-0.0784535367442
nu=1.6 chi=-2.16283825346 dpl=2.53808137877 b0c=-1.75420099149 qc=-0.0648885166573
nu=1.8 chi=-2.38339264063 dpl=1.69225975661 b0c=-2.13021017978 qc=-0.0552665194403
nu=2.0 chi=-2.58361436055 dpl=0.909639354186 b0c=-2.50314868652 qc=-0.048268123203
nu=2.2 chi=-2.76658829121 dpl=0.193104294948 b0c=-2.87025403989 qc=-0.0430411483836
nu=2.4 chi=-2.93485986216 dpl=-0.461347027941 b0c=-3.23002590394 qc=-0.0390353742843
nu=2.6 chi=-3.09050537837 dpl=-1.05999697237 b0c=-3.58170881014 qc=-0.0358913529279
nu=2.8 chi=-3.23521936483 dpl=-1.60944219012 b0c=-3.92499162697 qc=-0.0333700196767
nu=3.0 chi=-3.37039275122 dpl=-2.11581603473 b0c=-4.25983023656 qc=-0.0313090335588
{'0.25': {'Re_delta_planar': '1.551780974941805512032017', 'Im_delta_planar': '0.0', 'integral_form_minus_closed': '4.36e-40', 'KL2003_form_minus_closed': '4.59e-40'}, '0.5': {'Re_delta_planar': '4.113636818104963544553804', 'Im_delta_planar': '0.0', 'integral_form_minus_closed': '0.0', 'KL2003_form_minus_closed': '9.26e-41'}, '1': {'Re_delta_planar': '5.020459506535661564727816', 'Im_delta_planar': '-2.3e-41', 'integral_form_minus_closed': '9.18e-41', 'KL2003_form_minus_closed': '9.2e-41'}, '2': {'Re_delta_planar': '0.9096393541861108275318288', 'Im_delta_planar': '3.44e-41', 'integral_form_minus_closed': '0.0', 'KL2003_form_minus_closed': '2.31e-41'}, '3': {'Re_delta_planar': '-2.115816034729322197976234', 'Im_delta_planar': '-2.15e-42', 'integral_form_minus_closed': '0.0', 'KL2003_form_minus_closed': '0.0'}, '0': {'Re_delta_planar': '0.0'}}
0.2 {'with_quark_shift': {'nu_max': '0.0', 'omega_max': '-0.0144952487769', 'grid_index_of_max': 0, 'interior_local_maxima_on_scan': [], 'value_at_nu0': '-0.0144952487769', 'total_nu2_coeff': '-0.170597437425'}, 'planar_only': {'nu_max': '0.0', 'omega_max': '0.0', 'grid_index_of_max': 0, 'interior_local_maxima_on_scan': [], 'value_at_nu0': '0.0', 'total_nu2_coeff': '-0.194925810601'}}
0.1 {'with_quark_shift': {'nu_max': '0.0', 'omega_max': '-0.00362381219422', 'grid_index_of_max': 0, 'interior_local_maxima_on_scan': [], 'value_at_nu0': '-0.00362381219422', 'total_nu2_coeff': '-0.157437338166'}, 'planar_only': {'nu_max': '0.0', 'omega_max': '0.0', 'grid_index_of_max': 0, 'interior_local_maxima_on_scan': [], 'value_at_nu0': '0.0', 'total_nu2_coeff': '-0.163519431459'}}
0.35 {'with_quark_shift': {'nu_max': '0.1586386497', 'omega_max': '-0.0434094042215', 'grid_index_of_max': 79, 'interior_local_maxima_on_scan': ['0.158'], 'value_at_nu0': '-0.0443916993792', 'total_nu2_coeff': '0.0801822366348'}, 'planar_only': {'nu_max': '0.04204287271', 'omega_max': '5.00741161253e-6', 'grid_index_of_max': 21, 'interior_local_maxima_on_scan': ['0.042'], 'value_at_nu0': '0.0', 'total_nu2_coeff': '0.00567659378494'}}
0.4 {'with_quark_shift': {'nu_max': '0.2440378779', 'omega_max': '-0.0513805745031', 'grid_index_of_max': 122, 'interior_local_maxima_on_scan': ['0.244'], 'value_at_nu0': '-0.0579809951075', 'total_nu2_coeff': '0.235914080774'}, 'planar_only': {'nu_max': '0.1862825479', 'omega_max': '0.00231767321104', 'grid_index_of_max': 93, 'interior_local_maxima_on_scan': ['0.186'], 'value_at_nu0': '0.0', 'total_nu2_coeff': '0.138600588073'}}
nu | LO | planar | beta0 | quark | total | total_without_quark
0.0 | -4.30346e-43 | 0.0 | 0.0 | -0.0144952 | -0.0144952 | -4.30346e-43
0.05 | -0.00114541 | 0.000656368 | -4.91987e-7 | -0.0144346 | -0.0149242 | -0.000489534
0.1 | -0.00455229 | 0.002576 | -7.77126e-6 | -0.0142554 | -0.0162395 | -0.00198406
0.15 | -0.0101347 | 0.00561702 | -3.8517e-5 | -0.0139652 | -0.0185214 | -0.0045562
0.2 | -0.0177561 | 0.00956327 | -0.000118229 | -0.0135756 | -0.0218867 | -0.00831103
0.25 | -0.0272384 | 0.0141505 | -0.000278223 | -0.0131018 | -0.0264679 | -0.013366
0.3 | -0.0383732 | 0.0190959 | -0.000552188 | -0.0125607 | -0.0323902 | -0.0198295
0.35 | -0.0509337 | 0.0241249 | -0.000972841 | -0.0119699 | -0.0397515 | -0.0277816
0.4 | -0.0646861 | 0.0289942 | -0.00156911 | -0.0113467 | -0.0486077 | -0.037261
0.45 | -0.0793996 | 0.0335053 | -0.00236411 | -0.010707 | -0.0589654 | -0.0482583
0.5 | -0.0948548 | 0.0375119 | -0.00337404 | -0.0100649 | -0.0707819 | -0.060717
0.55 | -0.11085 | 0.0409194 | -0.00460788 | -0.00943213 | -0.0839705 | -0.0745384
0.6 | -0.127204 | 0.0436802 | -0.00606781 | -0.00881793 | -0.0984094 | -0.0895915
0.65 | -0.143759 | 0.0457861 | -0.00775004 | -0.00822938 | -0.113953 | -0.105723
0.7 | -0.160382 | 0.0472585 | -0.00964592 | -0.00767137 | -0.130441 | -0.12277
0.75 | -0.176961 | 0.04814 | -0.0117432 | -0.00714698 | -0.147711 | -0.140564
0.8 | -0.193405 | 0.0484866 | -0.014027 | -0.0066578 | -0.165603 | -0.158945
0.85 | -0.209642 | 0.0483609 | -0.0164812 | -0.00620418 | -0.183967 | -0.177763
0.9 | -0.225618 | 0.047827 | -0.0190889 | -0.00578558 | -0.202666 | -0.19688
0.95 | -0.241292 | 0.0469476 | -0.0218332 | -0.00540079 | -0.221578 | -0.216178
1.0 | -0.256634 | 0.0457811 | -0.0246979 | -0.00504814 | -0.240599 | -0.235551
1.2 | -0.314402 | 0.0392149 | -0.0370682 | -0.00391826 | -0.316173 | -0.312255
1.4 | -0.366379 | 0.031251 | -0.0503376 | -0.00313814 | -0.388604 | -0.385466
1.6 | -0.413072 | 0.0231445 | -0.0639856 | -0.00259554 | -0.456508 | -0.453913
1.8 | -0.455194 | 0.0154316 | -0.0777008 | -0.00221066 | -0.519674 | -0.517464
2.0 | -0.493434 | 0.00829492 | -0.0913039 | -0.00193072 | -0.578374 | -0.576443
2.2 | -0.528379 | 0.0017609 | -0.104694 | -0.00172165 | -0.633035 | -0.631313
2.4 | -0.560517 | -0.00420698 | -0.117817 | -0.00156141 | -0.684103 | -0.682541
2.6 | -0.590243 | -0.00966601 | -0.130645 | -0.00143565 | -0.73199 | -0.730554
2.8 | -0.617881 | -0.0146764 | -0.143167 | -0.0013348 | -0.777059 | -0.775724
3.0 | -0.643698 | -0.0192939 | -0.15538 | -0.00125236 | -0.819624 | -0.818372
nu | LO | planar | beta0 | quark | total | total_without_quark
0.0 | -2.15173e-43 | 0.0 | 0.0 | -0.00362381 | -0.00362381 | -2.15173e-43
0.05 | -0.000572705 | 0.000164092 | -1.22997e-7 | -0.00360866 | -0.0040174 | -0.000408736
0.1 | -0.00227615 | 0.000644001 | -1.94282e-6 | -0.00356386 | -0.00519795 | -0.00163409
0.15 | -0.00506735 | 0.00140425 | -9.62925e-6 | -0.00349129 | -0.00716402 | -0.00367272
0.2 | -0.00887803 | 0.00239082 | -2.95573e-5 | -0.00339391 | -0.00991068 | -0.00651677
0.25 | -0.0136192 | 0.00353764 | -6.95557e-5 | -0.00327546 | -0.0134266 | -0.0101511
0.3 | -0.0191866 | 0.00477397 | -0.000138047 | -0.00314017 | -0.0176908 | -0.0145507
0.35 | -0.0254669 | 0.00603123 | -0.00024321 | -0.00299247 | -0.0226713 | -0.0196788
0.4 | -0.032343 | 0.00724855 | -0.000392277 | -0.00283667 | -0.0283234 | -0.0254868
0.45 | -0.0396998 | 0.00837633 | -0.000591027 | -0.00267676 | -0.0345912 | -0.0319145
0.5 | -0.0474274 | 0.00937797 | -0.00084351 | -0.00251623 | -0.0414092 | -0.0388929
0.55 | -0.0554249 | 0.0102298 | -0.00115197 | -0.00235803 | -0.0487051 | -0.0463471
0.6 | -0.063602 | 0.0109201 | -0.00151695 | -0.00220448 | -0.0564033 | -0.0541989
0.65 | -0.0718797 | 0.0114465 | -0.00193751 | -0.00205734 | -0.064428 | -0.0623707
0.7 | -0.0801911 | 0.0118146 | -0.00241148 | -0.00191784 | -0.0727058 | -0.0707879
0.75 | -0.0884804 | 0.012035 | -0.00293579 | -0.00178675 | -0.0811679 | -0.0793812
0.8 | -0.0967023 | 0.0121217 | -0.00350675 | -0.00166445 | -0.0897519 | -0.0880874
0.85 | -0.104821 | 0.0120902 | -0.0041203 | -0.00155104 | -0.0984023 | -0.0968512
0.9 | -0.112809 | 0.0119568 | -0.00477222 | -0.00144639 | -0.107071 | -0.105625
0.95 | -0.120646 | 0.0117369 | -0.0054583 | -0.0013502 | -0.115718 | -0.114367
1.0 | -0.128317 | 0.0114453 | -0.00617446 | -0.00126203 | -0.124308 | -0.123046
1.2 | -0.157201 | 0.00980372 | -0.00926705 | -0.000979565 | -0.157644 | -0.156664
1.4 | -0.18319 | 0.00781275 | -0.0125844 | -0.000784535 | -0.188746 | -0.187961
1.6 | -0.206536 | 0.00578613 | -0.0159964 | -0.000648885 | -0.217395 | -0.216746
1.8 | -0.227597 | 0.00385789 | -0.0194252 | -0.000552665 | -0.243717 | -0.243165
2.0 | -0.246717 | 0.00207373 | -0.022826 | -0.000482681 | -0.267952 | -0.267469
2.2 | -0.26419 | 0.000440225 | -0.0261736 | -0.000430411 | -0.290353 | -0.289923
2.4 | -0.280258 | -0.00105175 | -0.0294543 | -0.000390354 | -0.311155 | -0.310765
2.6 | -0.295122 | -0.0024165 | -0.0326613 | -0.000358914 | -0.330558 | -0.330199
2.8 | -0.308941 | -0.00366909 | -0.0357916 | -0.0003337 | -0.348735 | -0.348401
3.0 | -0.321849 | -0.00482348 | -0.038845 | -0.00031309 | -0.36583 | -0.365517
wrote nlo_odderon_n1.json in 164.9 s


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_A/phi_check.json <==
{
 "precision_dps": 45,
 "Phi_1_half": {
  "integral_I": "0.601028451579797142699869080755724995",
  "series_corrected_II": "0.601028451579797142699869080755724995",
  "series_printed": "-3.00514225789898571349934540377862498",
  "series_printed_nsign": "-1.08716915491992029782527852869088943",
  "series_corrected_nsign": "2.51900155455886255837393595584346054",
  "KL2003_III_half_of_sum": "0.601028451579797142699869080755724995",
  "n1_reduced_series": "0.601028451579797142699869080755724995",
  "quad_error_estimate_I": "1.001e-49",
  "zeta3_over_2": "0.601028451579797142699869080755724995",
  "minus_5zeta3_over_2": "-3.00514225789898571349934540377862498",
  "integral_minus_zeta3_over_2": "0.0",
  "corrected_minus_zeta3_over_2": "0.0",
  "printed_minus_(-5zeta3/2)": "3.5032e-46",
  "identify_printed_nsign": "-(((15/4)*zeta(3) + (-1/2)*pi**2*log(2)))",
  "identify_corrected_nsign": "((-3/4)*zeta(3) + (1/2)*pi**2*log(2))"
 },
 "delta_planar_1_half": {
  "integral_I": "0.0",
  "series_corrected_II": "0.0",
  "series_printed": "14.4246828379151314247968579381373999",
  "series_printed_nsign": "6.7527904259988697621005904377864577",
  "series_corrected_nsign": "-7.67189241191626166269626750035094219",
  "KL2003_III_half_of_sum": "0.0",
  "n1_reduced_series": "0.0",
  "12zeta3": "14.4246828379151314247968579381373999"
 },
 "delta_susy_1_half": {
  "integral_I": "0.0",
  "series_corrected_II": "0.0",
  "series_printed": "14.4246828379151314247968579381373999",
  "series_printed_nsign": "6.7527904259988697621005904377864577",
  "series_corrected_nsign": "-7.67189241191626166269626750035094219",
  "KL2003_III_half_of_sum": "0.0",
  "n1_reduced_series": "0.0"
 },
 "table_n0to3": [
  {
   "n": 0,
   "gamma": "0.3",
   "integral_I": "-5.87383049969741907901258605303452506",
   "quad_err": "2.1e-47",
   "corrected": "-5.87383049969741907901258605303452506",
   "diff_corrected": "0.0",
   "printed": "-5.87383049969741907901258605303452506",
   "diff_printed": "0.0",
   "printed_nsign": "-5.87383049969741907901258605303452506",
   "diff_printed_nsign": "0.0",
   "corrected_nsign": "-5.87383049969741907901258605303452506",
   "diff_corrected_nsign": "0.0",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 0,
   "gamma": "0.5",
   "integral_I": "-3.63676536319691659012926406307666907",
   "quad_err": "8.3e-50",
   "corrected": "-3.63676536319691659012926406307666907",
   "diff_corrected": "0.0",
   "printed": "-3.63676536319691659012926406307666907",
   "diff_printed": "0.0",
   "printed_nsign": "-3.63676536319691659012926406307666907",
   "diff_printed_nsign": "0.0",
   "corrected_nsign": "-3.63676536319691659012926406307666907",
   "diff_corrected_nsign": "0.0",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 0,
   "gamma": "0.7",
   "integral_I": "-2.662515977840149529914096913897768",
   "quad_err": "1.0e-49",
   "corrected": "-2.662515977840149529914096913897768",
   "diff_corrected": "0.0",
   "printed": "-2.662515977840149529914096913897768",
   "diff_printed": "0.0",
   "printed_nsign": "-2.662515977840149529914096913897768",
   "diff_printed_nsign": "0.0",
   "corrected_nsign": "-2.662515977840149529914096913897768",
   "diff_corrected_nsign": "0.0",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 0,
   "gamma": "(0.5 + 0.5j)",
   "integral_I": "(-1.96526509084534512404277344543997719 + 1.73262968104645198471153302306536473j)",
   "quad_err": "1.06e-48",
   "corrected": "(-1.96526509084534512404277344543997719 + 1.73262968104645198471153302306536473j)",
   "diff_corrected": "0.0",
   "printed": "(-1.96526509084534512404277344543997719 + 1.73262968104645198471153302306536473j)",
   "diff_printed": "0.0",
   "printed_nsign": "(-1.96526509084534512404277344543997719 + 1.73262968104645198471153302306536473j)",
   "diff_printed_nsign": "0.0",
   "corrected_nsign": "(-1.96526509084534512404277344543997719 + 1.73262968104645198471153302306536473j)",
   "diff_corrected_nsign": "0.0",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 0,
   "gamma": "(0.5 + 2.0j)",
   "integral_I": "(-0.357735331924914624524048088234571896 + 0.93414679617870923446612597050674753j)",
   "quad_err": "1.59e-47",
   "corrected": "(-0.357735331924914624524048088234571896 + 0.93414679617870923446612597050674753j)",
   "diff_corrected": "0.0",
   "printed": "(-0.357735331924914624524048088234571896 + 0.93414679617870923446612597050674753j)",
   "diff_printed": "0.0",
   "printed_nsign": "(-0.357735331924914624524048088234571896 + 0.93414679617870923446612597050674753j)",
   "diff_printed_nsign": "0.0",
   "corrected_nsign": "(-0.357735331924914624524048088234571896 + 0.93414679617870923446612597050674753j)",
   "diff_corrected_nsign": "0.0",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 0,
   "gamma": "(0.2 + 1.3j)",
   "integral_I": "(-0.425846954245703824982356089890437421 + 1.42754286584498781910611954165949795j)",
   "quad_err": "1.0e-31",
   "corrected": "(-0.425846954245703824982356089890437413 + 1.42754286584498781910611954165949793j)",
   "diff_corrected": "1.74e-35",
   "printed": "(-0.425846954245703824982356089890437413 + 1.42754286584498781910611954165949793j)",
   "diff_printed": "1.74e-35",
   "printed_nsign": "(-0.425846954245703824982356089890437413 + 1.42754286584498781910611954165949793j)",
   "diff_printed_nsign": "1.74e-35",
   "corrected_nsign": "(-0.425846954245703824982356089890437413 + 1.42754286584498781910611954165949793j)",
   "diff_corrected_nsign": "1.74e-35",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 1,
   "gamma": "0.3",
   "integral_I": "1.1085334108209185228836908035169062",
   "quad_err": "1.0e-49",
   "corrected": "1.1085334108209185228836908035169062",
   "diff_corrected": "1.75e-46",
   "printed": "-4.04883783256893409739881629077830374",
   "diff_printed": "5.16",
   "printed_nsign": "-1.69458108727008909621614979361020978",
   "diff_printed_nsign": "2.8",
   "corrected_nsign": "3.46279015611976352406635730068500016",
   "diff_corrected_nsign": "2.35",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 1,
   "gamma": "0.5",
   "integral_I": "0.601028451579797142699869080755724995",
   "quad_err": "1.0e-49",
   "corrected": "0.601028451579797142699869080755724995",
   "diff_corrected": "0.0",
   "printed": "-3.00514225789898571349934540377862498",
   "diff_printed": "3.61",
   "printed_nsign": "-1.08716915491992029782527852869088943",
   "diff_printed_nsign": "1.69",
   "corrected_nsign": "2.51900155455886255837393595584346054",
   "diff_corrected_nsign": "1.92",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 1,
   "gamma": "0.7",
   "integral_I": "0.338420890476049461827859465079996397",
   "quad_err": "1.0e-49",
   "corrected": "0.338420890476049461827859465079996397",
   "diff_corrected": "0.0",
   "printed": "-2.37897314349108557358680474991773198",
   "diff_printed": "2.72",
   "printed_nsign": "-0.756036243698970609308211614953176522",
   "diff_printed_nsign": "1.09",
   "corrected_nsign": "1.96135779026816442610645260004455185",
   "diff_corrected_nsign": "1.62",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 1,
   "gamma": "(0.5 + 0.5j)",
   "integral_I": "(0.115091713507904542070814545005024054 - 0.52970463619777712199504356956803676j)",
   "quad_err": "1.0e-47",
   "corrected": "(0.115091713507904542070814545005024054 - 0.52970463619777712199504356956803676j)",
   "diff_corrected": "0.0",
   "printed": "(-2.10172617488449262417204189699068409 + 1.40793230391350082301135154346398337j)",
   "diff_printed": "2.94",
   "printed_nsign": "(-0.524955880251503373468169064492100417 + 0.695918523722064046446854694122890826j)",
   "diff_printed_nsign": "1.38",
   "corrected_nsign": "(1.69186200814089379277468737750360773 - 1.2417184163892138985595404189091293j)",
   "diff_corrected_nsign": "1.73",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 1,
   "gamma": "(0.5 + 2.0j)",
   "integral_I": "(-0.282597405685092439162236124797142623 + 0.0277472529662803968043841576100665794j)",
   "quad_err": "2.0e-47",
   "corrected": "(-0.282597405685092439162236124797142623 + 0.0277472529662803968043841576100665794j)",
   "diff_corrected": "0.0",
   "printed": "(-0.363306184452662754469454855475601003 + 0.956783172560830925474987184109515j)",
   "diff_printed": "0.933",
   "printed_nsign": "(0.128789856132583367029881242492029929 + 0.172583075043978425322366086441475277j)",
   "diff_printed_nsign": "0.436",
   "corrected_nsign": "(0.209498634900153682337099973170488308 - 0.756452844550572103348236940057973144j)",
   "diff_corrected_nsign": "0.926",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 1,
   "gamma": "(0.2 + 1.3j)",
   "integral_I": "(-0.501158185808229859407561041173644518 - 0.143526783604027428439017577947659843j)",
   "quad_err": "1.03e-48",
   "corrected": "(-0.501158185808229859407561041173644518 - 0.143526783604027428439017577947659843j)",
   "diff_corrected": "0.0",
   "printed": "(-0.472367045481198274134981081998044011 + 1.53059354333415082964064382238319741j)",
   "diff_printed": "1.67",
   "printed_nsign": "(0.277681723288003496710840065361521769 + 0.415720354849002848358841065538192757j)",
   "diff_printed_nsign": "0.959",
   "corrected_nsign": "(0.248890582960971911438260106185921263 - 1.2583999720891754097208203347926645j)",
   "diff_corrected_nsign": "1.34",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 2,
   "gamma": "0.3",
   "integral_I": "0.763374307476766770962497066373297234",
   "quad_err": "1.0e-47",
   "corrected": "0.763374307476766770962497066373297234",
   "diff_corrected": "8.76e-47",
   "printed": "-2.45450692902501468728763662424322231",
   "diff_printed": "3.22",
   "printed_nsign": "-2.45450692902501468728763662424322231",
   "diff_printed_nsign": "3.22",
   "corrected_nsign": "0.763374307476766770962497066373297234",
   "diff_corrected_nsign": "8.76e-47",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 2,
   "gamma": "0.5",
   "integral_I": "0.54641047423779163945355011974584398",
   "quad_err": "5.49e-49",
   "corrected": "0.54641047423779163945355011974584398",
   "diff_corrected": "0.0",
   "printed": "-2.03332579315511410643611054683825678",
   "diff_printed": "2.58",
   "printed_nsign": "-2.03332579315511410643611054683825678",
   "diff_printed_nsign": "2.58",
   "corrected_nsign": "0.54641047423779163945355011974584398",
   "diff_corrected_nsign": "0.0",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 2,
   "gamma": "0.7",
   "integral_I": "0.403875758127376627157237713616890098",
   "quad_err": "1.29e-54",
   "corrected": "0.403875758127376627157237713616890098",
   "diff_corrected": "0.0",
   "printed": "-1.73251870161586173095367166481714079",
   "diff_printed": "2.14",
   "printed_nsign": "-1.73251870161586173095367166481714079",
   "diff_printed_nsign": "2.14",
   "corrected_nsign": "0.403875758127376627157237713616890098",
   "diff_corrected_nsign": "0.0",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 2,
   "gamma": "(0.5 + 0.5j)",
   "integral_I": "(0.357737445616930410458886409688105137 - 0.345626217857404531750853865739662892j)",
   "quad_err": "1.92e-48",
   "corrected": "(0.357737445616930410458886409688105137 - 0.345626217857404531750853865739662892j)",
   "diff_corrected": "0.0",
   "printed": "(-1.71707539762269303531816985210020113 + 0.749971256853859181162278819485084566j)",
   "diff_printed": "2.35",
   "printed_nsign": "(-1.71707539762269303531816985210020113 + 0.749971256853859181162278819485084566j)",
   "diff_printed_nsign": "2.35",
   "corrected_nsign": "(0.357737445616930410458886409688105137 - 0.345626217857404531750853865739662892j)",
   "diff_corrected_nsign": "0.0",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 2,
   "gamma": "(0.5 + 2.0j)",
   "integral_I": "(-0.154864812625492741348353750924219949 - 0.16782871955322423859012325190811959j)",
   "quad_err": "4.37e-48",
   "corrected": "(-0.154864812625492741348353750924219949 - 0.16782871955322423859012325190811959j)",
   "diff_corrected": "0.0",
   "printed": "(-0.480347492671931184009370956144839772 + 0.867766566548700889291276020732571465j)",
   "diff_printed": "1.09",
   "printed_nsign": "(-0.480347492671931184009370956144839772 + 0.867766566548700889291276020732571465j)",
   "diff_printed_nsign": "1.09",
   "corrected_nsign": "(-0.154864812625492741348353750924219949 - 0.16782871955322423859012325190811959j)",
   "diff_corrected_nsign": "0.0",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 2,
   "gamma": "(0.2 + 1.3j)",
   "integral_I": "(-0.161881335820405558741371938014833713 - 0.419561681136703427591284962886936432j)",
   "quad_err": "1.1e-48",
   "corrected": "(-0.161881335820405558741371938014833713 - 0.419561681136703427591284962886936432j)",
   "diff_corrected": "2.19e-47",
   "printed": "(-0.787012004754222178070294298874614455 + 1.2849018963775752507544982484946484j)",
   "diff_printed": "1.82",
   "printed_nsign": "(-0.787012004754222178070294298874614455 + 1.2849018963775752507544982484946484j)",
   "diff_printed_nsign": "1.82",
   "corrected_nsign": "(-0.161881335820405558741371938014833713 - 0.419561681136703427591284962886936432j)",
   "diff_corrected_nsign": "2.19e-47",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 3,
   "gamma": "0.3",
   "integral_I": "0.505435577886319644592974065001014202",
   "quad_err": "1.0e-52",
   "corrected": "0.505435577886319644592974065001014202",
   "diff_corrected": "0.0",
   "printed": "-1.71066917137983748387507373743339767",
   "diff_printed": "2.22",
   "printed_nsign": "-0.590820347858440852083728537571294085",
   "diff_printed_nsign": "1.1",
   "corrected_nsign": "1.62528440140771627638431926486311779",
   "diff_corrected_nsign": "1.12",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 3,
   "gamma": "0.5",
   "integral_I": "0.398971548420202857300130919244275005",
   "quad_err": "1.1e-47",
   "corrected": "0.398971548420202857300130919244275005",
   "diff_corrected": "0.0",
   "printed": "-1.49485774210101428650065459622137502",
   "diff_printed": "1.89",
   "printed_nsign": "-0.478028644535400392757475971371035003",
   "diff_printed_nsign": "0.877",
   "corrected_nsign": "1.41580064598581675104330954409461503",
   "diff_corrected_nsign": "1.02",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 3,
   "gamma": "0.7",
   "integral_I": "0.321033893581865773288542109715369758",
   "quad_err": "1.51e-47",
   "corrected": "0.321033893581865773288542109715369758",
   "diff_corrected": "8.76e-47",
   "printed": "-1.32650244550066433978026231359095083",
   "diff_printed": "1.65",
   "printed_nsign": "-0.394755708231488071756480672170698399",
   "diff_printed_nsign": "0.716",
   "corrected_nsign": "1.25278063085104204131232375113562219",
   "diff_corrected_nsign": "0.932",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 3,
   "gamma": "(0.5 + 0.5j)",
   "integral_I": "(0.319940844178806594532761448834113522 - 0.198586943818705443618875084702980716j)",
   "quad_err": "1.01e-47",
   "corrected": "(0.319940844178806594532761448834113522 - 0.198586943818705443618875084702980716j)",
   "diff_corrected": "0.0",
   "printed": "(-1.36051411207183737272723953237189508 + 0.432615846982667731728036023685831405j)",
   "diff_printed": "1.8",
   "printed_nsign": "(-0.396080157582622872929199677988402164 + 0.21238922881522503227702872624682083j)",
   "diff_printed_nsign": "0.826",
   "corrected_nsign": "(1.28437479866802109433080130321760644 - 0.418813561986148143069882382141991291j)",
   "diff_corrected_nsign": "0.989",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 3,
   "gamma": "(0.5 + 2.0j)",
   "integral_I": "(-0.0520033405950863060267505302765410207 - 0.201512265124775228680562772375200775j)",
   "quad_err": "1.0e-51",
   "corrected": "(-0.0520033405950863060267505302765410207 - 0.201512265124775228680562772375200775j)",
   "diff_corrected": "0.0",
   "printed": "(-0.558160515799403486227981830512549234 + 0.726888850886555695131733625359873633j)",
   "diff_printed": "1.06",
   "printed_nsign": "(0.0000792765448950740157947940854279781708 + 0.235540113707835050254399786391931983j)",
   "diff_printed_nsign": "0.44",
   "corrected_nsign": "(0.506236451749212254217026094321436192 - 0.692861002303495873557896611343142426j)",
   "diff_corrected_nsign": "0.744",
   "corrected_levin_minus_richardson": "0.0"
  },
  {
   "n": 3,
   "gamma": "(0.2 + 1.3j)",
   "integral_I": "(0.038407232051425029402313693034198439 - 0.366113184512758577262654708623087413j)",
   "quad_err": "1.1e-47",
   "corrected": "(0.038407232051425029402313693034198439 - 0.366113184512758577262654708623087413j)",
   "diff_corrected": "4.41e-47",
   "printed": "(-0.897633516473835139378376924992774791 + 0.939765423542439762040360531366439667j)",
   "diff_printed": "1.61",
   "printed_nsign": "(-0.10568309611267760734273673781887941 + 0.400810738438754801439184578070048775j)",
   "diff_printed_nsign": "0.78",
   "corrected_nsign": "(0.83035765241258256143795388020809382 - 0.905067869616443537863830661919478306j)",
   "diff_corrected_nsign": "0.958",
   "corrected_levin_minus_richardson": "0.0"
  }
 ],
 "max_abs_diff_corrected_vs_integral": "1.7447e-35",
 "table_sum_integral_vs_KL2003": [
  {
   "n": 0,
   "gamma": "0.5",
   "integral_sum": "-7.27353072639383318025852812615333814",
   "KL2003_sum": "-7.27353072639383318025852812615333814",
   "absdiff": "0.0"
  },
  {
   "n": 0,
   "gamma": "0.3",
   "integral_sum": "-8.53634647753756860892668296693229306",
   "KL2003_sum": "-8.53634647753756860892668296693229306",
   "absdiff": "1.4e-45"
  },
  {
   "n": 0,
   "gamma": "(0.5 + 0.5j)",
   "integral_sum": "-3.93053018169069024808554689087995438",
   "KL2003_sum": "-3.93053018169069024808554689087995438",
   "absdiff": "7.01e-46"
  },
  {
   "n": 0,
   "gamma": "(0.5 + 2.0j)",
   "integral_sum": "-0.715470663849829249048096176469143793",
   "KL2003_sum": "-0.715470663849829249048096176469143793",
   "absdiff": "0.0"
  },
  {
   "n": 1,
   "gamma": "0.5",
   "integral_sum": "1.20205690315959428539973816151144999",
   "KL2003_sum": "1.20205690315959428539973816151144999",
   "absdiff": "0.0"
  },
  {
   "n": 1,
   "gamma": "0.3",
   "integral_sum": "1.4469543012969679847115502685969026",
   "KL2003_sum": "1.4469543012969679847115502685969026",
   "absdiff": "0.0"
  },
  {
   "n": 1,
   "gamma": "(0.5 + 0.5j)",
   "integral_sum": "0.230183427015809084141629090010048108",
   "KL2003_sum": "0.230183427015809084141629090010048108",
   "absdiff": "1.09e-46"
  },
  {
   "n": 1,
   "gamma": "(0.5 + 2.0j)",
   "integral_sum": "-0.565194811370184878324472249594285246",
   "KL2003_sum": "-0.565194811370184878324472249594285246",
   "absdiff": "8.78e-47"
  },
  {
   "n": 2,
   "gamma": "0.5",
   "integral_sum": "1.09282094847558327890710023949168796",
   "KL2003_sum": "1.09282094847558327890710023949168796",
   "absdiff": "1.75e-46"
  },
  {
   "n": 2,
   "gamma": "0.3",
   "integral_sum": "1.16725006560414339811973477999018733",
   "KL2003_sum": "1.16725006560414339811973477999018733",
   "absdiff": "0.0"
  },
  {
   "n": 2,
   "gamma": "(0.5 + 0.5j)",
   "integral_sum": "0.715474891233860820917772819376210275",
   "KL2003_sum": "0.715474891233860820917772819376210275",
   "absdiff": "1.75e-46"
  },
  {
   "n": 2,
   "gamma": "(0.5 + 2.0j)",
   "integral_sum": "-0.309729625250985482696707501848439899",
   "KL2003_sum": "-0.309729625250985482696707501848439899",
   "absdiff": "4.51e-47"
  },
  {
   "n": 3,
   "gamma": "0.5",
   "integral_sum": "0.797943096840405714600261838488550009",
   "KL2003_sum": "0.797943096840405714600261838488550009",
   "absdiff": "8.76e-47"
  },
  {
   "n": 3,
   "gamma": "0.3",
   "integral_sum": "0.82646947146818541788151617471638396",
   "KL2003_sum": "0.82646947146818541788151617471638396",
   "absdiff": "8.76e-47"
  },
  {
   "n": 3,
   "gamma": "(0.5 + 0.5j)",
   "integral_sum": "0.639881688357613189065522897668227043",
   "KL2003_sum": "0.639881688357613189065522897668227043",
   "absdiff": "0.0"
  },
  {
   "n": 3,
   "gamma": "(0.5 + 2.0j)",
   "integral_sum": "-0.104006681190172612053501060553082041",
   "KL2003_sum": "-0.104006681190172612053501060553082041",
   "absdiff": "1.09e-47"
  }
 ],
 "max_abs_diff_sum_integral_vs_KL2003": "1.4013e-45",
 "table_n1_closed_vs_integral": [
  {
   "gamma": "0.3",
   "integral_I": "1.1085334108209185228836908035169062",
   "closed_IV": "1.1085334108209185228836908035169062",
   "absdiff": "1.4e-45"
  },
  {
   "gamma": "0.7",
   "integral_I": "0.338420890476049461827859465079996397",
   "closed_IV": "0.338420890476049461827859465079996397",
   "absdiff": "6.57e-46"
  },
  {
   "gamma": "(0.5 + 0.25j)",
   "integral_I": "(0.440554256610676231595920084232694378 - 0.383971039079619734550833231976296959j)",
   "closed_IV": "(0.440554256610676231595920084232694378 - 0.383971039079619734550833231976296959j)",
   "absdiff": "3.97e-46"
  },
  {
   "gamma": "(0.5 + 0.5j)",
   "integral_I": "(0.115091713507904542070814545005024054 - 0.52970463619777712199504356956803676j)",
   "closed_IV": "(0.115091713507904542070814545005024054 - 0.52970463619777712199504356956803676j)",
   "absdiff": "2.87e-46"
  },
  {
   "gamma": "(0.5 + 1.0j)",
   "integral_I": "(-0.290153428981586396562239604702614066 - 0.325305862896734855194079019906340629j)",
   "closed_IV": "(-0.290153428981586396562239604702614066 - 0.325305862896734855194079019906340629j)",
   "absdiff": "4.38e-47"
  },
  {
   "gamma": "(0.5 + 2.0j)",
   "integral_I": "(-0.282597405685092439162236124797142623 + 0.0277472529662803968043841576100665794j)",
   "closed_IV": "(-0.282597405685092439162236124797142623 + 0.0277472529662803968043841576100665794j)",
   "absdiff": "8.21e-48"
  },
  {
   "gamma": "(0.5 + 3.0j)",
   "integral_I": "(-0.180040803901990316361945870785340635 + 0.0998882411117902646042582691511608j)",
   "closed_IV": "(-0.180040803901990316361945870785340635 + 0.0998882411117902646042582691511608j)",
   "absdiff": "2.19e-47"
  }
 ],
 "max_abs_diff_n1_closed_vs_integral": "1.4013e-45",
 "printed_minus_corrected_check": [
  {
   "n": 0,
   "gamma": "0.5",
   "printed_minus_corrected": "0.0",
   "predicted_extra": "0.0",
   "absdiff": "0.0"
  },
  {
   "n": 0,
   "gamma": "(0.5 + 1.0j)",
   "printed_minus_corrected": "0.0",
   "predicted_extra": "0.0",
   "absdiff": "0.0"
  },
  {
   "n": 1,
   "gamma": "0.5",
   "printed_minus_corrected": "-3.60617070947878285619921448453434997",
   "predicted_extra": "-3.60617070947878285619921448453434997",
   "absdiff": "3.5e-46"
  },
  {
   "n": 1,
   "gamma": "(0.5 + 1.0j)",
   "printed_minus_corrected": "(-0.763425113084846882632301936203398175 + 1.78713176455276023506488678360473066j)",
   "predicted_extra": "(-0.763425113084846882632301936203398175 + 1.78713176455276023506488678360473066j)",
   "absdiff": "0.0"
  },
  {
   "n": 2,
   "gamma": "0.5",
   "printed_minus_corrected": "-2.57973626739290574588966066658410076",
   "predicted_extra": "-2.57973626739290574588966066658410076",
   "absdiff": "3.5e-46"
  },
  {
   "n": 2,
   "gamma": "(0.5 + 1.0j)",
   "printed_minus_corrected": "(-1.20675596266625760686483138848168333 + 1.41667416653124993300306127775460662j)",
   "predicted_extra": "(-1.20675596266625760686483138848168333 + 1.41667416653124993300306127775460662j)",
   "absdiff": "1.75e-46"
  },
  {
   "n": 3,
   "gamma": "0.5",
   "printed_minus_corrected": "-1.89382929052121714380078551546565003",
   "predicted_extra": "-1.89382929052121714380078551546565003",
   "absdiff": "0.0"
  },
  {
   "n": 3,
   "gamma": "(0.5 + 1.0j)",
   "printed_minus_corrected": "(-1.22314977383030623473539612759320365 + 0.965604604590932402815056766082589067j)",
   "predicted_extra": "(-1.22314977383030623473539612759320365 + 0.965604604590932402815056766082589067j)",
   "absdiff": "0.0"
  }
 ],
 "extra_at_n1_half_over_zeta3": "-3.0",
 "seconds": 550.3
}

==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_A/phi_check.py <==
"""Which form of Phi(n,gamma) in Eq. (9) of hep-ph/0004008 is right, and the misprint.

Run: python3 -I phi_check.py > phi_check_output.txt   (writes phi_check.json next to this file)
"""
import json
import os
import sys
import time

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import mpmath as mp  # noqa: E402
import nlo_lib as L  # noqa: E402

mp.mp.dps = 45
DIG = 36


def s(x):
    if isinstance(x, mp.mpc):
        if abs(x.imag) < mp.mpf(10) ** (-(mp.mp.dps - 5)) * max(1, abs(x.real)):
            return mp.nstr(x.real, DIG)
        return mp.nstr(x, DIG)
    return mp.nstr(x, DIG)


out = {'precision_dps': mp.mp.dps}
t0 = time.time()
z3 = mp.zeta(3)
half = mp.mpf(1) / 2

# ---------------------------------------------------------------- Phi(1,1/2) in every representation
p = {}
p['integral_I'], err = L.phi_integral(1, half, error=True)
p['series_corrected_II'] = L.phi_series(1, half, 'corrected')
p['series_printed'] = L.phi_series(1, half, 'printed')
p['series_printed_nsign'] = L.phi_series(1, half, 'printed_nsign')
p['series_corrected_nsign'] = L.phi_series(1, half, 'corrected_nsign')
p['KL2003_III_half_of_sum'] = L.phisum_KL2003(1, half) / 2
p['n1_reduced_series'] = L.phi_n1_series(half)
out['Phi_1_half'] = {k: s(v) for k, v in p.items()}
out['Phi_1_half']['quad_error_estimate_I'] = mp.nstr(err, 5)
out['Phi_1_half']['zeta3_over_2'] = s(z3 / 2)
out['Phi_1_half']['minus_5zeta3_over_2'] = s(-5 * z3 / 2)
out['Phi_1_half']['integral_minus_zeta3_over_2'] = mp.nstr(p['integral_I'] - z3 / 2, 5)
out['Phi_1_half']['corrected_minus_zeta3_over_2'] = mp.nstr(p['series_corrected_II'] - z3 / 2, 5)
out['Phi_1_half']['printed_minus_(-5zeta3/2)'] = mp.nstr(p['series_printed'] + 5 * z3 / 2, 5)
out['Phi_1_half']['identify_printed_nsign'] = str(mp.identify(p['series_printed_nsign'], ['zeta(3)', 'pi**2*log(2)', 'log(2)**3', 'pi**2', 'log(2)']))
out['Phi_1_half']['identify_corrected_nsign'] = str(mp.identify(p['series_corrected_nsign'], ['zeta(3)', 'pi**2*log(2)', 'log(2)**3', 'pi**2', 'log(2)']))
print('Phi(1,1/2):')
for k, v in out['Phi_1_half'].items():
    print('  %-34s %s' % (k, v))


# delta_planar(1,1/2) for each value of Phi(1,1/2): delta = 6 z3 + 2 psi''(1) - 4 Phi = 2 z3 - 4 Phi
def dpl_half(phi):
    return L.delta_pieces(1, half, 2 * phi)[0]


out['delta_planar_1_half'] = {k: s(dpl_half(v)) for k, v in p.items()}
out['delta_planar_1_half']['12zeta3'] = s(12 * z3)
# N=4 SYM, Eq. (K3): delta_susy = -[2Phi(n,g)+2Phi(n,1-g) - (1/3-2z2) chi - 6 z3 - psi''(g+n/2) - psi''(1-g+n/2)]
out['delta_susy_1_half'] = {k: s(-(4 * v - 6 * z3 - 2 * mp.psi(2, 1))) for k, v in p.items()}
print('delta_planar(1,1/2):', out['delta_planar_1_half'])

# ---------------------------------------------------------------- comparison table, n = 0..3
gammas = [mp.mpf('0.3'), half, mp.mpf('0.7'), half + mp.mpf('0.5') * mp.j, half + 2 * mp.j, mp.mpf('0.2') + mp.mpf('1.3') * mp.j]
table = []
maxdiff = {'corrected_vs_integral': mp.mpf(0)}
for n in range(4):
    for g in gammas:
        row = {'n': n, 'gamma': s(g)}
        I_val, I_err = L.phi_integral(n, g, error=True)
        row['integral_I'] = s(I_val)
        row['quad_err'] = mp.nstr(I_err, 3)
        for var in ['corrected', 'printed', 'printed_nsign', 'corrected_nsign']:
            v = L.phi_series(n, g, var)
            row[var] = s(v)
            row['diff_' + var] = mp.nstr(abs(v - I_val), 3)
            if var == 'corrected':
                maxdiff['corrected_vs_integral'] = max(maxdiff['corrected_vs_integral'], abs(v - I_val))
        # second acceleration method for the corrected series (Levin)
        vl = L.phi_series(n, g, 'corrected', method='l')
        row['corrected_levin_minus_richardson'] = mp.nstr(abs(vl - L.phi_series(n, g, 'corrected')), 3)
        table.append(row)
        print('n=%d g=%s  I=%s  |corr-I|=%s  |printed-I|=%s  |pr_nsign-I|=%s  |corr_nsign-I|=%s' % (
            n, mp.nstr(g, 4), mp.nstr(I_val, 20), row['diff_corrected'], row['diff_printed'],
            row['diff_printed_nsign'], row['diff_corrected_nsign']))
out['table_n0to3'] = table
out['max_abs_diff_corrected_vs_integral'] = mp.nstr(maxdiff['corrected_vs_integral'], 5)

# Phi(n,g)+Phi(n,1-g): integral (I) versus KL2003 form (III)
sumtab = []
mx = mp.mpf(0)
for n in range(4):
    for g in [half, mp.mpf('0.3'), half + mp.mpf('0.5') * mp.j, half + 2 * mp.j]:
        a = L.phi_integral(n, g) + L.phi_integral(n, 1 - g)
        b = L.phisum_KL2003(n, g)
        mx = max(mx, abs(a - b))
        sumtab.append({'n': n, 'gamma': s(g), 'integral_sum': s(a), 'KL2003_sum': s(b), 'absdiff': mp.nstr(abs(a - b), 3)})
        print('sum n=%d g=%s  I=%s  III=%s  diff=%s' % (n, mp.nstr(g, 4), mp.nstr(a, 20), mp.nstr(b, 20), mp.nstr(abs(a - b), 3)))
out['table_sum_integral_vs_KL2003'] = sumtab
out['max_abs_diff_sum_integral_vs_KL2003'] = mp.nstr(mx, 5)

# closed form (IV) for n=1 versus integral (I)
cf = []
mx = mp.mpf(0)
for g in [mp.mpf('0.3'), mp.mpf('0.7'), half + mp.mpf('0.25') * mp.j, half + mp.mpf('0.5') * mp.j, half + mp.j, half + 2 * mp.j, half + 3 * mp.j]:
    a = L.phi_integral(1, g)
    b = L.phi_n1_closed(g)
    mx = max(mx, abs(a - b))
    cf.append({'gamma': s(g), 'integral_I': s(a), 'closed_IV': s(b), 'absdiff': mp.nstr(abs(a - b), 3)})
out['table_n1_closed_vs_integral'] = cf
out['max_abs_diff_n1_closed_vs_integral'] = mp.nstr(mx, 5)
print('max |closed(IV) - integral(I)| at n=1:', mp.nstr(mx, 5))


# printed minus corrected = 2 sum_k (-1)^k/(k+s)[psi'(k+n+1)-psi'(k+1) - (psi(k+n+1)-psi(k+1))/(k+s)]
def extra(n, g):
    sh = g + mp.mpf(n) / 2
    f = lambda m: sum((-1) ** r * 2 / (2 * m + r + sh) * (mp.psi(1, 2 * m + r + n + 1) - mp.psi(1, 2 * m + r + 1)
                       - (mp.digamma(2 * m + r + n + 1) - mp.digamma(2 * m + r + 1)) / (2 * m + r + sh)) for r in (0, 1))
    return mp.nsum(f, [0, mp.inf], method='r')


ex = []
for n in range(4):
    for g in [half, half + mp.j]:
        e1 = extra(n, g)
        e2 = L.phi_series(n, g, 'printed') - L.phi_series(n, g, 'corrected')
        ex.append({'n': n, 'gamma': s(g), 'printed_minus_corrected': s(e2), 'predicted_extra': s(e1), 'absdiff': mp.nstr(abs(e1 - e2), 3)})
out['printed_minus_corrected_check'] = ex
out['extra_at_n1_half_over_zeta3'] = s(extra(1, half) / z3)
print('printed - corrected at n=1, g=1/2, in units of zeta(3):', out['extra_at_n1_half_over_zeta3'])

out['seconds'] = round(time.time() - t0, 1)
with open(os.path.join(HERE, 'phi_check.json'), 'w') as fh:
    json.dump(out, fh, indent=1)
print('wrote phi_check.json in %.1f s' % (time.time() - t0))


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_A/phi_check_output.txt <==
Phi(1,1/2):
  integral_I                         0.601028451579797142699869080755724995
  series_corrected_II                0.601028451579797142699869080755724995
  series_printed                     -3.00514225789898571349934540377862498
  series_printed_nsign               -1.08716915491992029782527852869088943
  series_corrected_nsign             2.51900155455886255837393595584346054
  KL2003_III_half_of_sum             0.601028451579797142699869080755724995
  n1_reduced_series                  0.601028451579797142699869080755724995
  quad_error_estimate_I              1.001e-49
  zeta3_over_2                       0.601028451579797142699869080755724995
  minus_5zeta3_over_2                -3.00514225789898571349934540377862498
  integral_minus_zeta3_over_2        0.0
  corrected_minus_zeta3_over_2       0.0
  printed_minus_(-5zeta3/2)          3.5032e-46
  identify_printed_nsign             -(((15/4)*zeta(3) + (-1/2)*pi**2*log(2)))
  identify_corrected_nsign           ((-3/4)*zeta(3) + (1/2)*pi**2*log(2))
delta_planar(1,1/2): {'integral_I': '0.0', 'series_corrected_II': '0.0', 'series_printed': '14.4246828379151314247968579381373999', 'series_printed_nsign': '6.7527904259988697621005904377864577', 'series_corrected_nsign': '-7.67189241191626166269626750035094219', 'KL2003_III_half_of_sum': '0.0', 'n1_reduced_series': '0.0', '12zeta3': '14.4246828379151314247968579381373999'}
n=0 g=0.3  I=-5.873830499697419079  |corr-I|=0.0  |printed-I|=0.0  |pr_nsign-I|=0.0  |corr_nsign-I|=0.0
n=0 g=0.5  I=-3.6367653631969165901  |corr-I|=0.0  |printed-I|=0.0  |pr_nsign-I|=0.0  |corr_nsign-I|=0.0
n=0 g=0.7  I=-2.6625159778401495299  |corr-I|=0.0  |printed-I|=0.0  |pr_nsign-I|=0.0  |corr_nsign-I|=0.0
n=0 g=(0.5 + 0.5j)  I=(-1.965265090845345124 + 1.7326296810464519847j)  |corr-I|=0.0  |printed-I|=0.0  |pr_nsign-I|=0.0  |corr_nsign-I|=0.0
n=0 g=(0.5 + 2.0j)  I=(-0.35773533192491462452 + 0.93414679617870923447j)  |corr-I|=0.0  |printed-I|=0.0  |pr_nsign-I|=0.0  |corr_nsign-I|=0.0
n=0 g=(0.2 + 1.3j)  I=(-0.42584695424570382498 + 1.4275428658449878191j)  |corr-I|=1.74e-35  |printed-I|=1.74e-35  |pr_nsign-I|=1.74e-35  |corr_nsign-I|=1.74e-35
n=1 g=0.3  I=1.1085334108209185229  |corr-I|=1.75e-46  |printed-I|=5.16  |pr_nsign-I|=2.8  |corr_nsign-I|=2.35
n=1 g=0.5  I=0.6010284515797971427  |corr-I|=0.0  |printed-I|=3.61  |pr_nsign-I|=1.69  |corr_nsign-I|=1.92
n=1 g=0.7  I=0.33842089047604946183  |corr-I|=0.0  |printed-I|=2.72  |pr_nsign-I|=1.09  |corr_nsign-I|=1.62
n=1 g=(0.5 + 0.5j)  I=(0.11509171350790454207 - 0.529704636197777122j)  |corr-I|=0.0  |printed-I|=2.94  |pr_nsign-I|=1.38  |corr_nsign-I|=1.73
n=1 g=(0.5 + 2.0j)  I=(-0.28259740568509243916 + 0.027747252966280396804j)  |corr-I|=0.0  |printed-I|=0.933  |pr_nsign-I|=0.436  |corr_nsign-I|=0.926
n=1 g=(0.2 + 1.3j)  I=(-0.50115818580822985941 - 0.14352678360402742844j)  |corr-I|=0.0  |printed-I|=1.67  |pr_nsign-I|=0.959  |corr_nsign-I|=1.34
n=2 g=0.3  I=0.76337430747676677096  |corr-I|=8.76e-47  |printed-I|=3.22  |pr_nsign-I|=3.22  |corr_nsign-I|=8.76e-47
n=2 g=0.5  I=0.54641047423779163945  |corr-I|=0.0  |printed-I|=2.58  |pr_nsign-I|=2.58  |corr_nsign-I|=0.0
n=2 g=0.7  I=0.40387575812737662716  |corr-I|=0.0  |printed-I|=2.14  |pr_nsign-I|=2.14  |corr_nsign-I|=0.0
n=2 g=(0.5 + 0.5j)  I=(0.35773744561693041046 - 0.34562621785740453175j)  |corr-I|=0.0  |printed-I|=2.35  |pr_nsign-I|=2.35  |corr_nsign-I|=0.0
n=2 g=(0.5 + 2.0j)  I=(-0.15486481262549274135 - 0.16782871955322423859j)  |corr-I|=0.0  |printed-I|=1.09  |pr_nsign-I|=1.09  |corr_nsign-I|=0.0
n=2 g=(0.2 + 1.3j)  I=(-0.16188133582040555874 - 0.41956168113670342759j)  |corr-I|=2.19e-47  |printed-I|=1.82  |pr_nsign-I|=1.82  |corr_nsign-I|=2.19e-47
n=3 g=0.3  I=0.50543557788631964459  |corr-I|=0.0  |printed-I|=2.22  |pr_nsign-I|=1.1  |corr_nsign-I|=1.12
n=3 g=0.5  I=0.3989715484202028573  |corr-I|=0.0  |printed-I|=1.89  |pr_nsign-I|=0.877  |corr_nsign-I|=1.02
n=3 g=0.7  I=0.32103389358186577329  |corr-I|=8.76e-47  |printed-I|=1.65  |pr_nsign-I|=0.716  |corr_nsign-I|=0.932
n=3 g=(0.5 + 0.5j)  I=(0.31994084417880659453 - 0.19858694381870544362j)  |corr-I|=0.0  |printed-I|=1.8  |pr_nsign-I|=0.826  |corr_nsign-I|=0.989
n=3 g=(0.5 + 2.0j)  I=(-0.052003340595086306027 - 0.20151226512477522868j)  |corr-I|=0.0  |printed-I|=1.06  |pr_nsign-I|=0.44  |corr_nsign-I|=0.744
n=3 g=(0.2 + 1.3j)  I=(0.038407232051425029402 - 0.36611318451275857726j)  |corr-I|=4.41e-47  |printed-I|=1.61  |pr_nsign-I|=0.78  |corr_nsign-I|=0.958
sum n=0 g=0.5  I=-7.2735307263938331803  III=-7.2735307263938331803  diff=0.0
sum n=0 g=0.3  I=-8.5363464775375686089  III=-8.5363464775375686089  diff=1.4e-45
sum n=0 g=(0.5 + 0.5j)  I=(-3.9305301816906902481 + 0.0j)  III=(-3.9305301816906902481 + 0.0j)  diff=7.01e-46
sum n=0 g=(0.5 + 2.0j)  I=(-0.71547066384982924905 + 0.0j)  III=(-0.71547066384982924905 + 0.0j)  diff=0.0
sum n=1 g=0.5  I=1.2020569031595942854  III=1.2020569031595942854  diff=0.0
sum n=1 g=0.3  I=1.4469543012969679847  III=1.4469543012969679847  diff=0.0
sum n=1 g=(0.5 + 0.5j)  I=(0.23018342701580908414 + 0.0j)  III=(0.23018342701580908414 + 0.0j)  diff=1.09e-46
sum n=1 g=(0.5 + 2.0j)  I=(-0.56519481137018487832 + 0.0j)  III=(-0.56519481137018487832 - 5.4738221262688166833e-48j)  diff=8.78e-47
sum n=2 g=0.5  I=1.0928209484755832789  III=1.0928209484755832789  diff=1.75e-46
sum n=2 g=0.3  I=1.1672500656041433981  III=1.1672500656041433981  diff=0.0
sum n=2 g=(0.5 + 0.5j)  I=(0.71547489123386082092 + 0.0j)  III=(0.71547489123386082092 + 0.0j)  diff=1.75e-46
sum n=2 g=(0.5 + 2.0j)  I=(-0.3097296252509854827 + 0.0j)  III=(-0.3097296252509854827 - 1.0947644252537633367e-47j)  diff=4.51e-47
sum n=3 g=0.5  I=0.7979430968404057146  III=0.7979430968404057146  diff=8.76e-47
sum n=3 g=0.3  I=0.82646947146818541788  III=0.82646947146818541788  diff=8.76e-47
sum n=3 g=(0.5 + 0.5j)  I=(0.63988168835761318907 + 0.0j)  III=(0.63988168835761318907 + 0.0j)  diff=0.0
sum n=3 g=(0.5 + 2.0j)  I=(-0.10400668119017261205 + 0.0j)  III=(-0.10400668119017261205 + 0.0j)  diff=1.09e-47
max |closed(IV) - integral(I)| at n=1: 1.4013e-45
printed - corrected at n=1, g=1/2, in units of zeta(3): -3.0
wrote phi_check.json in 550.3 s


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_A/quark_c2_exact.wl <==
(* Reduce the exact nu^2 coefficient of -(3/2)<w>_P(nu) (from Series in phi_kotikov_lipatov.wl of folder 11) to
   zeta values.
   Run: wolframscript -file quark_c2_exact.wl > quark_c2_exact_output.txt *)
$AllowInternet = False;
c2 = -1/4354560*(32240*Pi^6*PolyGamma[2, 1] + 722120*PolyGamma[2, 1]^2 + 392*Pi^4*(601*PolyGamma[2, 1] - 39*PolyGamma[4, 1]) + 15120*Pi^2*(51*PolyGamma[2, 1] - PolyGamma[4, 1]) - 7*PolyGamma[2, 1]*(2340320 + 103160*PolyGamma[2, 1/2] + 4260*PolyGamma[4, 1/2] + 8580*PolyGamma[4, 1] + 27*PolyGamma[6, 1/2] - 27*PolyGamma[6, 1]) - 420*PolyGamma[4, 1]*(-760 - 214*PolyGamma[2, 1/2] - 3*PolyGamma[4, 1/2] + 3*PolyGamma[4, 1] - 864*Zeta[3]))/(Pi^2*PolyGamma[2, 1]^2);
c2z = Together[FunctionExpand[c2]];
Print["c2 in zeta values = ", ToString[c2z, InputForm]];
Print["N[c2z,30] = ", ToString[N[c2z, 30], InputForm]];
Print["N[c2,30]  = ", ToString[N[c2, 30], InputForm]];


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_A/quark_c2_exact_output.txt <==
c2 in zeta values = (-2047780*Zeta[3] + 96390*Pi^2*Zeta[3] + 29449*Pi^4*Zeta[3] + 4030*Pi^6*Zeta[3] + 1083180*Zeta[3]^2 + 478800*Zeta[5] - 22680*Pi^2*Zeta[5] - 22932*Pi^4*Zeta[5] + 1610280*Zeta[3]*Zeta[5] - 1360800*Zeta[5]^2 + 2143260*Zeta[3]*Zeta[7])/(1088640*Pi^2*Zeta[3]^2)
N[c2z,30] = 0.6082093293863053679157593742185107986750526658004709764336`30.
N[c2,30]  = 0.6082093293863053679157593742185107986753960040179112339689`30.


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_A/quark_shift_check.json <==
{
 "fit_dps": 80,
 "fit_c0": "(-0.362381219421971046583734799416 - 2.57854957973857336266522800436e-80j)",
 "fit_c2": "(0.608209329386305367915759374219 - 2.0978823955204173603774927195e-76j)",
 "fit_c4": "(-0.8803313516600236298782724 + 7.699459997524793347784032e-72j)",
 "cauchy_c0": "-0.362381219421971046583734799416",
 "cauchy_c2": "0.608209329386305367915759374219",
 "cauchy_c4": "-0.8803313516600236298782724",
 "cauchy_odd_and_imag_max": "4.37e-39",
 "eq_wP_closed_form_times_minus_3_2": "-0.362381219421971046583734799416",
 "fit_c0_minus_closed": "(2.29e-40 - 2.58e-80j)",
 "cauchy_c2_minus_fit_c2": "(2.24e-35 + 2.1e-76j)",
 "direct_quadrature": [
  {
   "nu": "0.0",
   "F_direct": "2.736973404150299298",
   "F_formula": "2.736973404150299298",
   "F_reldiff": "0.0",
   "Z_direct": "11.329119408489236782",
   "Z_formula": "11.329119408489236782",
   "Z_reldiff": "1.29e-26",
   "minus_3_2_wP_direct": "-0.362381219421971",
   "formula_source": "eq:I02 (I0 + 2 I2) and 3 pi zeta(3)"
  },
  {
   "nu": "0.5",
   "F_direct": "1.2563451765880094288",
   "F_formula": "1.2563451765880094288",
   "F_reldiff": "5.17e-26",
   "Z_direct": "7.4894354750748059491",
   "Z_formula": "7.4894354750748059491",
   "Z_reldiff": "2.58e-26",
   "minus_3_2_wP_direct": "-0.251623472977874",
   "formula_source": "eq:Fnu and Z_nu formula"
  },
  {
   "nu": "1.5",
   "F_direct": "0.062405866718183045828",
   "F_formula": "0.062405866718183045828",
   "F_reldiff": "0.0",
   "Z_direct": "1.3171020613213626279",
   "Z_formula": "1.3171020613213626279",
   "Z_reldiff": "2.58e-26",
   "minus_3_2_wP_direct": "-0.0710717892153042",
   "formula_source": "eq:Fnu and Z_nu formula"
  }
 ],
 "seconds": 48.5
}

==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_A/quark_shift_check.py <==
"""Quark shift -(3/2)<w>_P(nu) of the n=1 branch, eq:Fnu of the paper.

Checks
  1. value and nu^2 coefficient at nu = 0 by two methods (polynomial fit in nu^2 at small nu, and the
     Cauchy integral of the analytically continued function), against eq:wP, eq:main and eq:Fexp;
  2. F(nu) and Z_nu at nu = 0, 0.5, 1.5 by direct quadrature over the pair distribution eq:P with the
     quark-loop functions eq:Pw10, independent of the residue sums behind eq:Fnu.
Run: python3 -I quark_shift_check.py > quark_shift_check_output.txt   (writes quark_shift_check.json)
"""
import json
import os
import sys
import time

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import mpmath as mp  # noqa: E402
import nlo_lib as L  # noqa: E402

t0 = time.time()
out = {}

# ---------------------------------------------------------------- 1. expansion at nu = 0
mp.mp.dps = 80
fit = L.even_taylor_fit(lambda x: L.quark_coeff(x), mp.mpf('0.004'), 12)
out['fit_dps'] = 80
out['fit_c0'] = mp.nstr(fit[0], 30)
out['fit_c2'] = mp.nstr(fit[1], 30)
out['fit_c4'] = mp.nstr(fit[2], 25)
mp.mp.dps = 40
cau = L.cauchy_taylor(lambda z: L.quark_coeff(z), 4, mp.mpf('0.2'))
out['cauchy_c0'] = mp.nstr(mp.re(cau[0]), 30)
out['cauchy_c2'] = mp.nstr(mp.re(cau[2]), 30)
out['cauchy_c4'] = mp.nstr(mp.re(cau[4]), 25)
out['cauchy_odd_and_imag_max'] = mp.nstr(max(abs(cau[1]), abs(cau[3]), abs(mp.im(cau[0])), abs(mp.im(cau[2]))), 3)
wP_closed = (91 * mp.pi ** 4 + 90 * mp.pi ** 2 - 1900 + 4260 * mp.zeta(3) + 5400 * mp.zeta(5)) / (6480 * mp.pi ** 2 * mp.zeta(3))
out['eq_wP_closed_form_times_minus_3_2'] = mp.nstr(-mp.mpf(3) / 2 * wP_closed, 30)
out['fit_c0_minus_closed'] = mp.nstr(fit[0] + mp.mpf(3) / 2 * wP_closed, 3)
out['cauchy_c2_minus_fit_c2'] = mp.nstr(mp.re(cau[2]) - fit[1], 3)
print(json.dumps(out, indent=1), flush=True)

# ---------------------------------------------------------------- 2. direct quadrature over the pairs
mp.mp.dps = 25


def P(nn, nu, x):
    return ((x ** 2 + mp.mpf(nn) ** 2 / 4) / ((x ** 2 + mp.mpf(nn - 1) ** 2 / 4) * (x ** 2 + mp.mpf(nn + 1) ** 2 / 4))
            / (((nu - x) ** 2 + mp.mpf(1 - nn) ** 2 / 4) * ((nu + x) ** 2 + mp.mpf(1 + nn) ** 2 / 4)))


def sinhc(x):
    return mp.pi if x == 0 else mp.sinh(mp.pi * x) / x


def w0(x):
    return sinhc(x) * (mp.mpf(11) / 4 + 3 * x ** 2) / (8 * mp.cosh(mp.pi * x) ** 2 * (1 + x ** 2))


def w2(x):
    return -sinhc(x) * (mp.mpf(1) / 4 + x ** 2) / (16 * mp.cosh(mp.pi * x) ** 2 * (1 + x ** 2))


def F_direct(nu):
    f = lambda x: P(0, nu, x) * w0(x) + (P(2, nu, x) + P(-2, nu, x)) * w2(x)
    return mp.quad(f, [-mp.inf, -3, -1, 0, 1, 3, mp.inf])


def Z_direct(nu):
    def I(nn):
        return mp.quad(lambda x: P(nn, nu, x), [-mp.inf, -abs(nn) - 2, -1, 0, 1, abs(nn) + 2, mp.inf])
    tail = mp.nsum(lambda m: I(2 * int(m)), [1, mp.inf], method='r')
    return I(0) + 2 * tail


G = mp.catalan
I0 = (mp.mpf(64) / 81 * (G - 1) + 4 * mp.pi ** 2 / 243 + 91 * mp.pi ** 4 / 2160 + 35 * mp.zeta(3) / 18
      + 5 * mp.zeta(5) / 2) / mp.pi
I2 = (-32 * G / 81 - mp.mpf(29) / 648 + mp.zeta(3) / 72 + 49 * mp.pi ** 2 / 3888) / mp.pi
quad = []
for nu in [mp.mpf(0), mp.mpf('0.5'), mp.mpf('1.5')]:
    Fd = F_direct(nu)
    Zd = Z_direct(nu)
    if nu == 0:
        Ff = I0 + 2 * I2
        Zf = 3 * mp.pi * mp.zeta(3)
        src = 'eq:I02 (I0 + 2 I2) and 3 pi zeta(3)'
    else:
        Ff = mp.re(L.F_nu(nu))
        Zf = mp.re(L.Z_nu(nu))
        src = 'eq:Fnu and Z_nu formula'
    row = {'nu': mp.nstr(nu, 3), 'F_direct': mp.nstr(Fd, 20), 'F_formula': mp.nstr(Ff, 20), 'F_reldiff': mp.nstr(abs(Fd / Ff - 1), 3),
           'Z_direct': mp.nstr(Zd, 20), 'Z_formula': mp.nstr(Zf, 20), 'Z_reldiff': mp.nstr(abs(Zd / Zf - 1), 3),
           'minus_3_2_wP_direct': mp.nstr(-mp.mpf(3) / 2 * Fd / Zd, 15), 'formula_source': src}
    quad.append(row)
    print(row, flush=True)
out['direct_quadrature'] = quad
out['seconds'] = round(time.time() - t0, 1)
with open(os.path.join(HERE, 'quark_shift_check.json'), 'w') as fh:
    json.dump(out, fh, indent=1)
print('wrote quark_shift_check.json in %.1f s' % (time.time() - t0))


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_A/quark_shift_check_output.txt <==
{
 "fit_dps": 80,
 "fit_c0": "(-0.362381219421971046583734799416 - 2.57854957973857336266522800436e-80j)",
 "fit_c2": "(0.608209329386305367915759374219 - 2.0978823955204173603774927195e-76j)",
 "fit_c4": "(-0.8803313516600236298782724 + 7.699459997524793347784032e-72j)",
 "cauchy_c0": "-0.362381219421971046583734799416",
 "cauchy_c2": "0.608209329386305367915759374219",
 "cauchy_c4": "-0.8803313516600236298782724",
 "cauchy_odd_and_imag_max": "4.37e-39",
 "eq_wP_closed_form_times_minus_3_2": "-0.362381219421971046583734799416",
 "fit_c0_minus_closed": "(2.29e-40 - 2.58e-80j)",
 "cauchy_c2_minus_fit_c2": "(2.24e-35 + 2.1e-76j)"
}
{'nu': '0.0', 'F_direct': '2.736973404150299298', 'F_formula': '2.736973404150299298', 'F_reldiff': '0.0', 'Z_direct': '11.329119408489236782', 'Z_formula': '11.329119408489236782', 'Z_reldiff': '1.29e-26', 'minus_3_2_wP_direct': '-0.362381219421971', 'formula_source': 'eq:I02 (I0 + 2 I2) and 3 pi zeta(3)'}
{'nu': '0.5', 'F_direct': '1.2563451765880094288', 'F_formula': '1.2563451765880094288', 'F_reldiff': '5.17e-26', 'Z_direct': '7.4894354750748059491', 'Z_formula': '7.4894354750748059491', 'Z_reldiff': '2.58e-26', 'minus_3_2_wP_direct': '-0.251623472977874', 'formula_source': 'eq:Fnu and Z_nu formula'}
{'nu': '1.5', 'F_direct': '0.062405866718183045828', 'F_formula': '0.062405866718183045828', 'F_reldiff': '0.0', 'Z_direct': '1.3171020613213626279', 'Z_formula': '1.3171020613213626279', 'Z_reldiff': '2.58e-26', 'minus_3_2_wP_direct': '-0.0710717892153042', 'formula_source': 'eq:Fnu and Z_nu formula'}
wrote quark_shift_check.json in 48.5 s


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/assemble.log <==
{
  "maximum_phi_integral_series_error": "1.269944232726581669179622158026747335537697914762615618e-61",
  "maximum_inner_closed_vs_truncated_sum_error": "1.247985773050806298147350502275473804775311330743549982e-70",
  "maximum_BC_mapped6_vs_KL_error": "3.814882010773444743396870600581724748895402009651677385e-65",
  "minimum_verified_phi_decimal_places": "60",
  "status": "(b) differences between independent evaluation methods"
}
report and results written


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/bc_comparison.json <==
{
  "b": "9.0",
  "b_over_Nc": "3.0",
  "rows": [
    {
      "nu": "0.0",
      "KL_delta": {
        "re": "-4.747783872879899373736621134780978577110482916809972483e-66",
        "im": "0.0"
      },
      "BC_phi_integral": {
        "re": "0.6010284515797971426998690807557249953824931461702494409",
        "im": "0.0"
      },
      "BC_coordinate_scalar_4zeta": {
        "re": "-2.404113806319188570799476323022899981529972584680997764",
        "im": "0.0"
      },
      "BC_coordinate_scalar_6zeta": {
        "re": "0.0",
        "im": "0.0"
      },
      "BC_mapped_4zeta": {
        "re": "-2.404113806319188570799476323022899981529972584680997764",
        "im": "0.0"
      },
      "BC_mapped_6zeta": {
        "re": "0.0",
        "im": "0.0"
      },
      "mapped_6_minus_KL": {
        "re": "4.747783872879899373736621134780978577110482916809972483e-66",
        "im": "0.0"
      },
      "mapped_4_minus_KL": {
        "re": "-2.404113806319188570799476323022899981529972584680997764",
        "im": "0.0"
      },
      "mapped_4_residual_after_adding_2zeta3": {
        "re": "4.747783872879899373736621134780978577110482916809972483e-66",
        "im": "0.0"
      },
      "literal_lip3_minus_KL": {
        "re": "0.0",
        "im": "0.0"
      },
      "literal_difference_formula_residual": {
        "re": "0.0",
        "im": "0.0"
      },
      "chi": {
        "re": "0.0",
        "im": "0.0"
      },
      "chi_prime": {
        "re": "0.0",
        "im": "0.0"
      },
      "chi_second": {
        "re": "4.808227612638377141598952646045799963059945169361995527",
        "im": "0.0"
      },
      "chi_chi_prime": {
        "re": "0.0",
        "im": "0.0"
      },
      "trigamma_difference": {
        "re": "0.0",
        "im": "0.0"
      },
      "r_chi": {
        "re": "0.0",
        "im": "0.0"
      },
      "real_scheme_shift": "0.0",
      "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
    },
    {
      "nu": "0.125",
      "KL_delta": {
        "re": "0.433121449469955481346281645306552898877846551391839214",
        "im": "-0.8777823383452614706948570015417369375735408802579808458"
      },
      "BC_phi_integral": {
        "re": "0.5576546669368421606646022827757487090892837306752842499",
        "im": "-0.2123878219708717213200028574280486707843407545813828378"
      },
      "BC_coordinate_scalar_4zeta": {
        "re": "-1.857384887108326159326430321316967198228489352344187016",
        "im": "-1.737660431741372369394401086875365534885763456702787907"
      },
      "BC_coordinate_scalar_6zeta": {
        "re": "0.5467289192108624114730460017059327833014832323368107478",
        "im": "-1.737660431741372369394401086875365534885763456702787907"
      },
      "BC_mapped_4zeta": {
        "re": "-1.97099235684923308945319467771634708265212603328915855",
        "im": "-0.8777823383452614706948570015417369375735408802579808458"
      },
      "BC_mapped_6zeta": {
        "re": "0.433121449469955481346281645306552898877846551391839214",
        "im": "-0.8777823383452614706948570015417369375735408802579808458"
      },
      "mapped_6_minus_KL": {
        "re": "8.308621777539823904039086985866712509943345104417451845e-66",
        "im": "-1.186945968219974843434155283695244644277620729202493121e-66"
      },
      "mapped_4_minus_KL": {
        "re": "-2.404113806319188570799476323022899981529972584680997764",
        "im": "-1.186945968219974843434155283695244644277620729202493121e-66"
      },
      "mapped_4_residual_after_adding_2zeta3": {
        "re": "9.495567745759798747473242269561957154220965833619944966e-66",
        "im": "-1.186945968219974843434155283695244644277620729202493121e-66"
      },
      "literal_lip3_minus_KL": {
        "re": "-0.04072950510926533283522403200853386749755219916441559258",
        "im": "-1.755564676690522941389714003083473875147081760515961692"
      },
      "literal_difference_formula_residual": {
        "re": "-2.225523690412452831439041156928583708020538867254674601e-66",
        "im": "2.373891936439949686868310567390489288555241458404986242e-66"
      },
      "chi": {
        "re": "-0.03706554132395604808152625656083889867811387138472054008",
        "im": "-7.654822123326462631207755468583018440909572887607001881e-68"
      },
      "chi_prime": {
        "re": "0.0",
        "im": "0.5851882255635076471299046676944912917156939201719872306"
      },
      "chi_second": {
        "re": "4.433732835084621811824579475038740856342530067416683789",
        "im": "0.0"
      },
      "chi_chi_prime": {
        "re": "4.479511775353694566598931923230615243508592672238635981e-68",
        "im": "-0.02169031835691670573590172958217658985259926772680674234"
      },
      "trigamma_difference": {
        "re": "0.0",
        "im": "0.5851882255635076471299046676944912917156939201719872306"
      },
      "r_chi": {
        "re": "-0.03649530222666441657257969876759522331383519644034022408",
        "im": "0.3010862433699814367237825148326605923391403706328068487"
      },
      "real_scheme_shift": "0.1136074697409069301267643563993798844236366809449715339",
      "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
    },
    {
      "nu": "0.25",
      "KL_delta": {
        "re": "1.521270410950913221197642529842067996040510460288058685",
        "im": "-1.625025002014149341838067125668884688806616828761451571"
      },
      "BC_phi_integral": {
        "re": "0.4405542566106762315959200842326943776189676143774902402",
        "im": "-0.3839710390796197345508332319762969590702146049665310648"
      },
      "BC_coordinate_scalar_4zeta": {
        "re": "-0.4191313777942500936772257720706819525392216916240401994",
        "im": "-3.128119922334730199249890055303439187822213989872621143"
      },
      "BC_coordinate_scalar_6zeta": {
        "re": "1.984982428524938477122250550952218028990750893056957564",
        "im": "-3.128119922334730199249890055303439187822213989872621143"
      },
      "BC_mapped_4zeta": {
        "re": "-0.8828433953682753496018337931808319854894621243929390789",
        "im": "-1.625025002014149341838067125668884688806616828761451571"
      },
      "BC_mapped_6zeta": {
        "re": "1.521270410950913221197642529842067996040510460288058685",
        "im": "-1.625025002014149341838067125668884688806616828761451571"
      },
      "mapped_6_minus_KL": {
        "re": "4.747783872879899373736621134780978577110482916809972483e-66",
        "im": "2.373891936439949686868310567390489288555241458404986242e-66"
      },
      "mapped_4_minus_KL": {
        "re": "-2.404113806319188570799476323022899981529972584680997764",
        "im": "2.373891936439949686868310567390489288555241458404986242e-66"
      },
      "mapped_4_residual_after_adding_2zeta3": {
        "re": "4.747783872879899373736621134780978577110482916809972483e-66",
        "im": "2.373891936439949686868310567390489288555241458404986242e-66"
      },
      "literal_lip3_minus_KL": {
        "re": "-0.2018800811313337887129800903383034504950710944000849983",
        "im": "-3.250050004028298683676134251337769377613233657522903142"
      },
      "literal_difference_formula_residual": {
        "re": "-2.373891936439949686868310567390489288555241458404986242e-66",
        "im": "-4.747783872879899373736621134780978577110482916809972483e-66"
      },
      "chi": {
        "re": "-0.1426196900639185721322830936205825728009367796415572447",
        "im": "-2.577382101020264740478607986976028857658958616958370816e-67"
      },
      "chi_prime": {
        "re": "0.0",
        "im": "1.083350001342766227892044750445923125871077885840967714"
      },
      "chi_second": {
        "re": "3.464285354080521320259982278160240303056510084989200301",
        "im": "0.0"
      },
      "chi_chi_prime": {
        "re": "2.792206902601125448220953871912486572233877661376344412e-67",
        "im": "-0.1545070414222510883697693652428943894628586077554847685"
      },
      "trigamma_difference": {
        "re": "0.0",
        "im": "1.083350001342766227892044750445923125871077885840967714"
      },
      "r_chi": {
        "re": "-0.1342302965307468914186193822311365391067640278979362303",
        "im": "0.6040363343883610113837872200401144259804381255407130362"
      },
      "real_scheme_shift": "0.4637120175740252559246080211101500329502404327688988795",
      "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
    },
    {
      "nu": "0.5",
      "KL_delta": {
        "re": "3.743632147811615459164722174331041941902960786425824321",
        "im": "-2.475125917301372545601175894331223451845977811036307773"
      },
      "BC_phi_integral": {
        "re": "0.1150917135079045420708145450050240540567492130635259856",
        "im": "-0.5297046361977771219950435695680367599398287339696636599"
      },
      "BC_coordinate_scalar_4zeta": {
        "re": "3.271508358905075908404146577364848998952154623476259699",
        "im": "-4.412011133260149178768000148186810470168635908213981442"
      },
      "BC_coordinate_scalar_6zeta": {
        "re": "5.675622165224264479203622900387748980482127208157257462",
        "im": "-4.412011133260149178768000148186810470168635908213981442"
      },
      "BC_mapped_4zeta": {
        "re": "1.339518341492426888365245851308141960372988201744826557",
        "im": "-2.475125917301372545601175894331223451845977811036307773"
      },
      "BC_mapped_6zeta": {
        "re": "3.743632147811615459164722174331041941902960786425824321",
        "im": "-2.475125917301372545601175894331223451845977811036307773"
      },
      "mapped_6_minus_KL": {
        "re": "1.424335161863969812120986340434293573133144875042991745e-65",
        "im": "4.747783872879899373736621134780978577110482916809972483e-66"
      },
      "mapped_4_minus_KL": {
        "re": "-2.404113806319188570799476323022899981529972584680997764",
        "im": "4.747783872879899373736621134780978577110482916809972483e-66"
      },
      "mapped_4_residual_after_adding_2zeta3": {
        "re": "1.424335161863969812120986340434293573133144875042991745e-65",
        "im": "4.747783872879899373736621134780978577110482916809972483e-66"
      },
      "literal_lip3_minus_KL": {
        "re": "-1.230536368087088289815504401775350532343350726193583264",
        "im": "-4.950251834602745091202351788662446903691955622072615546"
      },
      "literal_difference_formula_residual": {
        "re": "1.424335161863969812120986340434293573133144875042991745e-65",
        "im": "-9.495567745759798747473242269561957154220965833619944966e-66"
      },
      "chi": {
        "re": "-0.4966586153441470205253068379964150087858485256867643364",
        "im": "-2.324898448703727466281994354746963613073803793990253969e-67"
      },
      "chi_prime": {
        "re": "0.0",
        "im": "1.650083944867581697067450596220815634563985207357538515"
      },
      "chi_second": {
        "re": "1.126774534921232966656759622248748765957259458862884292",
        "im": "0.0"
      },
      "chi_chi_prime": {
        "re": "3.836277603653567646699583373006963554790731640101405537e-67",
        "im": "-0.8195284072595409573076924898593005224677256438835147766"
      },
      "trigamma_difference": {
        "re": "0.0",
        "im": "1.650083944867581697067450596220815634563985207357538515"
      },
      "r_chi": {
        "re": "-0.3973268922753176164202454703971320070286788205494114691",
        "im": "1.191980676825952849260736411191396021086036461648234407"
      },
      "real_scheme_shift": "1.931990017412649020038900726056707038579166421731433142",
      "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
    },
    {
      "nu": "0.75",
      "KL_delta": {
        "re": "3.99136258781978375268447357426093590705710007970889325",
        "im": "-2.595691888350818168939764913952474434264693121673140058"
      },
      "BC_phi_integral": {
        "re": "-0.1503566266676536210771586398184173186780467500344440508",
        "im": "-0.4651501776758398145452294763479662115957149015650563863"
      },
      "BC_coordinate_scalar_4zeta": {
        "re": "5.941816918232234194468315660384900714062927972778411855",
        "im": "-4.429434555878853802578787290762608919870317167049820119"
      },
      "BC_coordinate_scalar_6zeta": {
        "re": "8.345930724551422765267791983407800695592900557459409618",
        "im": "-4.429434555878853802578787290762608919870317167049820119"
      },
      "BC_mapped_4zeta": {
        "re": "1.587248781500595181884997251238035925527127495027895486",
        "im": "-2.595691888350818168939764913952474434264693121673140058"
      },
      "BC_mapped_6zeta": {
        "re": "3.99136258781978375268447357426093590705710007970889325",
        "im": "-2.595691888350818168939764913952474434264693121673140058"
      },
      "mapped_6_minus_KL": {
        "re": "9.495567745759798747473242269561957154220965833619944966e-66",
        "im": "4.747783872879899373736621134780978577110482916809972483e-66"
      },
      "mapped_4_minus_KL": {
        "re": "-2.404113806319188570799476323022899981529972584680997764",
        "im": "4.747783872879899373736621134780978577110482916809972483e-66"
      },
      "mapped_4_residual_after_adding_2zeta3": {
        "re": "4.747783872879899373736621134780978577110482916809972483e-66",
        "im": "4.747783872879899373736621134780978577110482916809972483e-66"
      },
      "literal_lip3_minus_KL": {
        "re": "-3.490689856134586989502193362098915590070307006392935462",
        "im": "-5.191383776701636337879529827904948868529386243346280116"
      },
      "literal_difference_formula_residual": {
        "re": "9.495567745759798747473242269561957154220965833619944966e-66",
        "im": "0.0"
      },
      "chi": {
        "re": "-0.9265643634581728531458041420932717833117713344804562167",
        "im": "-3.020510437143801376792207353076509338706932427975311869e-67"
      },
      "chi_prime": {
        "re": "0.0",
        "im": "1.730461258900545445959843275968316289509795414448760039"
      },
      "chi_second": {
        "re": "-0.2853433370462242323037112058192358864779725801317015702",
        "im": "0.0"
      },
      "chi_chi_prime": {
        "re": "5.226876293582099376030000913741174982186540783042731336e-67",
        "im": "-1.603383734842212343737076078088632007805206007098500879"
      },
      "trigamma_difference": {
        "re": "0.0",
        "im": "1.730461258900545445959843275968316289509795414448760039"
      },
      "r_chi": {
        "re": "-0.5930011926132306260133146509396939413195336540674919787",
        "im": "1.680170045737486773704391510995799500405345353191227273"
      },
      "real_scheme_shift": "4.354568136731639012583318409146864788535800477750516369",
      "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
    },
    {
      "nu": "1.0",
      "KL_delta": {
        "re": "2.312036091510767582570035543629936442897543209776332893",
        "im": "-2.382700628277956596749040851470708987715387310542305395"
      },
      "BC_phi_integral": {
        "re": "-0.2901534289815863965622396047026140662542895060287480526",
        "im": "-0.3253058628967348551940790199063406290187359544245824256"
      },
      "BC_coordinate_scalar_4zeta": {
        "re": "7.340367071813396489721291279225239639532936438102951978",
        "im": "-4.160546482456320517391319937033747781660143426639811236"
      },
      "BC_coordinate_scalar_6zeta": {
        "re": "9.744480878132585060520767602248139621062909022783949742",
        "im": "-4.160546482456320517391319937033747781660143426639811236"
      },
      "BC_mapped_4zeta": {
        "re": "-0.09207771480842098822944077939296353863242937490466487021",
        "im": "-2.382700628277956596749040851470708987715387310542305395"
      },
      "BC_mapped_6zeta": {
        "re": "2.312036091510767582570035543629936442897543209776332893",
        "im": "-2.382700628277956596749040851470708987715387310542305395"
      },
      "mapped_6_minus_KL": {
        "re": "1.424335161863969812120986340434293573133144875042991745e-65",
        "im": "-1.424335161863969812120986340434293573133144875042991745e-65"
      },
      "mapped_4_minus_KL": {
        "re": "-2.404113806319188570799476323022899981529972584680997764",
        "im": "-1.424335161863969812120986340434293573133144875042991745e-65"
      },
      "mapped_4_residual_after_adding_2zeta3": {
        "re": "1.899113549151959749494648453912391430844193166723988993e-65",
        "im": "-1.424335161863969812120986340434293573133144875042991745e-65"
      },
      "literal_lip3_minus_KL": {
        "re": "-6.743989517504622211976578755621190934436612090299127793",
        "im": "-4.76540125655591319349808170294141797543077462108461079"
      },
      "literal_difference_formula_residual": {
        "re": "9.495567745759798747473242269561957154220965833619944966e-66",
        "im": "-9.495567745759798747473242269561957154220965833619944966e-66"
      },
      "chi": {
        "re": "-1.343731971048019675756781145608626307036844615406930444",
        "im": "-3.68285412456803565274228372441115603928577861297120611e-67"
      },
      "chi_prime": {
        "re": "0.0",
        "im": "1.588467085518637731166027234313805991810258207028203597"
      },
      "chi_second": {
        "re": "-0.7371058631758703434732690859611895703354553136452324474",
        "im": "0.0"
      },
      "chi_chi_prime": {
        "re": "5.850092557642881584869019134706918429282016050862085717e-67",
        "im": "-2.134474007768862310131618034837889793860522326616840579"
      },
      "trigamma_difference": {
        "re": "0.0",
        "im": "1.588467085518637731166027234313805991810258207028203597"
      },
      "r_chi": {
        "re": "-0.671865985524009837878390572804313153518422307703465222",
        "im": "2.015597956572029513635171718412939460555266923110395666"
      },
      "real_scheme_shift": "7.432444786621817477950732058618203178165365813007616848",
      "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
    },
    {
      "nu": "2.0",
      "KL_delta": {
        "re": "-9.102955391882079130100615467968554106040283858875763097",
        "im": "-1.433476650441689244296176617770729632116985257474309013"
      },
      "BC_phi_integral": {
        "re": "-0.2825974056850924391622361247971426230916297855089202117",
        "im": "0.02774725296628039680438415761006657942787841078744628188"
      },
      "BC_coordinate_scalar_4zeta": {
        "re": "10.06828891026572467908085506870664656875282302071329142",
        "im": "-3.471167611135146550967024760440010090547027298046900037"
      },
      "BC_coordinate_scalar_6zeta": {
        "re": "12.47240271658491324988033139172954655028279560539428918",
        "im": "-3.471167611135146550967024760440010090547027298046900037"
      },
      "BC_mapped_4zeta": {
        "re": "-11.50706919820126770090009179099145408757025644355676086",
        "im": "-1.433476650441689244296176617770729632116985257474309013"
      },
      "BC_mapped_6zeta": {
        "re": "-9.102955391882079130100615467968554106040283858875763097",
        "im": "-1.433476650441689244296176617770729632116985257474309013"
      },
      "mapped_6_minus_KL": {
        "re": "1.899113549151959749494648453912391430844193166723988993e-65",
        "im": "-9.495567745759798747473242269561957154220965833619944966e-66"
      },
      "mapped_4_minus_KL": {
        "re": "-2.404113806319188570799476323022899981529972584680997764",
        "im": "-9.495567745759798747473242269561957154220965833619944966e-66"
      },
      "mapped_4_residual_after_adding_2zeta3": {
        "re": "1.424335161863969812120986340434293573133144875042991745e-65",
        "im": "-9.495567745759798747473242269561957154220965833619944966e-66"
      },
      "literal_lip3_minus_KL": {
        "re": "-22.57690737910035105059996398466423151281369358606527329",
        "im": "-2.866953300883378488592353235541459264233970514948618026"
      },
      "literal_difference_formula_residual": {
        "re": "3.798227098303919498989296907824782861688386333447977987e-65",
        "im": "-4.747783872879899373736621134780978577110482916809972483e-66"
      },
      "chi": {
        "re": "-2.583614360551020774526763921090974502412093753675570114",
        "im": "4.436014953554053320348017175834293681685144732720438234e-67"
      },
      "chi_prime": {
        "re": "0.0",
        "im": "0.9556511002944594961974510785138197547446568383162060085"
      },
      "chi_second": {
        "re": "-0.4300487081072990530967688995990705929843567883858564604",
        "im": "0.0"
      },
      "chi_chi_prime": {
        "re": "-4.239282571286606693397120883254419731671937213840555945e-67",
        "im": "-2.469033906397149392275707222138175349041305547175724142"
      },
      "trigamma_difference": {
        "re": "0.0",
        "im": "0.9556511002944594961974510785138197547446568383162060085"
      },
      "r_chi": {
        "re": "-0.5167228721102041549053527842181949004824187507351140229",
        "im": "2.325252924495918697074087528981877052170884378308013103"
      },
      "real_scheme_shift": "21.57535810846699237998094685969810065632307946427005228",
      "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
    },
    {
      "nu": "3.0",
      "KL_delta": {
        "re": "-19.15513698097785263392730577993126483032733332024698486",
        "im": "-0.9810299773750369234190127068474187045289758695379258101"
      },
      "BC_phi_integral": {
        "re": "-0.1800408039019903163619458707853406349943442422717307314",
        "im": "0.09988824111179026460425826915116079995237836240405957511"
      },
      "BC_coordinate_scalar_4zeta": {
        "re": "13.53050893056702991201125351671462119175314177514888634",
        "im": "-2.976167772062570271869058092915377114444766552957385085"
      },
      "BC_coordinate_scalar_6zeta": {
        "re": "15.9346227368862184828107298397375211732831143598298841",
        "im": "-2.976167772062570271869058092915377114444766552957385085"
      },
      "BC_mapped_4zeta": {
        "re": "-21.55925078729704120472678210295416481185730590492798262",
        "im": "-0.9810299773750369234190127068474187045289758695379258101"
      },
      "BC_mapped_6zeta": {
        "re": "-19.15513698097785263392730577993126483032733332024698486",
        "im": "-0.9810299773750369234190127068474187045289758695379258101"
      },
      "mapped_6_minus_KL": {
        "re": "3.798227098303919498989296907824782861688386333447977987e-65",
        "im": "-3.560837904659924530302465851085733932832862187607479362e-66"
      },
      "mapped_4_minus_KL": {
        "re": "-2.404113806319188570799476323022899981529972584680997764",
        "im": "-3.560837904659924530302465851085733932832862187607479362e-66"
      },
      "mapped_4_residual_after_adding_2zeta3": {
        "re": "3.323448711015929561615634794346685003977338041766980738e-65",
        "im": "-3.560837904659924530302465851085733932832862187607479362e-66"
      },
      "literal_lip3_minus_KL": {
        "re": "-37.40742485666828801539479060093835685449154410615451445",
        "im": "-1.96205995475007384683802541369483740905795173907585162"
      },
      "literal_difference_formula_residual": {
        "re": "7.596454196607838997978593815649565723376772666895955973e-65",
        "im": "0.0"
      },
      "chi": {
        "re": "-3.37039275122336748278630437132558777237645979375743779",
        "im": "-1.165730776058053563035173294476517270083426729238052655e-66"
      },
      "chi_prime": {
        "re": "0.0",
        "im": "0.6540199849166912822793418045649458030193172463586172067"
      },
      "chi_second": {
        "re": "-0.2093523781618717207151143702988827233052448994671845811",
        "im": "0.0"
      },
      "chi_chi_prime": {
        "re": "7.624112245744110142645563952350913321728505402359063345e-67",
        "im": "-2.204304216318432434421966459725329178799741462359836263"
      },
      "trigamma_difference": {
        "re": "0.0",
        "im": "0.6540199849166912822793418045649458030193172463586172067"
      },
      "r_chi": {
        "re": "-0.337039275122336748278630437132558777237645979375743779",
        "im": "2.134582075774799405764659435172872255838424536046377267"
      },
      "real_scheme_shift": "35.08975971786407111673803561966878600361044768007686896",
      "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
    }
  ]
}


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/bc_comparison.log <==
nu 0 mapped6 error 4.7477839e-66 mapped4 difference -2.4041138063191885707994763230229
nu .125 mapped6 error 8.3929754e-66 mapped4 difference -2.4041138063191885707994763230229
nu .25 mapped6 error 5.3081837e-66 mapped4 difference -2.4041138063191885707994763230229
nu .5 mapped6 error 1.5013811e-65 mapped4 difference -2.4041138063191885707994763230229
nu .75 mapped6 error 1.0616367e-65 mapped4 difference -2.4041138063191885707994763230229
nu 1 mapped6 error 2.0143141e-65 mapped4 difference -2.4041138063191885707994763230229
nu 2 mapped6 error 2.1232735e-65 mapped4 difference -2.4041138063191885707994763230229
nu 3 mapped6 error 3.814882e-65 mapped4 difference -2.4041138063191885707994763230229


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/bc_phi_validation.json <==
[
  {
    "n": "0",
    "gamma": {
      "re": "0.37",
      "im": "0.23"
    },
    "BC_integral": {
      "re": "-3.572882131772295785707513378249457747179870759128237104",
      "im": "2.044276712441151256938242485396846103333016746766469009"
    },
    "BC_minus_KL": {
      "re": "3.911229206138786620262367923282484767774114284039649099e-55",
      "im": "-1.514522373300289853394888541295059579776895391069767917e-56"
    },
    "status": "(b) separately transcribed integrands"
  },
  {
    "n": "1",
    "gamma": {
      "re": "0.37",
      "im": "0.23"
    },
    "BC_integral": {
      "re": "0.6502951607999186988989533216746320804788594870942097704",
      "im": "-0.5462148188836472064957887585527719367348573491091726089"
    },
    "BC_minus_KL": {
      "re": "1.270274341010415352330541504975248829657604032294226531e-56",
      "im": "-9.8112528083071906219233259906170318727700411086735926e-57"
    },
    "status": "(b) separately transcribed integrands"
  },
  {
    "n": "2",
    "gamma": {
      "re": "0.37",
      "im": "0.23"
    },
    "BC_integral": {
      "re": "0.6103564515152390261298239729426670873655675922875786875",
      "im": "-0.2490530972672916670538521780815747328663882748518592052"
    },
    "BC_minus_KL": {
      "re": "-1.473666071647449743726686335397781304382816869412287633e-56",
      "im": "4.899432135055183702201973343264163406403127280677151806e-56"
    },
    "status": "(b) separately transcribed integrands"
  },
  {
    "n": "3",
    "gamma": {
      "re": "0.37",
      "im": "0.23"
    },
    "BC_integral": {
      "re": "0.4403910252185440644508071608334265119919796085314251716",
      "im": "-0.1239133823458755013394251625868670266564878113747562234"
    },
    "BC_minus_KL": {
      "re": "-4.956530850812434356022696552584396044266298244875461975e-56",
      "im": "-9.407574468301734945456494586297539537286172021047997053e-57"
    },
    "status": "(b) separately transcribed integrands"
  }
]


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/calculation.json <==
{
  "precision_dps": "90",
  "coefficients": {
    "LO": {
      "value": "-2.404113806319188570799476323022899981529972584680997764",
      "numerical_derivative": "-2.404113806319188570799476323022899981529972584680997764",
      "difference": "0.0",
      "closed_form": "-2*zeta(3)"
    },
    "planar": {
      "value": "7.243908681129734403164029269864582905159152919890291521",
      "numerical_derivative": "7.243908681129734403164029269864582905159152919890291521",
      "difference": "-1.963637386119090621238308781994510257190086204999779826e-90",
      "closed_form": "35*zeta(5)/4 - 19*zeta(3)/6 + zeta(2)*zeta(3)"
    },
    "beta0": {
      "value": "0.0",
      "numerical_derivative": "-1.245328736558975273497261674866247062482325552055625674e-187",
      "difference": "-1.245328736558975273497261674866247062482325552055625674e-187",
      "closed_form": "0; chi starts at nu^2, hence its square starts at nu^4"
    },
    "quark": {
      "value": "0.60820932938630536791575937421851079867539602567312766",
      "closed_form": "(-2047780*zeta(3) - 22932*pi**4*zeta(5) - 1360800*zeta(5)**2 - 22680*pi**2*zeta(5) + 478800*zeta(5) + 96390*pi**2*zeta(3) + 1083180*zeta(3)**2 + 1610280*zeta(3)*zeta(5) + 2143260*zeta(3)*zeta(7) + 29449*pi**4*zeta(3) + 4030*pi**6*zeta(3))/(1088640*pi**2*zeta(3)**2)",
      "extrapolations": [
        {
          "h": "0.0001",
          "q0": "-0.36238121942197104658373479941561533736089705333349251786250241136512782972901722",
          "q2": "0.60820932938630536791575937421851079867539602561092849801706597234657548524505983",
          "q0_minus_symbolic": "4.072166000230606047156029443350892174356403219694488627e-55",
          "q2_minus_symbolic": "-6.219916193899046829145315373150187836415991779621890757e-47",
          "status": "(b) direct supplied F at eight nonzero nu values; polynomial extrapolation in nu^2"
        },
        {
          "h": "0.00001",
          "q0": "-0.36238121942197104658373479941561533736089705333349251826971901138818839372286905",
          "q2": "0.60820932938630536791575937421851079867539602567312765995605581864502203734981746",
          "q0_minus_symbolic": "4.072175111517386035023758413586884769983890197224191744e-71",
          "q2_minus_symbolic": "-6.219930066016267442467318106913613075929689940179747412e-61",
          "status": "(b) direct supplied F at eight nonzero nu values; polynomial extrapolation in nu^2"
        }
      ]
    },
    "status": "(b) all four coefficients checked by an independent numerical method against analytic series",
    "planar_pslq": {
      "basis": [
        "c_planar",
        "zeta(5)",
        "zeta(3)",
        "zeta(2)*zeta(3)"
      ],
      "relation": [
        "12",
        "-105",
        "38",
        "-12"
      ],
      "residual": "-7.854549544476362484953235127978041028760344819999119304e-90"
    }
  },
  "quark_branch_coefficient": "-0.3623812194219710465837347994156153373608970533334925183",
  "quark_average_at_zero": "0.2415874796146473643891565329437435582405980355556616788",
  "F_zero": "2.736973404150299297981286151290260163198147911468931861",
  "F_nu2": "-9.691613617097491649316940608332912764055035196905097781",
  "Z_zero": "11.32911940848923678161042737975762846450369111838995989",
  "small_nu_F_checks": [
    {
      "nu": "0.001",
      "F_direct": "2.736963712559281220201628614217363459758466874256924293",
      "F_series": "2.736963712559281220201628614217363291849740794480314057",
      "difference": "1.679087260797766102360489281793845450225564249271285234e-34",
      "quark_direct": "-0.3623806112135219904776908853089610905969974794122368862"
    },
    {
      "nu": "0.0001",
      "F_direct": "2.736973307234165386912614956997986247750434675003664013",
      "F_series": "2.736973307234165386912614956997986247750434674835755053",
      "difference": "1.679089598723389446554333407938322518386009152255106235e-46",
      "quark_direct": "-0.3623812133398778407538151339229533845569385697453165771"
    },
    {
      "nu": "0.000001",
      "F_direct": "2.736973404140607684364211258703827896161837354807144783",
      "F_series": "2.736973404140607684364211258703827896161837354807144783",
      "difference": "1.6790896223364702953437701193112772349984271371912985e-70",
      "quark_direct": "-0.3623812194213628372543493743790512368579709753755781528"
    },
    {
      "nu": "0.00000001",
      "F_direct": "2.736973404150298328819924441541321222132934245582687028",
      "F_series": "2.736973404150298328819924441541321222132934245582687028",
      "difference": "-2.506580459240757081318534600864365051692736011622448554e-92",
      "quark_direct": "-0.362381219421970985762801860785087349098476231717559096"
    }
  ],
  "A": [
    {
      "nu": "0.0",
      "delta_planar_real": "0.0",
      "delta_full_real": "0.0",
      "status": "(b) n=1 closed integral expression checked against quadrature and corrected series"
    },
    {
      "nu": "0.25",
      "delta_planar_real": "1.551780974941805512032017467050438203855484634825603779",
      "delta_full_real": "1.521270410950913221197642529842067996040510460288058685",
      "status": "(b) n=1 closed integral expression checked against quadrature and corrected series"
    },
    {
      "nu": "0.5",
      "delta_planar_real": "4.113636818104963544553804331763697450649525766467423688",
      "delta_full_real": "3.743632147811615459164722174331041941902960786425824321",
      "status": "(b) n=1 closed integral expression checked against quadrature and corrected series"
    },
    {
      "nu": "1.0",
      "delta_planar_real": "5.020459506535661564727815713732568301702592654724943484",
      "delta_full_real": "2.312036091510767582570035543629936442897543209776332893",
      "status": "(b) n=1 closed integral expression checked against quadrature and corrected series"
    },
    {
      "nu": "2.0",
      "delta_planar_real": "0.9096393541861108275318287855532038713976277471565920078",
      "delta_full_real": "-9.102955391882079130100615467968554106040283858875763097",
      "status": "(b) n=1 closed integral expression checked against quadrature and corrected series"
    },
    {
      "nu": "3.0",
      "delta_planar_real": "-2.115816034729322197976233625795709994378578449272166047",
      "delta_full_real": "-19.15513698097785263392730577993126483032733332024698486",
      "status": "(b) n=1 closed integral expression checked against quadrature and corrected series"
    }
  ],
  "tables": {
    "0.2": [
      {
        "nu": "0.0",
        "LO": "0.0",
        "planar": "0.0",
        "beta0": "0.0",
        "quark": "-0.01449524877687884186334939197662461349443588213334",
        "total": "-0.01449524877687884186334939197662461349443588213334",
        "total_without_quark": "0.0"
      },
      {
        "nu": "0.05",
        "LO": "-0.0011454103086535366182677753604678051080851628673302",
        "planar": "0.00065636803601301785678933078936989515247962831991404",
        "beta0": "-4.9198679068867125857469454336250972882663382011758e-7",
        "quark": "-0.014434647208784777107819281078647626640485971177284",
        "total": "-0.014924181468215984540556300344288899105820332358521",
        "total_without_quark": "-0.00048953425943120743273701926564127246533436118123627"
      },
      {
        "nu": "0.1",
        "LO": "-0.0045522928011877410146021060916168759780292611773512",
        "planar": "0.0025760043286907877036645162515063631440742715243452",
        "beta0": "-7.7712636554046486523074200884407488034370761700598e-6",
        "quark": "-0.014255440839717648810644586686153549925417702053696",
        "total": "-0.016239500575870006770234483946352503508176128782872",
        "total_without_quark": "-0.0019840597361523579595898972601989535827584267291761"
      },
      {
        "nu": "0.15",
        "LO": "-0.010134695285287575566615176349911695068252658430176",
        "planar": "0.0056170165666666439326533155675940799768663849908181",
        "beta0": "-0.000038517018197111329763698035762112939529837145983278",
        "quark": "-0.013965176268407925777778387931041700158642338438668",
        "total": "-0.018521372005225968741503946749121428189558449024009",
        "total_without_quark": "-0.0045561957368180429637255588180797280309161105853411"
      },
      {
        "nu": "0.2",
        "LO": "-0.017756061170673951110822398948737525070710906444744",
        "planar": "0.0095632652665571890130566602326476913063990209303702",
        "beta0": "-0.00011822914061126820119968430234236242162349056626589",
        "quark": "-0.013575644203554556615238514604958298238401836098403",
        "total": "-0.021886669248282586914203937623390494424337212179043",
        "total_without_quark": "-0.00831102504472803029896542301843219618593537608064"
      },
      {
        "nu": "0.25",
        "LO": "-0.027238354387088053212039404221479128794075189020551",
        "planar": "0.014150545662128816146332119141574913212336423177858",
        "beta0": "-0.00027822298114372462310921011790780068166797823812005",
        "quark": "-0.013101832490659131887054889945782871208175620326846",
        "total": "-0.02646786419676209357587138514359488747158236440766",
        "total_without_quark": "-0.013366031706102961688816495197812016263406744080813"
      },
      {
        "nu": "0.3",
        "LO": "-0.038373188095891521000289107282032795758077678567311",
        "planar": "0.019095862719903678486650484693341287064620973794758",
        "beta0": "-0.00055218808674100152566072540097004269809749487017626",
        "quark": "-0.012560693858242382846565179519543854827703360759928",
        "total": "-0.032390207320971226885864527509205406219257560402657",
        "total_without_quark": "-0.019829513462728844039299347989661551391554199642729"
      },
      {
        "nu": "0.35",
        "LO": "-0.050933708021645641782674856383991682232442209138664",
        "planar": "0.024124935382140885328797123680313738064434110526921",
        "beta0": "-0.00097284097981284359869922062357208098842030533668811",
        "quark": "-0.011969895408545373091470149815969375310450661640914",
        "total": "-0.039751509027862973144047103143219400466879065589345",
        "total_without_quark": "-0.027781613619317600052576953327250025156428403948431"
      },
      {
        "nu": "0.4",
        "LO": "-0.064686064447934409247124236833566483518515781856116",
        "planar": "0.028994202268459717442571205938352714030260284597782",
        "beta0": "-0.0015691076001608714735132157701642463054663640668868",
        "quark": "-0.011346694012871889328411202678443443180233054974205",
        "total": "-0.048607663792507452606477449343821458973954916299426",
        "total_without_quark": "-0.037260969779635563278066246665378015793721861325221"
      },
      {
        "nu": "0.45",
        "LO": "-0.079399550091151756543336083359378987634197047268711",
        "planar": "0.03350531872116185105434015039447596927978026765616",
        "beta0": "-0.002364108208003993841553571408473739606190725272734",
        "quark": "-0.010707037406937583639917096871060392063209805345471",
        "total": "-0.058965376984931482970466601244437150023817310230756",
        "total_without_quark": "-0.048258339577993899330549504373376757960607504885285"
      },
      {
        "nu": "0.5",
        "LO": "-0.094854808393436705585861179051733257432448020075104",
        "planar": "0.037511869633658552769938846275497785923629997993484",
        "beta0": "-0.0033740380032583464344217077285501885595862858629651",
        "quark": "-0.010064938919114948168920094054638555489055216769987",
        "total": "-0.070781915682151447419264134559424215557459524714572",
        "total_without_quark": "-0.060716976763036499250344040504785660068404307944585"
      },
      {
        "nu": "0.55",
        "LO": "-0.11084985233867384716433576374900845473086160979927",
        "planar": "0.040919354186742813236294140564565187282776202011665",
        "beta0": "-0.0046078836613146734188404198498228616317957500260816",
        "quark": "-0.0094321267410990381505557507340463065648163373825686",
        "total": "-0.083970508554344745497437793768312435644697495196256",
        "total_without_quark": "-0.074538381813245707346882043034266129079881157813688"
      },
      {
        "nu": "0.6",
        "LO": "-0.12720392009485061392229901518982569512817965563133",
        "planar": "0.043680242478849489803118946782968831291456963404567",
        "beta0": "-0.0060678139828114274323659972187529133167987774375061",
        "quark": "-0.0088179342008567937958609552991180483444529384261644",
        "total": "-0.098409425799669345347407020924727825497974408090429",
        "total_without_quark": "-0.089591491598812551551546065625609777153521469664265"
      },
      {
        "nu": "0.65",
        "LO": "-0.14375939929383412904086911121167234019020945942774",
        "planar": "0.045786088030369182463133768819712357715243137521144",
        "beta0": "-0.0077500368319965137548297781700429282055418073076838",
        "quark": "-0.0082293781602952805361575704206064488672680733967673",
        "total": "-0.11395272625575674086872269098260935954777620261105",
        "total_without_quark": "-0.10572334809546146033256512056200291068050812921428"
      },
      {
        "nu": "0.7",
        "LO": "-0.16038216998675657101888845958443508905446238941456",
        "planar": "0.047258460222814735467163208654357464994458337250455",
        "beta0": "-0.0096459151686228300913921022562734027500878581575706",
        "quark": "-0.0076713669178421787669279332865197007279325574160325",
        "total": "-0.13044099185040684441004528647287072753802446773771",
        "total_without_quark": "-0.12276962493256466564311735318635102681009191032168"
      },
      {
        "nu": "0.75",
        "LO": "-0.17696075824459647194164641184120345920866503196549",
        "planar": "0.048140028591366479059597421885022013781035309394167",
        "beta0": "-0.011743166234438444331624898387912387487480553905135",
        "quark": "-0.0071469831279989335882868151612615082882869567538065",
        "total": "-0.14771087901566737080196070350535534120339723323027",
        "total_without_quark": "-0.14056389588766843721367388834409383291511027647646"
      },
      {
        "nu": "0.8",
        "LO": "-0.19340467792173805759232621877437364334871421869996",
        "planar": "0.048486649323049060063525122811777371912950323310728",
        "beta0": "-0.014027013540754212174038830070794734785883397476751",
        "quark": "-0.0066577970349530635724014216018487796153499788827973",
        "total": "-0.16560283917439627327524134763523978583699727174878",
        "total_without_quark": "-0.15894504213944320970283992603339100622164729286598"
      },
      {
        "nu": "0.85",
        "LO": "-0.20964228886435704503804641492070875298211286090407",
        "planar": "0.048360879175948083431666713528363930719295917591253",
        "beta0": "-0.016481208480107445708188736095719815623421341333677",
        "quark": "-0.0062041771537914604662065897792446985374126749242653",
        "total": "-0.18396679532230786778077502726730933642365095957076",
        "total_without_quark": "-0.1777626181685164073145684374880646378862382846465"
      },
      {
        "nu": "0.9",
        "LO": "-0.2256184344980944178002252580468020241532713306818",
        "planar": "0.047827022497410356370408705280451924134384358247298",
        "beta0": "-0.019088879244514095489208179067228537194875923761451",
        "quark": "-0.0057855769207165129499764060189144645219696063341402",
        "total": "-0.20266586816591466986900113785249310173573250253009",
        "total_without_quark": "-0.19688029124519815691902473183357863721376289619595"
      },
      {
        "nu": "0.95",
        "LO": "-0.24129205397510738720701125963769737185881957896335",
        "planar": "0.046947610405179850194164198212870412687352885720437",
        "beta0": "-0.021833195741822301247547168343703596026129613107308",
        "quark": "-0.0054007853870073844059093717482515885660147373802014",
        "total": "-0.22157842469875722266630360151678214376361104373043",
        "total_without_quark": "-0.21617763931174983826039422976853055519759630635022"
      },
      {
        "nu": "1.0",
        "LO": "-0.25663390245948950690494889897573313844357416673602",
        "planar": "0.045781100966755820923038811210161068769271379894936",
        "beta0": "-0.024697859959345040392978711899467054688412819414369",
        "quark": "-0.0050481372418026645372682036292350840213715820191221",
        "total": "-0.24059879869388139091215700329427420838408718827457",
        "total_without_quark": "-0.23555066145207872637488879966503912436271560625545"
      },
      {
        "nu": "1.2",
        "LO": "-0.31440188738506510760564676424492925670864048397856",
        "planar": "0.039214868978732519490733098192173752282416662524525",
        "beta0": "-0.03706820504673418576740822231129303693921407799718",
        "quark": "-0.0039182614025788678545560571468226225030885911288928",
        "total": "-0.31617348485564564173687794551087116386852649058011",
        "total_without_quark": "-0.31225522345306677388232188836404854136543789945122"
      },
      {
        "nu": "1.4",
        "LO": "-0.36637919072862042830551290242337192027479112590544",
        "planar": "0.031251014747177598584277875365346406507385213812387",
        "beta0": "-0.050337641774609559454103065497358931241698326991849",
        "quark": "-0.0031381414697681543212488428821684454985435507179878",
        "total": "-0.38860395922582054349658693543755289050764778980289",
        "total_without_quark": "-0.3854658177560523891753380925553844450091042390849"
      },
      {
        "nu": "1.6",
        "LO": "-0.41307167897566418048131837098990300799045263790099",
        "planar": "0.023144526853023138212247787661922464838572838054689",
        "beta0": "-0.063985579489415312003904992770625287825872654610509",
        "quark": "-0.0025955406662915196201318713544560383028738862589451",
        "total": "-0.45650827227834787389310744745306186928062634071575",
        "total_without_quark": "-0.45391273161205635427297557609860583097775245445681"
      },
      {
        "nu": "1.8",
        "LO": "-0.45519446410251821645022805129734445789050560049411",
        "planar": "0.015431558541318421193776880994858847573053719711673",
        "beta0": "-0.07770075005609202944441439963009533988476411696538",
        "quark": "-0.0022106607776109919075874450035014840986133084645109",
        "total": "-0.51967431639490281660845301493608243430082930621233",
        "total_without_quark": "-0.51746365561729182470086556993258095020221599774782"
      },
      {
        "nu": "2.0",
        "LO": "-0.49343399582988152294612272217583365233615620837564",
        "planar": "0.0082949162448409620120171035164834604592589825332149",
        "beta0": "-0.091303915590241326066255881720388523989981544928323",
        "quark": "-0.0019307249281212430761442204561001243206204974027254",
        "total": "-0.57837372010340313007650572083583884018749926817347",
        "total_without_quark": "-0.57644299517528188700036150037973871586687877077075"
      },
      {
        "nu": "2.2",
        "LO": "-0.52837944245479533522653229379546681974707080814391",
        "planar": "0.0017609000157471297294698167056185513794657859021873",
        "beta0": "-0.10469431320331514066596310659690182248861853643195",
        "quark": "-0.0017216459353433515412980705611764291588153061445947",
        "total": "-0.63303450157770669770432365424792652001503886481827",
        "total_without_quark": "-0.63131285564236334616302558368675009085622355867368"
      },
      {
        "nu": "2.4",
        "LO": "-0.56051694521334217883838516115205697350858093850226",
        "planar": "-0.0042069804246737041213420358476553529798879498422676",
        "beta0": "-0.11781721720173631413366955642352881041861103654718",
        "quark": "-0.0015614149713718315272120044398362012316990054883411",
        "total": "-0.68410255781112402862060875786307733813877893038006",
        "total_without_quark": "-0.68254114283975219709339675342324113690707992489172"
      },
      {
        "nu": "2.6",
        "LO": "-0.59024304914277033693888530565021900827348606218598",
        "planar": "-0.009666013310826774555215208712206280073318715157678",
        "beta0": "-0.13064507139800804961881750551732771046624693555355",
        "quark": "-0.001435654117117822909770218755483792033233403061908",
        "total": "-0.73198978796872298402268823863523679084628511595912",
        "total_without_quark": "-0.73055413385160516111291801987975299881305171289721"
      },
      {
        "nu": "2.8",
        "LO": "-0.61788138467954754612268564894804283202034130880202",
        "planar": "-0.014676352893644103093327245696550038597488382131468",
        "beta0": "-0.14316652707506812989223595721722747911469540719963",
        "quark": "-0.0013348007870673871732281161721767936531586558700024",
        "total": "-0.77705906543532716628147696803399714338568375400312",
        "total_without_quark": "-0.77572426464825977910824885186182034973252509813312"
      },
      {
        "nu": "3.0",
        "LO": "-0.64369759982194992664510923679415313503173577144989",
        "planar": "-0.019293928650739130977833380242655513403209324093378",
        "beta0": "-0.15537997500620219633811283632980179343340353636646",
        "quark": "-0.0012523613423533693515072340991278123271100109872797",
        "total": "-0.81962386482124462331256268746573825419545864289701",
        "total_without_quark": "-0.81837150347889125396105545336661044186834863190973"
      }
    ],
    "0.1": [
      {
        "nu": "0.0",
        "LO": "0.0",
        "planar": "0.0",
        "beta0": "0.0",
        "quark": "-0.0036238121942197104658373479941561533736089705333349",
        "total": "-0.0036238121942197104658373479941561533736089705333349",
        "total_without_quark": "0.0"
      },
      {
        "nu": "0.05",
        "LO": "-0.0005727051543267683091338876802339025540425814336651",
        "planar": "0.00016409200900325446419733269734247378811990707997851",
        "beta0": "-1.229966976721678146436736358406274322066584550294e-7",
        "quark": "-0.0036086618021961942769548202696619066601214927943211",
        "total": "-0.0040173979442173802897060189261891760534763738064627",
        "total_without_quark": "-0.00040873614202118601275119865652726939335488101214161"
      },
      {
        "nu": "0.1",
        "LO": "-0.0022761464005938705073010530458084379890146305886756",
        "planar": "0.00064400108217269692591612906287659078601856788108629",
        "beta0": "-1.9428159138511621630768550221101872008592690425149e-6",
        "quark": "-0.0035638602099294122026611466715383874813544255134239",
        "total": "-0.0051979483442644369462091475094923448715513474900557",
        "total_without_quark": "-0.0016340881343350247435480008379539573901969219766318"
      },
      {
        "nu": "0.15",
        "LO": "-0.005067347642643787783307588174955847534126329215088",
        "planar": "0.0014042541416666609831633288918985199942165962477045",
        "beta0": "-9.6292545492778324409245089405282348824592864958196e-6",
        "quark": "-0.003491294067101981444444596982760425039660584609667",
        "total": "-0.0071640168226283860770297807747582808144527768635463",
        "total_without_quark": "-0.0036727227555264046325851837919978557747921922538793"
      },
      {
        "nu": "0.2",
        "LO": "-0.0088780305853369755554111994743687625353554532223721",
        "planar": "0.0023908163166392972532641650581619228265997552325925",
        "beta0": "-0.000029557285152817050299921075585590605405872641566474",
        "quark": "-0.0033939110508886391538096286512395745596004590246008",
        "total": "-0.0099106826047391345062565841430320048737620296559469",
        "total_without_quark": "-0.006516771553850495352446955491792430314161570631346"
      },
      {
        "nu": "0.25",
        "LO": "-0.013619177193544026606019702110739564397037594510275",
        "planar": "0.0035376364155322040365830297853937283030841057944644",
        "beta0": "-0.000069555745285931155777302529476950170416994559530011",
        "quark": "-0.0032754581226647829717637224864457178020439050817116",
        "total": "-0.013426554645962536696977697341268504066414388357053",
        "total_without_quark": "-0.010151096523297753725213974854822786264370483275341"
      },
      {
        "nu": "0.3",
        "LO": "-0.019186594047945760500144553641016397879038839283656",
        "planar": "0.0047739656799759196216626211733353217661552434486896",
        "beta0": "-0.00013804702168525038141518135024251067452437371754407",
        "quark": "-0.0031401734645605957116412948798859637069258401899819",
        "total": "-0.017690848854215686971538408697809550494333809742492",
        "total_without_quark": "-0.01455067538965509125989711381792358678740796955251"
      },
      {
        "nu": "0.35",
        "LO": "-0.025466854010822820891337428191995841116221104569332",
        "planar": "0.0060312338455352213321992809200784345161085276317301",
        "beta0": "-0.00024321024495321089967480515589302024710507633417203",
        "quark": "-0.0029924738521363432728675374539923438276126654102286",
        "total": "-0.022671304262377153731680489881802770674830318682002",
        "total_without_quark": "-0.019678830410240810458812952427810426847217653271774"
      },
      {
        "nu": "0.4",
        "LO": "-0.032343032223967204623562118416783241759257890928058",
        "planar": "0.0072485505671149293606428014845881785075650711494454",
        "beta0": "-0.00039227690004021786837830394254106157636659101672169",
        "quark": "-0.0028366735032179723321028006696108607950582637435512",
        "total": "-0.028323432060110465463400421544346985623117674538885",
        "total_without_quark": "-0.025486758556892493131297620874736124828059410795334"
      },
      {
        "nu": "0.45",
        "LO": "-0.039699775045575878271668041679689493817098523634355",
        "planar": "0.00837632968029046276358503759861899231994506691404",
        "beta0": "-0.00059102705200099846038839285211843490154768131818351",
        "quark": "-0.0026767593517343959099792742177650980158024513363677",
        "total": "-0.034591231769020809878450671150954034414503589374867",
        "total_without_quark": "-0.031914472417286413968471396933188936398701138038499"
      },
      {
        "nu": "0.5",
        "LO": "-0.047427404196718352792930589525866628716224010037552",
        "planar": "0.0093779674084146381924847115688744464809074994983711",
        "beta0": "-0.00084350950081458660860542693213754713989657146574127",
        "quark": "-0.0025162347297787370422300235136596388722638041924968",
        "total": "-0.041409181018897038251281328402789368247476886197419",
        "total_without_quark": "-0.038892946289118301209051304889129729375213082004922"
      },
      {
        "nu": "0.55",
        "LO": "-0.055424926169336923582167881874504227365430804899636",
        "planar": "0.010229838546685703309073535141141296820694050502916",
        "beta0": "-0.0011519709153286683547101049624557154079489375065204",
        "quark": "-0.0023580316852747595376389376835115766412040843456422",
        "total": "-0.048705090223254648165443389379330222593889776248882",
        "total_without_quark": "-0.04634705853797988862780445169581864595268569190324"
      },
      {
        "nu": "0.6",
        "LO": "-0.063601960047425306961149507594912847564089827815663",
        "planar": "0.010920060619712372450779736695742207822864240851142",
        "beta0": "-0.0015169534957028568580914993046882283291996943593765",
        "quark": "-0.0022044835502141984489652388247795120861132346065411",
        "total": "-0.056403336473629989817426509028638380156538515930439",
        "total_without_quark": "-0.054198852923415791368461270203858868070425281323898"
      },
      {
        "nu": "0.65",
        "LO": "-0.071879699646917064520434555605836170095104729713871",
        "planar": "0.011446522007592295615783442204928089428810784380286",
        "beta0": "-0.001937509207999128438707444542510732051385451826921",
        "quark": "-0.0020573445400738201340393926051516122168170183491918",
        "total": "-0.064428031387397717477397950548570424934496415509698",
        "total_without_quark": "-0.062370686847323897343358557943418812717679397160506"
      },
      {
        "nu": "0.7",
        "LO": "-0.080191084993378285509444229792217544527231194707281",
        "planar": "0.011814615055703683866790802163589366248614584312614",
        "beta0": "-0.0024114787921557075228480255640683506875219645393926",
        "quark": "-0.0019178417294605446917319833216299251819831393540081",
        "total": "-0.072705790459290853857233436514326454148121714288068",
        "total_without_quark": "-0.07078794872983030916550145319269652896613857493406"
      },
      {
        "nu": "0.75",
        "LO": "-0.088480379122298235970823205920601729604332515982747",
        "planar": "0.012035007147841619764899355471255503445258827348542",
        "beta0": "-0.0029357915586096110829062245969780968718701384762837",
        "quark": "-0.0017867457819997333970717037903153770720717391884516",
        "total": "-0.08116790931506596068590177883663970010301556629894",
        "total_without_quark": "-0.079381163533066227288830075046324323030943827110488"
      },
      {
        "nu": "0.8",
        "LO": "-0.096702338960869028796163109387186821674357109349979",
        "planar": "0.012121662330762265015881280702944342978237580827682",
        "beta0": "-0.0035067533851885530435097075176986836964708493691877",
        "quark": "-0.0016644492587382658931003554004621949038374947206993",
        "total": "-0.089751879274033582716891891602403357296427872612183",
        "total_without_quark": "-0.088087430015295316823791536201941162392590377891484"
      },
      {
        "nu": "0.85",
        "LO": "-0.10482114443217852251902320746035437649105643045204",
        "planar": "0.012090219793987020857916678382090982679823979397813",
        "beta0": "-0.0041203021200268614270471840239299539058553353334193",
        "quark": "-0.0015510442884478651165516474448111746343531687310663",
        "total": "-0.09840227104666622820470536054700452235144095511871",
        "total_without_quark": "-0.096851226758218363088153713102193347717087786387643"
      },
      {
        "nu": "0.9",
        "LO": "-0.1128092172490472089001126290234010120766356653409",
        "planar": "0.011956755624352589092602176320112981033596089561824",
        "beta0": "-0.0047722198111285238723020447668071342987189809403629",
        "quark": "-0.0014463942301791282374941015047286161304924015835351",
        "total": "-0.10707107566600227191730659897482378147225095830297",
        "total_without_quark": "-0.10562468143582314367981249747009516534175855671944"
      },
      {
        "nu": "0.95",
        "LO": "-0.12064602698755369360350562981884868592940978948168",
        "planar": "0.011736902601294962548541049553217603171838221430109",
        "beta0": "-0.005458298935455575311886792085925899006532403276827",
        "quark": "-0.0013501963467518461014773429370628971415036843450504",
        "total": "-0.11571761966846615246832871528861987890560765567344",
        "total_without_quark": "-0.11436742332171430636685137235155698176410397132839"
      },
      {
        "nu": "1.0",
        "LO": "-0.12831695122974475345247444948786656922178708336801",
        "planar": "0.011445275241688955230759702802540267192317844973734",
        "beta0": "-0.0061744649898362600982446779748667636721032048535923",
        "quark": "-0.0012620343104506661343170509073087710053428955047805",
        "total": "-0.12430817528834272445427647556750183670691533875265",
        "total_without_quark": "-0.12304614097789205831995942466019306570157244324787"
      },
      {
        "nu": "1.2",
        "LO": "-0.15720094369253255380282338212246462835432024198928",
        "planar": "0.0098037172446831298726832745480434380706041656311313",
        "beta0": "-0.009267051261683546441852055577823259234803519499295",
        "quark": "-0.00097956535064471696363901428670565562577214778222321",
        "total": "-0.15764384306017768733563117743895010514429174363967",
        "total_without_quark": "-0.15666427770953297037199216315224444951851959585745"
      },
      {
        "nu": "1.4",
        "LO": "-0.18318959536431021415275645121168596013739556295272",
        "planar": "0.0078127536867943996460694688413366016268463034530968",
        "beta0": "-0.012584410443652389863525766374339732810424581747962",
        "quark": "-0.00078453536744203858031221072054211137463588767949694",
        "total": "-0.18874578748861024295052495946523120269560972892708",
        "total_without_quark": "-0.18796125212116820437021274874468909132097384124759"
      },
      {
        "nu": "1.6",
        "LO": "-0.20653583948783209024065918549495150399522631895049",
        "planar": "0.0057861317132557845530619469154806162096432095136723",
        "beta0": "-0.015996394872353828000976248192656321956468163652627",
        "quark": "-0.00064888516657287990503296783861400957571847156473627",
        "total": "-0.21739498781350301359360645461074121931776974465418",
        "total_without_quark": "-0.21674610264693013368857348677212720974205127308945"
      },
      {
        "nu": "1.8",
        "LO": "-0.22759723205125910822511402564867222894525280024706",
        "planar": "0.0038578896353296052984442202487147118932634299279183",
        "beta0": "-0.019425187514023007361103599907523834971191029241345",
        "quark": "-0.00055266519440274797689686125087537102465332711612773",
        "total": "-0.24371719512435525826467026655835672304783372667661",
        "total_without_quark": "-0.24316452992995251028777340530748135202318039956048"
      },
      {
        "nu": "2.0",
        "LO": "-0.24671699791494076147306136108791682616807810418782",
        "planar": "0.0020737290612102405030042758791208651148147456333037",
        "beta0": "-0.022825978897560331516563970430097130997495386232081",
        "quark": "-0.00048268123203031076903605511402503108015512435068134",
        "total": "-0.26795192898332116325565711075291812313091386913728",
        "total_without_quark": "-0.2674692477512908524866210556388930920507587447866"
      },
      {
        "nu": "2.2",
        "LO": "-0.26418972122739766761326614689773340987353540407196",
        "planar": "0.00044022500393678243236745417640463784486644647554681",
        "beta0": "-0.026173578300828785166490776649225455622154634107989",
        "quark": "-0.00043041148383583788532451764029410728970382653614869",
        "total": "-0.29035348600812550823271398701084833494052741824055",
        "total_without_quark": "-0.2899230745242896703473894693705542276508235917044"
      },
      {
        "nu": "2.4",
        "LO": "-0.28025847260667108941919258057602848675429046925113",
        "planar": "-0.0010517451061684260303355089619138382449719874605669",
        "beta0": "-0.029454304300434078533417389105882202604652759136796",
        "quark": "-0.00039035374284295788180300110995905030792475137208527",
        "total": "-0.31115487575611655186474847975378357791183996722058",
        "total_without_quark": "-0.31076452201327359398294547864382452760391521584849"
      },
      {
        "nu": "2.6",
        "LO": "-0.29512152457138516846944265282510950413674303109299",
        "planar": "-0.0024165033277066936388038021780515700183296787894195",
        "beta0": "-0.032661267849502012404704376379331927616561733888388",
        "quark": "-0.00035891352927945572744255468887094800830835076547699",
        "total": "-0.33055820927787333024039338607136394977994279453628",
        "total_without_quark": "-0.3301992957485938745129508313824930017716344437708"
      },
      {
        "nu": "2.8",
        "LO": "-0.30894069233977377306134282447402141601017065440101",
        "planar": "-0.0036690882234110257733318114241375096493720955328671",
        "beta0": "-0.035791631768767032473058989304306869778673851799908",
        "quark": "-0.0003337001967668467933070290430441984132896639675006",
        "total": "-0.34873511252871867810104065424550999385150626570129",
        "total_without_quark": "-0.34840141233195183130773362520246579543821660173379"
      },
      {
        "nu": "3.0",
        "LO": "-0.32184879991097496332255461839707656751586788572494",
        "planar": "-0.0048234821626847827444583450606638783508023310233445",
        "beta0": "-0.038844993751550549084528209082450448358350884091615",
        "quark": "-0.00031309033558834233787680852478195308177750274681993",
        "total": "-0.36583036616079863748941798106497284730679860358672",
        "total_without_quark": "-0.3655172758252102951515411725401908942250211008399"
      }
    ]
  },
  "critical_couplings": {
    "with_quark": {
      "linear": "-2.295759576187022053500918841445196822155902371302800242",
      "quadratic": "7.213861945307940992773775769677217522769092554903104855",
      "positive_root": "0.3182427933321119374123438043737909618517350090629611885",
      "quadratic_residual": "0.0",
      "checks": [
        {
          "alpha": "0.3150603653987908180382203663300530522332176589723315766",
          "nu": "0.0001",
          "delta_omega_over_nu2": "-0.007233041846416578576357951897618603291908909414411363633",
          "coefficient": "-0.007233028509412563158457496357283673494658625558128449215"
        },
        {
          "alpha": "0.3150603653987908180382203663300530522332176589723315766",
          "nu": "1.0e-6",
          "delta_omega_over_nu2": "-0.00723302851074626358878485951663450153170335736140463838",
          "coefficient": "-0.007233028509412563158457496357283673494658625558128449215"
        },
        {
          "alpha": "0.3214252212654330567864672424175288714702523591535908004",
          "nu": "0.0001",
          "delta_omega_over_nu2": "0.007379136287570358963008456329127973958504423516174873508",
          "coefficient": "0.007379150297481503828325324566521727504651729104757306775"
        },
        {
          "alpha": "0.3214252212654330567864672424175288714702523591535908004",
          "nu": "1.0e-6",
          "delta_omega_over_nu2": "0.007379150296080512683753379811986723881670556539235196448",
          "coefficient": "0.007379150297481503828325324566521727504651729104757306775"
        }
      ],
      "status": "(b) analytic coefficient root checked by direct small-nu evaluations on both sides"
    },
    "without_quark": {
      "linear": "-2.295759576187022053500918841445196822155902371302800242",
      "quadratic": "6.605652615921635624858016395458706724093696529229977195",
      "positive_root": "0.3475447029493409825687767069024547348706990236558771602",
      "quadratic_residual": "0.0",
      "checks": [
        {
          "alpha": "0.3440692559198475727430889398334301875219920334193183886",
          "nu": "0.0001",
          "delta_omega_over_nu2": "-0.007899018382765204875767938545189662279472367295845965238",
          "coefficient": "-0.007899002891495332923739660909960455073925238545218620245"
        },
        {
          "alpha": "0.3440692559198475727430889398334301875219920334193183886",
          "nu": "1.0e-6",
          "delta_omega_over_nu2": "-0.007899002893044459944511268854304580747214346526942123227",
          "coefficient": "-0.007899002891495332923739660909960455073925238545218620245"
        },
        {
          "alpha": "0.3510201499788343923944644739714792822194060138924359318",
          "nu": "0.0001",
          "delta_omega_over_nu2": "0.008058562443547609069702858746492310548120721495426197892",
          "coefficient": "0.00805857870748513762926975506975763598450958679865738025"
        },
        {
          "alpha": "0.3510201499788343923944644739714792822194060138924359318",
          "nu": "1.0e-6",
          "delta_omega_over_nu2": "0.008058578705858743841330516295786268622884863661762748961",
          "coefficient": "0.00805857870748513762926975506975763598450958679865738025"
        }
      ],
      "status": "(b) analytic coefficient root checked by direct small-nu evaluations on both sides"
    }
  },
  "table_status": "(a) computed once using independently validated component functions; (b) selected entries checked separately"
}


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/calculation.log <==
q0 -0.3623812194219710465837347994156153373608970533334925183
q2 0.60820932938630536791575937421851079867539602567312766
c_LO -2.404113806319188570799476323022899981529972584680997764
c_planar 7.243908681129734403164029269864582905159152919890291521
c_beta0 0.0
roots {
  "with_quark": {
    "linear": "-2.295759576187022053500918841445196822155902371302800242",
    "quadratic": "7.213861945307940992773775769677217522769092554903104855",
    "positive_root": "0.3182427933321119374123438043737909618517350090629611885",
    "quadratic_residual": "0.0",
    "checks": [
      {
        "alpha": "0.3150603653987908180382203663300530522332176589723315766",
        "nu": "0.0001",
        "delta_omega_over_nu2": "-0.007233041846416578576357951897618603291908909414411363633",
        "coefficient": "-0.007233028509412563158457496357283673494658625558128449215"
      },
      {
        "alpha": "0.3150603653987908180382203663300530522332176589723315766",
        "nu": "1.0e-6",
        "delta_omega_over_nu2": "-0.00723302851074626358878485951663450153170335736140463838",
        "coefficient": "-0.007233028509412563158457496357283673494658625558128449215"
      },
      {
        "alpha": "0.3214252212654330567864672424175288714702523591535908004",
        "nu": "0.0001",
        "delta_omega_over_nu2": "0.007379136287570358963008456329127973958504423516174873508",
        "coefficient": "0.007379150297481503828325324566521727504651729104757306775"
      },
      {
        "alpha": "0.3214252212654330567864672424175288714702523591535908004",
        "nu": "1.0e-6",
        "delta_omega_over_nu2": "0.007379150296080512683753379811986723881670556539235196448",
        "coefficient": "0.007379150297481503828325324566521727504651729104757306775"
      }
    ],
    "status": "(b) analytic coefficient root checked by direct small-nu evaluations on both sides"
  },
  "without_quark": {
    "linear": "-2.295759576187022053500918841445196822155902371302800242",
    "quadratic": "6.605652615921635624858016395458706724093696529229977195",
    "positive_root": "0.3475447029493409825687767069024547348706990236558771602",
    "quadratic_residual": "0.0",
    "checks": [
      {
        "alpha": "0.3440692559198475727430889398334301875219920334193183886",
        "nu": "0.0001",
        "delta_omega_over_nu2": "-0.007899018382765204875767938545189662279472367295845965238",
        "coefficient": "-0.007899002891495332923739660909960455073925238545218620245"
      },
      {
        "alpha": "0.3440692559198475727430889398334301875219920334193183886",
        "nu": "1.0e-6",
        "delta_omega_over_nu2": "-0.007899002893044459944511268854304580747214346526942123227",
        "coefficient": "-0.007899002891495332923739660909960455073925238545218620245"
      },
      {
        "alpha": "0.3510201499788343923944644739714792822194060138924359318",
        "nu": "0.0001",
        "delta_omega_over_nu2": "0.008058562443547609069702858746492310548120721495426197892",
        "coefficient": "0.00805857870748513762926975506975763598450958679865738025"
      },
      {
        "alpha": "0.3510201499788343923944644739714792822194060138924359318",
        "nu": "1.0e-6",
        "delta_omega_over_nu2": "0.008058578705858743841330516295786268622884863661762748961",
        "coefficient": "0.00805857870748513762926975506975763598450958679865738025"
      }
    ],
    "status": "(b) analytic coefficient root checked by direct small-nu evaluations on both sides"
  }
}
coefficient checks {
  "LO": {
    "value": "-2.404113806319188570799476323022899981529972584680997764",
    "numerical_derivative": "-2.404113806319188570799476323022899981529972584680997764",
    "difference": "0.0",
    "closed_form": "-2*zeta(3)"
  },
  "planar": {
    "value": "7.243908681129734403164029269864582905159152919890291521",
    "numerical_derivative": "7.243908681129734403164029269864582905159152919890291521",
    "difference": "-1.963637386119090621238308781994510257190086204999779826e-90",
    "closed_form": "35*zeta(5)/4 - 19*zeta(3)/6 + zeta(2)*zeta(3)"
  },
  "beta0": {
    "value": "0.0",
    "numerical_derivative": "-1.245328736558975273497261674866247062482325552055625674e-187",
    "difference": "-1.245328736558975273497261674866247062482325552055625674e-187",
    "closed_form": "0; chi starts at nu^2, hence its square starts at nu^4"
  },
  "quark": {
    "value": "0.60820932938630536791575937421851079867539602567312766",
    "closed_form": "(-2047780*zeta(3) - 22932*pi**4*zeta(5) - 1360800*zeta(5)**2 - 22680*pi**2*zeta(5) + 478800*zeta(5) + 96390*pi**2*zeta(3) + 1083180*zeta(3)**2 + 1610280*zeta(3)*zeta(5) + 2143260*zeta(3)*zeta(7) + 29449*pi**4*zeta(3) + 4030*pi**6*zeta(3))/(1088640*pi**2*zeta(3)**2)",
    "extrapolations": [
      {
        "h": "0.0001",
        "q0": "-0.36238121942197104658373479941561533736089705333349251786250241136512782972901722",
        "q2": "0.60820932938630536791575937421851079867539602561092849801706597234657548524505983",
        "q0_minus_symbolic": "4.072166000230606047156029443350892174356403219694488627e-55",
        "q2_minus_symbolic": "-6.219916193899046829145315373150187836415991779621890757e-47",
        "status": "(b) direct supplied F at eight nonzero nu values; polynomial extrapolation in nu^2"
      },
      {
        "h": "0.00001",
        "q0": "-0.36238121942197104658373479941561533736089705333349251826971901138818839372286905",
        "q2": "0.60820932938630536791575937421851079867539602567312765995605581864502203734981746",
        "q0_minus_symbolic": "4.072175111517386035023758413586884769983890197224191744e-71",
        "q2_minus_symbolic": "-6.219930066016267442467318106913613075929689940179747412e-61",
        "status": "(b) direct supplied F at eight nonzero nu values; polynomial extrapolation in nu^2"
      }
    ]
  },
  "status": "(b) all four coefficients checked by an independent numerical method against analytic series",
  "planar_pslq": {
    "basis": [
      "c_planar",
      "zeta(5)",
      "zeta(3)",
      "zeta(2)*zeta(3)"
    ],
    "relation": [
      "12",
      "-105",
      "38",
      "-12"
    ],
    "residual": "-7.854549544476362484953235127978041028760344819999119304e-90"
  }
}
{'nu': '0.0', 'delta_planar_real': '0.0', 'delta_full_real': '0.0', 'status': '(b) n=1 closed integral expression checked against quadrature and corrected series'}
{'nu': '0.25', 'delta_planar_real': '1.551780974941805512032017467050438203855484634825603779', 'delta_full_real': '1.521270410950913221197642529842067996040510460288058685', 'status': '(b) n=1 closed integral expression checked against quadrature and corrected series'}
{'nu': '0.5', 'delta_planar_real': '4.113636818104963544553804331763697450649525766467423688', 'delta_full_real': '3.743632147811615459164722174331041941902960786425824321', 'status': '(b) n=1 closed integral expression checked against quadrature and corrected series'}
{'nu': '1.0', 'delta_planar_real': '5.020459506535661564727815713732568301702592654724943484', 'delta_full_real': '2.312036091510767582570035543629936442897543209776332893', 'status': '(b) n=1 closed integral expression checked against quadrature and corrected series'}
{'nu': '2.0', 'delta_planar_real': '0.9096393541861108275318287855532038713976277471565920078', 'delta_full_real': '-9.102955391882079130100615467968554106040283858875763097', 'status': '(b) n=1 closed integral expression checked against quadrature and corrected series'}
{'nu': '3.0', 'delta_planar_real': '-2.115816034729322197976233625795709994378578449272166047', 'delta_full_real': '-19.15513698097785263392730577993126483032733332024698486', 'status': '(b) n=1 closed integral expression checked against quadrature and corrected series'}


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/extra_checks.json <==
{
  "complex_checks": [
    {
      "n": "0",
      "gamma": {
        "re": "0.5",
        "im": "-0.61"
      },
      "integral": {
        "re": "-1.631147532946445285434091952769562216450421283193625191",
        "im": "-1.715594007417616403535491384719806546136164020067127836"
      },
      "corrected_series": {
        "re": "-1.631147532946445285434091952769562216450421283193625191",
        "im": "-1.715594007417616403535491384719806546136164020067127836"
      },
      "printed_series": {
        "re": "-1.631147532946445285434091952769562216450421283193625191",
        "im": "-1.715594007417616403535491384719806546136164020067127836"
      },
      "corrected_minus_integral": {
        "re": "-3.285991139835607288323904830758461163993632616704071645e-72",
        "im": "2.679514213087731754426123396707768038280683557763803326e-70"
      },
      "printed_minus_integral": {
        "re": "-3.285991139835607288323904830758461163993632616704071645e-72",
        "im": "2.679514213087731754426123396707768038280683557763803326e-70"
      },
      "status": "(b) split quadrature and corrected/printed series"
    },
    {
      "n": "1",
      "gamma": {
        "re": "0.5",
        "im": "-0.61"
      },
      "integral": {
        "re": "-0.01672769303512319005460000508761343126676273599943248967",
        "im": "0.5189081732725995009948478080366087479694084440829537208"
      },
      "corrected_series": {
        "re": "-0.01672769303512319005460000508761343126676273599943248967",
        "im": "0.5189081732725995009948478080366087479694084440829537208"
      },
      "printed_series": {
        "re": "-1.819646639726830100310918109111482472267821543740232565",
        "im": "-1.501248946487396836928108850905315103338745351140479154"
      },
      "corrected_minus_integral": {
        "re": "0.0",
        "im": "0.0"
      },
      "printed_minus_integral": {
        "re": "-1.802918946691706910256318104023869041001058807740800075",
        "im": "-2.020157119759996337922956658941923851308153795223432875"
      },
      "status": "(b) split quadrature and corrected/printed series"
    },
    {
      "n": "2",
      "gamma": {
        "re": "0.5",
        "im": "-0.61"
      },
      "integral": {
        "re": "0.2872369173337727035855373841573071893434178540685158321",
        "im": "0.3806145041526607649202282688830819155521437991290679771"
      },
      "corrected_series": {
        "re": "0.2872369173337727035855373841573071893434178540685158321",
        "im": "0.3806145041526607649202282688830819155521437991290679771"
      },
      "printed_series": {
        "re": "-1.592738237707056998380344842556455636868994946800663243",
        "im": "-0.8527110489234666554605533993061972290035339568218755241"
      },
      "corrected_minus_integral": {
        "re": "-4.460917817891985458075255347771931381148980059163345592e-70",
        "im": "2.654271497023906511912573665393368359467242233153648623e-70"
      },
      "printed_minus_integral": {
        "re": "-1.879975155040829701965882226713762826212412800869179075",
        "im": "-1.233325553076127420380781668189279144555677755950943501"
      },
      "status": "(b) split quadrature and corrected/printed series"
    },
    {
      "n": "3",
      "gamma": {
        "re": "0.5",
        "im": "-0.61"
      },
      "integral": {
        "re": "0.2868552878545674768066788751629539513999830252343455565",
        "im": "0.228182187352411419736644752116889276320469795732843516"
      },
      "corrected_series": {
        "re": "0.2868552878545674768066788751629539513999830252343455565",
        "im": "0.228182187352411419736644752116889276320469795732843516"
      },
      "printed_series": {
        "re": "-1.302599164918506460914576427192538310963545243596531779",
        "im": "-0.5063804094951865697851250229014948785412548153915458059"
      },
      "corrected_minus_integral": {
        "re": "-1.581329691484578483652286107690502851156494207355276133e-81",
        "im": "-3.162659382969156967304572215381005702312988414710552265e-81"
      },
      "printed_minus_integral": {
        "re": "-1.589454452773073937721255302355492262363528268830877335",
        "im": "-0.7345625968475979895217697750183841548617246111243893219"
      },
      "status": "(b) split quadrature and corrected/printed series"
    }
  ],
  "branch": {
    "phi_integral": "0.6010284515797971426998690807557249953824931461702494409",
    "phi_corrected_series": "0.6010284515797971426998690807557249953824931461702494409",
    "phi_printed_series": "-3.005142257898985713499345403778624976912465730851247204",
    "phi_minus_zeta3_over2": "0.0",
    "printed_plus_5zeta3_over2": "0.0",
    "delta_planar_integral_residual": "4.21687917729220928973942962050800760308398455294740302e-81",
    "delta_planar_exact": "0.0",
    "delta_planar_using_printed_series": "14.42468283791513142479685793813739988917983550808598658",
    "phi_nu2_integral_moment": "-2.851551326644267297411255087756843962156972528630260233",
    "phi_nu2_exact": "-2.851551326644267297411255087756843962156972528630260233",
    "moment_residual": "-4.21687917729220928973942962050800760308398455294740302e-81",
    "status": "(b) direct quadrature, series, and exact integral identities"
  }
}


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/extra_checks.log <==
extra n 0 error 2.679715692366687273566720779183442299567339271195062876e-70
extra n 1 error 0.0
extra n 2 error 5.190852045464185920056486381484256708034273711304069583e-70
extra n 3 error 3.535960684998287823067984708619866063335094746743122235e-81
{
  "phi_integral": "0.6010284515797971426998690807557249953824931461702494409",
  "phi_corrected_series": "0.6010284515797971426998690807557249953824931461702494409",
  "phi_printed_series": "-3.005142257898985713499345403778624976912465730851247204",
  "phi_minus_zeta3_over2": "0.0",
  "printed_plus_5zeta3_over2": "0.0",
  "delta_planar_integral_residual": "4.21687917729220928973942962050800760308398455294740302e-81",
  "delta_planar_exact": "0.0",
  "delta_planar_using_printed_series": "14.42468283791513142479685793813739988917983550808598658",
  "phi_nu2_integral_moment": "-2.851551326644267297411255087756843962156972528630260233",
  "phi_nu2_exact": "-2.851551326644267297411255087756843962156972528630260233",
  "moment_residual": "-4.21687917729220928973942962050800760308398455294740302e-81",
  "status": "(b) direct quadrature, series, and exact integral identities"
}


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/extrema.json <==
{
  "results": {
    "0.2_with_quark": {
      "nu_max": "0.0",
      "value": "-0.01449524877687884186334939197662461349443588213333970073",
      "golden_bracket": [
        "0.0",
        "9.915908490903681553645296868569032028972641887182351921e-21"
      ],
      "iterations": "98",
      "largest_interval_upper_bound_on_derivative_over_nu": "-0.06879370323225145216901092676843791065090438481521539523",
      "largest_tail_derivative": "-2.012420615877584588319960343366682396357096560959356549e-6",
      "status": "(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line."
    },
    "0.2_without_quark": {
      "nu_max": "0.0",
      "value": "0.0",
      "golden_bracket": [
        "0.0",
        "9.915908490903681553645296868569032028972641887182351921e-21"
      ],
      "iterations": "98",
      "largest_interval_upper_bound_on_derivative_over_nu": "-0.06891687106653335847286465555583302659144174903675837805",
      "largest_tail_derivative": "-2.012429114053684597571359487482451754837980113222488693e-6",
      "status": "(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line."
    },
    "0.1_with_quark": {
      "nu_max": "0.0",
      "value": "-0.003623812194219710465837347994156153373608970533334925183",
      "golden_bracket": [
        "0.0",
        "9.915908490903681553645296868569032028972641887182351921e-21"
      ],
      "iterations": "98",
      "largest_interval_upper_bound_on_derivative_over_nu": "-0.02756972548569425702689034103630001246166076054359483016",
      "largest_tail_derivative": "-5.985981198245174330470111511485034660934323188260607069e-7",
      "status": "(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line."
    },
    "0.1_without_quark": {
      "nu_max": "0.0",
      "value": "0.0",
      "golden_bracket": [
        "0.0",
        "9.915908490903681553645296868569032028972641887182351921e-21"
      ],
      "iterations": "98",
      "largest_interval_upper_bound_on_derivative_over_nu": "-0.02760051744426473096519798411364781940850508915817990935",
      "largest_tail_derivative": "-5.986002443685424353598609371774458057136532068918437428e-7",
      "status": "(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line."
    }
  },
  "derivative_checks": [
    {
      "nu": ".0001",
      "errors": [
        "0.0",
        "-2.059023035787211567255580869388675587443351832493849131e-84",
        "3.890402417811159227782360436592245004704671723309691521e-85",
        "1.085630414611411766521587868938711945548507736799551461e-62"
      ],
      "status": "(b) product-rule derivatives checked against numerical differentiation"
    },
    {
      "nu": ".05",
      "errors": [
        "0.0",
        "0.0",
        "6.794776018097798171943416868982629438563061047229702132e-83",
        "-3.58242466734848122960547460623920609290485576579818311e-76"
      ],
      "status": "(b) product-rule derivatives checked against numerical differentiation"
    },
    {
      "nu": ".25",
      "errors": [
        "0.0",
        "-4.21687917729220928973942962050800760308398455294740302e-81",
        "9.224423200326707821305002294861266631746216209572444106e-82",
        "-3.74248026984683574464374378820085674773703629074082018e-80"
      ],
      "status": "(b) product-rule derivatives checked against numerical differentiation"
    },
    {
      "nu": ".5",
      "errors": [
        "0.0",
        "4.21687917729220928973942962050800760308398455294740302e-81",
        "1.054219794323052322434857405127001900770996138236850755e-81",
        "9.487978148907470901913716646143017106938965244131656795e-81"
      ],
      "status": "(b) product-rule derivatives checked against numerical differentiation"
    },
    {
      "nu": "1",
      "errors": [
        "0.0",
        "0.0",
        "2.10843958864610464486971481025400380154199227647370151e-81",
        "0.0"
      ],
      "status": "(b) product-rule derivatives checked against numerical differentiation"
    },
    {
      "nu": "2",
      "errors": [
        "0.0",
        "0.0",
        "2.10843958864610464486971481025400380154199227647370151e-81",
        "-3.294436857259538507608929391021880939909362931990158609e-83"
      ],
      "status": "(b) product-rule derivatives checked against numerical differentiation"
    },
    {
      "nu": "3",
      "errors": [
        "0.0",
        "0.0",
        "-2.10843958864610464486971481025400380154199227647370151e-81",
        "-4.941655285889307761413394086532821409864044397985237914e-83"
      ],
      "status": "(b) product-rule derivatives checked against numerical differentiation"
    },
    {
      "nu": "10",
      "errors": [
        "0.0",
        "0.0",
        "-1.054219794323052322434857405127001900770996138236850755e-81",
        "-2.059023035787211567255580869388675587443351832493849131e-84"
      ],
      "status": "(b) product-rule derivatives checked against numerical differentiation"
    }
  ],
  "interval_checks": [
    {
      "left": "0.0",
      "right": "0.05000000000000000000000000000000000000000000000000003341",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.3402247786980355318429466700148063895860620042275335736",
              "lower": "-0.3450901132259514184957884163830360544733125150204381631",
              "tail_l1": "3.061501630400068366465084468753246524821598345499852767e-14"
            },
            {
              "upper": "-0.3889690199382294474617794555696993556731932133472012096",
              "lower": "-0.3933962073581228544457415099266159161741718633103235446",
              "tail_l1": "2.983660877031264209490529599896729863748671459645573424e-14"
            },
            {
              "upper": "-0.3148605627441185621342276951647314446361346722295939545",
              "lower": "-0.3148793999949079717457425967059333811577531886946390055",
              "tail_l1": "6.550579917972390070186900781288266218049022487479078368e-15"
            },
            {
              "upper": "-0.3269371465728093857639682202144221159111792608516349422",
              "lower": "-0.3270654000093084860081985414308609168297062394249852699",
              "tail_l1": "6.355978034550379677750513609146974565119613743655156555e-15"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.3402247786980355318411054073773788497459561168783777658",
              "lower": "-0.3450901132259514184976296790206533175292525127171846358",
              "tail_l1": "1.427031382557585322526297339556218073091341859972708389e-31"
            },
            {
              "upper": "-0.3889690199382294474599719217747099129733863554459919625",
              "lower": "-0.3933962073581228544475490437216053588739784707451869052",
              "tail_l1": "3.483610938422205534704707745847468134043500164364993608e-36"
            },
            {
              "upper": "-0.3148605627441185621338037194967106825404128538668318772",
              "lower": "-0.3148793999949079717461665723740015740574335362993611883",
              "tail_l1": "3.567581558274634986861897783186146623022390359542308007e-32"
            },
            {
              "upper": "-0.3269371465728093857635526767570112021522767428295063236",
              "lower": "-0.3270654000093084860086140848882718305886086964855898561",
              "tail_l1": "8.398736887940551342669716979226934269293748325841449765e-37"
            }
          ]
        }
      ]
    },
    {
      "left": "0.05000000000000000000000000000000000000000000000000003341",
      "right": "0.1000000000000000000000000000000000000000000000000000668",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.3442162461048810561629702174745725603686753986128259312",
              "lower": "-0.356322796171222950018408540676664957185739133828165069",
              "tail_l1": "2.008443190155135679447198541031920620212859509069519744e-14"
            },
            {
              "upper": "-0.3926054379858416245892686316148415388472743539321355077",
              "lower": "-0.403597578569115155521596612440326232294454293196185848",
              "tail_l1": "1.953078086976407950809063527928477310730028970955308187e-14"
            },
            {
              "upper": "-0.3147494327425274127332965474478935625994749303389603995",
              "lower": "-0.3148822290936541394573601756617461943121036815556972528",
              "tail_l1": "4.194112006118638228418170439848231447678480156855427115e-15"
            },
            {
              "upper": "-0.3265682886675137498449384260763347746637357795735192723",
              "lower": "-0.326979366738380995828089918509287545644671360992971303",
              "tail_l1": "4.055699248171818906822832907089623173752153581445157294e-15"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.3442162461048810561622404817529423408274484304308394845",
              "lower": "-0.3563227961712229500191382763982951767269662526028360918",
              "tail_l1": "8.856872931803817405207878505149898037792377390127915273e-37"
            },
            {
              "upper": "-0.3926054379858416245885545332588904506422872482377307113",
              "lower": "-0.4035975785691151555223107107962773204994415480771978529",
              "tail_l1": "8.785072245844716004274039034261954045978285148257851584e-37"
            },
            {
              "upper": "-0.3147494327425274127331329369845490799564211665614554974",
              "lower": "-0.3148822290936541394575237861250906769551574822737237619",
              "tail_l1": "2.185194769564908738564731244006518282503263485286245022e-37"
            },
            {
              "upper": "-0.3265682886675137498447787249544100748547432726913922294",
              "lower": "-0.3269793667383809958282496196312122454536639044641006109",
              "tail_l1": "2.167244598075132526991081600479294758790918002954451747e-37"
            }
          ]
        }
      ]
    },
    {
      "left": "0.1000000000000000000000000000000000000000000000000000668",
      "right": "0.1499999999999999999999999999999999999999999999999999332",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.3556358665515049940217028358557870679011403222867688402",
              "lower": "-0.3736254995629533979061703460167510016141664966493679419",
              "tail_l1": "3.615932681110703687414524748650834154337783475437481686e-15"
            },
            {
              "upper": "-0.4029849950284860924501528124501052190260042529656265497",
              "lower": "-0.4192470760320511529820776905328106812270284491847772574",
              "tail_l1": "3.427522693679741571073618944363711687335913987902058385e-15"
            },
            {
              "upper": "-0.3143495566339678907112274375247909713580291691559424483",
              "lower": "-0.314801393646087405960766262452157946003602158502525877",
              "tail_l1": "5.386144007170766823531154895357246171446984762039405408e-16"
            },
            {
              "upper": "-0.3257551923105625040098409772314113887976796924248281606",
              "lower": "-0.3266384342060125060382420530231319862483831060372065868",
              "tail_l1": "4.915119038593361532678890384639440005612788987008457566e-16"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.3556358665515049940210292256703732758655366225019681509",
              "lower": "-0.3736254995629533979068439562021647936497704508467794474",
              "tail_l1": "3.473838196400697984411086978689673763566411836282177889e-36"
            },
            {
              "upper": "-0.4029849950284860924494876848130047833828755915655693169",
              "lower": "-0.419247076032051152982742818169911116870157362312683892",
              "tail_l1": "3.433444255336245805654920973896028280131385413961789357e-36"
            },
            {
              "upper": "-0.3143495566339678907110646093534657833667767159209695485",
              "lower": "-0.3148013936460874059609290906234831339948546736349461641",
              "tail_l1": "8.40288276246046735720183950802184280136944710576681502e-37"
            },
            {
              "upper": "-0.3257551923105625040096802696971645399045498174489214446",
              "lower": "-0.3266384342060125060384027605573788351415130422393706705",
              "tail_l1": "8.301897909799338389380437242369955147115212481449963018e-37"
            }
          ]
        }
      ]
    },
    {
      "left": "0.1499999999999999999999999999999999999999999999999999332",
      "right": "0.2000000000000000000000000000000000000000000000000001336",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.3731902663227478169840122345348890259338852770893290396",
              "lower": "-0.3951257148247170305958686912998954902353107049417080414",
              "tail_l1": "1.239540996099450592853952869995804480597993664728512598e-14"
            },
            {
              "upper": "-0.4188738990702825560123078770538657633804850234573844052",
              "lower": "-0.4385621446753752725850132017800439881239860695325363969",
              "tail_l1": "1.219753959048261436980958926817967393963491963959785701e-14"
            },
            {
              "upper": "-0.3133861961426996513788114028831518564994449383973145073",
              "lower": "-0.3144389558909005077175383225406381475473542863912274568",
              "tail_l1": "2.946720619365211735696045275302124822961770565011084459e-15"
            },
            {
              "upper": "-0.3242455971094990741724692845504852970173069141684020228",
              "lower": "-0.325859570573649330178240479123086015863311088359862208",
              "tail_l1": "2.897253026737238846013560417357532106587806218448149382e-15"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.3731902663227478169825646951571330461629522416172695904",
              "lower": "-0.3951257148247170305973162306776514700062437171778268889",
              "tail_l1": "1.683529566907676788821925492720321774985068096519651311e-36"
            },
            {
              "upper": "-0.4188738990702825560108845281777841047106231420908830735",
              "lower": "-0.4385621446753752725864365506561256467938479275304197503",
              "tail_l1": "1.658684918717085403517186496080796261501910989395501436e-36"
            },
            {
              "upper": "-0.3133861961426996513784729618511507663571039003081875062",
              "lower": "-0.3144389558909005077178767635726392376896953183678190762",
              "tail_l1": "4.000509206375952169996137939168482285758775382264302094e-37"
            },
            {
              "upper": "-0.3242455971094990741721368911439027871624563469242131658",
              "lower": "-0.3258595705736493301785728725296685257181616494583453367",
              "tail_l1": "3.938397585899473480523735556954151576094020160226938772e-37"
            }
          ]
        }
      ]
    },
    {
      "left": "0.2000000000000000000000000000000000000000000000000001336",
      "right": "0.25",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.3949691850697974593226572633969279549949461170111893443",
              "lower": "-0.4186301660459728381012187655338840749182223222192236521",
              "tail_l1": "2.064710033249893096735215123472389837961288824738851821e-14"
            },
            {
              "upper": "-0.4384531584234895893800467583393351529991864985562598213",
              "lower": "-0.4594609370200860352036147196289939812210568281544658985",
              "tail_l1": "2.020402217518210785356210667274535369570068866757344688e-14"
            },
            {
              "upper": "-0.3115562842879527137495386703094702516683170802176760402",
              "lower": "-0.3135129777012970410575591454162196941710384025421760996",
              "tail_l1": "4.638597993207535765585892902461350135227375304477154106e-15"
            },
            {
              "upper": "-0.3217642964041768861578682329820543027071444531499340386",
              "lower": "-0.3243836516670242004391759450030149192089797514799969502",
              "tail_l1": "4.527828453878329987138381761966713964064876803227958147e-15"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.3949691850697974593213822257846680505268759371590655168",
              "lower": "-0.418630166045972838102493803146143979386292336499688975",
              "tail_l1": "1.263520974025324776011671056371302843754360987945065352e-36"
            },
            {
              "upper": "-0.4384531584234895893787966330706658263279444992589023953",
              "lower": "-0.4594609370200860352048648448976633078922986635186364063",
              "tail_l1": "1.253602651344018033526804223618074632330683696579100149e-36"
            },
            {
              "upper": "-0.3115562842879527137492473510974164775699382952043104093",
              "lower": "-0.3135129777012970410578504646282734682694171471086267822",
              "tail_l1": "3.125828931105111432878016431452212946922822521941470839e-37"
            },
            {
              "upper": "-0.3217642964041768861575831418558981730579709191360142244",
              "lower": "-0.3243836516670242004394610361291710488581532454566190445",
              "tail_l1": "3.101033124401849005172481631234454545749898108970172337e-37"
            }
          ]
        }
      ]
    },
    {
      "left": "0.25",
      "right": "0.2999999999999999999999999999999999999999999999999998664",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.4185859800537566146242727506033732530361157833717130425",
              "lower": "-0.4420865685221496133383084081390114137292298656924801327",
              "tail_l1": "2.092566502260335577004971796336189104554729059860310253e-14"
            },
            {
              "upper": "-0.4594193075739620058751474946134661264621639829649843822",
              "lower": "-0.4800425031322386437603390752510399690823543608837507509",
              "tail_l1": "2.040512319159368416428550125934811412314707086781277061e-14"
            },
            {
              "upper": "-0.3085846314033058783994978040335825420546449040830893034",
              "lower": "-0.3117138012930073610785788116993653497135874364448306252",
              "tail_l1": "4.535444538076058086697369540716024018652059838825087224e-15"
            },
            {
              "upper": "-0.3180665178195840411584654385367827333562059448819228917",
              "lower": "-0.3219292304093028037378375299766955156068195693421328605",
              "tail_l1": "4.405309080323640185256315364712579788737596895565209556e-15"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.4185859800537566146237506668676039212024871267595941968",
              "lower": "-0.4420865685221496133388304918747807455628584766537510023",
              "tail_l1": "1.777174552724258270122873788737854513219857966462991839e-36"
            },
            {
              "upper": "-0.4594193075739620058746397806975794842340688453549828905",
              "lower": "-0.4800425031322386437608467891669266113104494536042052119",
              "tail_l1": "1.755574108317592010470325538491460664761860847873680202e-36"
            },
            {
              "upper": "-0.3085846314033058783993865958769930357786200686543609152",
              "lower": "-0.3117138012930073610786900198559548559896122610916756191",
              "tail_l1": "4.292652489049762957392304921778663097839977350927807785e-37"
            },
            {
              "upper": "-0.3180665178195840411583578228351638994815645040415993474",
              "lower": "-0.3219292304093028037379451456783143494814609995908979127",
              "tail_l1": "4.238651378033095768289079848510890173065574769909305546e-37"
            }
          ]
        }
      ]
    },
    {
      "left": "0.2999999999999999999999999999999999999999999999999998664",
      "right": "0.3499999999999999999999999999999999999999999999999997327",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.4418934567757285262395836395065785704596942429429126904",
              "lower": "-0.4634444001788775354849448506633520703114400020972482185",
              "tail_l1": "1.529928233195201508521565359615247672983730243528994599e-14"
            },
            {
              "upper": "-0.4798221789637719513508391831857696415273995693219329959",
              "lower": "-0.4983034387580537012876027899761777146992632410556807423",
              "tail_l1": "1.484108911065877868338365803535409304571231086611435233e-14"
            },
            {
              "upper": "-0.3042692529953266456683065245417446189141469671801823466",
              "lower": "-0.308761537489629572187699494288940042568034235139420107",
              "tail_l1": "3.134103385194187184229969028737812167603396530794082988e-15"
            },
            {
              "upper": "-0.3129805771432884677491252460887404137667679456875155965",
              "lower": "-0.3182471535334726478353591434899484265792953979664497303",
              "tail_l1": "3.019555079870878083771970138538216246603470099946577491e-15"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.4418934567757285262393683256797279347736436318335582658",
              "lower": "-0.4634444001788775354851601644902027059974906766397123859",
              "tail_l1": "4.874649369163914284216506367422465592879344907613717786e-37"
            },
            {
              "upper": "-0.4798221789637719513506225865467903292611504378781777766",
              "lower": "-0.4983034387580537012878193866151570269655124354498056425",
              "tail_l1": "4.772944401148298777310091603594680721531044511353927995e-37"
            },
            {
              "upper": "-0.3042692529953266456682463224196455882165967503372787961",
              "lower": "-0.3087615374896295721877596964110390732655844676719897315",
              "tail_l1": "1.118963938733085491315415227576099592206423049554478035e-37"
            },
            {
              "upper": "-0.312980577143288467749064723263609213924168115178426816",
              "lower": "-0.3182471535334726478354196663150796264218952440445199034",
              "tail_l1": "1.093537696729178117025616689410007057651705388980040732e-37"
            }
          ]
        }
      ]
    },
    {
      "left": "0.3499999999999999999999999999999999999999999999999997327",
      "right": "0.4000000000000000000000000000000000000000000000000002673",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.4630401427378286846381583756511858585228678430507661619",
              "lower": "-0.4810492324530594333569945333587095383188897397677938236",
              "tail_l1": "7.235609335591358277874526344757959652946358231042430771e-15"
            },
            {
              "upper": "-0.4978864475520601366831185161696030055391724862199085169",
              "lower": "-0.5127471338142973869744031090613636843733613963729931945",
              "tail_l1": "6.927629378062978107496393703950952705026204532023072151e-15"
            },
            {
              "upper": "-0.2985085939233877459542752385579462015975168636866726357",
              "lower": "-0.3044521440225884742737725461039026207834363718436921407",
              "tail_l1": "1.262511249607351943068360018784229864966669118636271003e-15"
            },
            {
              "upper": "-0.3064326190564846795503941545738377791789604822870738944",
              "lower": "-0.3131641704333588920932458091432788664696868281868761464",
              "tail_l1": "1.185516260225256900473826858582478128365968393621082864e-15"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.4630401427378286846375859104551096550070381557123712347",
              "lower": "-0.4810492324530594333575669985547857418347194722125664914",
              "tail_l1": "5.627617281928349514026442655676110147553075891980408298e-37"
            },
            {
              "upper": "-0.4978864475520601366825535115741965695841236589682712612",
              "lower": "-0.512747133814297386974968113656770120328410268170274182",
              "tail_l1": "5.589545272404968111903912174888756825698516747605694912e-37"
            },
            {
              "upper": "-0.298508593923387745954136433085943670953121851077409624",
              "lower": "-0.3044521440225884742739113515759051514278313953528745183",
              "tail_l1": "1.404233770715270490601526271264314375595059518298579929e-37"
            },
            {
              "upper": "-0.3064326190564846795502572142520026904248148584491353589",
              "lower": "-0.3131641704333588920933827494651139552238324627845502115",
              "tail_l1": "1.394715768334421477199985614562375051752993069529539477e-37"
            }
          ]
        }
      ]
    },
    {
      "left": "0.4000000000000000000000000000000000000000000000000002673",
      "right": "0.4500000000000000000000000000000000000000000000000001336",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.4804963881253393358461046247132221713056251238869862126",
              "lower": "-0.4938871031754409083879282718814749150403731183535630703",
              "tail_l1": "3.099200979435427607353163355082634083647632822432835351e-16"
            },
            {
              "upper": "-0.512194299165549552613890277354759765435252217790409043",
              "lower": "-0.5224563488383282537325346206397282387745470759416256905",
              "tail_l1": "4.393793464878636306844949006943624410453604430476083168e-16"
            },
            {
              "upper": "-0.2913079656259183291466505342408252260680830930205110899",
              "lower": "-0.2986853137355283840307875361120046763436216874357535835",
              "tail_l1": "4.053333117602240637000745130623735851415544415892491533e-16"
            },
            {
              "upper": "-0.2984525458965453888546057427609474668020526177749913959",
              "lower": "-0.3066075226406757148509303279418301650756024255541456424",
              "tail_l1": "4.376981238963042811873691543588983432281798345999489381e-16"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.4804963881253393358455595061665315930422126368526858996",
              "lower": "-0.4938871031754409083884733904281654933037855994963496065",
              "tail_l1": "5.828386400246931011504848522320333836705662109962846937e-37"
            },
            {
              "upper": "-0.5121942991655495526133550131777180955432735547375406054",
              "lower": "-0.5224563488383282537330698848167699086665257330304522081",
              "tail_l1": "5.755656229602874214506833618825637898287472697361214083e-37"
            },
            {
              "upper": "-0.2913079656259183291465235579857988367798047531524390631",
              "lower": "-0.2986853137355283840309145123670310656319000257010287508",
              "tail_l1": "1.409081074842604516445673504532529059998993681833306636e-37"
            },
            {
              "upper": "-0.2984525458965453888544812300983333046066254462010874254",
              "lower": "-0.3066075226406757148510548406044443272710295955071207176",
              "tail_l1": "1.390898532181592440095223367512167765143463206813039895e-37"
            }
          ]
        }
      ]
    },
    {
      "left": "0.4500000000000000000000000000000000000000000000000001336",
      "right": "0.5",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.4932516592475782008599834816525457219484973964345523166",
              "lower": "-0.5014724228048466062742823340309227369391966405411052449",
              "tail_l1": "4.738936183949951526752754478633013517613648118396544728e-15"
            },
            {
              "upper": "-0.5218310443923955026725829268902339738533074639762816539",
              "lower": "-0.5270231393750786600857130520476671656235770419222524389",
              "tail_l1": "4.731228585286563185424539460876189749521912632400510906e-15"
            },
            {
              "upper": "-0.2827723151103320795890895284077570679026428606729744049",
              "lower": "-0.291468186116943797865024915021796127140692830245766673",
              "tail_l1": "1.31197636384324025650868050449922935092305027105253499e-15"
            },
            {
              "upper": "-0.2891642755122742929180503997202826639102631230331683117",
              "lower": "-0.2986087511437639234420715845228787012803701851162920661",
              "tail_l1": "1.310049464177393171176626750060023409262053287378514527e-15"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.4932516592475782008596774928397364267855854041321037106",
              "lower": "-0.5014724228048466062745883228437320321021086139262517675",
              "tail_l1": "1.657591640344901319310906640954434673114340914858639795e-37"
            },
            {
              "upper": "-0.5218310443923955026722846038091842972861783559808343901",
              "lower": "-0.5270231393750786600860113751287168421907061311725904857",
              "tail_l1": "1.619792000895306048916862852960430114184601677566042433e-37"
            },
            {
              "upper": "-0.2827723151103320795890223326555698130371014694455208897",
              "lower": "-0.2914681861169437978650921107739833820062342168170462329",
              "tail_l1": "3.770922549056770096074462624062823548248337808546370039e-38"
            },
            {
              "upper": "-0.2891642755122742929179851204010353136912763052700877963",
              "lower": "-0.2986087511437639234421368638421260514993569982662461746",
              "tail_l1": "3.676423450432763823244961904836458074374993377156320061e-38"
            }
          ]
        }
      ]
    },
    {
      "left": "0.5",
      "right": "0.5500000000000000000000000000000000000000000000000005346",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.500811201016063681989785525232481080332938506086298559",
              "lower": "-0.5037835187405481693321258342692927351588304124684095148",
              "tail_l1": "6.352753396188560360054366525493653561082728554517196509e-15"
            },
            {
              "upper": "-0.5258610462208741145797436345422494333668245404651089158",
              "lower": "-0.5270009115105002770924077132213376132500775509071765561",
              "tail_l1": "6.260134680320818809863827508870142164455513855235344511e-15"
            },
            {
              "upper": "-0.2730813643580612117856247600755678179505167186951193096",
              "lower": "-0.2829076519583736305968201684216418431860576543235173265",
              "tail_l1": "1.56225434329595769691507596867881425175079361358392937e-15"
            },
            {
              "upper": "-0.2787618108589671768289658366183895326246754517868001693",
              "lower": "-0.2892940149511583006410390889442734362931822144362321527",
              "tail_l1": "1.539926007414258460889096290016508935972931605515264548e-15"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.5008112010160636819897163993633404065098539910452408438",
              "lower": "-0.5037835187405481693321949601384334089819149203892434245",
              "tail_l1": "1.139256224814409544568382393368219507526154270689445098e-37"
            },
            {
              "upper": "-0.5258610462208741145796784042845507237404001725722795662",
              "lower": "-0.5270009115105002770924729434790363228765019117958175072",
              "tail_l1": "1.137643425226937917642945003025207744037560032965454421e-37"
            },
            {
              "upper": "-0.2730813643580612117856138623340610335952765927167054055",
              "lower": "-0.2829076519583736305968310661631486275412977786105121753",
              "tail_l1": "2.939397983215504324438490218197309616682534454525347033e-38"
            },
            {
              "upper": "-0.2787618108589671768289559127755475115787235974068986773",
              "lower": "-0.2892940149511583006410490127871154573391340671537221048",
              "tail_l1": "2.935365984246841091863739085425965024941420656104103415e-38"
            }
          ]
        }
      ]
    },
    {
      "left": "0.5500000000000000000000000000000000000000000000000005346",
      "right": "0.5999999999999999999999999999999999999999999999999997327",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.5005572871170441984078192504708160421667290901927051647",
              "lower": "-0.5037321973761225291401765512009641959551041043361723518",
              "tail_l1": "5.973936915468608452192767843532789921621991439267136187e-15"
            },
            {
              "upper": "-0.5206357237066301054243546368898185204111614448029256817",
              "lower": "-0.5264275339623557067760855944031575438072422888021595493",
              "tail_l1": "5.84758929055605251828810095470240583094842667166013091e-15"
            },
            {
              "upper": "-0.2624637965488022918981589275225841808691198757085905273",
              "lower": "-0.2731868456778687693033863669138614704639262711453090372",
              "tail_l1": "1.377474840863962052043964500400661625992818149513597547e-15"
            },
            {
              "upper": "-0.2674834056961987686522927741273348004302279643611453225",
              "lower": "-0.2788606798244270637123636277144098074269608172618068389",
              "tail_l1": "1.345887934635823068567797778193065603491474751992610829e-15"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.5005572871170441984077444514325806346390688265151293107",
              "lower": "-0.5037321973761225291402513502391996034827643702621928088",
              "tail_l1": "1.390780902988302190002807247323510145290073272171785664e-37"
            },
            {
              "upper": "-0.5206357237066301054242791545135437115197043725045920873",
              "lower": "-0.5264275339623557067761610767794323526986993633578727992",
              "tail_l1": "1.375760633593771360841806961471153624092292405174794043e-37"
            },
            {
              "upper": "-0.262463796548802291898137293242247214487212333084344776",
              "lower": "-0.2731868456778687693034080011941984368458338143603560639",
              "tail_l1": "3.408655900287459695073771380197190412569304334983808665e-38"
            },
            {
              "upper": "-0.2674834056961987686522709690124879837073712195817094678",
              "lower": "-0.2788606798244270637123854328292566241498175626342770638",
              "tail_l1": "3.371105226801132274155032372311657685025833007142124546e-38"
            }
          ]
        }
      ]
    },
    {
      "left": "0.5999999999999999999999999999999999999999999999999997327",
      "right": "0.6500000000000000000000000000000000000000000000000002673",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.4936224997310577322329985653421100876313269076045764705",
              "lower": "-0.5010736616556871199736667773913168676315476302782906567",
              "tail_l1": "4.518451545456180331392873964977672645341178597610707509e-15"
            },
            {
              "upper": "-0.5112820963864423833906914450922559553543288350368267108",
              "lower": "-0.5211235282261399982352731772817448769973029838885253848",
              "tail_l1": "4.39262357915387222525485098963697177622895186265405244e-15"
            },
            {
              "upper": "-0.2511705811640445393204011502642144263454242954590319849",
              "lower": "-0.2625376640851902722864609414502618449803899392676390953",
              "tail_l1": "9.716782323889444850127680960431323112554428399916091228e-16"
            },
            {
              "upper": "-0.2555854783923721406735693662719847284046768703473169502",
              "lower": "-0.2675501326633220532881175453526350121933266846399757061",
              "tail_l1": "9.402212408133674584782623522079570943393230440774286e-16"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.4936224997310577322328788125768703477577572146340518526",
              "lower": "-0.5010736616556871199737865301565566075051173265357372145",
              "tail_l1": "6.315946244585263752321726207972122477475448031487718472e-38"
            },
            {
              "upper": "-0.5112820963864423833905728352713399619193189082920937894",
              "lower": "-0.5211235282261399982353917871026608704323129138901316888",
              "tail_l1": "6.202808274531749670138242765491938882708956819949009117e-38"
            },
            {
              "upper": "-0.2511705811640445393203708900435667418721738717838745453",
              "lower": "-0.2625376640851902722864912016709095294536403637543641661",
              "tail_l1": "1.486460983209602726100643472816636650901907717734323304e-38"
            },
            {
              "upper": "-0.2555854783923721406735393809559596710113866040107800591",
              "lower": "-0.2675501326633220532881475306686600695866169517805684232",
              "tail_l1": "1.458176490696231339887657623916739955465177702008305818e-38"
            }
          ]
        }
      ]
    },
    {
      "left": "0.6500000000000000000000000000000000000000000000000002673",
      "right": "0.6999999999999999999999999999999999999999999999999994654",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.4830267181879002547607345309525660508149208435986985411",
              "lower": "-0.4940493966740821390058334208019895792666241666801341794",
              "tail_l1": "2.795560406035519975660465756265584915022532159020843068e-15"
            },
            {
              "upper": "-0.49850031011943203976312351125855725758786829722045266",
              "lower": "-0.5116798554345925654939954087435717277731243795488721026",
              "tail_l1": "2.691474828380765583403956768132476714972172101427543595e-15"
            },
            {
              "upper": "-0.239452214451300353819672076071346613617965450309765948",
              "lower": "-0.2512136994308881000133161770828962066681903778737333385",
              "tail_l1": "5.391198146562051623892008733216587775368166617183629349e-16"
            },
            {
              "upper": "-0.243320611023571942102721025710808341516667821976424993",
              "lower": "-0.2556213155316270646029049695053278175893499228296971369",
              "tail_l1": "5.130984202425165643250736262883817273014962548123570743e-16"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.4830267181879002547606302821106978978678193526516261651",
              "lower": "-0.4940493966740821390059376696438577322137256588591185562",
              "tail_l1": "1.25943949538208076819081470926932585433693952601058763e-39"
            },
            {
              "upper": "-0.4985003101194320397630209688030780323768326283387622048",
              "lower": "-0.5116798554345925654940979511990509529841600496416697582",
              "tail_l1": "8.785310948184356303414468981814078171454214256208068949e-40"
            },
            {
              "upper": "-0.2394522144513003538196470986670684057734214410582938875",
              "lower": "-0.2512136994308881000133411544871744145127343874179386174",
              "tail_l1": "4.421895042735039226497448345797337256293240294737710711e-40"
            },
            {
              "upper": "-0.2433206110235719421026964749031273656063450343748373066",
              "lower": "-0.2556213155316270646029295203130087934996727107188175099",
              "tail_l1": "5.335853493212209007186897928051459299438908262523496029e-40"
            }
          ]
        }
      ]
    },
    {
      "left": "0.6999999999999999999999999999999999999999999999999994654",
      "right": "0.75",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.4695092548621745407188254835528433902112393157916880081",
              "lower": "-0.4833612398001718714844884724189855400815539764859650187",
              "tail_l1": "1.308798640852927839983167745976294654400582011399799641e-15"
            },
            {
              "upper": "-0.4830276608044394729047719968236587308416967683761278983",
              "lower": "-0.4988062951947531452298767207561237512279772780823191409",
              "tail_l1": "1.23403625834492799631664430354378616647157070093337625e-15"
            },
            {
              "upper": "-0.2275416558475689553346105555230064070356269297850168802",
              "lower": "-0.2394673115617854438803608384500459324561082043600014567",
              "tail_l1": "1.891315816336976223479913794117390548930435499882573921e-16"
            },
            {
              "upper": "-0.2309212573331351883810971838407102421932412929311273539",
              "lower": "-0.2433285754104307623167079005343304852427140297590898202",
              "tail_l1": "1.704409860066976614313605188036119331474417644110646016e-16"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.4695092548621745407187597368334460946056513989680321234",
              "lower": "-0.4833612398001718714845542191383828356871418931642786312",
              "tail_l1": "1.93088846936507346767059024561347898024401488414258213e-38"
            },
            {
              "upper": "-0.4830276608044394729047077809931481361588591411491136265",
              "lower": "-0.4988062951947531452299409365866343459108149051591788277",
              "tail_l1": "1.923569815870724031490355681148008408705975964565220225e-38"
            },
            {
              "upper": "-0.227541655847568955334595669733543680535862024160348899",
              "lower": "-0.2394673115617854438803757242395086589558731099410445723",
              "tail_l1": "4.950587627133091252806366694070417509803557456475167837e-39"
            },
            {
              "upper": "-0.2309212573331351883810826807734691909241639597056189407",
              "lower": "-0.2433285754104307623167224036015715365117913629397706237",
              "tail_l1": "4.932290993397080195941654447323378384095891819596594875e-39"
            }
          ]
        }
      ]
    },
    {
      "left": "0.75",
      "right": "0.8000000000000000000000000000000000000000000000000005346",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.4537922025190272414739018520403496793837644224016414574",
              "lower": "-0.4697556469797934107055582065950287133985961552176993446",
              "tail_l1": "2.577498559113915687403260972457592290877107743341771419e-16"
            },
            {
              "upper": "-0.4655768322380872224493173819859772087679602030230273945",
              "lower": "-0.48324692996180955232734104358104943650633339497617658",
              "tail_l1": "2.111034657710310071559815932224400463381722752574895523e-16"
            },
            {
              "upper": "-0.215630325454121739530141446530837113679571703021487845",
              "lower": "-0.2275455910621949707015775221969918159580709526802064285",
              "tail_l1": "5.154867759917918548734876405603048308354693998609988805e-17"
            },
            {
              "upper": "-0.2185697646172681513390478619191124907663111594823990699",
              "lower": "-0.2309251300743175895419706985416285019943147513142609966",
              "tail_l1": "6.285276842132996377967455006751379460001005466416927905e-17"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.4537922025190272414738734985980477936569561949460480915",
              "lower": "-0.4697556469797934107055865600373305991254043822666743242",
              "tail_l1": "1.553596234335284654054040546504248925209487911989864666e-38"
            },
            {
              "upper": "-0.4655768322380872224492900612788799852588455939471764434",
              "lower": "-0.4832469299618095523273683642881466600154480036478306694",
              "tail_l1": "1.535709506831313224154488604486968568964232266600140469e-38"
            },
            {
              "upper": "-0.2156303254541217395301357597273215390955787360669126436",
              "lower": "-0.2275455910621949707015832090005073905420639195323452496",
              "tail_l1": "3.818258586783911356792196704008342798934846148069910324e-39"
            },
            {
              "upper": "-0.218569764617268151339042433299390051188725863538212484",
              "lower": "-0.2309251300743175895419761271613509415719000471566159153",
              "tail_l1": "3.773541768023709589296256644071623637341666160471273046e-39"
            }
          ]
        }
      ]
    },
    {
      "left": "0.8000000000000000000000000000000000000000000000000005346",
      "right": "0.8499999999999999999999999999999999999999999999999997327",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.4365375162059035816187211387070506670074887059893503751",
              "lower": "-0.4539591848829501255977404457851085125467634038552879727",
              "tail_l1": "3.812667536327827937909323723238206475620265782700762848e-16"
            },
            {
              "upper": "-0.4467954823452302019749987783203577390335449797140532969",
              "lower": "-0.4657186171904157624507177627733633193390316613040191685",
              "tail_l1": "4.042639370096082921001862007711109685656136355171890205e-16"
            },
            {
              "upper": "-0.2038954614963227444350091264012223778330876092182417583",
              "lower": "-0.2156465286995581433444640869245091743379268399920441678",
              "tail_l1": "1.677008126001026384884376221748925851130190785878733557e-16"
            },
            {
              "upper": "-0.2064537361961980355410843370211949984951685161334171519",
              "lower": "-0.2185926036113809165407026154549270233804270658702269695",
              "tail_l1": "1.734501084443090130657510792867151653325943814532587702e-16"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.4365375162059035816187164471274138295374620686616527362",
              "lower": "-0.4539591848829501255977451373647453500167900409573321055",
              "tail_l1": "6.741261356994759606084443368873151976161879407626894485e-39"
            },
            {
              "upper": "-0.4467954823452302019749946428897071870409053751163697508",
              "lower": "-0.4657186171904157624507218982040138713316712656789558401",
              "tail_l1": "6.610831587467376631927146939406050619205024695006033007e-39"
            },
            {
              "upper": "-0.2038954614963227444350089669785436941714837317545165344",
              "lower": "-0.2156465286995581433444642463471878579995307174007912898",
              "tail_l1": "1.583726045708760711300685764777494293674356611822164291e-39"
            },
            {
              "upper": "-0.2064537361961980355410843166357628861983289507154425945",
              "lower": "-0.218592603611380916540702635840359135677266631233950417",
              "tail_l1": "1.551118603327102026489444281780484649532941621363540452e-39"
            }
          ]
        }
      ]
    },
    {
      "left": "0.8499999999999999999999999999999999999999999999999997327",
      "right": "0.9000000000000000000000000000000000000000000000000002673",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.4183229943060929295059368296694748483048813273816273201",
              "lower": "-0.4366361512702488043706115618597113197482135112712844373",
              "tail_l1": "6.406020660818398636579647286360233169617693934412893424e-16"
            },
            {
              "upper": "-0.427244295443340269227420609011602382406372436427738536",
              "lower": "-0.4468711273333428314988235966236755793116511297369542093",
              "tail_l1": "6.480583808031251795475657764173725786259494250929918462e-16"
            },
            {
              "upper": "-0.1924823659998335885095685248828772994333447760779774541",
              "lower": "-0.2039300029104676852998953905175221143300863909952174739",
              "tail_l1": "2.049015432620053064816112436259352752928325862538776663e-16"
            },
            {
              "upper": "-0.1947070368515118509373313941054801186402072553294485785",
              "lower": "-0.2064944013588747645845564748214422435394560936216922648",
              "tail_l1": "2.067656219423266354540115055712725908654849013987678809e-16"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.4183229943060929295059298792412189944747004318072891869",
              "lower": "-0.4366361512702488043706185122879671735783944067942413417",
              "tail_l1": "9.567955425487616100860545159337488780396448011921027102e-40"
            },
            {
              "upper": "-0.4272442954433402692274134501369740567698380359707887855",
              "lower": "-0.4468711273333428314988307554983039049481855301439499874",
              "tail_l1": "8.993907211589837722491667287328021080532573507448544212e-40"
            },
            {
              "upper": "-0.1924823659998335885095661760881262300344344740145596042",
              "lower": "-0.203930002910467685299897739312273183728996693047063589",
              "tail_l1": "1.687170204109099583268228691982482390497862281500577141e-40"
            },
            {
              "upper": "-0.1947070368515118509373289931991359312897085791088189996",
              "lower": "-0.2064944013588747645845588757277864308899547698311062548",
              "tail_l1": "1.543658150632941008702414944871099561612528935557828852e-40"
            }
          ]
        }
      ]
    },
    {
      "left": "0.9000000000000000000000000000000000000000000000000002673",
      "right": "0.9499999999999999999999999999999999999999999999999994654",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.3996326812858403533713576101519168494561429464716600523",
              "lower": "-0.4183650741491891903666822267140688108848726889980425795",
              "tail_l1": "6.843670878983303951842909984647622456289668654911701593e-16"
            },
            {
              "upper": "-0.407388949502783624353236429054080007450715147382999833",
              "lower": "-0.4272656968947501116032226715763369607281453634341263083",
              "tail_l1": "6.826425875077643560572399476674639929872483590231957834e-16"
            },
            {
              "upper": "-0.1814917519562872384210241451822796839157455051459583682",
              "lower": "-0.192530915936779841447713934796651499904528138736054189",
              "tail_l1": "1.9561479231811960415472382322750892542485998597920131e-16"
            },
            {
              "upper": "-0.183425745976508978912302049929350443638780952620958147",
              "lower": "-0.1947611446571841490110408459906885671409539100979096195",
              "tail_l1": "1.951836672204780943729610605281843620625809411521202218e-16"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.3996326812858403533713472569910066487273103607991332366",
              "lower": "-0.4183650741491891903666925798749790116137052746894431232",
              "tail_l1": "1.191663746340100695584758026918194495927611304499627233e-39"
            },
            {
              "upper": "-0.4073889495027836243532260715532714460783149279929847062",
              "lower": "-0.4272656968947501116032330290771455221005455828433211947",
              "tail_l1": "1.201645518132130551466278166942971270284228904267645661e-39"
            },
            {
              "upper": "-0.1814917519562872384210212577216015301108687377640972613",
              "lower": "-0.1925309159367798414477168222573296537094049061232234067",
              "tail_l1": "3.293530469191209084191044103563019105492485484311857255e-40"
            },
            {
              "upper": "-0.1834257459765089789122991600226379909740082174069511357",
              "lower": "-0.1947611446571841490110437358974010198057266453173015835",
              "tail_l1": "3.318484898671283723894844453624961041384029483731903326e-40"
            }
          ]
        }
      ]
    },
    {
      "left": "0.9499999999999999999999999999999999999999999999999994654",
      "right": "1.0",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.3808470407318910296723328830077547546242723642205476183",
              "lower": "-0.3996399572722899358842128825231301876679830932476562941",
              "tail_l1": "6.133295277710704225397615195830280106846380751043366344e-16"
            },
            {
              "upper": "-0.3875734177273414272384507758354535043276477154904416453",
              "lower": "-0.4073958452293482668999388464506402120645574512829298037",
              "tail_l1": "6.06372287048154558241829992881534705262915464366683049e-16"
            },
            {
              "upper": "-0.1709938715706784585171049532896918001963847826431043761",
              "lower": "-0.1815503565064535982010060121581228480291030838585866298",
              "tail_l1": "1.626440492250706736603196791880815391134579647728091666e-16"
            },
            {
              "upper": "-0.1726754658194566220938460532474606708032824047617769011",
              "lower": "-0.1834893284958026167697258763891561709471928890662069912",
              "tail_l1": "1.609047390443417075858367975127082126953843891956099348e-16"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.3808470407318910296723233660316283948983666737656133017",
              "lower": "-0.3996399572722899358842223994992565473938887837284308999",
              "tail_l1": "1.295149236020733893915054864802614173917106385493767581e-39"
            },
            {
              "upper": "-0.3875734177273414272384413457215704160987798184528256895",
              "lower": "-0.407395845229348266899948276564523300293425348346257756",
              "tail_l1": "1.287326352128825415453121593341997138430118026637432857e-39"
            },
            {
              "upper": "-0.1709938715706784585171024792034961498692089269550106104",
              "lower": "-0.1815503565064535982010084862443184983562789395532687605",
              "tail_l1": "3.314635207265730533766921727095362113175742726978292908e-40"
            },
            {
              "upper": "-0.1726754658194566220938436008768258384647437488918586794",
              "lower": "-0.1834893284958026167697283287597910032857315449426801684",
              "tail_l1": "3.295077997535689625027411276096715498968422559205150513e-40"
            }
          ]
        }
      ]
    },
    {
      "left": "1.0",
      "right": "1.199999999999999999999999999999999999999999999999999465",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.3086337066953724642964385054962213909839570912657678031",
              "lower": "-0.3809612171962642593336442616467404602529993033707660713",
              "tail_l1": "2.062999085807606807469116388285047540672014203690350968e-11"
            },
            {
              "upper": "-0.3123262312631809185912620371516954082718095285781484416",
              "lower": "-0.3876954977303632547646787408230122905881339588575520773",
              "tail_l1": "2.005692836812540966555828747289144188079358042819967742e-11"
            },
            {
              "upper": "-0.1334693168491517208620175299116920764090905013886984017",
              "lower": "-0.1710614264190982667357939615346399273212721420430077881",
              "tail_l1": "4.687916791394203042869976447112092598568156914244158399e-12"
            },
            {
              "upper": "-0.1343903493796430067654789030890134435751211978416867609",
              "lower": "-0.1727470951640838432637970910652550220609882187898107559",
              "tail_l1": "4.544651168906538440586757344622334217086405146871943249e-12"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.3086337066953724021844591002135105830082558157090012831",
              "lower": "-0.3809612171962643214456236669294519231571468842960631244",
              "tail_l1": "2.375189653180615136913223499642451104779416606186597205e-28"
            },
            {
              "upper": "-0.3123262312631808580665886060547703269620027637744208821",
              "lower": "-0.387695497730363315289352171919938006345478142143613491",
              "tail_l1": "2.312248276930555976908317947717024110190205063937990407e-28"
            },
            {
              "upper": "-0.1334693168491517066811708278910408654808819147642390038",
              "lower": "-0.1710614264190982809166406635552912837928938727320336793",
              "tail_l1": "5.392879066244567410254037495335595743685219006751456082e-29"
            },
            {
              "upper": "-0.1343903493796429929814586946214182245267426518866771111",
              "lower": "-0.1727470951640838570478172995328503815325526870878380634",
              "tail_l1": "5.235525625619419510241773006493611244016567658169160055e-29"
            }
          ]
        }
      ]
    },
    {
      "left": "1.199999999999999999999999999999999999999999999999999465",
      "right": "1.399999999999999999999999999999999999999999999999998931",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.2492975902375354602731720808502564956288004610706818416",
              "lower": "-0.3099261063707485938711815699732024483467381927998389602",
              "tail_l1": "2.192637296653171905310163157569264487957816170813635814e-12"
            },
            {
              "upper": "-0.2514880476110289747628753103592233368278297571292822917",
              "lower": "-0.3138154547800169557459873074331530439513384641041486051",
              "tail_l1": "1.952036644967191396111225671311752686399421201375807792e-12"
            },
            {
              "upper": "-0.1056974182896660552027787799949954101948155599813675064",
              "lower": "-0.134593139517020491438850520526016264907855968725650902",
              "tail_l1": "5.397677375811247221649748183747783881468957878856712252e-14"
            },
            {
              "upper": "-0.1062448231467032829236425056521222877508230594553481668",
              "lower": "-0.1355656861056737328091140366111187465527558610923977653",
              "tail_l1": "9.736633880587480278464598413220068642758082680270081865e-14"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.2492975902375354572643031575665371013959727501733353962",
              "lower": "-0.3099261063707485968800504932569217493910373505733649949",
              "tail_l1": "3.439759694716328118318866636068123953035329890402291258e-29"
            },
            {
              "upper": "-0.2514880476110289715058608321955809359094962553921282483",
              "lower": "-0.31381545478001695900300178559679535292699319004096298",
              "tail_l1": "3.414618532284404219085418828013430907316365008929705421e-29"
            },
            {
              "upper": "-0.1056974182896660538111916774130900965996574291294400827",
              "lower": "-0.1345931395170204928304376231079215554452635811353106352",
              "tail_l1": "8.893035246902797080670016341934915200564712710782585318e-30"
            },
            {
              "upper": "-0.106244823146703281470009832043931551209163974339412216",
              "lower": "-0.1355656861056737342627467102193094603481268720969359606",
              "tail_l1": "8.830456933229785971738824364177215819895238912531962099e-30"
            }
          ]
        }
      ]
    },
    {
      "left": "1.399999999999999999999999999999999999999999999999998931",
      "right": "1.600000000000000000000000000000000000000000000000001069",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.2032524812286521947100012398577241852534345040120348315",
              "lower": "-0.2509630078812585163874133770869231526548470513001640612",
              "tail_l1": "1.084890422262173918550876589620374716835902692242315247e-12"
            },
            {
              "upper": "-0.2046054789839278978007857651337632598618324876226996472",
              "lower": "-0.253267865315481609633178616399949979402907396264393649",
              "tail_l1": "1.134224000770852758781948605516604525630092451837422614e-12"
            },
            {
              "upper": "-0.08502367975186922306800840091267036857544497535198908606",
              "lower": "-0.1066877552616556742122687418196982993038935811719088913",
              "tail_l1": "4.715394205716224885952563464245871404810782135730879767e-13"
            },
            {
              "upper": "-0.0853618981506372000920446217427248620766957989370320921",
              "lower": "-0.1072640006602623962723699621369102811417573397305897367",
              "tail_l1": "4.851797021806215002430305389499667604281811650446857291e-13"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.2032524812286521915117593718124167384287853226934651859",
              "lower": "-0.2509630078812585195856552451322306030759175493877770802",
              "tail_l1": "1.051988106371599102993787104415198624650114681787982337e-30"
            },
            {
              "upper": "-0.2046054789839278946230785866933259336223400161243948488",
              "lower": "-0.2532678653154816128108857948403873092833921401874273715",
              "tail_l1": "9.811283511205462511198947818175579271864614693894744791e-31"
            },
            {
              "upper": "-0.08502367975186922217789582894156960246378783026692612876",
              "lower": "-0.1066877552616556751023813137907990664394372385737470326",
              "tail_l1": "1.765641492324880788475073906333623357336706879138367298e-31"
            },
            {
              "upper": "-0.08536189815063719920706710092819367102906508180569203524",
              "lower": "-0.1072640006602623971573474829514414732244173080926260312",
              "tail_l1": "1.588492104197248658790169091720374986356861573632520991e-31"
            }
          ]
        }
      ]
    },
    {
      "left": "1.600000000000000000000000000000000000000000000000001069",
      "right": "1.800000000000000000000000000000000000000000000000000535",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.1679163760605680042346639911361402773300308642399877148",
              "lower": "-0.2047336412643305374834854154325485828288780611496016341",
              "tail_l1": "7.619506105171129632125305318369557643749810000581534318e-13"
            },
            {
              "upper": "-0.1687861664646637496772661072585762075008737773330677964",
              "lower": "-0.2061492035640219304988778536292945106753939201021722744",
              "tail_l1": "7.654620021055310785518455028004227343155175372289813201e-13"
            },
            {
              "upper": "-0.06954536794030703865077814227823154482616161052831904122",
              "lower": "-0.08578247784287593600530608033273086682766005891027345833",
              "tail_l1": "2.508422782548513120440575473610553239486193083497014121e-13"
            },
            {
              "upper": "-0.06976281500612122633430888380498006103566894343547957249",
              "lower": "-0.08613636895300853293627397738577781512249241901452560753",
              "tail_l1": "2.517201261519558408788862901019220664336925398007072672e-13"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.1679163760605680035216520939517513444978780360001083239",
              "lower": "-0.2047336412643305381964973126169375161535798648662850371",
              "tail_l1": "3.904665700684764788059390058961701730346555917986879904e-31"
            },
            {
              "upper": "-0.1687861664646637489857123714607655526499706266760709716",
              "lower": "-0.2061492035640219311904315894271051660093352283081028607",
              "tail_l1": "3.899644987600576682935272777992431173649257217619340708e-31"
            },
            {
              "upper": "-0.06954536794030703848586238516091800735957723413997921481",
              "lower": "-0.08578247784287593617022183745004440441444663064212608236",
              "tail_l1": "1.073213498665954233760477696596981881682962882016229704e-31"
            },
            {
              "upper": "-0.06976281500612122617475766703421752251097073768275446342",
              "lower": "-0.08613636895300853309582519415654035376501511562879578452",
              "tail_l1": "1.071958320394907207479022056462755005572893134375873917e-31"
            }
          ]
        }
      ]
    },
    {
      "left": "1.800000000000000000000000000000000000000000000000000535",
      "right": "2.0",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.1406406521889315839902909556579950496288388695031540274",
              "lower": "-0.1690767551450298149426693331010998344222362277948653012",
              "tail_l1": "3.21592060009381087126393609840252304066246927476071155e-13"
            },
            {
              "upper": "-0.141221668360224989293614797943189750564564834857185009",
              "lower": "-0.1699807228133044560842732600113365898002272637637190518",
              "tail_l1": "3.169327350917877779186887084182296231161658621517070406e-13"
            },
            {
              "upper": "-0.05779408724714825657383247851501665806142389888335787495",
              "lower": "-0.07009841097495500175355933006220462999777703311480826837",
              "tail_l1": "9.219754533993063374143193418566482487961227304483475124e-14"
            },
            {
              "upper": "-0.0579393412314030713917584519589554607764045504067743394",
              "lower": "-0.07032440295059219854686529891712369136122563192211298696",
              "tail_l1": "9.103271411053230643950570883015915464192495891936296041e-14"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.1406406521889315839350601460891045278286037823095578776",
              "lower": "-0.1690767551450298149979001426699903562089222439990363501",
              "tail_l1": "5.008565361788809544687305490289502838668360505633001467e-32"
            },
            {
              "upper": "-0.1412216683602249892450721700382318921272241658323416391",
              "lower": "-0.1699807228133044561328158879162944482232717462584931914",
              "tail_l1": "4.886523727907138962437815727306529021933728523882275407e-32"
            },
            {
              "upper": "-0.05779408724714825657210561809120360600438204547415116594",
              "lower": "-0.07009841097495500175528619048601768205003210758039798164",
              "tail_l1": "1.205402129236157445120209799330030928592799789359283179e-32"
            },
            {
              "upper": "-0.05793934123140307139170363695004452330978118215224439121",
              "lower": "-0.0703244029505921985469201139260346288228754423478643224",
              "tail_l1": "1.17489172076573979955313913936732853674991038216293695e-32"
            }
          ]
        }
      ]
    },
    {
      "left": "2.0",
      "right": "2.200000000000000000000000000000000000000000000000002138",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.1193348897347435697233124155634057368757288328669985254",
              "lower": "-0.1415114734733203789449332985667044258979216032109624541",
              "tail_l1": "1.119280707433682997313954451509942942756526969036123801e-13"
            },
            {
              "upper": "-0.1197370477653752171655279159490365794806951293982837851",
              "lower": "-0.1421115090666732727016186434947274037142815618456403242",
              "tail_l1": "1.081423716508047217674700326123224588528474343338848328e-13"
            },
            {
              "upper": "-0.04872332252527430628326617821957214052961135948010084391",
              "lower": "-0.05819235782812714627211813822553894588976658645008903445",
              "tail_l1": "2.724287984880658233107842204241248801724401177122915514e-14"
            },
            {
              "upper": "-0.04882386202884247465545311345194261310248830382616294474",
              "lower": "-0.05834236673055511319965641432158192842222120589551763257",
              "tail_l1": "2.629645507566568784009706890774452916152355523569115197e-14"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.1193348897347435697018089173990100053751427205974288612",
              "lower": "-0.141511473473320378966436796731100157392792763768170338",
              "tail_l1": "4.182420796877537034722790405183485319949647611896823683e-34"
            },
            {
              "upper": "-0.1197370477653752171424539672321120404900940863213846886",
              "lower": "-0.1421115090666732727246925922116519426992027106125075711",
              "tail_l1": "2.224718045220142012742900234630336127624146359586215368e-34"
            },
            {
              "upper": "-0.04872332252527430627292050804426833788518914624214958047",
              "lower": "-0.05819235782812714628246380840084274853265335871016634548",
              "tail_l1": "2.552247174213366373941989387257618223349775030261494132e-34"
            },
            {
              "upper": "-0.04882386202884247464469089235706446501079308599021337286",
              "lower": "-0.0583423667305551132104186354164600765123897471041758182",
              "tail_l1": "3.016422824446602225009110063905628354429021994844800846e-34"
            }
          ]
        }
      ]
    },
    {
      "left": "2.200000000000000000000000000000000000000000000000002138",
      "right": "2.399999999999999999999999999999999999999999999999998931",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.1024606742864809685265183492540167309979448246365967783",
              "lower": "-0.1199819232089290306417642347821143765080998108589684133",
              "tail_l1": "3.382967361395754731389356755503341233066055893924381659e-14"
            },
            {
              "upper": "-0.1027481477077391204851596457675484831090356633954372033",
              "lower": "-0.120394967073837421696419579547464385204421505768831661",
              "tail_l1": "3.166077151411803997967089432174233624662367692719341189e-14"
            },
            {
              "upper": "-0.04160378712205835444984854749006839415394455217307723186",
              "lower": "-0.04901166140425793066178909008050176476564635285956037798",
              "tail_l1": "5.807069116358004023491831659910364155518262278556128184e-15"
            },
            {
              "upper": "-0.0416756554773223552888563060770830828289725495955945162",
              "lower": "-0.04911492237053556557610549181320751629247148885421884477",
              "tail_l1": "5.264843591398127189936163351587595134560374170691785234e-15"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.1024606742864809685112395662235403295293803836725794115",
              "lower": "-0.119981923208929030657043017812590777976116906660881144",
              "tail_l1": "1.044194051457507594627571757405421314889003557291645679e-33"
            },
            {
              "upper": "-0.1027481477077391204695993927241283955539519420354189072",
              "lower": "-0.1203949670738374217119798325908844727589729250277034015",
              "tail_l1": "1.058052231702551209173226478689860630130250771122399995e-33"
            },
            {
              "upper": "-0.0416037871220583544444081458357007441589931314300556259",
              "lower": "-0.04901166140425793066722949173486941476046666362138441299",
              "tail_l1": "3.26601217306839921856956248752862745236302379594722606e-34"
            },
            {
              "upper": "-0.04167565547732235528334553692079919016283138362043155031",
              "lower": "-0.04911492237053556558161626096949140895848530561342392688",
              "tail_l1": "3.300737841505509880538988576279761447421217797777715021e-34"
            }
          ]
        }
      ]
    },
    {
      "left": "2.399999999999999999999999999999999999999999999999998931",
      "right": "2.600000000000000000000000000000000000000000000000001069",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.08890881371122690935867097357446768974532992561040763423",
              "lower": "-0.1029435818524650725927548084947773912654059838119898094",
              "tail_l1": "8.179006576671904904761793330918165788143149168787429037e-15"
            },
            {
              "upper": "-0.0891203032851596729913222543409592956873156913147101489",
              "lower": "-0.1032374847760282442316494911676418340945574102679997797",
              "tail_l1": "7.058565322949589602091430185340375967799481305146408276e-15"
            },
            {
              "upper": "-0.03592690903480453328427673591275936590635887206022706809",
              "lower": "-0.04181523450620404184186356302369777886102802813449129034",
              "tail_l1": "2.292501453084170712446783507523853264560433667983172777e-16"
            },
            {
              "upper": "-0.03597978142828717460164881917972857956401787931441698188",
              "lower": "-0.04188871023709538434237797061656757739615331892037966483",
              "tail_l1": "4.987306226147628992649154017921097571163212172162130676e-16"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.08890881371122690935221161282438680828317881826101864723",
              "lower": "-0.1029435818524650725992141692448582727275521151784132581",
              "tail_l1": "2.8373735768783237302955035075431757818981139676799814e-34"
            },
            {
              "upper": "-0.08912030328515967298486093255435313179955247032805857199",
              "lower": "-0.1032374847760282442381108129542479979823178583623178605",
              "tail_l1": "2.816568695630613520184132335979183762467016933696254924e-34"
            },
            {
              "upper": "-0.03592690903480453328221377587924134271453737780672095896",
              "lower": "-0.04181523450620404184392652305721580205285156752409193788",
              "tail_l1": "7.956151468277170776980354197682134955394962619713171771e-35"
            },
            {
              "upper": "-0.03597978142828717459958536888707923576579335665159535056",
              "lower": "-0.04188871023709538434444142090921692119438043749195376157",
              "tail_l1": "7.904139265157895249983596092199210114783509252649635679e-35"
            }
          ]
        }
      ]
    },
    {
      "left": "2.600000000000000000000000000000000000000000000000001069",
      "right": "2.799999999999999999999999999999999999999999999999997862",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.07788002153480167330948498771788524593578254540324992917",
              "lower": "-0.08927308883880537427360788502254736978353240120495460767",
              "tail_l1": "7.017434496874932213468736113144308559732023681445979917e-16"
            },
            {
              "upper": "-0.07803961990344139348752552554446967478318322062752681172",
              "lower": "-0.089488500209006655181878418958718915121585606762754461",
              "tail_l1": "1.425394300549933539038505824886711916919072529308633763e-16"
            },
            {
              "upper": "-0.03133429900201986091393990006307986438749968119421610817",
              "lower": "-0.03608440912118574581078625243409345868455386529768855888",
              "tail_l1": "1.219189063857786767394270060537760383511675247206369411e-15"
            },
            {
              "upper": "-0.03137419859417951678889457320398084629760461260624218625",
              "lower": "-0.03613826196373634020740934723388147032081240408118183182",
              "tail_l1": "1.353557614410977545658816048568714510679616285119419614e-15"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.07788002153480167330715666332746689646877095757101766297",
              "lower": "-0.08927308883880537427593620941296571925055368003684763938",
              "tail_l1": "5.260387257005068964339313856915489771569183174288020947e-35"
            },
            {
              "upper": "-0.07803961990344139348522736644310552341963877284894847695",
              "lower": "-0.08948850020900665518417657806008306648513993504233079841",
              "tail_l1": "5.13988454998058111402852218542147436084835083063135009e-35"
            },
            {
              "upper": "-0.0313342990020198609132567404648579249307470253047463256",
              "lower": "-0.03608440912118574581146941203231539814130963046948806862",
              "tail_l1": "1.341673563664082221256795838291747836430430456411683548e-35"
            },
            {
              "upper": "-0.03137419859417951678821895493289204159592506086987623414",
              "lower": "-0.03613826196373634020808496550497027502249511247521165334",
              "tail_l1": "1.31154788690796026381233743524374994476232040311266765e-35"
            }
          ]
        }
      ]
    },
    {
      "left": "2.799999999999999999999999999999999999999999999999997862",
      "right": "3.0",
      "resolutions": [
        {
          "nodes": "12",
          "bounds": [
            {
              "upper": "-0.06879370323225145216978781261114605167930040528264200791",
              "lower": "-0.07815840341239784041123040782288154732624773776126333954",
              "tail_l1": "1.061005080051144836960637811607946180731751339934830192e-15"
            },
            {
              "upper": "-0.06891687106653335847362037269479962426687477346051605794",
              "lower": "-0.07832047053117191424989372517952202407275388056144596316",
              "tail_l1": "1.32771981102875792105470241496588404634391479080229422e-15"
            },
            {
              "upper": "-0.02756972548569425702709606720416528544218190436288558026",
              "lower": "-0.03145352043407535886411202969098345356475766012474600671",
              "tail_l1": "1.092899616949487886629245908373754648855115146335702913e-15"
            },
            {
              "upper": "-0.02760051744426473096539841808007890552333187464396990993",
              "lower": "-0.03149403721376887996143364817514334581712781758817597074",
              "tail_l1": "1.162215955483036157425827802835002499517555839133847666e-15"
            }
          ]
        },
        {
          "nodes": "24",
          "bounds": [
            {
              "upper": "-0.06879370323225145216901092676843791065090438481521539523",
              "lower": "-0.07815840341239784041200729366558968835464642346782607931",
              "tail_l1": "7.168772743277549156299426522187474930412043620696440955e-36"
            },
            {
              "upper": "-0.06891687106653335847286465555583302659144174903675837805",
              "lower": "-0.07832047053117191425064944231848862174818956457068300901",
              "tail_l1": "6.801978482924384776682110189982338129312930875376213522e-36"
            },
            {
              "upper": "-0.02756972548569425702689034103630001246166076054359483016",
              "lower": "-0.03145352043407535886431775585884872654527957512303745279",
              "tail_l1": "1.45887250015140666403082062683730060852247988545117411e-36"
            },
            {
              "upper": "-0.02760051744426473096519798411364781940850508915817990935",
              "lower": "-0.03149403721376887996163408214157443193195537283955230997",
              "tail_l1": "1.36717393506311552779956324646202773908250567382965208e-36"
            }
          ]
        }
      ]
    }
  ],
  "tail_scan": [
    {
      "nu": "3.0",
      "derivatives": [
        "-0.2070280232691049836326561078441378854224804230825221754",
        "-0.2074023306888257501560380697806539723337172543591613551",
        "-0.08298415986138971997613758539601590331208788729528825628",
        "-0.08307773671631991160698307588014492503989709511444796767"
      ],
      "totals": [
        "-0.8196238648212446233125626874657382541954586428970080276",
        "-0.8183715034788912539610554533666104418683486319097289145",
        "-0.3658303661607986374894179810649728473067986035867249421",
        "-0.3655172758252102951515411725401908942250211008399048297"
      ]
    },
    {
      "nu": "3.516877482312907621424750750538876597030754608535757951",
      "derivatives": [
        "-0.1818284495242832740315937045134943224611060639405277365",
        "-0.1820720947436013847800285667624683098050670546228022655",
        "-0.07223768695208192056890933825344808526954312194216424287",
        "-0.07229859825691144825601805381569158210553336961273287511"
      ],
      "totals": [
        "-0.9198252511517358982856998171131526238881530047926230241",
        "-0.9187290225041093997442969500796341333772209564644378197",
        "-0.4058145880681842340737263771285502717497736478544964454",
        "-0.4055405309062776094383756603701706491220406357724501443"
      ]
    },
    {
      "nu": "4.122809075199858619855894841203748024755693258838851963",
      "derivatives": [
        "-0.1594038464589419947636564089057862996198888688499903085",
        "-0.1595658754266697972488169880290921483765732724312236533",
        "-0.06278316605585893190872239541988442489757481241927565032",
        "-0.06282367329779088253001254020071088708674591331458398652"
      ],
      "totals": [
        "-1.02289064603175179186123056699581922408870449893218536",
        "-1.0219147759080488345063704133377642434437171838994303",
        "-0.446582808371734913681281485803025183178974712263551743",
        "-0.446338840840809174342566447388511438017727883505362978"
      ]
    },
    {
      "nu": "4.833138133481895270354652920428170097727160752288752111",
      "derivatives": [
        "-0.1395754739089678083903805797997045797165971360500257052",
        "-0.1396855708651855217221848098963564204596185261362127013",
        "-0.05450961352402707102094279913507212606632128785665012277",
        "-0.05453713776308149935389385665923508625207663537819687179"
      ],
      "totals": [
        "-1.128744148973682545303978955274835555399583307276268491",
        "-1.127863089333849252703695636861582008778743281455253969",
        "-0.4880970141230379787086858565552040069928969425509609223",
        "-0.4878767492130796555586150269518906203376869360957072917"
      ]
    },
    {
      "nu": "5.665851556850104496119220118350565214876386795272268253",
      "derivatives": [
        "-0.1221060867549311782338756863918783673171029790395683375",
        "-0.122182453067037111317203907566089884456158863948011907",
        "-0.04729258470538019226440251705173860286469929081100694129",
        "-0.04731167628340667553523457234529148214946326203811787541"
      ],
      "totals": [
        "-1.237349452038411425238828515189355432754450516082132132",
        "-1.236544675706423412571268375619567829974724460898486718",
        "-0.5303345356463699821280313797694750813035400968845491265",
        "-0.5301333415633729789611413448770281806086085830886377732"
      ]
    },
    {
      "nu": "6.642035252804554495249442924774830338107156056835919683",
      "derivatives": [
        "-0.1067484503246806266504148790716912446738274341156037912",
        "-0.1068024454278408910039324163719157582848381569052433519",
        "-0.04100961161712836026343599028932879169595660705173402056",
        "-0.04102311039291842635181537461438492009870928774914386897"
      ],
      "totals": [
        "-1.348691160845589953265046069535186327477184264395277179",
        "-1.34794899912264799872627915914056336572641616750429493",
        "-0.5732817606682997463637209456925407553932372709398830287",
        "-0.5730962202375642577290292180938850149555452467171381348"
      ]
    },
    {
      "nu": "7.786408072438952834586352659664197067762925435694674172",
      "derivatives": [
        "-0.09326647977102462625863244087609879826847768442714122672",
        "-0.093305329857953654282461613733187769062888618232591785",
        "-0.03554685223725732773032937192345170623820588735251089047",
        "-0.03555656475898958473628666513772394893680862080387353003"
      ],
      "totals": [
        "-1.462764660004277475921577519263806941265156669372687444",
        "-1.46207484733572603269496244511498690450391235462760429",
        "-0.6169304946763866551161627928244841822240653741710427109",
        "-0.6167580415092487943095090242872791730337542954847719225"
      ]
    },
    {
      "nu": "9.127947739353334824335388508418619703300762233486105096",
      "derivatives": [
        "-0.08144322100625652173459084386590989082869198519601161471",
        "-0.08147161394780674444954811414861246850517000347017435763",
        "-0.0308014309274779092383231420183921745765196376014056299",
        "-0.03080852916286546491706245958906781899563914216994631563"
      ],
      "totals": [
        "-1.579570705923072283638519223857310330744558717290017895",
        "-1.578925392144572548823498075078051567670613591438998676",
        "-0.6612758362927518836360552331250063608665239590491385212",
        "-0.6611145078481269499322999459301916700980376775863837164"
      ]
    },
    {
      "nu": "10.70062462142025096697401206414940709521161652217908525",
      "derivatives": [
        "-0.07108298626086339416424244326205671962044013256825429514",
        "-0.07110402388910170613734718045870159852531810996861524474",
        "-0.02668178952319962276149661589225168590137530407097538002",
        "-0.02668704893025920075477280019141290562759479842106561742"
      ],
      "totals": [
        "-1.699112522636631439425125761458572667528488533047067774",
        "-1.698505595565040440268688824654598137909287720150517117",
        "-0.7063149043109596367109573844763651630514022654570641501",
        "-0.7061631725430618869218481502753715306466020622329271542"
      ]
    },
    {
      "nu": "12.54426192591865416086245447269507027537464768614640825",
      "derivatives": [
        "-0.06201099013775961145977064762716066957882057054945235247",
        "-0.06202676532183279337982998701732514483131177840627249675",
        "-0.02310715628009942068814057423323887658836775926576118292",
        "-0.02311110007611771616815540908077999540149056122996623987"
      ],
      "totals": [
        "-1.821394241603993929240516809826974133768594439918168112",
        "-1.820820857603424615201444087874292774602107331675130114",
        "-0.7520460573694032379034221998939356672855497431168653149",
        "-0.7519027113692609093936540194057653274939279660561058154"
      ]
    },
    {
      "nu": "14.7055440998328207146170136050863001379543046538107359",
      "derivatives": [
        "-0.05407196687025483567937101617104094675076553758685195009",
        "-0.0540839186455215651552918404326855743642060968869082994",
        "-0.02000665342803825362668718098671737338487263498176809629",
        "-0.02000964137185493599566738705212853028823277480678218361"
      ],
      "totals": [
        "-1.946420083738785076431964996784563650284174766943866486",
        "-1.945876338934257185716088638990690757120137344331379952",
        "-0.7984684093802631102325638689201395581124051061481162747",
        "-0.7983324731791311375535947794716713348213957504949953094"
      ]
    },
    {
      "nu": "17.2391989699538279872717295742775061034366298990114879",
      "derivatives": [
        "-0.0471284337565924226359228718104685793906089768571209053",
        "-0.04713756943764696435036457715373109424422716883614068722",
        "-0.01731829237832243307547069691716598565477589567383823459",
        "-0.01732057629858606850408112325298161436818044366859318007"
      ],
      "totals": [
        "-2.074193957228836751252099237030592306371760779628013113",
        "-2.073676654645928253578497450521609513012076860194053019",
        "-0.8455815271935862133673022184786081521769268465059776442",
        "-0.8454522015478590889489017718513624538370058666474876208"
      ]
    },
    {
      "nu": "20.20938355684749632436453128382911319845527673786915556",
      "derivatives": [
        "-0.04105890167767989271422322741887279747508720455559163652",
        "-0.04106593815826175660200915756246815038341751798988935536",
        "-0.01498797578194321600625124140690114158563538985298239551",
        "-0.01498973490208868197819772394279997981271796821155682522"
      ],
      "totals": [
        "-2.204719287278506736380427660613135066480119474204286532",
        "-2.204225769968919806001440003127010235411799042869258101",
        "-0.8933852422410316533658512597551340922765834133479828066",
        "-0.8932618629136349207711043453836028845095033055142256987"
      ]
    },
    {
      "nu": "23.69130865416723229015633573331510476769291600281577385",
      "derivatives": [
        "-0.03575616485667856511699912387928405439686965792897774484",
        "-0.03576162009382129830047661471039303415858782816870425953",
        "-0.01296856112476556877127647360020834403575909369416824756",
        "-0.01296992493405125206714584630798558897618863625409987624"
      ],
      "totals": [
        "-2.337998972229200479712097568576791298620823313890281442",
        "-2.337527002195230321229105889472818492379826010793682976",
        "-0.9418795340234943814047769186600235454429301576968162455",
        "-0.9417615415150018417840289988840303438826808319226666291"
      ]
    },
    {
      "nu": "27.77314331078855191430972964143358807593000113540290392",
      "derivatives": [
        "-0.03112572242351891966628296559117299875308107861935450672",
        "-0.03112997573592832760348801460313748240129237020581655863",
        "-0.01121900791093432838439074120066743388078714606004535552",
        "-0.0112200712390366803686920034536585547928399689566608685"
      ],
      "totals": [
        "-2.47403540517390836451287224816470234066280330657288433",
        "-2.473583074383389943041479224305479345909748418355071887",
        "-0.991064459000916702150609235058032166701282066975288277",
        "-0.9909513763032870967827609790932264180130183449208351662"
      ]
    },
    {
      "nu": "32.55824744092053803456381820969619697837942935521145938",
      "derivatives": [
        "-0.02708434700628020125824915419485171319006412754221005687",
        "-0.02708767953053056312185452546442206695141218040748008099",
        "-0.009703614036265633082137399409756547339731875882391714765",
        "-0.009704447167328223548038742227149135780068889098709220796"
      ],
      "totals": [
        "-2.612830526175916059465438573651612088020498550644132561",
        "-2.612396190288909993476340560772005182472826906151678967",
        "-1.040940108120818015141092535976080376656935807425447638",
        "-1.040831524149066498643818032756178650270017896302332903"
      ]
    },
    {
      "nu": "38.16778909618176310985965119893964871660153800872272095",
      "derivatives": [
        "-0.02355879857125820432020512321761726566803639679023462031",
        "-0.02356142087981056627968855206167847806541872811686740163",
        "-0.008391338891454266466260826729260913263055050234712812697",
        "-0.008391994468592356956131683940276216362400633066371008026"
      ],
      "totals": [
        "-2.754385885487073973427903451047303727225550186003788925",
        "-2.75396811382689270237759328405454037361269677173429974",
        "-1.091506582297651946487034686464249446589635687256460135",
        "-1.091402139382606628724457144716058608186422333689086503"
      ]
    },
    {
      "nu": "44.74381267400992232041715740840988409017644688128303291",
      "derivatives": [
        "-0.02048467452926188727673417334754525797955816710580649366",
        "-0.02048674579938750811659246580068844640312309568628763215",
        "-0.007255207052193286224806847190979470497296531408101326306",
        "-0.007255724869724691434771420304265267603187763553221610929"
      ],
      "totals": [
        "-2.898702707168141097463448660584632192936838308989991791",
        "-2.898300244439564376935289723084374050362267544731439586",
        "-1.142763979016493300460440272632473338027895172027579806",
        "-1.142663363334349120328400538257408802384252480962940419"
      ]
    },
    {
      "nu": "52.45283575535079415018111702500644825340353643887802846",
      "derivatives": [
        "-0.01780538457665788088503556863155971708321033379866374984",
        "-0.01780702610369549901542314211867958364472864245217587547",
        "-0.006271785007793543384035921529672486839770856134559692281",
        "-0.006272195389552947916632814901452453480150433297937723688"
      ],
      "totals": [
        "-3.045781947789547238132388010024628192619022647145215247",
        "-3.04539368438953888243188284699347947604543408523335117",
        "-1.194712385708764924095577889120052933190216804535346935",
        "-1.19461531985876283517045159836226575404681966405737958"
      ]
    },
    {
      "nu": "61.49006565048352034359307768660785692648402046968021703",
      "derivatives": [
        "-0.01547123833510104985933038215426010334743583263876777166",
        "-0.0154725431965959120293505963113677947392496882922337688",
        "-0.005420723136867332831071260941562220502633334806468497208",
        "-0.005421049352241048373576314480839143350586798719834996494"
      ],
      "totals": [
        "-3.195624347932522741336456193362678486393533594723820898",
        "-3.195249296620057384451790252588008697739073476125920505",
        "-1.247351877140377196635123241018691822674065104097610134",
        "-1.247258114312260857413956755825024375510450074448135036"
      ]
    },
    {
      "nu": "72.08434242404262843080532175775143599250856676029000802",
      "derivatives": [
        "-0.013438634377258125382075129012891719029592592668415428",
        "-0.01343967443542003523298674748280694479217116781779915225",
        "-0.00468435546450573873806367018832479672509500189611932559",
        "-0.004684615479046216200791574805803603165739645683465256653"
      ],
      "totals": [
        "-3.348230475912307033287772975594953754361900283264052409",
        "-3.347867753240954767161750042625423518861521064956479223",
        "-1.300682515079304874573672746046864090165938394259384806",
        "-1.300591834411466808042167012804481531290843589682490173"
      ]
    },
    {
      "nu": "84.50393356614951848875555394239481004773295704074689104",
      "derivatives": [
        "-0.01166934009939915520444969166484150892655904159838605278",
        "-0.01167017113511545845039502721028928061534108365504445564",
        "-0.004047350315116542132505034947773686704203221721875196561",
        "-0.004047558074045617943991368834135629626398732236039802496"
      ],
      "totals": [
        "-3.503600764047322464938681810229363111555543324825845963",
        "-3.503249575408200117072656754546693451644717943792054665",
        "-1.35470434917033674824133264404710864651063737838190683",
        "-1.354616552010556161274826380126441231532931033123459005"
      ]
    },
    {
      "nu": "99.06332704188570795715535967625534099708957107910843492",
      "derivatives": [
        "-0.0101298528611341848212088009229485950443832610473879756",
        "-0.01013051837791404506578248156463915142714005695383477979",
        "-0.003496405643674324267637470046060991365758943711727156616",
        "-0.003496572022869289328780890206483630461448142688338857662"
      ],
      "totals": [
        "-3.661735538229200821305273465516644159861902504771512552",
        "-3.661395165663837843390212131831847595382261235512208816",
        "-1.409417418367919546522637529158022509942206509958484209",
        "-1.409332325226578802043872195736823368822296192643658275"
      ]
    },
    {
      "nu": "116.1311947322023957224155173212422055981836455014721561",
      "derivatives": [
        "-0.008790833744831072994477387197818449329249843656676666575",
        "-0.008791367813714170862056598415848250844129985873314360999",
        "-0.003019983501475441488544958993478926216086791138386332294",
        "-0.0030201170186962159554397617979863765948068266925457559"
      ],
      "totals": [
        "-3.822635041708319237171629123978388181926183833890462048",
        "-3.822304833872025579769735021578745606217469496390237719",
        "-1.464821752546847164609180000658814350948758851504891342",
        "-1.464739200587773750258706475058903707021580267129836596"
      ]
    },
    {
      "nu": "136.139727915925987233161417124646229598679499944025453",
      "derivatives": [
        "-0.007626606150437366461044500569174704304494704179220793992",
        "-0.007627035555309711946732485297495647470476592161124218191",
        "-0.002608078730024627850190668913882354244388618078398412742",
        "-0.002608186081242714221612665095962590035884090073874268791"
      ],
      "totals": [
        "-3.986299454019314928144277717954109315012076721023350217",
        "-3.985978817833641557779210654697612300084477713807734207",
        "-1.520917374079212077517549658532255759513763127135223887",
        "-1.520837215032793734926282892718131505781863375331319884"
      ]
    },
    {
      "nu": "159.595581185242017374170003948176812251687433798518111",
      "derivatives": [
        "-0.006614712225336942804524920228374926637505924238718275242",
        "-0.006615058092545568035234822610732760090412643986524074392",
        "-0.002252017561020181858093907077133645738790155227886381564",
        "-0.002252104027822338165771382672723104102016835164837831352"
      ],
      "totals": [
        "-4.152728905903727319683860712111057650327474056596299474",
        "-4.152417299550575926200435901891441713267569234726560164",
        "-1.577704299269972393755007240694111683913233006873215187",
        "-1.577626397681684545384151038139207699648256801405780359"
      ]
    },
    {
      "nu": "187.0927019156730651073486793940353627496421168031004497",
      "derivatives": [
        "-0.005735520836212500024884357865391845178988030215324391309",
        "-0.005735799880463268809140037314002065323937062401551062404",
        "-0.001944282326261127684302077019804903236987894744744136737",
        "-0.001944352087323819880365996881957458273225152791300804511"
      ],
      "totals": [
        "-4.321923490985392256225589424941170808431172161093812309",
        "-4.321620417978297219538934545490242251990333110458694883",
        "-1.635182539605889263855849969420272994673234510252570135",
        "-1.635106771354115504684186249557540855563024747593790778"
      ]
    },
    {
      "nu": "219.32737015743719929743921675295580231644990609084997",
      "derivatives": [
        "-0.004971881427668060586991132898220932537342699497380435205",
        "-0.004972106910024997430871696734296125147822408112275220845",
        "-0.001678358949470139291191114398478236132211493597701940029",
        "-0.001678415320059373502161255357497034284831420751425636439"
      ],
      "totals": [
        "-4.493883274843024153864893861336838972165853776591284181",
        "-4.493588278972103776967883588223358113470049072334015367",
        "-1.69335210280861753840526402146619369594413171031653708",
        "-1.693278353840887444181011453187823481270180534252219876"
      ]
    },
    {
      "nu": "257.1158297871996289158732454131138167199560259123739162",
      "derivatives": [
        "-0.004308818688224528344820001082726739592827113610671639461",
        "-0.004309001156497425286011639423811401505316501332668804138",
        "-0.001448604306164801055797563963964440399219201538862347873",
        "-0.001448649923233025291095473549235605877341548469361639042"
      ],
      "totals": [
        "-4.668608302016880113255217150521841624682515481150627387",
        "-4.66832096300919967207196768597596769952370701602790222",
        "-1.752212993702263692636933502909094999059756708050966829",
        "-1.752141158950343582341121136772626517770054591770285538"
      ]
    },
    {
      "nu": "301.4149573749335765007848009911091873551529229769882685",
      "derivatives": [
        "-0.003733263465137976132763226399039505310928650641310891543",
        "-0.003733411328699244516362328103311234451663847111761264529",
        "-0.00125013090261841676425910945969450294013900600595504799",
        "-0.001250167868508733860158884885762435225322805123567641236"
      ],
      "totals": [
        "-4.846098601389064583446197944222164918120721271365786221",
        "-4.845818531160057831454112404695552813989486783630327739",
        "-1.811765214915152585161280655068838174811932516633689601",
        "-1.81169519735790089716325927018718514877912389469982498"
      ]
    },
    {
      "nu": "353.3464921414029212717891739193372647556692490290138547",
      "derivatives": [
        "-0.00323381584114788156225861795185735256357711485532276614",
        "-0.003233935819033408110358389330568471985899733768135899733",
        "-0.001078706645698132925843995295225137715662496230940554502",
        "-0.001078736640169514562868938139902917571243150959143839206"
      ],
      "totals": [
        "-5.026354190292498854740807893526429411038752469469804266",
        "-5.026081029689751294957860763357532170679793368800966763",
        "-1.872008767438970403405373661678996386344851289914629919",
        "-1.871940477288283513459636879136772076255111514747420543"
      ]
    },
    {
      "nu": "414.225440555451568034839973014414969242545790229849301",
      "derivatives": [
        "-0.002800536713602479781450897510561762752972813352706163417",
        "-0.002800634185123657378935279036571111852917551017736944679",
        "-0.0009306677568549033670005398151541009987580983994152699477",
        "-0.0009306921247351977663716351966564382737442828156729652632"
      ],
      "totals": [
        "-5.209375077632202404561034356971710646186087316005648084",
        "-5.209108493592506915393746876450319265138235961539719532",
        "-1.93294365106847374567531617720608294055330555370538988",
        "-1.932877005058549873383494307075735095291342715088907742"
      ]
    },
    {
      "nu": "485.5933748302038297670485093568699845753459498214488967",
      "derivatives": [
        "-0.002424764603509077612665858216151226582333894472921990529",
        "-0.002424843883508456683482747054930381609357438104560388592",
        "-0.0008028431303096508462659084761410093041199510547906584883",
        "-0.0008028629503094956139701306858357980608758369627002580042"
      ],
      "totals": [
        "-5.395161266243486232314222388901136375136253449521423135",
        "-5.394900949299212568620050350133115261885650117002877781",
        "-1.994569864743192006353952958181908862589086947720664395",
        "-1.994504785507123590430409948489903584276436114591028056"
      ]
    },
    {
      "nu": "569.2574685002250967585435726307245295749273455180431995",
      "derivatives": [
        "-0.002098954772414527744645243333181094254478139244161679266",
        "-0.00209901932802550363056641805232105961255293819538145016",
        "-0.0006924886516469841879619915161967785436687897111270979328",
        "-0.0006925047905497281594422851959817698831874894489320406562"
      ],
      "totals": [
        "-5.583712754663566425273764874420756572744578398693763321",
        "-5.583458416746175067561242107165542688613839841058670571",
        "-2.05688740680998495154661419547196643768677116805583801",
        "-2.056823822330637112118483503658162966654086528647064823"
      ]
    },
    {
      "nu": "667.3362575356303183893578305624562642068609910505595217",
      "derivatives": [
        "-0.001816538041710863022101568368996126334299337753615375983",
        "-0.00181659066353469975155118353347944320227312719893946088",
        "-0.0005972301822704614685384453500634877849421201540474870768",
        "-0.0005972433377264206509008491411843170019355675153785083011"
      ],
      "totals": [
        "-5.775029538454414531404720924275127563320356879577580601",
        "-5.774780910952216682676240469636898344020882900199756967",
        "-2.119896275222525850311262901242486444712733140407102823",
        "-2.119834118346976388129142787582929139887864645562649587"
      ]
    },
    {
      "nu": "782.3132857526752268186640148860747872242098530050427575",
      "derivatives": [
        "-0.001571796994755521163982852469851695882075536149001985536",
        "-0.001571839932393847348587302068354407341385756180062495656",
        "-0.0005150140807569462645489252203557090650735778746444894683",
        "-0.0005150248151665278107000376199813869299011328824096176508"
      ],
      "totals": [
        "-5.969111611183840653268300394736745205121872143203986791",
        "-5.968868443218463719341706137225099140208434590456081177",
        "-2.183596467691082361929593985044502605623070702740033562",
        "-2.183535675699738128447945420666591089394711314553059831"
      ]
    },
    {
      "nu": "917.0999929259355719705509753886654027296909226750466506",
      "derivatives": [
        "-0.001359757499640521695404872496783506284916863937114877435",
        "-0.001359792569265237263798432676088202336970168185921567338",
        "-0.0004440642769588274567375874049332345334115528492527935346",
        "-0.0004440730443650063488359774497594085464248789114544660105"
      ],
      "totals": [
        "-6.16595896514745628687786200246761597896789879351765817",
        "-6.165721022039363804748967505526585212306984712285684677",
        "-2.247987981793523383626007017730874008521954880377710732",
        "-2.247928496016500263093783393495616316856726360069717359"
      ]
    },
    {
      "nu": "1075.109438050183228080377110605534164210545323451241971",
      "derivatives": [
        "-0.001176093721907682008809776230658795957151078636510342365",
        "-0.001176122391829860585626300666882826718667620502025797185",
        "-0.0003828450412879353224033732607761220282049722457975160478",
        "-0.0003828522087684799666075043698321297185841077121763797528"
      ],
      "totals": [
        "-6.365571591895062011937894072229400998818904297158395727",
        "-6.365338653793230665504451830304909897310017717851571097",
        "-2.31307081505635552443233456629935869947820448757828615",
        "-2.313012580530897687823974005818235924100982842751579993"
      ]
    },
    {
      "nu": "1260.342724566924439280510533197600954777626526943567289",
      "derivatives": [
        "-0.001017045004203650822698734363139501677345185066141272363",
        "-0.001017068463084749167590270134425220221022312237999113372",
        "-0.0003300287022166451176221290293161229367849491951721615408",
        "-0.000330034566936919703845012972137552572704230988136621793"
      ],
      "totals": [
        "-6.56794948261010972892146029182106577702839262581034047",
        "-6.567721343264833000490378418346749331788357056099739341",
        "-2.378844965012797953640089533513912657476226389484531636",
        "-2.378787930176478771532319065145333546166217497056881354"
      ]
    },
    {
      "nu": "1477.490316008771868875109958481497845390752694916548184",
      "derivatives": [
        "-0.0008793431758788626391363300804104373282211702561406231505",
        "-0.0008793623872128397196047139932486591967182858425352442219",
        "-0.0002844676616237588410324412313466999344658251087049415423",
        "-0.0002844724644572531111495372095562554015901040053035968102"
      ],
      "totals": [
        "-6.773092628379335264311771493907867027100435514238374744",
        "-6.772869094040292035468122277659339243901440936468115039",
        "-2.445310429243419487124631298635114398680369992445015822",
        "-2.445254545658658679913718994572982452880621348002448223"
      ]
    },
    {
      "nu": "1732.050807568877293527446341505872366942805253810380936",
      "derivatives": [
        "-0.0007601490218088097998720064953431421272425006185603375272",
        "-0.0007601647675195109564902931965316600948160064337296594105",
        "-0.0002451701419314431428243537428123306112135159156474603552",
        "-0.000245174078359118431978925418109460103106892369439790826"
      ],
      "totals": [
        "-6.981001020380737419340690928808947021074213692157566583",
        "-6.980781908805078424807720786104893483438516051424960221",
        "-2.512467205403653155832436576406319456448778975339030482",
        "-2.512412427509738407199194040730306072039854565155878892"
      ]
    },
    {
      "nu": "2030.470161120290538670325485150074794381263007214512607",
      "derivatives": [
        "-0.0006569967880786721675233941394980649253345013940502875796",
        "-0.0006570097034684329491681843909581395247256107215771263481",
        "-0.0002112791725510975534644408125237196589382301803547547261",
        "-0.0002112824013985377488756383753887383087860075122364644183"
      ],
      "totals": [
        "-7.191674650011222741374599629451950503751931153335167418",
        "-7.191459789568598992933433905983465054833350128996775892",
        "-2.58031529124153246595454653394688595768894796029148435",
        "-2.580261576130876528844255103079764595459302704206886468"
      ]
    },
    {
      "nu": "2380.304929384070425745799484167266861048113221771552751",
      "derivatives": [
        "-0.0005677457343236816795362437033896152634417713985079649456",
        "-0.000567756336135495142471807853106800184993687101290166563",
        "-0.0001820543873217574125487291646560677059040169662760411221",
        "-0.0001820570377747107782826202020853639362919958919715915265"
      ],
      "totals": [
        "-7.405113508969985011095134377877824193640751079610987178",
        "-7.404902737833256113993502940727760257704480130978103535",
        "-2.648854684608221755533341073948355411955922356258077323",
        "-2.648801991824039531257933214660839427971854619099856412"
      ]
    },
    {
      "nu": "2790.413602396417654508911346479641061356368370460117388",
      "derivatives": [
        "-0.0004905378600357294868167248333387660592880383459915607533",
        "-0.0004905465690214633489826436284012626476988957847727090116",
        "-0.0001568562605625082453560353598549347913870580077479188776",
        "-0.0001568584378089417108975150586205589384897723674432059422"
      ],
      "totals": [
        "-7.621317589309683010996141068690562733464111178352388849",
        "-7.621110754721566930384841155332267884767897761191168111",
        "-2.718085383463305187321756726169264518762112098191871139",
        "-2.718033674816276167168931747829690806588058743901565955"
      ]
    },
    {
      "nu": "3271.180921535868056575593100631700591762418384519680342",
      "derivatives": [
        "-0.000423761036489887461511207782605030087927496508238946424",
        "-0.0004237681955873509120603373592344908250124350488524934311",
        "-0.0001351324581045322210964018392315941781812732032260670736",
        "-0.0001351342478788980837336842333889593624525078383794538254"
      ],
      "totals": [
        "-7.840286883464435071740071765536143476733335674499240824",
        "-7.840083841071647369918501378059543911349921138477239622",
        "-2.788007385876323977520971884462117299941931489516016667",
        "-2.787956625278127052065579287592967408596077855510513694"
      ]
    },
    {
      "nu": "3834.780841173693554967206032576654660839568340460253698",
      "derivatives": [
        "-0.0003660168684543573028841896647885906245179961638961692163",
        "-0.0003660227574484990218779020877885805323922442851124991471",
        "-0.0001164060221261625062916781448951576369204540283530108647",
        "-0.0001164074943746979360401062506451551138890160586570933474"
      ],
      "totals": [
        "-8.062021384261341745254528883453252788156319224369055276",
        "-8.061821997508863691338429822806858197765308343008206735",
        "-2.858620690025683021087905168786096413282211948266334458",
        "-2.858570843337563507608880403624497765684459227926122323"
      ]
    },
    {
      "nu": "4495.484796642904488643187160977282418686778753793437301",
      "derivatives": [
        "-0.0003160926917531032961762692718163799036187814017298050589",
        "-0.0003160975391174707466935022306036113083393112252771903183",
        "-0.0001002651455813417287619772930613565850108034310807053118",
        "-0.0001002663574224335913912855327581644361909358869675516267"
      ],
      "totals": [
        "-8.286521084920505737700061707199981867246830335210267115",
        "-8.286325224499550657687988580966467854812097719606540365",
        "-2.929925294195764126410446082293130316386909932120441051",
        "-2.929876329090525356407427800734751813278226778219509363"
      ]
    },
    {
      "nu": "5270.023084464483815351536743544752525727052062053157321",
      "derivatives": [
        "-0.0002729371851738620409814063392826211117362470684074647668",
        "-0.0002729411776470446649280929482177671931942488502291910278",
        "-0.00008635432418548514486357463497056532627574968110074389712",
        "-0.00008635532230378080085024628720435184664025012655617546235"
      ],
      "totals": [
        "-8.513785979047207047158483737142424712761867665879047344",
        "-8.513593522391249951849928925306078533443468867726477549",
        "-3.001921196772865592462141620659037557078846472072584323",
        "-3.001873082608876318635002917699951012249246772534441874"
      ]
    },
    {
      "nu": "6178.008505674119182392191812535432204357313181107943047",
      "derivatives": [
        "-0.0002356391391753485940932085763301029630513351675744697894",
        "-0.0002356424295152584352317551909033491054183029961629549141",
        "-0.0000743667019137221764388683520186042832487881300880526893",
        "-0.00007436752449869963672350500566191581884053008723517397046"
      ],
      "totals": [
        "-8.743816060618907872042405745379762515562961082890136317",
        "-8.743626891442826757854075086147779273586696646222113121",
        "-3.074608396240422290217257372551979013315954090432973705",
        "-3.074561103946402011670174707743983202821887981265967906"
      ]
    },
    {
      "nu": "7242.432999714308309797239220794692751317731371184524049",
      "derivatives": [
        "-0.0002034089802705760907623607992473690763153075789275267472",
        "-0.000203411693540728480074007378133891130817904853170285244",
        "-0.00006403745030951222424262430324553558638818304999092895621",
        "-0.0000640381286270503215705359479671661000138323685516185804"
      ],
      "totals": [
        "-8.976611323969027022329171966646391039523532123451689021",
        "-8.976425331846993220248776078506865289611925542519436556",
        "-3.147986891173835113256020045111552455719062302319506276",
        "-3.14794039314332666273592107307667101824116065708644316"
      ]
    },
    {
      "nu": "8490.249844618391937066705782205148696197204219263804085",
      "derivatives": [
        "-0.0001755626996832039037286853515447864351725049440534735785",
        "-0.0001755649383547030929560817487290840441881578996225562914",
        "-0.0000551380430644930292499328626119991248200838901261983814",
        "-0.00005513860273236782655678196190807352707399712901846905962"
      ],
      "totals": [
        "-9.212171763768876616269904458234993061422628202576882884",
        "-9.211988843747140882720616386524296968875635060212549124",
        "-3.222056680235144428860158764337873891985244041447524384",
        "-3.222010950229710495472836746410199868848495755856440944"
      ]
    },
    {
      "nu": "9953.056165916361790233886454997950254002083988194725163",
      "derivatives": [
        "-0.0001515078786427688318841013220368506486896465133248734508",
        "-0.0001515097267396226829351732038261640641586086874897255312",
        "-0.00004747130572216117469161944306891618307316427502155265555",
        "-0.00004747176774637463745438741351624453694040481856276567563"
      ],
      "totals": [
        "-9.450497375008748504797055034523968661364769398076645642",
        "-9.450317427249911346011605419501631538315157808599902764",
        "-3.296817762167711754013382208638626033454600093503943945",
        "-3.296772775228002464317019804883041752692197196134758226"
      ]
    },
    {
      "nu": "11667.89303670229860207420030543768406436393548481526408",
      "derivatives": [
        "-0.0001307315411781241931670312412451649939356710222594791934",
        "-0.0001307330676487929075511553438458694517646998687827966452",
        "-0.00004086713633607306383630179545908012069131196930525785657",
        "-0.00004086751795374024243233282110925623514856918093608721952"
      ],
      "totals": [
        "-9.691588152978838937975295809208263899978620205342569717",
        "-9.691411082434578004780120855034909683879876844881285511",
        "-3.372270135791021653950690421723007284606173515446057338",
        "-3.372225868154956420651896683179668730581487675330736286"
      ]
    },
    {
      "nu": "13678.18342893796204947592060423487009177856094490211766",
      "derivatives": [
        "-0.0001127895990918474174441053061304518209385827963329046747",
        "-0.0001127908605542098968167933775514492546034555727580628428",
        "-0.00003517880678992304567567469428455713752561577802802833312",
        "-0.00003517912215551366551884671213980649594183397213431787516"
      ],
      "totals": [
        "-9.935444093250480778248216438664117162128169929990481861",
        "-9.935269809360043450401606272686142839049118704713862904",
        "-3.448413799995677434614305858381594247022315130371576587",
        "-3.448370229023068102652653316887100666252552324052421848"
      ]
    },
    {
      "nu": "16034.83176672582458297761800439768903392076397230572688",
      "derivatives": [
        "-0.00009729768349312927202086607706645386222559039068138424799",
        "-0.00009729872647146925699418035466310409381526912033563094802",
        "-0.00003027976653468154281930483773456410928018280816760776305",
        "-0.00003028002727926653906263340713372666717760249058116943805"
      ],
      "totals": [
        "-10.18206519165799288320996765934686857097808263230342745",
        "-10.18189360807005540372400828559553749540865769110409791",
        "-3.525248753738636196095149427988666202750575523577426663",
        "-3.525205857841651826223659584550833433858219288277594277"
      ]
    },
    {
      "nu": "18797.51292435791680394274560895608923154638434591275207",
      "derivatives": [
        "-0.00008392318331578251247395662704068579936209331661000122478",
        "-0.00008392404606549176639613352329736676105576241190549575324",
        "-0.00002606088095480048183275059602490030272687924122184770956",
        "-0.00002606109664222779531329482008907054315029651504572134168"
      ],
      "totals": [
        "-10.4314514442813408952467885236319862820955381150271264",
        "-10.43128247859709251776704967825980748071348647870578745",
        "-3.602774996038708638744130390879098480622761875499187433",
        "-3.602732754617646544374195679536053780277248966418852694"
      ]
    },
    {
      "nu": "22036.18330905340399135916575730498464071557208092660525",
      "derivatives": [
        "-0.00007237833408172342356143323421977748308932032817740706551",
        "-0.00007237904807903566506047761769350797631498865712651124051",
        "-0.00002242804564874457639964261288661336420755234148787897169",
        "-0.00002242822414807263677440370875504598751396942372515501544"
      ],
      "totals": [
        "-10.68360284742972112760422749091275808698909190795241009",
        "-10.68343642096525768453925681256269201618606014660606127",
        "-3.680992525972334686187398390701977937587893700811145717",
        "-3.680950919356218825421155721114461419887135760474558512"
      ]
    },
    {
      "nu": "25832.85229190981764572522214353072573715427764457965204",
      "derivatives": [
        "-0.00006241422017107645649469607357631814105982581996880699818",
        "-0.00006241481133036960858552322737640148703945529878318989881",
        "-0.00001930012577960539624164432020741060671954802279480481566",
        "-0.00001930027356942868426435110865743144321445539249840054081"
      ],
      "totals": [
        "-10.93851939762612092811304299206313940382197616377273667",
        "-10.93835543519243123212578388817226331473246660408478476",
        "-3.759901342669636003562467800114181672604021892638942746",
        "-3.759860352061213579565653024141462650331644502716954768"
      ]
    },
    {
      "nu": "30283.65884311100827275190310054910497093065485393806583",
      "derivatives": [
        "-0.00005381557136743459745528183129909998764487473704524786527",
        "-0.00005381606103674581790532296126901664952368711693289857869",
        "-0.00001660717647685462319253617998206013682783289522214634429",
        "-0.00001660729889418242830504646247453930229753599019405902265"
      ],
      "totals": [
        "-11.19620109159286839929919430765863658080304959908117657",
        "-11.19603952129187254104351253366875150659383809875084886",
        "-3.839501445310739704467481281314479637322942235808944619",
        "-3.839461052735490739903560837817008368770639360726362692"
      ]
    },
    {
      "nu": "35501.30595579442115913112228239331145001972779311947231",
      "derivatives": [
        "-0.00004639624976167284755643723007231736194674483839392636184",
        "-0.00004639665553748545869945458400079447926018943356002471005",
        "-0.00001428890618761487534264715758231699608203856013167957635",
        "-0.0000142890076315680281284014960644362754103997089232041634"
      ],
      "totals": [
        "-11.45664792623815685682754307669759999387610612966942997",
        "-11.45648867927341081416266060046015388905874643136889586",
        "-3.919792833122363096887389582583519484097628675965303385",
        "-3.91975302138117658622116896352415795789328875139016986"
      ]
    },
    {
      "nu": "41617.91450287817213329085082671574472773130093810426028",
      "derivatives": [
        "-0.00003999533648636549266983559149818028605922531895185352681",
        "-0.00003999567288099165866464042642284483928061677039350861973",
        "-0.00001229335000463362351526542327976309205606073027429637999",
        "-0.00001229343410329016501396663201092923036140859313471015322"
      ],
      "totals": [
        "-11.71985989864351134701644058999741251838355469986405499",
        "-11.71970290914432998958487113398279323670361311621937529",
        "-4.000775505374646571972082386867199178147062588516015804",
        "-4.000736257999851232614190022863544357727077192604851224"
      ]
    },
    {
      "nu": "48788.36879199867680021491424837150753204806925731511492",
      "derivatives": [
        "-0.00003447373945068511547975714912509671898269918643916668104",
        "-0.00003447401843931816901616927982112487335243781536966312552",
        "-0.00001057572444239815389847225448180435375418436099485609029",
        "-0.00001057579418955641728257528715581139234661901822748020141"
      ],
      "totals": [
        "-11.98583700605215327212382698175793926794125435957398957",
        "-11.98568221091002607235832961483419062876644191989466218",
        "-4.082449461378220208699181996618700870549247191675419546",
        "-4.082410762592688408757807654887763710755544081755593045"
      ]
    },
    {
      "nu": "57194.23853445264688145649691177693107841425987091555532",
      "derivatives": [
        "-0.00002971125346046463352379321493009333232642235734278240331",
        "-0.00002971148492991915898371824262029214857340847675135122676",
        "-9.097438982961368664714700334153766571001969387926446372e-6",
        "-9.097496850325000029695957256703470632748499240068652236e-6"
      ],
      "totals": [
        "-12.2545792458582127350128264247525884283187155984345854",
        "-12.25442658457449521074617659558778674887834279931533239",
        "-4.164814700481488994799829168514087863528807817552966504",
        "-4.164776535160559613733166711222887443668714617773147905"
      ]
    },
    {
      "nu": "67048.37653994990271723575912282291673799798579184840368",
      "derivatives": [
        "-0.00002560401302312574344242339351187670034490168976778447521",
        "-0.00002560420514018907409299085585479909148724571246871302893",
        "-7.825243047697928149200657174803206980456417941977019195e-6",
        "-7.825291076963760811842522760533804766042423617209147429e-6"
      ],
      "totals": [
        "-12.52608661559673517572723078205765469933539389296132257",
        "-12.52593603014069595340371478155594108255738686186367795",
        "-4.247871222068121486095668079730060448396398779289864893",
        "-4.247833575704111680514789079604632044201897021515453739"
      ]
    },
    {
      "nu": "78600.30855966227809928127944014019745351179566263552316",
      "derivatives": [
        "-0.00002206228591383202373362027189345975838222563928413457935",
        "-0.00002206244542783128558872045553722396167674392766498187533",
        "-6.730489938734484944320369118305972014380929301786596097e-6",
        "-6.730529817234300408095415029247022838010501396998420092e-6"
      ],
      "totals": [
        "-12.800359112934428180117063835307364766931357907894715",
        "-12.80021054761081801843007810112418729144164907949504912",
        "-4.331619025554727049226016029711548732780409043571076985",
        "-4.331581884223824508804269596165754363907981836471160516"
      ]
    },
    {
      "nu": "92142.55175877425165561316403465632449277208553135475531",
      "derivatives": [
        "-0.00001900856235955628306401805353435345841705873145897738076",
        "-0.00001900869485105102119161353863089334236218693628778857128",
        "-5.788501793595037657595830468516960966180623138655718895e-6",
        "-5.788534916468722189494701742651931952462674345858516525e-6"
      ],
      "totals": [
        "-13.07739673566109523024214507994008309791553041894652211",
        "-13.0772501369864816271184245942685890264173201710889808",
        "-4.416058110388707416007950119684229684061681283809294058",
        "-4.41602146072005401522701999826635616618712872184490873"
      ]
    },
    {
      "nu": "108018.0218144282560906240634913249896255970554262845547",
      "derivatives": [
        "-0.0000163759006066400882875972495332525643669117606295769026",
        "-0.00001637601069196178884635940770274191947117050469977548854",
        "-4.978021760269715281021862861245544719876190427266659123e-6",
        "-4.978049281600140420712402403617883495940876444816305607e-6"
      ],
      "totals": [
        "-13.35719948168170508552673611483192622790795303596532116",
        "-13.3570547982688852880665948008541538224785515371166233",
        "-4.501188476046269020071395240343961418716522905128564336",
        "-4.501152305193064070706359911849518317359172530416395217"
      ]
    },
    {
      "nu": "126628.7162010490596088682350486260803598689689100877981",
      "derivatives": [
        "-0.00001410649478456294441532339699689334958857703126104381256",
        "-0.0000141065862841428778273869635532670170831963007232932616",
        "-4.28074147225820044049595484936438870792778960177124388e-6",
        "-4.280764347153183793511846488457805581582606967333601043e-6"
      ],
      "totals": [
        "-13.6397673490090480370678524663303321679971282721656903",
        "-13.63962453145891532530158111737450581488754877078663602",
        "-4.5870101220305834158432936224197824313717823217251758",
        "-4.58697441764305023790172578518082584309438744638041223"
      ]
    },
    {
      "nu": "148445.8935405537043020814948467547925051786768369035946",
      "derivatives": [
        "-0.00001215043546030355697823708476794671815583288416663081298",
        "-0.00001215051153728158230396891596585994454669491860616944836",
        "-3.680893523053493602953557989169002129831240199660280292e-6",
        "-3.680912542297999934386515788647308727546748809544939138e-6"
      ],
      "totals": [
        "-13.92510033575693318502523007358348774642633710842853158",
        "-13.92495933655722702667434218439109843171183143800108106",
        "-4.673523047870083945873495558331365512964432230171534663",
        "-4.673487798070157406285773586033268184285805812564672034"
      ]
    },
    {
      "nu": "174022.0067781974759765744554290390385698592190531071856",
      "derivatives": [
        "-0.00001046463717829548397063484021051221955183625205144486012",
        "-0.00001046470045272210501221866938456394844022929069677885807",
        "-3.164900040773423424727204913923224729845617711548857329e-6",
        "-3.164915859380078685123162207436156951943877372882356815e-6"
      ],
      "totals": [
        "-14.21319844013388395506100841066173474272037945791490006",
        "-14.21305921356430474679407755239709603148731144807884607",
        "-4.760727253116887690176733901704895697818702538255628676",
        "-4.760692446474492888110001187138736020010435535796609832"
      ]
    },
    {
      "nu": "204004.6923550489613425927622200518188710644873302127387",
      "derivatives": [
        "-9.011910674541117623918474600841638578992811866740320825e-6",
        "-9.011963317522585478474491517009030386572353834827675777e-6",
        "-2.721069675502254805234464379754900105513341603855761788e-6",
        "-2.721082836247621768873468608796748057408227095877600526e-6"
      ],
      "totals": [
        "-14.50406166043729216034293486775099534083711452271932301",
        "-14.50392416248050640884031450978074755354139795920969804",
        "-4.84862273734533257752000347527720397565325043657212632",
        "-4.848588362856136139644348385784642028829321295694725425"
      ]
    },
    {
      "nu": "239153.1696098812880658531256571239682901555057360734031",
      "derivatives": [
        "-7.760160404741297787336927846993034346682794207395198554e-6",
        "-7.760204216092037286379885288947750983006523295158215095e-6",
        "-2.339336359774043436449810359752813548448340526971752691e-6",
        "-2.339347312611728311210549720241492707529272798912506827e-6"
      ],
      "totals": [
        "-14.79768999504799394125217455870461583281505240077872331",
        "-14.79755418330609644509175305998330572587639536129483228",
        "-4.937209500150620348560682651448271756506921932618554892",
        "-4.937175547215145974520577276767944229772257672747576788"
      ]
    },
    {
      "nu": "280357.4656749170253835907103231686201907811785774426071",
      "derivatives": [
        "-6.681690592021227387704868777645589087486549057651285951e-6",
        "-6.681727064346257987584309708199822355000132907589980933e-6",
        "-2.01103410853855942608124366753166174688862501407350087e-6",
        "-2.011043226619817076051103900170220063767020976558174615e-6"
      ],
      "totals": [
        "-15.09408344242523381826346633160883273385271123266241174",
        "-15.09394927604127017271247898682798717934205773815379643",
        "-5.026487541147556825552517594751131785679855238850523964",
        "-5.026453999551565914164770758555920397052191865223370136"
      ]
    },
    {
      "nu": "328660.9526768098688409940237299036615391355919866512",
      "derivatives": [
        "-5.752605229572296818089052739846670390973578171871536098e-6",
        "-5.75263560117784099315130118833087024927580667450313372e-6",
        "-1.728702907993140833874146020749973631834313982048040472e-6",
        "-1.728710500894526877639708132871023596409871107705939878e-6"
      ],
      "totals": [
        "-15.39324200110198583992249358783916510906924210861850522",
        "-15.39310944068617182667034641069054316474012881373126711",
        "-5.116456859969381658315114303582267364870050580492803338",
        "-5.116423719865428155002077509295111878787772256770993811"
      ]
    },
    {
      "nu": "385286.7679281935894265194882676421665632853835654716242",
      "derivatives": [
        "-4.9522894106227711925106504451035561770303533054576047e-6",
        "-4.952314709224183293671692641426204829651151684890500982e-6",
        "-1.485921419387273725915061316572475948429121186103502944e-6",
        "-1.485927744037626751205321865653138111584320780961727015e-6"
      ],
      "totals": [
        "-15.69516566968060337891431741485301899711917325827442613",
        "-15.69503467724090789669078282918724275798582616914880622",
        "-5.207117456266680379569330773779177121200517211807618608",
        "-5.207084708156756509013447127362733061417180439526218977"
      ]
    },
    {
      "nu": "451668.7861199276645699068935559116959467687610333509798",
      "derivatives": [
        "-4.262961040455265357642279156522102001968866090091211979e-6",
        "-4.262982119300151206414453849685505255478852482343918169e-6",
        "-1.277162808648537916658693130482440333552608392165019309e-6",
        "-1.277168078359759378851736803773291146930104990228195856e-6"
      ],
      "totals": [
        "-15.99985444682877151749635425477012312889947528285517185",
        "-15.99972498570555698855877650574847494556827296425432229",
        "-5.298469329706372214829394364936393196953913726633211069",
        "-5.298436964425568582594999927680981151121113146983004024"
      ]
    },
    {
      "nu": "529487.9277895927868437819369651449698769456721821899859",
      "derivatives": [
        "-3.669283445756240423523660805784081723767565505673776851e-6",
        "-3.669301013492859406929465157824168878302138125183532576e-6",
        "-1.097670517858473886142709652875465917160787428411801003e-6",
        "-1.097674909792628631994160740885487705794430583289239934e-6"
      ],
      "totals": [
        "-16.30730833127573816919781133634484991400910000736222843",
        "-16.30718036608017711369729624191322920937359778218942652",
        "-5.390512479970767654378044586554803258263888940749925491",
        "-5.390480488671877390502915812946898082105013384456725014"
      ]
    },
    {
      "nu": "620714.7234665805713527614026836712330223140717917772804",
      "derivatives": [
        "-3.158030664251706692743900725911414333069712168795285708e-6",
        "-3.158045309636815879702121034013280404411598171611722849e-6",
        "-9.433512309807761807853393587616622576644606509336323739e-7",
        "-9.433548923270534775248944357871287754999321516377416593e-7"
      ],
      "totals": [
        "-16.61752732180880211176410441864180244589841813115412796",
        "-16.61740081836481107638470402802954427439749323484928903",
        "-5.483246906756690309822281542546271056073093763385364803",
        "-5.483215280895692550977431444893206513197862539309155071"
      ]
    },
    {
      "nu": "727659.2112999001862108234999555707954425974946325993064",
      "derivatives": [
        "-2.717798297505797876479875821053806368845009706929059258e-6",
        "-2.717810509852540400563250737191538067164720067133671344e-6",
        "-8.106826631248447882477234502398163180758692390621629138e-7",
        "-8.106857162115304192685671792742492426557968291133159354e-7"
      ],
      "totals": [
        "-16.93051141727003796506784306478831833489839955906624523",
        "-16.93038634255949045412773026860473104420143209504895446",
        "-5.5766726097746580481995040398597820125834274542684575",
        "-5.576641341097021170464475840813885189909185588264134807"
      ]
    },
    {
      "nu": "853029.4316727296755827046508703401051241501961539099889",
      "derivatives": [
        "-2.338753763860298002145367455040898023013581295761177437e-6",
        "-2.33876394996784085067854413569215164884829231524122197e-6",
        "-6.966341280767846514916474705246911550147788920662448006e-7",
        "-6.966366746036703636249416406875045614734566469362559337e-7"
      ],
      "totals": [
        "-17.2462606165532398471515783895381000784828082648293167",
        "-17.24613693866423853790500906403002418658854152678079407",
        "-5.670789588748118825675279145830644906142814215341256587",
        "-5.670758669275868498363636814453625933169247530829125929"
      ]
    },
    {
      "nu": "1000000.0",
      "derivatives": [
        "-2.012420615877584588319960343366682396357096560959356549e-6",
        "-2.012429114053684597571359487482451754837980113222488693e-6",
        "-5.985981198245174330470111511485034660934323188260607069e-7",
        "-5.986002443685424353598609371774458057136532068918437428e-7"
      ],
      "totals": [
        "-17.56477491860106699265216837594202251774210646735663509",
        "-17.56465260667907250359822355125747414849680849714480249",
        "-5.765597843412737033708999399921854061724415959792680567",
        "-5.765567265432238411445513193750716969413091467239722418"
      ]
    }
  ],
  "warning": "Chebyshev bounds are exact for interpolating polynomials. Their accuracy is supported by two resolutions, not a rigorous interval remainder bound.",
  "precision_resolution": {
    "initial_golden_brackets": {
      "0.2_with_quark": [
        "0.0",
        "9.270382954209691626232450772150183212536879108841721763e-17"
      ],
      "0.2_without_quark": [
        "0.0",
        "9.270382954209691626232450772150183212536879108841721763e-17"
      ],
      "0.1_with_quark": [
        "0.0",
        "9.270382954209691626232450772150183212536879108841721763e-17"
      ],
      "0.1_without_quark": [
        "0.0",
        "9.270382954209691626232450772150183212536879108841721763e-17"
      ]
    },
    "explanation": "Near nu = 0 the quark term is a difference of large Laurent terms, and core.py raises the working precision there. The final search uses 100 base digits and further precision for small nu; all brackets include zero.",
    "final_base_dps": "100"
  }
}


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/extrema.log <==
interval 0.0 0.05 largest upper bound -0.31486056274411856
interval 0.05 0.1 largest upper bound -0.3147494327425274
interval 0.1 0.15 largest upper bound -0.3143495566339679
interval 0.15 0.2 largest upper bound -0.31338619614269964
interval 0.2 0.25 largest upper bound -0.31155628428795273
interval 0.25 0.3 largest upper bound -0.3085846314033059
interval 0.3 0.35 largest upper bound -0.30426925299532664
interval 0.35 0.4 largest upper bound -0.29850859392338774
interval 0.4 0.45 largest upper bound -0.2913079656259183
interval 0.45 0.5 largest upper bound -0.2827723151103321
interval 0.5 0.55 largest upper bound -0.2730813643580612
interval 0.55 0.6 largest upper bound -0.2624637965488023
interval 0.6 0.65 largest upper bound -0.25117058116404456
interval 0.65 0.7 largest upper bound -0.23945221445130035
interval 0.7 0.75 largest upper bound -0.22754165584756897
interval 0.75 0.8 largest upper bound -0.21563032545412175
interval 0.8 0.85 largest upper bound -0.20389546149632273
interval 0.85 0.9 largest upper bound -0.1924823659998336
interval 0.9 0.95 largest upper bound -0.18149175195628725
interval 0.95 1.0 largest upper bound -0.17099387157067847
interval 1.0 1.2 largest upper bound -0.1334693168491517
interval 1.2 1.4 largest upper bound -0.10569741828966606
interval 1.4 1.6 largest upper bound -0.08502367975186922
interval 1.6 1.8 largest upper bound -0.06954536794030704
interval 1.8 2.0 largest upper bound -0.057794087247148254
interval 2.0 2.2 largest upper bound -0.04872332252527431
interval 2.2 2.4 largest upper bound -0.04160378712205835
interval 2.4 2.6 largest upper bound -0.035926909034804534
interval 2.6 2.8 largest upper bound -0.03133429900201986
interval 2.8 3.0 largest upper bound -0.027569725485694255
{
  "0.2_with_quark": {
    "nu_max": "0.0",
    "value": "-0.01449524877687884186334939197662461349443588213333969536",
    "golden_bracket": [
      "0.0",
      "9.270382954209691626232450772150183212536879108841721763e-17"
    ],
    "iterations": "79",
    "largest_interval_upper_bound_on_derivative_over_nu": "-0.06879370323225145216901092676843791065090438481521539523",
    "largest_tail_derivative": "-2.012420615877584588319960343366682396357096560959356549e-6",
    "status": "(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line."
  },
  "0.2_without_quark": {
    "nu_max": "0.0",
    "value": "0.0",
    "golden_bracket": [
      "0.0",
      "9.270382954209691626232450772150183212536879108841721763e-17"
    ],
    "iterations": "79",
    "largest_interval_upper_bound_on_derivative_over_nu": "-0.06891687106653335847286465555583302659144174903675837805",
    "largest_tail_derivative": "-2.012429114053684597571359487482451754837980113222488693e-6",
    "status": "(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line."
  },
  "0.1_with_quark": {
    "nu_max": "0.0",
    "value": "-0.003623812194219710465837347994156153373608970533334923839",
    "golden_bracket": [
      "0.0",
      "9.270382954209691626232450772150183212536879108841721763e-17"
    ],
    "iterations": "79",
    "largest_interval_upper_bound_on_derivative_over_nu": "-0.02756972548569425702689034103630001246166076054359483016",
    "largest_tail_derivative": "-5.985981198245174330470111511485034660934323188260607069e-7",
    "status": "(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line."
  },
  "0.1_without_quark": {
    "nu_max": "0.0",
    "value": "0.0",
    "golden_bracket": [
      "0.0",
      "9.270382954209691626232450772150183212536879108841721763e-17"
    ],
    "iterations": "79",
    "largest_interval_upper_bound_on_derivative_over_nu": "-0.02760051744426473096519798411364781940850508915817990935",
    "largest_tail_derivative": "-5.986002443685424353598609371774458057136532068918437428e-7",
    "status": "(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line."
  }
}


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/final_numbers.txt <==
Branch Phi printed -3.00514225789899
Branch Phi integral 0.601028451579797
Quark q0 -0.36238121942197104658373479941562
Average w0 0.24158747961464736438915653294374
BC raw mapped discrepancy -2.4041138063191885707994763230229
LO curvature -2.40411380631918857079948
planar curvature 7.24390868112973440316403
beta0 curvature 0.0
quark curvature 0.608209329386305367915759
with_quark root 0.318242793332
without_quark root 0.347544702949
0.2_with_quark max -0.014495248776878841863349392
0.2_without_quark max 0.0
0.1_with_quark max -0.003623812194219710465837348
0.1_without_quark max 0.0
A 0.0 0.0 0.0
A 0.25 1.55178097494180551203202 1.52127041095091322119764
A 0.5 4.1136368181049635445538 3.74363214781161545916472
A 1.0 5.02045950653566156472782 2.31203609151076758257004
A 2.0 0.909639354186110827531829 -9.10295539188207913010062
A 3.0 -2.11581603472932219797623 -19.1551369809778526339273
Phi comparisons 16
Maximum Phi residual 1.2699442e-61
Maximum BC residual 3.814882e-65


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/inner_sum_validation.json <==
[
  {
    "n": "0",
    "x": "0.03",
    "terms": "2200",
    "alt_sum_error": "0.0",
    "odd_sum_error": "0.0"
  },
  {
    "n": "0",
    "x": "0.2",
    "terms": "2200",
    "alt_sum_error": "0.0",
    "odd_sum_error": "0.0"
  },
  {
    "n": "0",
    "x": "0.7",
    "terms": "2200",
    "alt_sum_error": "0.0",
    "odd_sum_error": "1.811135815765342473501823858177558356136506239627827638e-71"
  },
  {
    "n": "0",
    "x": "0.9",
    "terms": "2200",
    "alt_sum_error": "0.0",
    "odd_sum_error": "0.0"
  },
  {
    "n": "1",
    "x": "0.03",
    "terms": "2200",
    "alt_sum_error": "0.0",
    "odd_sum_error": "0.0"
  },
  {
    "n": "1",
    "x": "0.2",
    "terms": "2200",
    "alt_sum_error": "2.263919769706678091877279822721947945170632799534784547e-72",
    "odd_sum_error": "5.659799424266695229693199556804869862926581998836961368e-72"
  },
  {
    "n": "1",
    "x": "0.7",
    "terms": "2200",
    "alt_sum_error": "2.263919769706678091877279822721947945170632799534784547e-72",
    "odd_sum_error": "0.0"
  },
  {
    "n": "1",
    "x": "0.9",
    "terms": "2200",
    "alt_sum_error": "0.0",
    "odd_sum_error": "0.0"
  },
  {
    "n": "2",
    "x": "0.03",
    "terms": "2200",
    "alt_sum_error": "0.0",
    "odd_sum_error": "0.0"
  },
  {
    "n": "2",
    "x": "0.2",
    "terms": "2200",
    "alt_sum_error": "1.697939827280008568907959867041460958877974599651088411e-71",
    "odd_sum_error": "1.471547850309340759720231884769266164360911319697609956e-71"
  },
  {
    "n": "2",
    "x": "0.7",
    "terms": "2200",
    "alt_sum_error": "2.263919769706678091877279822721947945170632799534784547e-72",
    "odd_sum_error": "1.358351861824006855126367893633168767102379679720870728e-71"
  },
  {
    "n": "2",
    "x": "0.9",
    "terms": "2200",
    "alt_sum_error": "0.0",
    "odd_sum_error": "9.05567907882671236750911929088779178068253119813913819e-72"
  },
  {
    "n": "3",
    "x": "0.03",
    "terms": "2200",
    "alt_sum_error": "0.0",
    "odd_sum_error": "0.0"
  },
  {
    "n": "3",
    "x": "0.2",
    "terms": "2200",
    "alt_sum_error": "4.527839539413356183754559645443895890341265599069569095e-71",
    "odd_sum_error": "1.247985773050806298147350502275473804775311330743549982e-70"
  },
  {
    "n": "3",
    "x": "0.7",
    "terms": "2200",
    "alt_sum_error": "3.395879654560017137815919734082921917755949199302176821e-72",
    "odd_sum_error": "1.131959884853339045938639911360973972585316399767392274e-72"
  },
  {
    "n": "3",
    "x": "0.9",
    "terms": "2200",
    "alt_sum_error": "2.263919769706678091877279822721947945170632799534784547e-72",
    "odd_sum_error": "1.131959884853339045938639911360973972585316399767392274e-71"
  }
]


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/phi_validation.json <==
[
  {
    "n": "0",
    "gamma": {
      "re": "0.5",
      "im": "0.0"
    },
    "integral": {
      "re": "-3.636765363196916590129264063076669069384819450390553342",
      "im": "0.0"
    },
    "corrected_series": {
      "re": "-3.636765363196916590129264063076669069384819450390553342",
      "im": "0.0"
    },
    "printed_series": {
      "re": "-3.636765363196916590129264063076669069384819450390553342",
      "im": "0.0"
    },
    "parity_trial": {
      "re": "-3.636765363196916590129264063076669069384819450390553342",
      "im": "0.0"
    },
    "corrected_minus_integral": {
      "re": "1.011732636080879929711133146573353047529374082079932788e-62",
      "im": "0.0"
    },
    "printed_minus_integral": {
      "re": "1.011732636080879929711133146573353047529374082079932788e-62",
      "im": "0.0"
    },
    "parity_trial_minus_integral": {
      "re": "1.011732636080879929711133146573353047529374082079932788e-62",
      "im": "0.0"
    },
    "series_tail_refinement": "1.006407664957145404875201176196857179234863168262628302e-62",
    "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
  },
  {
    "n": "0",
    "gamma": {
      "re": "0.37",
      "im": "0.23"
    },
    "integral": {
      "re": "-3.572882131772295785707513378249457747179870759128237104",
      "im": "2.044276712441151256938242485396846103333016746766469009"
    },
    "corrected_series": {
      "re": "-3.572882131772295785707513378249457747179870759128237104",
      "im": "2.044276712441151256938242485396846103333016746766469009"
    },
    "printed_series": {
      "re": "-3.572882131772295785707513378249457747179870759128237104",
      "im": "2.044276712441151256938242485396846103333016746766469009"
    },
    "parity_trial": {
      "re": "-3.572882131772295785707513378249457747179870759128237104",
      "im": "2.044276712441151256938242485396846103333016746766469009"
    },
    "corrected_minus_integral": {
      "re": "9.624363771480645852928366870318081132624243656441094524e-64",
      "im": "1.607781939155163761912657450837346648299088353168975058e-62"
    },
    "printed_minus_integral": {
      "re": "9.624363771480645852928366870318081132624243656441094524e-64",
      "im": "1.607781939155163761912657450837346648299088353168975058e-62"
    },
    "parity_trial_minus_integral": {
      "re": "9.624363771480645852928366870318081132624243656441094524e-64",
      "im": "1.607781939155163761912657450837346648299088353168975058e-62"
    },
    "series_tail_refinement": "1.624800087787285669830318480548280535332375441955877319e-62",
    "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
  },
  {
    "n": "0",
    "gamma": {
      "re": "0.71",
      "im": "1.17"
    },
    "integral": {
      "re": "-0.8570924004388397203135671202321023049719194417934762202",
      "im": "1.154861029241470822697410104451957186666434096741717793"
    },
    "corrected_series": {
      "re": "-0.8570924004388397203135671202321023049719194417934762202",
      "im": "1.154861029241470822697410104451957186666434096741717793"
    },
    "printed_series": {
      "re": "-0.8570924004388397203135671202321023049719194417934762202",
      "im": "1.154861029241470822697410104451957186666434096741717793"
    },
    "parity_trial": {
      "re": "-0.8570924004388397203135671202321023049719194417934762202",
      "im": "1.154861029241470822697410104451957186666434096741717793"
    },
    "corrected_minus_integral": {
      "re": "2.451045000062407767539482607417436804909056644563576771e-62",
      "im": "8.359921792015818682398969608739223760430281512941006147e-62"
    },
    "printed_minus_integral": {
      "re": "2.451045000062407767539482607417436804909056644563576771e-62",
      "im": "8.359921792015818682398969608739223760430281512941006147e-62"
    },
    "parity_trial_minus_integral": {
      "re": "2.451045000062407767539482607417436804909056644563576771e-62",
      "im": "8.359921792015818682398969608739223760430281512941006147e-62"
    },
    "series_tail_refinement": "8.78889441506080477909229456803310367014915002986708235e-62",
    "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
  },
  {
    "n": "1",
    "gamma": {
      "re": "0.5",
      "im": "0.0"
    },
    "integral": {
      "re": "0.6010284515797971426998690807557249953824931461702494409",
      "im": "0.0"
    },
    "corrected_series": {
      "re": "0.6010284515797971426998690807557249953824931461702494409",
      "im": "0.0"
    },
    "printed_series": {
      "re": "-3.005142257898985713499345403778624976912465730851247204",
      "im": "0.0"
    },
    "parity_trial": {
      "re": "-1.087169154919920297825278528690889429718809072182914049",
      "im": "0.0"
    },
    "corrected_minus_integral": {
      "re": "-9.05567907882671236750911929088779178068253119813913819e-72",
      "im": "0.0"
    },
    "printed_minus_integral": {
      "re": "-3.606170709478782856199214484534349972294958877021496645",
      "im": "0.0"
    },
    "parity_trial_minus_integral": {
      "re": "-1.68819760649971744052514760944661442510130221835316349",
      "im": "0.0"
    },
    "series_tail_refinement": "0.0",
    "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
  },
  {
    "n": "1",
    "gamma": {
      "re": "0.37",
      "im": "0.23"
    },
    "integral": {
      "re": "0.6502951607999186988989533216746320804788594870942097704",
      "im": "-0.5462148188836472064957887585527719367348573491091726089"
    },
    "corrected_series": {
      "re": "0.6502951607999186988989533216746320804788594870942097704",
      "im": "-0.5462148188836472064957887585527719367348573491091726089"
    },
    "printed_series": {
      "re": "-3.221162503445190814255558492425027528497473217881371332",
      "im": "1.156443522176495376689014322897018629858353172047230335"
    },
    "parity_trial": {
      "re": "-1.168437615568145418572314657351382457672865302199771455",
      "im": "0.6600455318295980727887263032386720474777449782259589032"
    },
    "corrected_minus_integral": {
      "re": "-9.05567907882671236750911929088779178068253119813913819e-72",
      "im": "5.433407447296027420505471574532675068409518718883482914e-71"
    },
    "printed_minus_integral": {
      "re": "-3.871457664245109513154511814099659608976332704975581103",
      "im": "1.702658341060142583184803081449790566593210521156402944"
    },
    "parity_trial_minus_integral": {
      "re": "-1.818732776368064117471267979026014538151724789293981225",
      "im": "1.206260350713245279284515061791443984212602327335131512"
    },
    "series_tail_refinement": "0.0",
    "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
  },
  {
    "n": "1",
    "gamma": {
      "re": "0.71",
      "im": "1.17"
    },
    "integral": {
      "re": "-0.2410850845548230057510932390724294745615045625009503799",
      "im": "-0.1964120353517020662248358406298398856757867289893636621"
    },
    "corrected_series": {
      "re": "-0.2410850845548230057510932390724294745615045625009503799",
      "im": "-0.1964120353517020662248358406298398856757867289893636621"
    },
    "printed_series": {
      "re": "-0.924474289245954977371943842968828711571685649716266291",
      "im": "1.153420600362999030548956570990439967818601931447186444"
    },
    "parity_trial": {
      "re": "-0.01329592239400529706210110820451330010210458734955155215",
      "im": "0.3840136982377643006391176436796911244879996574315708238"
    },
    "corrected_minus_integral": {
      "re": "-9.05567907882671236750911929088779178068253119813913819e-72",
      "im": "2.263919769706678091877279822721947945170632799534784547e-72"
    },
    "printed_minus_integral": {
      "re": "-0.6833892046911319716208506038963992370101810872153159111",
      "im": "1.349832635714701096773792411620279853494388660436550106"
    },
    "parity_trial_minus_integral": {
      "re": "0.2277891621608177086889921308679161744593999751513988277",
      "im": "0.5804257335894663668639534843095310101637863864209344859"
    },
    "series_tail_refinement": "0.0",
    "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
  },
  {
    "n": "2",
    "gamma": {
      "re": "0.5",
      "im": "0.0"
    },
    "integral": {
      "re": "0.5464104742377916394535501197458439801768173006264692758",
      "im": "0.0"
    },
    "corrected_series": {
      "re": "0.5464104742377916394535501197458439801768173006264692758",
      "im": "0.0"
    },
    "printed_series": {
      "re": "-2.033325793155114106436110546838256776698982304200724475",
      "im": "0.0"
    },
    "parity_trial": {
      "re": "-2.033325793155114106436110546838256776698982304200724475",
      "im": "0.0"
    },
    "corrected_minus_integral": {
      "re": "8.015511972665479714032502210105822702473485195398296433e-62",
      "im": "0.0"
    },
    "printed_minus_integral": {
      "re": "-2.579736267392905745889660666584100756875799604827193751",
      "im": "0.0"
    },
    "parity_trial_minus_integral": {
      "re": "-2.579736267392905745889660666584100756875799604827193751",
      "im": "0.0"
    },
    "series_tail_refinement": "8.075459352895180171360612860087691046919946584334290738e-62",
    "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
  },
  {
    "n": "2",
    "gamma": {
      "re": "0.37",
      "im": "0.23"
    },
    "integral": {
      "re": "0.6103564515152390261298239729426670873655675922875786875",
      "im": "-0.2490530972672916670538521780815747328663882748518592052"
    },
    "corrected_series": {
      "re": "0.6103564515152390261298239729426670873655675922875786875",
      "im": "-0.2490530972672916670538521780815747328663882748518592052"
    },
    "printed_series": {
      "re": "-2.185667053176300559905936089473107810102260854880745772",
      "im": "0.4864280903658615842106776197787344875360390847712618978"
    },
    "parity_trial": {
      "re": "-2.185667053176300559905936089473107810102260854880745772",
      "im": "0.4864280903658615842106776197787344875360390847712618978"
    },
    "corrected_minus_integral": {
      "re": "7.121045006109872425826822041687167416599528057251999389e-62",
      "im": "1.600796006164099709505099007331521730254656703799913965e-62"
    },
    "printed_minus_integral": {
      "re": "-2.79602350469153958603576006241577489746782844716832446",
      "im": "0.735481187633153251264529797860309220402427359623121103"
    },
    "parity_trial_minus_integral": {
      "re": "-2.79602350469153958603576006241577489746782844716832446",
      "im": "0.735481187633153251264529797860309220402427359623121103"
    },
    "series_tail_refinement": "7.352379605929406861139983876977123722542359124280280204e-62",
    "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
  },
  {
    "n": "2",
    "gamma": {
      "re": "0.71",
      "im": "1.17"
    },
    "integral": {
      "re": "0.01871066273157263851959799619052615679764821924715279473",
      "im": "-0.2880619211567530921220608014000786444117420780252153108"
    },
    "corrected_series": {
      "re": "0.01871066273157263851959799619052615679764821924715279473",
      "im": "-0.2880619211567530921220608014000786444117420780252153108"
    },
    "printed_series": {
      "re": "-0.9745036873251144188499025971699047080163472252660785073",
      "im": "0.8601407533141677092525000471784823507461460013898690298"
    },
    "parity_trial": {
      "re": "-0.9745036873251144188499025971699047080163472252660785073",
      "im": "0.8601407533141677092525000471784823507461460013898690298"
    },
    "corrected_minus_integral": {
      "re": "9.764742196130042465357137883248002079858526796824857412e-62",
      "im": "8.11946089753919916675433967072211482718228300342604881e-62"
    },
    "printed_minus_integral": {
      "re": "-0.993214350056687057369500593360430864813995444513231302",
      "im": "1.148202674470920801374560848578560995157888079415084341"
    },
    "parity_trial_minus_integral": {
      "re": "-0.993214350056687057369500593360430864813995444513231302",
      "im": "1.148202674470920801374560848578560995157888079415084341"
    },
    "series_tail_refinement": "1.280673283613978375343263613196385486055939439609439257e-61",
    "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
  },
  {
    "n": "3",
    "gamma": {
      "re": "0.5",
      "im": "0.0"
    },
    "integral": {
      "re": "0.3989715484202028573001309192442750046175068538297505591",
      "im": "0.0"
    },
    "corrected_series": {
      "re": "0.3989715484202028573001309192442750046175068538297505591",
      "im": "0.0"
    },
    "printed_series": {
      "re": "-1.494857742101014286500654596221375023087534269148752796",
      "im": "0.0"
    },
    "parity_trial": {
      "re": "-0.4780286445354003927574759713710350026243412241966906377",
      "im": "0.0"
    },
    "corrected_minus_integral": {
      "re": "-4.527839539413356183754559645443895890341265599069569095e-72",
      "im": "0.0"
    },
    "printed_minus_integral": {
      "re": "-1.893829290521217143800785515465650027705041122978503355",
      "im": "0.0"
    },
    "parity_trial_minus_integral": {
      "re": "-0.8770001929556032500576068906153100072418480780264411968",
      "im": "0.0"
    },
    "series_tail_refinement": "0.0",
    "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
  },
  {
    "n": "3",
    "gamma": {
      "re": "0.37",
      "im": "0.23"
    },
    "integral": {
      "re": "0.4403910252185440644508071608334265119919796085314251716",
      "im": "-0.1239133823458755013394251625868670266564878113747562234"
    },
    "corrected_series": {
      "re": "0.4403910252185440644508071608334265119919796085314251716",
      "im": "-0.1239133823458755013394251625868670266564878113747562234"
    },
    "printed_series": {
      "re": "-1.589970950480623310613548863171183325607816435266570977",
      "im": "0.2514126074640666778259402982640921629720712127037669182"
    },
    "parity_trial": {
      "re": "-0.522658111930048057157044810084699720750866529159720099",
      "im": "0.1312872955573641862097934499502383906414748300515746127"
    },
    "corrected_minus_integral": {
      "re": "-9.05567907882671236750911929088779178068253119813913819e-72",
      "im": "-1.245155873338672950532503902497071369843848039744131501e-71"
    },
    "printed_minus_integral": {
      "re": "-2.030361975699167375064356024004609837599796043797996149",
      "im": "0.3753259898099421791653654608509591896285590240785231416"
    },
    "parity_trial_minus_integral": {
      "re": "-0.9630491371485921216078519709181262327428461376911452705",
      "im": "0.2552006779032396875492186125371054172979626414263308361"
    },
    "series_tail_refinement": "0.0",
    "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
  },
  {
    "n": "3",
    "gamma": {
      "re": "0.71",
      "im": "1.17"
    },
    "integral": {
      "re": "0.1073303846983500740556826466545294358197311219521656138",
      "im": "-0.2281696554127812350107944806215387608663426726233565094"
    },
    "corrected_series": {
      "re": "0.1073303846983500740556826466545294358197311219521656138",
      "im": "-0.2281696554127812350107944806215387608663426726233565094"
    },
    "printed_series": {
      "re": "-0.9186911356245756921727458502435535026129188685705424658",
      "im": "0.6105387673254236868469385175052907530912286902827568489"
    },
    "parity_trial": {
      "re": "-0.170425055021754772012338817280954952320498386994712111",
      "im": "0.2518175171904989217897997303003191861171776577978083262"
    },
    "corrected_minus_integral": {
      "re": "-1.018763896368005141344775920224876575326784759790653046e-71",
      "im": "1.131959884853339045938639911360973972585316399767392274e-71"
    },
    "printed_minus_integral": {
      "re": "-1.02602152032292576622842849689808293843264999052270808",
      "im": "0.8387084227382049218577329981268295139575713629061133583"
    },
    "parity_trial_minus_integral": {
      "re": "-0.2777554397201048460680214639354843881402295089468777248",
      "im": "0.4799871726032801568005942109218579469835203304211648356"
    },
    "series_tail_refinement": "0.0",
    "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
  }
]


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/phi_validation.log <==
n 0 gamma (0.5 + 0.0j) corrected error 1.0117326e-62 printed error 1.01173263608e-62 seconds 15.19
n 0 gamma (0.37 + 0.23j) corrected error 1.61066e-62 printed error 1.61065998947e-62 seconds 16.22
n 0 gamma (0.71 + 1.17j) corrected error 8.7118261e-62 printed error 8.71182609795e-62 seconds 15.97
n 1 gamma (0.5 + 0.0j) corrected error 9.0556791e-72 printed error 3.60617070948 seconds 14.23
n 1 gamma (0.37 + 0.23j) corrected error 5.5083545e-71 printed error 4.22932971905 seconds 14.59
n 1 gamma (0.71 + 1.17j) corrected error 9.3343803e-72 printed error 1.51296693603 seconds 15.63
n 2 gamma (0.5 + 0.0j) corrected error 8.015512e-62 printed error 2.57973626739 seconds 16.42
n 2 gamma (0.37 + 0.23j) corrected error 7.2987554e-62 printed error 2.89113818697 seconds 16.52
n 2 gamma (0.71 + 1.17j) corrected error 1.2699442e-61 printed error 1.5181713101 seconds 15.15
n 3 gamma (0.5 + 0.0j) corrected error 4.5278395e-72 printed error 1.89382929052 seconds 13.76
n 3 gamma (0.37 + 0.23j) corrected error 1.5396319e-71 printed error 2.06476133027 seconds 14.16
n 3 gamma (0.71 + 1.17j) corrected error 1.5228963e-71 printed error 1.32519884491 seconds 13.57
done


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/refine_extrema.log <==
0.2_with_quark {'nu_max': '0.0', 'value': '-0.01449524877687884186334939197662461349443588213333970073', 'golden_bracket': ['0.0', '9.915908490903681553645296868569032028972641887182351921e-21'], 'iterations': '98', 'largest_interval_upper_bound_on_derivative_over_nu': '-0.06879370323225145216901092676843791065090438481521539523', 'largest_tail_derivative': '-2.012420615877584588319960343366682396357096560959356549e-6', 'status': '(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line.'}
0.2_without_quark {'nu_max': '0.0', 'value': '0.0', 'golden_bracket': ['0.0', '9.915908490903681553645296868569032028972641887182351921e-21'], 'iterations': '98', 'largest_interval_upper_bound_on_derivative_over_nu': '-0.06891687106653335847286465555583302659144174903675837805', 'largest_tail_derivative': '-2.012429114053684597571359487482451754837980113222488693e-6', 'status': '(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line.'}
0.1_with_quark {'nu_max': '0.0', 'value': '-0.003623812194219710465837347994156153373608970533334925183', 'golden_bracket': ['0.0', '9.915908490903681553645296868569032028972641887182351921e-21'], 'iterations': '98', 'largest_interval_upper_bound_on_derivative_over_nu': '-0.02756972548569425702689034103630001246166076054359483016', 'largest_tail_derivative': '-5.985981198245174330470111511485034660934323188260607069e-7', 'status': '(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line.'}
0.1_without_quark {'nu_max': '0.0', 'value': '0.0', 'golden_bracket': ['0.0', '9.915908490903681553645296868569032028972641887182351921e-21'], 'iterations': '98', 'largest_interval_upper_bound_on_derivative_over_nu': '-0.02760051744426473096519798411364781940850508915817990935', 'largest_tail_derivative': '-5.986002443685424353598609371774458057136532068918437428e-7', 'status': '(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line.'}


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/report.txt <==
Independent computation of the fixed-coupling n=1 branch

Status labels apply to every number in the paragraph or table that follows them.
(a) Computed with one numerical method. Repeating that method at higher precision is not an independent check.
(b) Checked by a second independent numerical or analytic method. A numerical check is not a separate QCD derivation.
(c) Quoted from the source papers or the input formulas. Test arguments and grid points are declared inputs.
Every displayed numerical output below is inserted from a calculation. No fitted or expected numerical value was used as input.

(c) The parameters and normalization are the input ones:
Nc=3.0, nf=3.0. gamma=1/2+i*nu; abar=alpha_s*Nc/pi; a=abar/4.
omega=abar*chi+(abar^2/4)*delta. The quark term is added with the supplied prescription.
(a) mpmath imported successfully. Precision settings are {"core_default": "80", "coefficient_calculation": "90", "integral_series_validation": "70", "extra_integrals": "80", "quark_extrapolation": "145", "extremum_refinement": "100", "note": "Additional precision is added near removable singularities."}.

The printed KL series does not equal the printed KL integral. The discrepancy also occurs at nonzero even spin.
Replacing only beta'(k+1) by (-1)^n beta'(k+1) does not fix it.
The corrected expression, derived from the integral and checked numerically, is

 Phi(n,gamma) = sum_{k=0}^infinity (-1)^(k+1)/(k+gamma+n/2) * {
   psi'(k+n+1)-psi'(k+1)
   +(-1)^(k+1)[beta'(k+n+1)+beta'(k+1)]
   -[psi(k+n+1)-psi(k+1)]/(k+gamma+n/2) },
 beta'(z) = [psi'((z+1)/2)-psi'(z/2)]/4.

Both printed factors (-1)^k become (-1)^(k+1). Their product remains positive in the beta-prime contribution.
This correction holds for every nonnegative integer n. The integral converges for Re(gamma+n/2)>0.
Outside that half-plane, the equality means meromorphic continuation away from poles.

A derivation fixes the signs without using the expected odderon intercept.
Put A=gamma+n/2, Delta0=psi(k+n+1)-psi(k+1), and Delta1=psi'(k+n+1)-psi'(k+1).
After expanding the integrand, the coefficient multiplying log(x) is D_k=(-1)^k Delta0.
The remaining coefficient obeys -C_k=(-1)^(k+1) Delta1+beta'(k+n+1)+beta'(k+1).
Integrating x^(A+k-1) and its logarithmic derivative gives -C_k/(A+k)+D_k/(A+k)^2.
The printed-minus-corrected difference is therefore

 2 sum_k (-1)^k [Delta1/(A+k)-Delta0/(A+k)^2]
 = -2 sum_{j=1}^n [beta'(A)-beta'(j)]/(A-j).

At A=j the quotient is beta''(j). The empty sum vanishes at n=0; parity does not remove it at n=2.

The KL and BC integrals are algebraically identical: BC distributes the overall minus sign into the bracket.
For the sums inside either integral, define the finite remainders

 sum_{k>=1} (-x)^k/(k+n)
   = (-x)^(-n)[-log(1+x)-sum_{j=1}^n (-x)^j/j],
 sum_{k>=1} x^k[1-(-1)^k]/(k+n)^2
   = x^(-n)[Li2(x)-sum_{j=1}^n x^j/j^2]
     -(-x)^(-n)[Li2(-x)-sum_{j=1}^n (-x)^j/j^2].

The code uses their convergent Taylor sums near zero to avoid subtracting nearly equal numbers.
Split mpmath quadrature uses x=y^4. This removes the slow convergence at the lower endpoint.
The corrected series is evaluated independently: its rational alternating terms are summed through beta-function identities.
The nonalternating tail uses a Bernoulli expansion and Hurwitz zeta functions. Changing the split and expansion order checks that tail.
(b) Maximum absolute closed-form versus truncated-inner-sum difference: 1.24798577305080629814735050228e-70.
(b) Maximum integral versus corrected-series difference over all tested arguments: 1.26994423272658166917962215803e-61.

(b) The following table gives independently evaluated integrals and corrected series. Each complex value is (real, imaginary).
n | gamma | integral | corrected series | abs(corrected-integral) | printed-integral
0 | (0.5 + 0.0j) | (-3.6367653631969165901292640630766691, 0.0) | (-3.6367653631969165901292640630766691, 0.0) | 1.0117326e-62 | (1.01173263608088e-62, 0.0)
0 | (0.37 + 0.23j) | (-3.5728821317722957857075133782494577, 2.0442767124411512569382424853968461) | (-3.5728821317722957857075133782494577, 2.0442767124411512569382424853968461) | 1.61066e-62 | (9.624363771480646e-64, 1.607781939155164e-62)
0 | (0.71 + 1.17j) | (-0.8570924004388397203135671202321023, 1.1548610292414708226974101044519572) | (-0.8570924004388397203135671202321023, 1.1548610292414708226974101044519572) | 8.7118261e-62 | (2.451045000062408e-62, 8.359921792015819e-62)
1 | (0.5 + 0.0j) | (0.601028451579797142699869080755725, 0.0) | (0.601028451579797142699869080755725, 0.0) | 9.0556791e-72 | (-3.606170709478783, 0.0)
1 | (0.37 + 0.23j) | (0.65029516079991869889895332167463208, -0.54621481888364720649578875855277194) | (0.65029516079991869889895332167463208, -0.54621481888364720649578875855277194) | 5.5083545e-71 | (-3.87145766424511, 1.702658341060143)
1 | (0.71 + 1.17j) | (-0.24108508455482300575109323907242947, -0.19641203535170206622483584062983989) | (-0.24108508455482300575109323907242947, -0.19641203535170206622483584062983989) | 9.3343803e-72 | (-0.683389204691132, 1.349832635714701)
2 | (0.5 + 0.0j) | (0.54641047423779163945355011974584398, 0.0) | (0.54641047423779163945355011974584398, 0.0) | 8.015512e-62 | (-2.579736267392906, 0.0)
2 | (0.37 + 0.23j) | (0.61035645151523902612982397294266709, -0.24905309726729166705385217808157473) | (0.61035645151523902612982397294266709, -0.24905309726729166705385217808157473) | 7.2987554e-62 | (-2.79602350469154, 0.7354811876331533)
2 | (0.71 + 1.17j) | (0.018710662731572638519597996190526157, -0.28806192115675309212206080140007864) | (0.018710662731572638519597996190526157, -0.28806192115675309212206080140007864) | 1.2699442e-61 | (-0.9932143500566871, 1.148202674470921)
3 | (0.5 + 0.0j) | (0.398971548420202857300130919244275, 0.0) | (0.398971548420202857300130919244275, 0.0) | 4.5278395e-72 | (-1.893829290521217, 0.0)
3 | (0.37 + 0.23j) | (0.44039102521854406445080716083342651, -0.12391338234587550133942516258686703) | (0.44039102521854406445080716083342651, -0.12391338234587550133942516258686703) | 1.5396319e-71 | (-2.030361975699167, 0.3753259898099422)
3 | (0.71 + 1.17j) | (0.10733038469835007405568264665452944, -0.22816965541278123501079448062153876) | (0.10733038469835007405568264665452944, -0.22816965541278123501079448062153876) | 1.5228963e-71 | (-1.026021520322926, 0.8387084227382049)
0 | (0.5 - 0.61j) | (-1.6311475329464452854340919527695622, -1.7155940074176164035354913847198065) | (-1.6311475329464452854340919527695622, -1.7155940074176164035354913847198065) | 2.6797157e-70 | (-3.285991139835607e-72, 2.679514213087732e-70)
1 | (0.5 - 0.61j) | (-0.016727693035123190054600005087613431, 0.51890817327259950099484780803660875) | (-0.016727693035123190054600005087613431, 0.51890817327259950099484780803660875) | 0.0 | (-1.802918946691707, -2.020157119759996)
2 | (0.5 - 0.61j) | (0.28723691733377270358553738415730719, 0.38061450415266076492022826888308192) | (0.28723691733377270358553738415730719, 0.38061450415266076492022826888308192) | 5.190852e-70 | (-1.87997515504083, -1.233325553076127)
3 | (0.5 - 0.61j) | (0.28685528785456747680667887516295395, 0.22818218735241141973664475211688928) | (0.28685528785456747680667887516295395, 0.22818218735241141973664475211688928) | 3.5359607e-81 | (-1.589454452773074, -0.734562596847598)
The parity trial, tail refinements, and separately transcribed BC integrals are retained in results.json.

(b) At the branch point:
Phi from the printed series = -3.00514225789899.
Phi from the integral = 0.601028451579797.
Phi_integral-zeta(3)/2 = 0.0 at the recorded working precision.
delta_planar(1,1/2) = 0.000000000000000000000000000000 exactly.
The direct integral residual in delta_planar is 4.21687917729220928973942962051e-81.
Using the printed series instead gives delta_planar = 14.4246828379151314247968579381 = 12*zeta(3).
The validated zero agrees with the statement quoted in the supplied Kovchegov text. That statement was not used to choose a value.

The n=1 integral also gives a convenient independent closed form. Put t=gamma-1/2:

 Phi(1,gamma) = [psi(1+t)-psi(1)]/t^2
                +[beta'(1+t)-zeta(2)/2]/t.
 Phi(1,gamma) = sum_{m>=0} (-1)^m [(m+1)-(m+2)/2^(m+2)] zeta(m+3) t^m.

The second expression is convergent for |t|<1 and supplies the removable value at t=0.
At the origin, the integral reduces to an ordinary zeta sum: -zeta(3)/4+eta(3)=zeta(3)/2.
(b) Its nu^2 coefficient from a separate integral moment is -2.851551326644267297411255087756844.
The difference from -11*zeta(5)/4 is -4.21687917729220928973942962051e-81.

The BC comparison requires separating source misprints from changes of representation.
(c) BC defines b=(11/3)Nc-(2/3)nf. (b) Here b=9.0 and B=b/Nc=3.0.
The common linear coefficient is kappa=67/9-pi^2/3-(10/9)nf/Nc.
It follows directly from the coefficient multiplying the leading kernel in BC Eq. nlobfkernel.
In units of abar^2/4, KL reads

 delta_KL = kappa*chi - (B/2)(chi^2+chi') - chi'' + 6*zeta(3)
            + F_BC(n,gamma) - 2*Phi(n,gamma)-2*Phi(n,1-gamma).

Primes here denote gamma derivatives. F_BC is the Kronecker-delta term, not the supplied quark function F(nu).
F_BC vanishes at n=1.
The printed BC lip3 equation instead has -b/2 and nf/Nc^3 in these two terms.
Its own normalization and coordinate kernel require -b/(2Nc) and nf/Nc in the linear-chi term.
The nf/Nc^3 factors in F_BC are separate color factors and remain unchanged.
The printed eigenvalue and leigenvalue equations also omit alpha_s/(4*pi) on their linear-kernel correction.
Their bracket must contain alpha_s/(4*pi)*[(67/9-pi^2/3)Nc-(10/9)nf].
These changes are explicit deductions from the supplied kernel, not silent conventions.

Retain the derivative operator -B*d_gamma(chi*U) separately. Let r=2*gamma/(gamma^2-n^2/4).
After the normalization repairs, the multiplicative part of the BC BK expression is

 S4 = kappa*chi+B[chi^2/2-chi'/2-r*chi]-chi''-2*chi*chi'
      +4*zeta(3)+F_BC-2*Phi-2*Phi_bar.
 delta_BC_BK_mapped = S4-B(chi^2-r*chi)+2*chi*chi'.

The second line inverts the representation change in the first equality of BC leigenvalue.
It leaves delta_BC_BK_mapped=delta_KL-2*zeta(3). The discrepancy is real and survives at the branch point.
The later BC BFKL expression uses 6*zeta(3). With the same normalization repairs and inverse transformation, it agrees with KL.
This later expression restates the BFKL result cited by BC. Its agreement is not an independent derivation of the QCD kernel.
BC itself explicitly discusses the difference between its BK and BFKL constants after leigenvalue. The supplied source does not resolve it.
The dipole projection in BC lip4 contains cos(pi*n/2), which removes odd harmonics there.
The evaluations below test the supplied analytic functions at odd n; they do not turn that even dipole projection into an independent odderon derivation.

On the principal line, chi is real, chi' is purely imaginary, and chi'' is real.
Thus Re(chi*chi') vanishes. The common -chi'' term survives in both formulas.
The rational representation term also has a real part: Re(r*chi)=chi/(1+nu^2) at n=1.
Consequently Re(S4-delta_KL)=B[chi^2-chi/(1+nu^2)]-2*zeta(3). The representation terms are not all imaginary.
The product r*chi has a removable zero at nu=0, which the code evaluates by continuity.
(b) The trigamma difference and Re(chi*chi') are checked at every point in the next table; their real parts vanish.
(b) Maximum absolute mapped-6*zeta BC versus KL difference: 3.81488201077344474339687060058e-65.
nu | Re(delta_KL) | Re(mapped BC with 6*zeta) | Re(mapped BC with 4*zeta)-Re(delta_KL) | Re(chi*chi') | Re(chi'')
0.0 | -4.747783872879899373736621134781e-66 | 0.0 | -2.4041138063191885707994763230229 | 0.0 | 4.8082276126383771416
0.125 | 0.43312144946995548134628164530655 | 0.43312144946995548134628164530655 | -2.4041138063191885707994763230229 | 4.47951e-68 | 4.4337328350846218118
0.25 | 1.5212704109509132211976425298421 | 1.5212704109509132211976425298421 | -2.4041138063191885707994763230229 | 2.79221e-67 | 3.4642853540805213203
0.5 | 3.743632147811615459164722174331 | 3.743632147811615459164722174331 | -2.4041138063191885707994763230229 | 3.83628e-67 | 1.1267745349212329667
0.75 | 3.9913625878197837526844735742609 | 3.9913625878197837526844735742609 | -2.4041138063191885707994763230229 | 5.22688e-67 | -0.2853433370462242323
1.0 | 2.3120360915107675825700355436299 | 2.3120360915107675825700355436299 | -2.4041138063191885707994763230229 | 5.85009e-67 | -0.73710586317587034347
2.0 | -9.1029553918820791301006154679686 | -9.1029553918820791301006154679686 | -2.4041138063191885707994763230229 | -4.23928e-67 | -0.4300487081072990531
3.0 | -19.155136980977852633927305779931 | -19.155136980977852633927305779931 | -2.4041138063191885707994763230229 | 7.62411e-67 | -0.20935237816187172072
Literal lip3 disagreements are also retained in results.json. Their exact difference from KL is
 -(b-B)(chi^2+chi')/2 + (10/9)nf*(1/Nc-1/Nc^3)*chi.
This is distinct from the BK constant discrepancy and from the representation change.

(b) Requested eigenvalue coefficients; planar omits only the beta-function term:
nu | Re(delta_planar) | Re(delta_full)
0.0 | 0.0 | 0.0
0.25 | 1.5517809749418055120320174670504 | 1.5212704109509132211976425298421
0.5 | 4.1136368181049635445538043317637 | 3.743632147811615459164722174331
1.0 | 5.0204595065356615647278157137326 | 2.3120360915107675825700355436299
2.0 | 0.9096393541861108275318287855532 | -9.1029553918820791301006154679686
3.0 | -2.1158160347293221979762336257957 | -19.155136980977852633927305779931

The local expansion fixes the four curvature coefficients without fitting a curve.

 chi(1,1/2+i*nu) = -2*zeta(3)*nu^2 + 2*zeta(5)*nu^4 + ...
 c_LO = -2*zeta(3).
 c_planar = [35*zeta(5)-2*kappa*zeta(3)]/4
          = 35*zeta(5)/4-19*zeta(3)/6+zeta(2)*zeta(3).
 c_beta0 = 0.

The beta-function real part begins at nu^4 because it is proportional to chi^2.
(b) Numerical differentiation independently reproduces the LO, planar, and beta-function coefficients.
PSLQ returns the relation ['12', '-105', '38', '-12'] on the basis ['c_planar', 'zeta(5)', 'zeta(3)', 'zeta(2)*zeta(3)'].
Its numerical residual is -7.85454954447636248495323512798e-90.
(b) Curvature values, in the units of the input definitions:
LO : -2.4041138063191885707994763230229
planar : 7.2439086811297344031640292698645829
beta0 : 0.0
quark : 0.6082093293863053679157593742185108

For the quark term, write F(nu)=F0+F2*nu^2+... . The Laurent expansion of the supplied expression gives
F0 = (-1900 + 4260*zeta(3) + 5400*zeta(5) + pi**2*(90 + 91*pi**2))/(2160*pi)
F2 = (-52381*pi**4 - 4044600*zeta(5) - 4030*pi**6 - 2156700*zeta(3) - 2143260*zeta(7) - 119070*pi**2 + 2526580)/(544320*pi)

 Z0 = 3*pi*zeta(3),
 Z2/Z0 = -1-zeta(5)/zeta(3),
 q0 = -(3/2)<w>_P(0) = -F0/[2*pi*zeta(3)],
 c_quark = -[F2+(1+zeta(5)/zeta(3))*F0]/[2*pi*zeta(3)].

These are exact closed forms. The negative-power Laurent coefficients cancel symbolically.
(b) F0=2.7369734041502992979812861512902602, F2=-9.6916136170974916493169406083329128.
(b) <w>_P(0)=0.24158747961464736438915653294374356.
(b) q0=-0.3623812194219710465837347994156153373609. This verifies the supplied rounded claim.
Direct evaluation at nonzero arguments supplies an independent extrapolation in nu^2, using no symbolic q0 or curvature as input.
(b) Direct extrapolation checks: h | q0-symbolic | c_quark-symbolic
0.0001 | 4.07216600023e-55 | -6.2199161939e-47
0.00001 | 4.07217511152e-71 | -6.21993006602e-61
(b) Direct F versus Taylor F checks: nu | F_direct-F_series
0.001 | 1.67908726079777e-34
0.0001 | 1.67908959872339e-46
0.000001 | 1.67908962233647e-70
0.00000001 | -2.50658045924076e-92
The exact expressions are verified beyond the requested precision. No PSLQ assumption is needed for the quark coefficient.

(b) The total nu^2 coefficient is L*alpha_s+Q*alpha_s^2. With and without the quark shift:
with_quark: L=-2.2957595761870220535009188414451968, Q=7.2138619453079409927737757696772175.
Its nonzero root is alpha_s=0.3182427933321119374123438043737909618517.
Direct sign checks: alpha_s | nu | [omega(nu)-omega(0)]/nu^2 | coefficient
0.3150603653987908 | 0.0001 | -0.00723304184641657857635795 | -0.0072330285094125631584575
0.3150603653987908 | 1.0e-6 | -0.00723302851074626358878486 | -0.0072330285094125631584575
0.3214252212654331 | 0.0001 | 0.00737913628757035896300846 | 0.00737915029748150382832532
0.3214252212654331 | 1.0e-6 | 0.00737915029608051268375338 | 0.00737915029748150382832532
without_quark: L=-2.2957595761870220535009188414451968, Q=6.6056526159216356248580163954587067.
Its nonzero root is alpha_s=0.3475447029493409825687767069024547348707.
Direct sign checks: alpha_s | nu | [omega(nu)-omega(0)]/nu^2 | coefficient
0.3440692559198476 | 0.0001 | -0.00789901838276520487576794 | -0.00789900289149533292373966
0.3440692559198476 | 1.0e-6 | -0.00789900289304445994451127 | -0.00789900289149533292373966
0.3510201499788344 | 0.0001 | 0.00805856244354760906970286 | 0.00805857870748513762926976
0.3510201499788344 | 1.0e-6 | 0.00805857870585874384133052 | 0.00805857870748513762926976
Each quadratic has one nonzero root in the requested open interval. The other root is the zero-coupling endpoint.
These are changes of local curvature. A change of global maximum is a separate question.

(b) Numerical maxima: configuration | nu_max | omega_max | final golden bracket
0.2_with_quark | 0.0 | -0.014495248776878841863349391976624613 | ['0.0', '9.915908490903681553645296868569032028972641887182351921e-21']
0.2_without_quark | 0.0 | 0.0 | ['0.0', '9.915908490903681553645296868569032028972641887182351921e-21']
0.1_with_quark | 0.0 | -0.0036238121942197104658373479941561534 | ['0.0', '9.915908490903681553645296868569032028972641887182351921e-21']
0.1_without_quark | 0.0 | 0.0 | ['0.0', '9.915908490903681553645296868569032028972641887182351921e-21']
The derivative divided by nu was interpolated separately on every requested grid interval at two resolutions.
The sum of absolute Chebyshev coefficients bounds each interpolating polynomial strictly below zero.
Both resolutions give the same sign. Independent numerical differentiation also checks the analytic derivatives.
(b) Largest upper bound on derivative/nu for each configuration:
0.2_with_quark: -0.068793703232251452169
0.2_without_quark: -0.068916871066533358473
0.1_with_quark: -0.027569725485694257027
0.1_without_quark: -0.027600517444264730965
These are numerical interpolation checks, not rigorous interval bounds on the interpolation remainder.
An independent golden search reaches the boundary in every case.
Near the origin F is a difference of large Laurent terms, which a fixed working precision does not resolve.
Adaptive precision in both F and Z handles this cancellation; the final brackets all contain zero. Both searches are in extrema.json.
The tail scan extends beyond the requested search interval and finds negative derivatives throughout.
(a) Its final sampled argument is 1000000.0. Full tail values are in results.json.
For large nu, let L=log(nu)+EulerGamma. Direct expansion gives

 chi = -2*L+O(nu^-2),
 delta_planar = -2*kappa*L+6*zeta(3)+O(L/nu^2),
 delta_beta0_real = -2*B*L^2+O(L/nu^2),
 q(nu) = -[zeta(3)-1/3]/[2*pi^2*L]+O(1/(nu^2*L)).

The total therefore decreases eventually and tends to minus infinity at either positive coupling.
The numerical maximum over the half-line is the origin. A rigorous exclusion of every unsampled tail extremum is not asserted.
Direct checks of the tail expansion are saved under asymptotic_checks in results.json.

(a) The following compact tables use one evaluation method with independently validated components.
Columns are nu, LO, planar, beta0, quark, total, total_without_quark.
alpha_s=0.2
nu,LO,planar,beta0,quark,total,total_without_quark
0.0,0.0,0.0,0.0,-0.014495249,-0.014495249,0.0
0.05,-0.0011454103,0.00065636804,-4.9198679e-7,-0.014434647,-0.014924181,-0.00048953426
0.1,-0.0045522928,0.0025760043,-7.7712637e-6,-0.014255441,-0.016239501,-0.0019840597
0.15,-0.010134695,0.0056170166,-0.000038517018,-0.013965176,-0.018521372,-0.0045561957
0.2,-0.017756061,0.0095632653,-0.00011822914,-0.013575644,-0.021886669,-0.008311025
0.25,-0.027238354,0.014150546,-0.00027822298,-0.013101832,-0.026467864,-0.013366032
0.3,-0.038373188,0.019095863,-0.00055218809,-0.012560694,-0.032390207,-0.019829513
0.35,-0.050933708,0.024124935,-0.00097284098,-0.011969895,-0.039751509,-0.027781614
0.4,-0.064686064,0.028994202,-0.0015691076,-0.011346694,-0.048607664,-0.03726097
0.45,-0.07939955,0.033505319,-0.0023641082,-0.010707037,-0.058965377,-0.04825834
0.5,-0.094854808,0.03751187,-0.003374038,-0.010064939,-0.070781916,-0.060716977
0.55,-0.11084985,0.040919354,-0.0046078837,-0.0094321267,-0.083970509,-0.074538382
0.6,-0.12720392,0.043680242,-0.006067814,-0.0088179342,-0.098409426,-0.089591492
0.65,-0.1437594,0.045786088,-0.0077500368,-0.0082293782,-0.11395273,-0.10572335
0.7,-0.16038217,0.04725846,-0.0096459152,-0.0076713669,-0.13044099,-0.12276962
0.75,-0.17696076,0.048140029,-0.011743166,-0.0071469831,-0.14771088,-0.1405639
0.8,-0.19340468,0.048486649,-0.014027014,-0.006657797,-0.16560284,-0.15894504
0.85,-0.20964229,0.048360879,-0.016481208,-0.0062041772,-0.1839668,-0.17776262
0.9,-0.22561843,0.047827022,-0.019088879,-0.0057855769,-0.20266587,-0.19688029
0.95,-0.24129205,0.04694761,-0.021833196,-0.0054007854,-0.22157842,-0.21617764
1.0,-0.2566339,0.045781101,-0.02469786,-0.0050481372,-0.2405988,-0.23555066
1.2,-0.31440189,0.039214869,-0.037068205,-0.0039182614,-0.31617348,-0.31225522
1.4,-0.36637919,0.031251015,-0.050337642,-0.0031381415,-0.38860396,-0.38546582
1.6,-0.41307168,0.023144527,-0.063985579,-0.0025955407,-0.45650827,-0.45391273
1.8,-0.45519446,0.015431559,-0.07770075,-0.0022106608,-0.51967432,-0.51746366
2.0,-0.493434,0.0082949162,-0.091303916,-0.0019307249,-0.57837372,-0.576443
2.2,-0.52837944,0.0017609,-0.10469431,-0.0017216459,-0.6330345,-0.63131286
2.4,-0.56051695,-0.0042069804,-0.11781722,-0.001561415,-0.68410256,-0.68254114
2.6,-0.59024305,-0.0096660133,-0.13064507,-0.0014356541,-0.73198979,-0.73055413
2.8,-0.61788138,-0.014676353,-0.14316653,-0.0013348008,-0.77705907,-0.77572426
3.0,-0.6436976,-0.019293929,-0.15537998,-0.0012523613,-0.81962386,-0.8183715
alpha_s=0.1
nu,LO,planar,beta0,quark,total,total_without_quark
0.0,0.0,0.0,0.0,-0.0036238122,-0.0036238122,0.0
0.05,-0.00057270515,0.00016409201,-1.229967e-7,-0.0036086618,-0.0040173979,-0.00040873614
0.1,-0.0022761464,0.00064400108,-1.9428159e-6,-0.0035638602,-0.0051979483,-0.0016340881
0.15,-0.0050673476,0.0014042541,-9.6292545e-6,-0.0034912941,-0.0071640168,-0.0036727228
0.2,-0.0088780306,0.0023908163,-0.000029557285,-0.0033939111,-0.0099106826,-0.0065167716
0.25,-0.013619177,0.0035376364,-0.000069555745,-0.0032754581,-0.013426555,-0.010151097
0.3,-0.019186594,0.0047739657,-0.00013804702,-0.0031401735,-0.017690849,-0.014550675
0.35,-0.025466854,0.0060312338,-0.00024321024,-0.0029924739,-0.022671304,-0.01967883
0.4,-0.032343032,0.0072485506,-0.0003922769,-0.0028366735,-0.028323432,-0.025486759
0.45,-0.039699775,0.0083763297,-0.00059102705,-0.0026767594,-0.034591232,-0.031914472
0.5,-0.047427404,0.0093779674,-0.0008435095,-0.0025162347,-0.041409181,-0.038892946
0.55,-0.055424926,0.010229839,-0.0011519709,-0.0023580317,-0.04870509,-0.046347059
0.6,-0.06360196,0.010920061,-0.0015169535,-0.0022044836,-0.056403336,-0.054198853
0.65,-0.0718797,0.011446522,-0.0019375092,-0.0020573445,-0.064428031,-0.062370687
0.7,-0.080191085,0.011814615,-0.0024114788,-0.0019178417,-0.07270579,-0.070787949
0.75,-0.088480379,0.012035007,-0.0029357916,-0.0017867458,-0.081167909,-0.079381164
0.8,-0.096702339,0.012121662,-0.0035067534,-0.0016644493,-0.089751879,-0.08808743
0.85,-0.10482114,0.01209022,-0.0041203021,-0.0015510443,-0.098402271,-0.096851227
0.9,-0.11280922,0.011956756,-0.0047722198,-0.0014463942,-0.10707108,-0.10562468
0.95,-0.12064603,0.011736903,-0.0054582989,-0.0013501963,-0.11571762,-0.11436742
1.0,-0.12831695,0.011445275,-0.006174465,-0.0012620343,-0.12430818,-0.12304614
1.2,-0.15720094,0.0098037172,-0.0092670513,-0.00097956535,-0.15764384,-0.15666428
1.4,-0.1831896,0.0078127537,-0.01258441,-0.00078453537,-0.18874579,-0.18796125
1.6,-0.20653584,0.0057861317,-0.015996395,-0.00064888517,-0.21739499,-0.2167461
1.8,-0.22759723,0.0038578896,-0.019425188,-0.00055266519,-0.2437172,-0.24316453
2.0,-0.246717,0.0020737291,-0.022825979,-0.00048268123,-0.26795193,-0.26746925
2.2,-0.26418972,0.000440225,-0.026173578,-0.00043041148,-0.29035349,-0.28992307
2.4,-0.28025847,-0.0010517451,-0.029454304,-0.00039035374,-0.31115488,-0.31076452
2.6,-0.29512152,-0.0024165033,-0.032661268,-0.00035891353,-0.33055821,-0.3301993
2.8,-0.30894069,-0.0036690882,-0.035791632,-0.0003337002,-0.34873511,-0.34840141
3.0,-0.3218488,-0.0048234822,-0.038844994,-0.00031309034,-0.36583037,-0.36551728
The CSV files retain additional digits; they are the numerical data products for plotting.

Verified: the corrected Phi series, the branch identities, the curvature coefficients, the quark limit, the local critical couplings, and numerical boundary maxima.
Computed with one table evaluation method: all tabulated eigenvalue pieces, using the validated functions and supplied quark prescription.
Quoted inputs: the fixed-coupling setup, the supplied quark formula and its addition rule, and the source statements identified above.
Unresolved: the supplied BC BK constant discrepancy. Agreement with its later BFKL formula requires the explicitly documented normalization repairs.
No independent derivation of the supplied quark operator, full three-reggeon spectrum, or physical additivity rule is claimed.

Reproduce everything with: python3 -I scripts/run_all.py
The runner executes each script in isolated Python mode. Each script also runs separately with python3 -I scripts/<name>.py.
symbolic.py requires the installed SymPy package for exact algebra; every numerical eigenvalue calculation uses mpmath.
Input sources: {"BC": "arXiv:0710.4330, subsection Comparison of eigenvalues", "F_and_Z": "eq:Fnu of the paper", "KL": "hep-ph/0004008, Eqs. (8) and (9) of its LaTeX source", "Kovchegov": "arXiv:1212.2113"}


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/results.json <==
{
  "inputs": {
    "Nc": "3.0",
    "nf": "3.0",
    "alpha_s": [
      "0.2",
      "0.1"
    ],
    "status": "(c) input parameters and formulas",
    "sources": {
      "KL": "hep-ph/0004008, Eqs. (8) and (9) of its LaTeX source",
      "BC": "arXiv:0710.4330, subsection Comparison of eigenvalues",
      "Kovchegov": "arXiv:1212.2113",
      "F_and_Z": "eq:Fnu of the paper"
    }
  },
  "precision": {
    "core_default": "80",
    "coefficient_calculation": "90",
    "integral_series_validation": "70",
    "extra_integrals": "80",
    "quark_extrapolation": "145",
    "extremum_refinement": "100",
    "note": "Additional precision is added near removable singularities."
  },
  "branch": {
    "phi_integral": "0.6010284515797971426998690807557249953824931461702494409",
    "phi_corrected_series": "0.6010284515797971426998690807557249953824931461702494409",
    "phi_printed_series": "-3.005142257898985713499345403778624976912465730851247204",
    "phi_minus_zeta3_over2": "0.0",
    "printed_plus_5zeta3_over2": "0.0",
    "delta_planar_integral_residual": "4.21687917729220928973942962050800760308398455294740302e-81",
    "delta_planar_exact": "0.0",
    "delta_planar_using_printed_series": "14.42468283791513142479685793813739988917983550808598658",
    "phi_nu2_integral_moment": "-2.851551326644267297411255087756843962156972528630260233",
    "phi_nu2_exact": "-2.851551326644267297411255087756843962156972528630260233",
    "moment_residual": "-4.21687917729220928973942962050800760308398455294740302e-81",
    "status": "(b) direct quadrature, series, and exact integral identities"
  },
  "coefficients": {
    "LO": {
      "value": "-2.404113806319188570799476323022899981529972584680997764",
      "numerical_derivative": "-2.404113806319188570799476323022899981529972584680997764",
      "difference": "0.0",
      "closed_form": "-2*zeta(3)"
    },
    "planar": {
      "value": "7.243908681129734403164029269864582905159152919890291521",
      "numerical_derivative": "7.243908681129734403164029269864582905159152919890291521",
      "difference": "-1.963637386119090621238308781994510257190086204999779826e-90",
      "closed_form": "35*zeta(5)/4 - 19*zeta(3)/6 + zeta(2)*zeta(3)"
    },
    "beta0": {
      "value": "0.0",
      "numerical_derivative": "-1.245328736558975273497261674866247062482325552055625674e-187",
      "difference": "-1.245328736558975273497261674866247062482325552055625674e-187",
      "closed_form": "0; chi starts at nu^2, hence its square starts at nu^4"
    },
    "quark": {
      "value": "0.60820932938630536791575937421851079867539602567312766",
      "closed_form": "(-2047780*zeta(3) - 22932*pi**4*zeta(5) - 1360800*zeta(5)**2 - 22680*pi**2*zeta(5) + 478800*zeta(5) + 96390*pi**2*zeta(3) + 1083180*zeta(3)**2 + 1610280*zeta(3)*zeta(5) + 2143260*zeta(3)*zeta(7) + 29449*pi**4*zeta(3) + 4030*pi**6*zeta(3))/(1088640*pi**2*zeta(3)**2)",
      "extrapolations": [
        {
          "h": "0.0001",
          "q0": "-0.36238121942197104658373479941561533736089705333349251786250241136512782972901722",
          "q2": "0.60820932938630536791575937421851079867539602561092849801706597234657548524505983",
          "q0_minus_symbolic": "4.072166000230606047156029443350892174356403219694488627e-55",
          "q2_minus_symbolic": "-6.219916193899046829145315373150187836415991779621890757e-47",
          "status": "(b) direct supplied F at eight nonzero nu values; polynomial extrapolation in nu^2"
        },
        {
          "h": "0.00001",
          "q0": "-0.36238121942197104658373479941561533736089705333349251826971901138818839372286905",
          "q2": "0.60820932938630536791575937421851079867539602567312765995605581864502203734981746",
          "q0_minus_symbolic": "4.072175111517386035023758413586884769983890197224191744e-71",
          "q2_minus_symbolic": "-6.219930066016267442467318106913613075929689940179747412e-61",
          "status": "(b) direct supplied F at eight nonzero nu values; polynomial extrapolation in nu^2"
        }
      ]
    },
    "status": "(b) all four coefficients checked by an independent numerical method against analytic series",
    "planar_pslq": {
      "basis": [
        "c_planar",
        "zeta(5)",
        "zeta(3)",
        "zeta(2)*zeta(3)"
      ],
      "relation": [
        "12",
        "-105",
        "38",
        "-12"
      ],
      "residual": "-7.854549544476362484953235127978041028760344819999119304e-90"
    }
  },
  "quark_branch_coefficient": {
    "value": "-0.3623812194219710465837347994156153373608970533334925183",
    "status": "(b) exact Laurent expansion and independent direct extrapolation"
  },
  "quark_average_at_zero": {
    "value": "0.2415874796146473643891565329437435582405980355556616788",
    "status": "(b) same independent methods"
  },
  "A": [
    {
      "nu": "0.0",
      "delta_planar_real": "0.0",
      "delta_full_real": "0.0",
      "status": "(b) n=1 closed integral expression checked against quadrature and corrected series"
    },
    {
      "nu": "0.25",
      "delta_planar_real": "1.551780974941805512032017467050438203855484634825603779",
      "delta_full_real": "1.521270410950913221197642529842067996040510460288058685",
      "status": "(b) n=1 closed integral expression checked against quadrature and corrected series"
    },
    {
      "nu": "0.5",
      "delta_planar_real": "4.113636818104963544553804331763697450649525766467423688",
      "delta_full_real": "3.743632147811615459164722174331041941902960786425824321",
      "status": "(b) n=1 closed integral expression checked against quadrature and corrected series"
    },
    {
      "nu": "1.0",
      "delta_planar_real": "5.020459506535661564727815713732568301702592654724943484",
      "delta_full_real": "2.312036091510767582570035543629936442897543209776332893",
      "status": "(b) n=1 closed integral expression checked against quadrature and corrected series"
    },
    {
      "nu": "2.0",
      "delta_planar_real": "0.9096393541861108275318287855532038713976277471565920078",
      "delta_full_real": "-9.102955391882079130100615467968554106040283858875763097",
      "status": "(b) n=1 closed integral expression checked against quadrature and corrected series"
    },
    {
      "nu": "3.0",
      "delta_planar_real": "-2.115816034729322197976233625795709994378578449272166047",
      "delta_full_real": "-19.15513698097785263392730577993126483032733332024698486",
      "status": "(b) n=1 closed integral expression checked against quadrature and corrected series"
    }
  ],
  "tables": {
    "0.2": [
      {
        "nu": "0.0",
        "LO": "0.0",
        "planar": "0.0",
        "beta0": "0.0",
        "quark": "-0.01449524877687884186334939197662461349443588213334",
        "total": "-0.01449524877687884186334939197662461349443588213334",
        "total_without_quark": "0.0"
      },
      {
        "nu": "0.05",
        "LO": "-0.0011454103086535366182677753604678051080851628673302",
        "planar": "0.00065636803601301785678933078936989515247962831991404",
        "beta0": "-4.9198679068867125857469454336250972882663382011758e-7",
        "quark": "-0.014434647208784777107819281078647626640485971177284",
        "total": "-0.014924181468215984540556300344288899105820332358521",
        "total_without_quark": "-0.00048953425943120743273701926564127246533436118123627"
      },
      {
        "nu": "0.1",
        "LO": "-0.0045522928011877410146021060916168759780292611773512",
        "planar": "0.0025760043286907877036645162515063631440742715243452",
        "beta0": "-7.7712636554046486523074200884407488034370761700598e-6",
        "quark": "-0.014255440839717648810644586686153549925417702053696",
        "total": "-0.016239500575870006770234483946352503508176128782872",
        "total_without_quark": "-0.0019840597361523579595898972601989535827584267291761"
      },
      {
        "nu": "0.15",
        "LO": "-0.010134695285287575566615176349911695068252658430176",
        "planar": "0.0056170165666666439326533155675940799768663849908181",
        "beta0": "-0.000038517018197111329763698035762112939529837145983278",
        "quark": "-0.013965176268407925777778387931041700158642338438668",
        "total": "-0.018521372005225968741503946749121428189558449024009",
        "total_without_quark": "-0.0045561957368180429637255588180797280309161105853411"
      },
      {
        "nu": "0.2",
        "LO": "-0.017756061170673951110822398948737525070710906444744",
        "planar": "0.0095632652665571890130566602326476913063990209303702",
        "beta0": "-0.00011822914061126820119968430234236242162349056626589",
        "quark": "-0.013575644203554556615238514604958298238401836098403",
        "total": "-0.021886669248282586914203937623390494424337212179043",
        "total_without_quark": "-0.00831102504472803029896542301843219618593537608064"
      },
      {
        "nu": "0.25",
        "LO": "-0.027238354387088053212039404221479128794075189020551",
        "planar": "0.014150545662128816146332119141574913212336423177858",
        "beta0": "-0.00027822298114372462310921011790780068166797823812005",
        "quark": "-0.013101832490659131887054889945782871208175620326846",
        "total": "-0.02646786419676209357587138514359488747158236440766",
        "total_without_quark": "-0.013366031706102961688816495197812016263406744080813"
      },
      {
        "nu": "0.3",
        "LO": "-0.038373188095891521000289107282032795758077678567311",
        "planar": "0.019095862719903678486650484693341287064620973794758",
        "beta0": "-0.00055218808674100152566072540097004269809749487017626",
        "quark": "-0.012560693858242382846565179519543854827703360759928",
        "total": "-0.032390207320971226885864527509205406219257560402657",
        "total_without_quark": "-0.019829513462728844039299347989661551391554199642729"
      },
      {
        "nu": "0.35",
        "LO": "-0.050933708021645641782674856383991682232442209138664",
        "planar": "0.024124935382140885328797123680313738064434110526921",
        "beta0": "-0.00097284097981284359869922062357208098842030533668811",
        "quark": "-0.011969895408545373091470149815969375310450661640914",
        "total": "-0.039751509027862973144047103143219400466879065589345",
        "total_without_quark": "-0.027781613619317600052576953327250025156428403948431"
      },
      {
        "nu": "0.4",
        "LO": "-0.064686064447934409247124236833566483518515781856116",
        "planar": "0.028994202268459717442571205938352714030260284597782",
        "beta0": "-0.0015691076001608714735132157701642463054663640668868",
        "quark": "-0.011346694012871889328411202678443443180233054974205",
        "total": "-0.048607663792507452606477449343821458973954916299426",
        "total_without_quark": "-0.037260969779635563278066246665378015793721861325221"
      },
      {
        "nu": "0.45",
        "LO": "-0.079399550091151756543336083359378987634197047268711",
        "planar": "0.03350531872116185105434015039447596927978026765616",
        "beta0": "-0.002364108208003993841553571408473739606190725272734",
        "quark": "-0.010707037406937583639917096871060392063209805345471",
        "total": "-0.058965376984931482970466601244437150023817310230756",
        "total_without_quark": "-0.048258339577993899330549504373376757960607504885285"
      },
      {
        "nu": "0.5",
        "LO": "-0.094854808393436705585861179051733257432448020075104",
        "planar": "0.037511869633658552769938846275497785923629997993484",
        "beta0": "-0.0033740380032583464344217077285501885595862858629651",
        "quark": "-0.010064938919114948168920094054638555489055216769987",
        "total": "-0.070781915682151447419264134559424215557459524714572",
        "total_without_quark": "-0.060716976763036499250344040504785660068404307944585"
      },
      {
        "nu": "0.55",
        "LO": "-0.11084985233867384716433576374900845473086160979927",
        "planar": "0.040919354186742813236294140564565187282776202011665",
        "beta0": "-0.0046078836613146734188404198498228616317957500260816",
        "quark": "-0.0094321267410990381505557507340463065648163373825686",
        "total": "-0.083970508554344745497437793768312435644697495196256",
        "total_without_quark": "-0.074538381813245707346882043034266129079881157813688"
      },
      {
        "nu": "0.6",
        "LO": "-0.12720392009485061392229901518982569512817965563133",
        "planar": "0.043680242478849489803118946782968831291456963404567",
        "beta0": "-0.0060678139828114274323659972187529133167987774375061",
        "quark": "-0.0088179342008567937958609552991180483444529384261644",
        "total": "-0.098409425799669345347407020924727825497974408090429",
        "total_without_quark": "-0.089591491598812551551546065625609777153521469664265"
      },
      {
        "nu": "0.65",
        "LO": "-0.14375939929383412904086911121167234019020945942774",
        "planar": "0.045786088030369182463133768819712357715243137521144",
        "beta0": "-0.0077500368319965137548297781700429282055418073076838",
        "quark": "-0.0082293781602952805361575704206064488672680733967673",
        "total": "-0.11395272625575674086872269098260935954777620261105",
        "total_without_quark": "-0.10572334809546146033256512056200291068050812921428"
      },
      {
        "nu": "0.7",
        "LO": "-0.16038216998675657101888845958443508905446238941456",
        "planar": "0.047258460222814735467163208654357464994458337250455",
        "beta0": "-0.0096459151686228300913921022562734027500878581575706",
        "quark": "-0.0076713669178421787669279332865197007279325574160325",
        "total": "-0.13044099185040684441004528647287072753802446773771",
        "total_without_quark": "-0.12276962493256466564311735318635102681009191032168"
      },
      {
        "nu": "0.75",
        "LO": "-0.17696075824459647194164641184120345920866503196549",
        "planar": "0.048140028591366479059597421885022013781035309394167",
        "beta0": "-0.011743166234438444331624898387912387487480553905135",
        "quark": "-0.0071469831279989335882868151612615082882869567538065",
        "total": "-0.14771087901566737080196070350535534120339723323027",
        "total_without_quark": "-0.14056389588766843721367388834409383291511027647646"
      },
      {
        "nu": "0.8",
        "LO": "-0.19340467792173805759232621877437364334871421869996",
        "planar": "0.048486649323049060063525122811777371912950323310728",
        "beta0": "-0.014027013540754212174038830070794734785883397476751",
        "quark": "-0.0066577970349530635724014216018487796153499788827973",
        "total": "-0.16560283917439627327524134763523978583699727174878",
        "total_without_quark": "-0.15894504213944320970283992603339100622164729286598"
      },
      {
        "nu": "0.85",
        "LO": "-0.20964228886435704503804641492070875298211286090407",
        "planar": "0.048360879175948083431666713528363930719295917591253",
        "beta0": "-0.016481208480107445708188736095719815623421341333677",
        "quark": "-0.0062041771537914604662065897792446985374126749242653",
        "total": "-0.18396679532230786778077502726730933642365095957076",
        "total_without_quark": "-0.1777626181685164073145684374880646378862382846465"
      },
      {
        "nu": "0.9",
        "LO": "-0.2256184344980944178002252580468020241532713306818",
        "planar": "0.047827022497410356370408705280451924134384358247298",
        "beta0": "-0.019088879244514095489208179067228537194875923761451",
        "quark": "-0.0057855769207165129499764060189144645219696063341402",
        "total": "-0.20266586816591466986900113785249310173573250253009",
        "total_without_quark": "-0.19688029124519815691902473183357863721376289619595"
      },
      {
        "nu": "0.95",
        "LO": "-0.24129205397510738720701125963769737185881957896335",
        "planar": "0.046947610405179850194164198212870412687352885720437",
        "beta0": "-0.021833195741822301247547168343703596026129613107308",
        "quark": "-0.0054007853870073844059093717482515885660147373802014",
        "total": "-0.22157842469875722266630360151678214376361104373043",
        "total_without_quark": "-0.21617763931174983826039422976853055519759630635022"
      },
      {
        "nu": "1.0",
        "LO": "-0.25663390245948950690494889897573313844357416673602",
        "planar": "0.045781100966755820923038811210161068769271379894936",
        "beta0": "-0.024697859959345040392978711899467054688412819414369",
        "quark": "-0.0050481372418026645372682036292350840213715820191221",
        "total": "-0.24059879869388139091215700329427420838408718827457",
        "total_without_quark": "-0.23555066145207872637488879966503912436271560625545"
      },
      {
        "nu": "1.2",
        "LO": "-0.31440188738506510760564676424492925670864048397856",
        "planar": "0.039214868978732519490733098192173752282416662524525",
        "beta0": "-0.03706820504673418576740822231129303693921407799718",
        "quark": "-0.0039182614025788678545560571468226225030885911288928",
        "total": "-0.31617348485564564173687794551087116386852649058011",
        "total_without_quark": "-0.31225522345306677388232188836404854136543789945122"
      },
      {
        "nu": "1.4",
        "LO": "-0.36637919072862042830551290242337192027479112590544",
        "planar": "0.031251014747177598584277875365346406507385213812387",
        "beta0": "-0.050337641774609559454103065497358931241698326991849",
        "quark": "-0.0031381414697681543212488428821684454985435507179878",
        "total": "-0.38860395922582054349658693543755289050764778980289",
        "total_without_quark": "-0.3854658177560523891753380925553844450091042390849"
      },
      {
        "nu": "1.6",
        "LO": "-0.41307167897566418048131837098990300799045263790099",
        "planar": "0.023144526853023138212247787661922464838572838054689",
        "beta0": "-0.063985579489415312003904992770625287825872654610509",
        "quark": "-0.0025955406662915196201318713544560383028738862589451",
        "total": "-0.45650827227834787389310744745306186928062634071575",
        "total_without_quark": "-0.45391273161205635427297557609860583097775245445681"
      },
      {
        "nu": "1.8",
        "LO": "-0.45519446410251821645022805129734445789050560049411",
        "planar": "0.015431558541318421193776880994858847573053719711673",
        "beta0": "-0.07770075005609202944441439963009533988476411696538",
        "quark": "-0.0022106607776109919075874450035014840986133084645109",
        "total": "-0.51967431639490281660845301493608243430082930621233",
        "total_without_quark": "-0.51746365561729182470086556993258095020221599774782"
      },
      {
        "nu": "2.0",
        "LO": "-0.49343399582988152294612272217583365233615620837564",
        "planar": "0.0082949162448409620120171035164834604592589825332149",
        "beta0": "-0.091303915590241326066255881720388523989981544928323",
        "quark": "-0.0019307249281212430761442204561001243206204974027254",
        "total": "-0.57837372010340313007650572083583884018749926817347",
        "total_without_quark": "-0.57644299517528188700036150037973871586687877077075"
      },
      {
        "nu": "2.2",
        "LO": "-0.52837944245479533522653229379546681974707080814391",
        "planar": "0.0017609000157471297294698167056185513794657859021873",
        "beta0": "-0.10469431320331514066596310659690182248861853643195",
        "quark": "-0.0017216459353433515412980705611764291588153061445947",
        "total": "-0.63303450157770669770432365424792652001503886481827",
        "total_without_quark": "-0.63131285564236334616302558368675009085622355867368"
      },
      {
        "nu": "2.4",
        "LO": "-0.56051694521334217883838516115205697350858093850226",
        "planar": "-0.0042069804246737041213420358476553529798879498422676",
        "beta0": "-0.11781721720173631413366955642352881041861103654718",
        "quark": "-0.0015614149713718315272120044398362012316990054883411",
        "total": "-0.68410255781112402862060875786307733813877893038006",
        "total_without_quark": "-0.68254114283975219709339675342324113690707992489172"
      },
      {
        "nu": "2.6",
        "LO": "-0.59024304914277033693888530565021900827348606218598",
        "planar": "-0.009666013310826774555215208712206280073318715157678",
        "beta0": "-0.13064507139800804961881750551732771046624693555355",
        "quark": "-0.001435654117117822909770218755483792033233403061908",
        "total": "-0.73198978796872298402268823863523679084628511595912",
        "total_without_quark": "-0.73055413385160516111291801987975299881305171289721"
      },
      {
        "nu": "2.8",
        "LO": "-0.61788138467954754612268564894804283202034130880202",
        "planar": "-0.014676352893644103093327245696550038597488382131468",
        "beta0": "-0.14316652707506812989223595721722747911469540719963",
        "quark": "-0.0013348007870673871732281161721767936531586558700024",
        "total": "-0.77705906543532716628147696803399714338568375400312",
        "total_without_quark": "-0.77572426464825977910824885186182034973252509813312"
      },
      {
        "nu": "3.0",
        "LO": "-0.64369759982194992664510923679415313503173577144989",
        "planar": "-0.019293928650739130977833380242655513403209324093378",
        "beta0": "-0.15537997500620219633811283632980179343340353636646",
        "quark": "-0.0012523613423533693515072340991278123271100109872797",
        "total": "-0.81962386482124462331256268746573825419545864289701",
        "total_without_quark": "-0.81837150347889125396105545336661044186834863190973"
      }
    ],
    "0.1": [
      {
        "nu": "0.0",
        "LO": "0.0",
        "planar": "0.0",
        "beta0": "0.0",
        "quark": "-0.0036238121942197104658373479941561533736089705333349",
        "total": "-0.0036238121942197104658373479941561533736089705333349",
        "total_without_quark": "0.0"
      },
      {
        "nu": "0.05",
        "LO": "-0.0005727051543267683091338876802339025540425814336651",
        "planar": "0.00016409200900325446419733269734247378811990707997851",
        "beta0": "-1.229966976721678146436736358406274322066584550294e-7",
        "quark": "-0.0036086618021961942769548202696619066601214927943211",
        "total": "-0.0040173979442173802897060189261891760534763738064627",
        "total_without_quark": "-0.00040873614202118601275119865652726939335488101214161"
      },
      {
        "nu": "0.1",
        "LO": "-0.0022761464005938705073010530458084379890146305886756",
        "planar": "0.00064400108217269692591612906287659078601856788108629",
        "beta0": "-1.9428159138511621630768550221101872008592690425149e-6",
        "quark": "-0.0035638602099294122026611466715383874813544255134239",
        "total": "-0.0051979483442644369462091475094923448715513474900557",
        "total_without_quark": "-0.0016340881343350247435480008379539573901969219766318"
      },
      {
        "nu": "0.15",
        "LO": "-0.005067347642643787783307588174955847534126329215088",
        "planar": "0.0014042541416666609831633288918985199942165962477045",
        "beta0": "-9.6292545492778324409245089405282348824592864958196e-6",
        "quark": "-0.003491294067101981444444596982760425039660584609667",
        "total": "-0.0071640168226283860770297807747582808144527768635463",
        "total_without_quark": "-0.0036727227555264046325851837919978557747921922538793"
      },
      {
        "nu": "0.2",
        "LO": "-0.0088780305853369755554111994743687625353554532223721",
        "planar": "0.0023908163166392972532641650581619228265997552325925",
        "beta0": "-0.000029557285152817050299921075585590605405872641566474",
        "quark": "-0.0033939110508886391538096286512395745596004590246008",
        "total": "-0.0099106826047391345062565841430320048737620296559469",
        "total_without_quark": "-0.006516771553850495352446955491792430314161570631346"
      },
      {
        "nu": "0.25",
        "LO": "-0.013619177193544026606019702110739564397037594510275",
        "planar": "0.0035376364155322040365830297853937283030841057944644",
        "beta0": "-0.000069555745285931155777302529476950170416994559530011",
        "quark": "-0.0032754581226647829717637224864457178020439050817116",
        "total": "-0.013426554645962536696977697341268504066414388357053",
        "total_without_quark": "-0.010151096523297753725213974854822786264370483275341"
      },
      {
        "nu": "0.3",
        "LO": "-0.019186594047945760500144553641016397879038839283656",
        "planar": "0.0047739656799759196216626211733353217661552434486896",
        "beta0": "-0.00013804702168525038141518135024251067452437371754407",
        "quark": "-0.0031401734645605957116412948798859637069258401899819",
        "total": "-0.017690848854215686971538408697809550494333809742492",
        "total_without_quark": "-0.01455067538965509125989711381792358678740796955251"
      },
      {
        "nu": "0.35",
        "LO": "-0.025466854010822820891337428191995841116221104569332",
        "planar": "0.0060312338455352213321992809200784345161085276317301",
        "beta0": "-0.00024321024495321089967480515589302024710507633417203",
        "quark": "-0.0029924738521363432728675374539923438276126654102286",
        "total": "-0.022671304262377153731680489881802770674830318682002",
        "total_without_quark": "-0.019678830410240810458812952427810426847217653271774"
      },
      {
        "nu": "0.4",
        "LO": "-0.032343032223967204623562118416783241759257890928058",
        "planar": "0.0072485505671149293606428014845881785075650711494454",
        "beta0": "-0.00039227690004021786837830394254106157636659101672169",
        "quark": "-0.0028366735032179723321028006696108607950582637435512",
        "total": "-0.028323432060110465463400421544346985623117674538885",
        "total_without_quark": "-0.025486758556892493131297620874736124828059410795334"
      },
      {
        "nu": "0.45",
        "LO": "-0.039699775045575878271668041679689493817098523634355",
        "planar": "0.00837632968029046276358503759861899231994506691404",
        "beta0": "-0.00059102705200099846038839285211843490154768131818351",
        "quark": "-0.0026767593517343959099792742177650980158024513363677",
        "total": "-0.034591231769020809878450671150954034414503589374867",
        "total_without_quark": "-0.031914472417286413968471396933188936398701138038499"
      },
      {
        "nu": "0.5",
        "LO": "-0.047427404196718352792930589525866628716224010037552",
        "planar": "0.0093779674084146381924847115688744464809074994983711",
        "beta0": "-0.00084350950081458660860542693213754713989657146574127",
        "quark": "-0.0025162347297787370422300235136596388722638041924968",
        "total": "-0.041409181018897038251281328402789368247476886197419",
        "total_without_quark": "-0.038892946289118301209051304889129729375213082004922"
      },
      {
        "nu": "0.55",
        "LO": "-0.055424926169336923582167881874504227365430804899636",
        "planar": "0.010229838546685703309073535141141296820694050502916",
        "beta0": "-0.0011519709153286683547101049624557154079489375065204",
        "quark": "-0.0023580316852747595376389376835115766412040843456422",
        "total": "-0.048705090223254648165443389379330222593889776248882",
        "total_without_quark": "-0.04634705853797988862780445169581864595268569190324"
      },
      {
        "nu": "0.6",
        "LO": "-0.063601960047425306961149507594912847564089827815663",
        "planar": "0.010920060619712372450779736695742207822864240851142",
        "beta0": "-0.0015169534957028568580914993046882283291996943593765",
        "quark": "-0.0022044835502141984489652388247795120861132346065411",
        "total": "-0.056403336473629989817426509028638380156538515930439",
        "total_without_quark": "-0.054198852923415791368461270203858868070425281323898"
      },
      {
        "nu": "0.65",
        "LO": "-0.071879699646917064520434555605836170095104729713871",
        "planar": "0.011446522007592295615783442204928089428810784380286",
        "beta0": "-0.001937509207999128438707444542510732051385451826921",
        "quark": "-0.0020573445400738201340393926051516122168170183491918",
        "total": "-0.064428031387397717477397950548570424934496415509698",
        "total_without_quark": "-0.062370686847323897343358557943418812717679397160506"
      },
      {
        "nu": "0.7",
        "LO": "-0.080191084993378285509444229792217544527231194707281",
        "planar": "0.011814615055703683866790802163589366248614584312614",
        "beta0": "-0.0024114787921557075228480255640683506875219645393926",
        "quark": "-0.0019178417294605446917319833216299251819831393540081",
        "total": "-0.072705790459290853857233436514326454148121714288068",
        "total_without_quark": "-0.07078794872983030916550145319269652896613857493406"
      },
      {
        "nu": "0.75",
        "LO": "-0.088480379122298235970823205920601729604332515982747",
        "planar": "0.012035007147841619764899355471255503445258827348542",
        "beta0": "-0.0029357915586096110829062245969780968718701384762837",
        "quark": "-0.0017867457819997333970717037903153770720717391884516",
        "total": "-0.08116790931506596068590177883663970010301556629894",
        "total_without_quark": "-0.079381163533066227288830075046324323030943827110488"
      },
      {
        "nu": "0.8",
        "LO": "-0.096702338960869028796163109387186821674357109349979",
        "planar": "0.012121662330762265015881280702944342978237580827682",
        "beta0": "-0.0035067533851885530435097075176986836964708493691877",
        "quark": "-0.0016644492587382658931003554004621949038374947206993",
        "total": "-0.089751879274033582716891891602403357296427872612183",
        "total_without_quark": "-0.088087430015295316823791536201941162392590377891484"
      },
      {
        "nu": "0.85",
        "LO": "-0.10482114443217852251902320746035437649105643045204",
        "planar": "0.012090219793987020857916678382090982679823979397813",
        "beta0": "-0.0041203021200268614270471840239299539058553353334193",
        "quark": "-0.0015510442884478651165516474448111746343531687310663",
        "total": "-0.09840227104666622820470536054700452235144095511871",
        "total_without_quark": "-0.096851226758218363088153713102193347717087786387643"
      },
      {
        "nu": "0.9",
        "LO": "-0.1128092172490472089001126290234010120766356653409",
        "planar": "0.011956755624352589092602176320112981033596089561824",
        "beta0": "-0.0047722198111285238723020447668071342987189809403629",
        "quark": "-0.0014463942301791282374941015047286161304924015835351",
        "total": "-0.10707107566600227191730659897482378147225095830297",
        "total_without_quark": "-0.10562468143582314367981249747009516534175855671944"
      },
      {
        "nu": "0.95",
        "LO": "-0.12064602698755369360350562981884868592940978948168",
        "planar": "0.011736902601294962548541049553217603171838221430109",
        "beta0": "-0.005458298935455575311886792085925899006532403276827",
        "quark": "-0.0013501963467518461014773429370628971415036843450504",
        "total": "-0.11571761966846615246832871528861987890560765567344",
        "total_without_quark": "-0.11436742332171430636685137235155698176410397132839"
      },
      {
        "nu": "1.0",
        "LO": "-0.12831695122974475345247444948786656922178708336801",
        "planar": "0.011445275241688955230759702802540267192317844973734",
        "beta0": "-0.0061744649898362600982446779748667636721032048535923",
        "quark": "-0.0012620343104506661343170509073087710053428955047805",
        "total": "-0.12430817528834272445427647556750183670691533875265",
        "total_without_quark": "-0.12304614097789205831995942466019306570157244324787"
      },
      {
        "nu": "1.2",
        "LO": "-0.15720094369253255380282338212246462835432024198928",
        "planar": "0.0098037172446831298726832745480434380706041656311313",
        "beta0": "-0.009267051261683546441852055577823259234803519499295",
        "quark": "-0.00097956535064471696363901428670565562577214778222321",
        "total": "-0.15764384306017768733563117743895010514429174363967",
        "total_without_quark": "-0.15666427770953297037199216315224444951851959585745"
      },
      {
        "nu": "1.4",
        "LO": "-0.18318959536431021415275645121168596013739556295272",
        "planar": "0.0078127536867943996460694688413366016268463034530968",
        "beta0": "-0.012584410443652389863525766374339732810424581747962",
        "quark": "-0.00078453536744203858031221072054211137463588767949694",
        "total": "-0.18874578748861024295052495946523120269560972892708",
        "total_without_quark": "-0.18796125212116820437021274874468909132097384124759"
      },
      {
        "nu": "1.6",
        "LO": "-0.20653583948783209024065918549495150399522631895049",
        "planar": "0.0057861317132557845530619469154806162096432095136723",
        "beta0": "-0.015996394872353828000976248192656321956468163652627",
        "quark": "-0.00064888516657287990503296783861400957571847156473627",
        "total": "-0.21739498781350301359360645461074121931776974465418",
        "total_without_quark": "-0.21674610264693013368857348677212720974205127308945"
      },
      {
        "nu": "1.8",
        "LO": "-0.22759723205125910822511402564867222894525280024706",
        "planar": "0.0038578896353296052984442202487147118932634299279183",
        "beta0": "-0.019425187514023007361103599907523834971191029241345",
        "quark": "-0.00055266519440274797689686125087537102465332711612773",
        "total": "-0.24371719512435525826467026655835672304783372667661",
        "total_without_quark": "-0.24316452992995251028777340530748135202318039956048"
      },
      {
        "nu": "2.0",
        "LO": "-0.24671699791494076147306136108791682616807810418782",
        "planar": "0.0020737290612102405030042758791208651148147456333037",
        "beta0": "-0.022825978897560331516563970430097130997495386232081",
        "quark": "-0.00048268123203031076903605511402503108015512435068134",
        "total": "-0.26795192898332116325565711075291812313091386913728",
        "total_without_quark": "-0.2674692477512908524866210556388930920507587447866"
      },
      {
        "nu": "2.2",
        "LO": "-0.26418972122739766761326614689773340987353540407196",
        "planar": "0.00044022500393678243236745417640463784486644647554681",
        "beta0": "-0.026173578300828785166490776649225455622154634107989",
        "quark": "-0.00043041148383583788532451764029410728970382653614869",
        "total": "-0.29035348600812550823271398701084833494052741824055",
        "total_without_quark": "-0.2899230745242896703473894693705542276508235917044"
      },
      {
        "nu": "2.4",
        "LO": "-0.28025847260667108941919258057602848675429046925113",
        "planar": "-0.0010517451061684260303355089619138382449719874605669",
        "beta0": "-0.029454304300434078533417389105882202604652759136796",
        "quark": "-0.00039035374284295788180300110995905030792475137208527",
        "total": "-0.31115487575611655186474847975378357791183996722058",
        "total_without_quark": "-0.31076452201327359398294547864382452760391521584849"
      },
      {
        "nu": "2.6",
        "LO": "-0.29512152457138516846944265282510950413674303109299",
        "planar": "-0.0024165033277066936388038021780515700183296787894195",
        "beta0": "-0.032661267849502012404704376379331927616561733888388",
        "quark": "-0.00035891352927945572744255468887094800830835076547699",
        "total": "-0.33055820927787333024039338607136394977994279453628",
        "total_without_quark": "-0.3301992957485938745129508313824930017716344437708"
      },
      {
        "nu": "2.8",
        "LO": "-0.30894069233977377306134282447402141601017065440101",
        "planar": "-0.0036690882234110257733318114241375096493720955328671",
        "beta0": "-0.035791631768767032473058989304306869778673851799908",
        "quark": "-0.0003337001967668467933070290430441984132896639675006",
        "total": "-0.34873511252871867810104065424550999385150626570129",
        "total_without_quark": "-0.34840141233195183130773362520246579543821660173379"
      },
      {
        "nu": "3.0",
        "LO": "-0.32184879991097496332255461839707656751586788572494",
        "planar": "-0.0048234821626847827444583450606638783508023310233445",
        "beta0": "-0.038844993751550549084528209082450448358350884091615",
        "quark": "-0.00031309033558834233787680852478195308177750274681993",
        "total": "-0.36583036616079863748941798106497284730679860358672",
        "total_without_quark": "-0.3655172758252102951515411725401908942250211008399"
      }
    ]
  },
  "table_status": "(a) computed once using independently validated component functions; (b) selected entries checked separately",
  "critical_couplings": {
    "with_quark": {
      "linear": "-2.295759576187022053500918841445196822155902371302800242",
      "quadratic": "7.213861945307940992773775769677217522769092554903104855",
      "positive_root": "0.3182427933321119374123438043737909618517350090629611885",
      "quadratic_residual": "0.0",
      "checks": [
        {
          "alpha": "0.3150603653987908180382203663300530522332176589723315766",
          "nu": "0.0001",
          "delta_omega_over_nu2": "-0.007233041846416578576357951897618603291908909414411363633",
          "coefficient": "-0.007233028509412563158457496357283673494658625558128449215"
        },
        {
          "alpha": "0.3150603653987908180382203663300530522332176589723315766",
          "nu": "1.0e-6",
          "delta_omega_over_nu2": "-0.00723302851074626358878485951663450153170335736140463838",
          "coefficient": "-0.007233028509412563158457496357283673494658625558128449215"
        },
        {
          "alpha": "0.3214252212654330567864672424175288714702523591535908004",
          "nu": "0.0001",
          "delta_omega_over_nu2": "0.007379136287570358963008456329127973958504423516174873508",
          "coefficient": "0.007379150297481503828325324566521727504651729104757306775"
        },
        {
          "alpha": "0.3214252212654330567864672424175288714702523591535908004",
          "nu": "1.0e-6",
          "delta_omega_over_nu2": "0.007379150296080512683753379811986723881670556539235196448",
          "coefficient": "0.007379150297481503828325324566521727504651729104757306775"
        }
      ],
      "status": "(b) analytic coefficient root checked by direct small-nu evaluations on both sides"
    },
    "without_quark": {
      "linear": "-2.295759576187022053500918841445196822155902371302800242",
      "quadratic": "6.605652615921635624858016395458706724093696529229977195",
      "positive_root": "0.3475447029493409825687767069024547348706990236558771602",
      "quadratic_residual": "0.0",
      "checks": [
        {
          "alpha": "0.3440692559198475727430889398334301875219920334193183886",
          "nu": "0.0001",
          "delta_omega_over_nu2": "-0.007899018382765204875767938545189662279472367295845965238",
          "coefficient": "-0.007899002891495332923739660909960455073925238545218620245"
        },
        {
          "alpha": "0.3440692559198475727430889398334301875219920334193183886",
          "nu": "1.0e-6",
          "delta_omega_over_nu2": "-0.007899002893044459944511268854304580747214346526942123227",
          "coefficient": "-0.007899002891495332923739660909960455073925238545218620245"
        },
        {
          "alpha": "0.3510201499788343923944644739714792822194060138924359318",
          "nu": "0.0001",
          "delta_omega_over_nu2": "0.008058562443547609069702858746492310548120721495426197892",
          "coefficient": "0.00805857870748513762926975506975763598450958679865738025"
        },
        {
          "alpha": "0.3510201499788343923944644739714792822194060138924359318",
          "nu": "1.0e-6",
          "delta_omega_over_nu2": "0.008058578705858743841330516295786268622884863661762748961",
          "coefficient": "0.00805857870748513762926975506975763598450958679865738025"
        }
      ],
      "status": "(b) analytic coefficient root checked by direct small-nu evaluations on both sides"
    }
  },
  "extrema": {
    "results": {
      "0.2_with_quark": {
        "nu_max": "0.0",
        "value": "-0.01449524877687884186334939197662461349443588213333970073",
        "golden_bracket": [
          "0.0",
          "9.915908490903681553645296868569032028972641887182351921e-21"
        ],
        "iterations": "98",
        "largest_interval_upper_bound_on_derivative_over_nu": "-0.06879370323225145216901092676843791065090438481521539523",
        "largest_tail_derivative": "-2.012420615877584588319960343366682396357096560959356549e-6",
        "status": "(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line."
      },
      "0.2_without_quark": {
        "nu_max": "0.0",
        "value": "0.0",
        "golden_bracket": [
          "0.0",
          "9.915908490903681553645296868569032028972641887182351921e-21"
        ],
        "iterations": "98",
        "largest_interval_upper_bound_on_derivative_over_nu": "-0.06891687106653335847286465555583302659144174903675837805",
        "largest_tail_derivative": "-2.012429114053684597571359487482451754837980113222488693e-6",
        "status": "(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line."
      },
      "0.1_with_quark": {
        "nu_max": "0.0",
        "value": "-0.003623812194219710465837347994156153373608970533334925183",
        "golden_bracket": [
          "0.0",
          "9.915908490903681553645296868569032028972641887182351921e-21"
        ],
        "iterations": "98",
        "largest_interval_upper_bound_on_derivative_over_nu": "-0.02756972548569425702689034103630001246166076054359483016",
        "largest_tail_derivative": "-5.985981198245174330470111511485034660934323188260607069e-7",
        "status": "(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line."
      },
      "0.1_without_quark": {
        "nu_max": "0.0",
        "value": "0.0",
        "golden_bracket": [
          "0.0",
          "9.915908490903681553645296868569032028972641887182351921e-21"
        ],
        "iterations": "98",
        "largest_interval_upper_bound_on_derivative_over_nu": "-0.02760051744426473096519798411364781940850508915817990935",
        "largest_tail_derivative": "-5.986002443685424353598609371774458057136532068918437428e-7",
        "status": "(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line."
      }
    },
    "derivative_checks": [
      {
        "nu": ".0001",
        "errors": [
          "0.0",
          "-2.059023035787211567255580869388675587443351832493849131e-84",
          "3.890402417811159227782360436592245004704671723309691521e-85",
          "1.085630414611411766521587868938711945548507736799551461e-62"
        ],
        "status": "(b) product-rule derivatives checked against numerical differentiation"
      },
      {
        "nu": ".05",
        "errors": [
          "0.0",
          "0.0",
          "6.794776018097798171943416868982629438563061047229702132e-83",
          "-3.58242466734848122960547460623920609290485576579818311e-76"
        ],
        "status": "(b) product-rule derivatives checked against numerical differentiation"
      },
      {
        "nu": ".25",
        "errors": [
          "0.0",
          "-4.21687917729220928973942962050800760308398455294740302e-81",
          "9.224423200326707821305002294861266631746216209572444106e-82",
          "-3.74248026984683574464374378820085674773703629074082018e-80"
        ],
        "status": "(b) product-rule derivatives checked against numerical differentiation"
      },
      {
        "nu": ".5",
        "errors": [
          "0.0",
          "4.21687917729220928973942962050800760308398455294740302e-81",
          "1.054219794323052322434857405127001900770996138236850755e-81",
          "9.487978148907470901913716646143017106938965244131656795e-81"
        ],
        "status": "(b) product-rule derivatives checked against numerical differentiation"
      },
      {
        "nu": "1",
        "errors": [
          "0.0",
          "0.0",
          "2.10843958864610464486971481025400380154199227647370151e-81",
          "0.0"
        ],
        "status": "(b) product-rule derivatives checked against numerical differentiation"
      },
      {
        "nu": "2",
        "errors": [
          "0.0",
          "0.0",
          "2.10843958864610464486971481025400380154199227647370151e-81",
          "-3.294436857259538507608929391021880939909362931990158609e-83"
        ],
        "status": "(b) product-rule derivatives checked against numerical differentiation"
      },
      {
        "nu": "3",
        "errors": [
          "0.0",
          "0.0",
          "-2.10843958864610464486971481025400380154199227647370151e-81",
          "-4.941655285889307761413394086532821409864044397985237914e-83"
        ],
        "status": "(b) product-rule derivatives checked against numerical differentiation"
      },
      {
        "nu": "10",
        "errors": [
          "0.0",
          "0.0",
          "-1.054219794323052322434857405127001900770996138236850755e-81",
          "-2.059023035787211567255580869388675587443351832493849131e-84"
        ],
        "status": "(b) product-rule derivatives checked against numerical differentiation"
      }
    ],
    "interval_checks": [
      {
        "left": "0.0",
        "right": "0.05000000000000000000000000000000000000000000000000003341",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.3402247786980355318429466700148063895860620042275335736",
                "lower": "-0.3450901132259514184957884163830360544733125150204381631",
                "tail_l1": "3.061501630400068366465084468753246524821598345499852767e-14"
              },
              {
                "upper": "-0.3889690199382294474617794555696993556731932133472012096",
                "lower": "-0.3933962073581228544457415099266159161741718633103235446",
                "tail_l1": "2.983660877031264209490529599896729863748671459645573424e-14"
              },
              {
                "upper": "-0.3148605627441185621342276951647314446361346722295939545",
                "lower": "-0.3148793999949079717457425967059333811577531886946390055",
                "tail_l1": "6.550579917972390070186900781288266218049022487479078368e-15"
              },
              {
                "upper": "-0.3269371465728093857639682202144221159111792608516349422",
                "lower": "-0.3270654000093084860081985414308609168297062394249852699",
                "tail_l1": "6.355978034550379677750513609146974565119613743655156555e-15"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.3402247786980355318411054073773788497459561168783777658",
                "lower": "-0.3450901132259514184976296790206533175292525127171846358",
                "tail_l1": "1.427031382557585322526297339556218073091341859972708389e-31"
              },
              {
                "upper": "-0.3889690199382294474599719217747099129733863554459919625",
                "lower": "-0.3933962073581228544475490437216053588739784707451869052",
                "tail_l1": "3.483610938422205534704707745847468134043500164364993608e-36"
              },
              {
                "upper": "-0.3148605627441185621338037194967106825404128538668318772",
                "lower": "-0.3148793999949079717461665723740015740574335362993611883",
                "tail_l1": "3.567581558274634986861897783186146623022390359542308007e-32"
              },
              {
                "upper": "-0.3269371465728093857635526767570112021522767428295063236",
                "lower": "-0.3270654000093084860086140848882718305886086964855898561",
                "tail_l1": "8.398736887940551342669716979226934269293748325841449765e-37"
              }
            ]
          }
        ]
      },
      {
        "left": "0.05000000000000000000000000000000000000000000000000003341",
        "right": "0.1000000000000000000000000000000000000000000000000000668",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.3442162461048810561629702174745725603686753986128259312",
                "lower": "-0.356322796171222950018408540676664957185739133828165069",
                "tail_l1": "2.008443190155135679447198541031920620212859509069519744e-14"
              },
              {
                "upper": "-0.3926054379858416245892686316148415388472743539321355077",
                "lower": "-0.403597578569115155521596612440326232294454293196185848",
                "tail_l1": "1.953078086976407950809063527928477310730028970955308187e-14"
              },
              {
                "upper": "-0.3147494327425274127332965474478935625994749303389603995",
                "lower": "-0.3148822290936541394573601756617461943121036815556972528",
                "tail_l1": "4.194112006118638228418170439848231447678480156855427115e-15"
              },
              {
                "upper": "-0.3265682886675137498449384260763347746637357795735192723",
                "lower": "-0.326979366738380995828089918509287545644671360992971303",
                "tail_l1": "4.055699248171818906822832907089623173752153581445157294e-15"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.3442162461048810561622404817529423408274484304308394845",
                "lower": "-0.3563227961712229500191382763982951767269662526028360918",
                "tail_l1": "8.856872931803817405207878505149898037792377390127915273e-37"
              },
              {
                "upper": "-0.3926054379858416245885545332588904506422872482377307113",
                "lower": "-0.4035975785691151555223107107962773204994415480771978529",
                "tail_l1": "8.785072245844716004274039034261954045978285148257851584e-37"
              },
              {
                "upper": "-0.3147494327425274127331329369845490799564211665614554974",
                "lower": "-0.3148822290936541394575237861250906769551574822737237619",
                "tail_l1": "2.185194769564908738564731244006518282503263485286245022e-37"
              },
              {
                "upper": "-0.3265682886675137498447787249544100748547432726913922294",
                "lower": "-0.3269793667383809958282496196312122454536639044641006109",
                "tail_l1": "2.167244598075132526991081600479294758790918002954451747e-37"
              }
            ]
          }
        ]
      },
      {
        "left": "0.1000000000000000000000000000000000000000000000000000668",
        "right": "0.1499999999999999999999999999999999999999999999999999332",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.3556358665515049940217028358557870679011403222867688402",
                "lower": "-0.3736254995629533979061703460167510016141664966493679419",
                "tail_l1": "3.615932681110703687414524748650834154337783475437481686e-15"
              },
              {
                "upper": "-0.4029849950284860924501528124501052190260042529656265497",
                "lower": "-0.4192470760320511529820776905328106812270284491847772574",
                "tail_l1": "3.427522693679741571073618944363711687335913987902058385e-15"
              },
              {
                "upper": "-0.3143495566339678907112274375247909713580291691559424483",
                "lower": "-0.314801393646087405960766262452157946003602158502525877",
                "tail_l1": "5.386144007170766823531154895357246171446984762039405408e-16"
              },
              {
                "upper": "-0.3257551923105625040098409772314113887976796924248281606",
                "lower": "-0.3266384342060125060382420530231319862483831060372065868",
                "tail_l1": "4.915119038593361532678890384639440005612788987008457566e-16"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.3556358665515049940210292256703732758655366225019681509",
                "lower": "-0.3736254995629533979068439562021647936497704508467794474",
                "tail_l1": "3.473838196400697984411086978689673763566411836282177889e-36"
              },
              {
                "upper": "-0.4029849950284860924494876848130047833828755915655693169",
                "lower": "-0.419247076032051152982742818169911116870157362312683892",
                "tail_l1": "3.433444255336245805654920973896028280131385413961789357e-36"
              },
              {
                "upper": "-0.3143495566339678907110646093534657833667767159209695485",
                "lower": "-0.3148013936460874059609290906234831339948546736349461641",
                "tail_l1": "8.40288276246046735720183950802184280136944710576681502e-37"
              },
              {
                "upper": "-0.3257551923105625040096802696971645399045498174489214446",
                "lower": "-0.3266384342060125060384027605573788351415130422393706705",
                "tail_l1": "8.301897909799338389380437242369955147115212481449963018e-37"
              }
            ]
          }
        ]
      },
      {
        "left": "0.1499999999999999999999999999999999999999999999999999332",
        "right": "0.2000000000000000000000000000000000000000000000000001336",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.3731902663227478169840122345348890259338852770893290396",
                "lower": "-0.3951257148247170305958686912998954902353107049417080414",
                "tail_l1": "1.239540996099450592853952869995804480597993664728512598e-14"
              },
              {
                "upper": "-0.4188738990702825560123078770538657633804850234573844052",
                "lower": "-0.4385621446753752725850132017800439881239860695325363969",
                "tail_l1": "1.219753959048261436980958926817967393963491963959785701e-14"
              },
              {
                "upper": "-0.3133861961426996513788114028831518564994449383973145073",
                "lower": "-0.3144389558909005077175383225406381475473542863912274568",
                "tail_l1": "2.946720619365211735696045275302124822961770565011084459e-15"
              },
              {
                "upper": "-0.3242455971094990741724692845504852970173069141684020228",
                "lower": "-0.325859570573649330178240479123086015863311088359862208",
                "tail_l1": "2.897253026737238846013560417357532106587806218448149382e-15"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.3731902663227478169825646951571330461629522416172695904",
                "lower": "-0.3951257148247170305973162306776514700062437171778268889",
                "tail_l1": "1.683529566907676788821925492720321774985068096519651311e-36"
              },
              {
                "upper": "-0.4188738990702825560108845281777841047106231420908830735",
                "lower": "-0.4385621446753752725864365506561256467938479275304197503",
                "tail_l1": "1.658684918717085403517186496080796261501910989395501436e-36"
              },
              {
                "upper": "-0.3133861961426996513784729618511507663571039003081875062",
                "lower": "-0.3144389558909005077178767635726392376896953183678190762",
                "tail_l1": "4.000509206375952169996137939168482285758775382264302094e-37"
              },
              {
                "upper": "-0.3242455971094990741721368911439027871624563469242131658",
                "lower": "-0.3258595705736493301785728725296685257181616494583453367",
                "tail_l1": "3.938397585899473480523735556954151576094020160226938772e-37"
              }
            ]
          }
        ]
      },
      {
        "left": "0.2000000000000000000000000000000000000000000000000001336",
        "right": "0.25",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.3949691850697974593226572633969279549949461170111893443",
                "lower": "-0.4186301660459728381012187655338840749182223222192236521",
                "tail_l1": "2.064710033249893096735215123472389837961288824738851821e-14"
              },
              {
                "upper": "-0.4384531584234895893800467583393351529991864985562598213",
                "lower": "-0.4594609370200860352036147196289939812210568281544658985",
                "tail_l1": "2.020402217518210785356210667274535369570068866757344688e-14"
              },
              {
                "upper": "-0.3115562842879527137495386703094702516683170802176760402",
                "lower": "-0.3135129777012970410575591454162196941710384025421760996",
                "tail_l1": "4.638597993207535765585892902461350135227375304477154106e-15"
              },
              {
                "upper": "-0.3217642964041768861578682329820543027071444531499340386",
                "lower": "-0.3243836516670242004391759450030149192089797514799969502",
                "tail_l1": "4.527828453878329987138381761966713964064876803227958147e-15"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.3949691850697974593213822257846680505268759371590655168",
                "lower": "-0.418630166045972838102493803146143979386292336499688975",
                "tail_l1": "1.263520974025324776011671056371302843754360987945065352e-36"
              },
              {
                "upper": "-0.4384531584234895893787966330706658263279444992589023953",
                "lower": "-0.4594609370200860352048648448976633078922986635186364063",
                "tail_l1": "1.253602651344018033526804223618074632330683696579100149e-36"
              },
              {
                "upper": "-0.3115562842879527137492473510974164775699382952043104093",
                "lower": "-0.3135129777012970410578504646282734682694171471086267822",
                "tail_l1": "3.125828931105111432878016431452212946922822521941470839e-37"
              },
              {
                "upper": "-0.3217642964041768861575831418558981730579709191360142244",
                "lower": "-0.3243836516670242004394610361291710488581532454566190445",
                "tail_l1": "3.101033124401849005172481631234454545749898108970172337e-37"
              }
            ]
          }
        ]
      },
      {
        "left": "0.25",
        "right": "0.2999999999999999999999999999999999999999999999999998664",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.4185859800537566146242727506033732530361157833717130425",
                "lower": "-0.4420865685221496133383084081390114137292298656924801327",
                "tail_l1": "2.092566502260335577004971796336189104554729059860310253e-14"
              },
              {
                "upper": "-0.4594193075739620058751474946134661264621639829649843822",
                "lower": "-0.4800425031322386437603390752510399690823543608837507509",
                "tail_l1": "2.040512319159368416428550125934811412314707086781277061e-14"
              },
              {
                "upper": "-0.3085846314033058783994978040335825420546449040830893034",
                "lower": "-0.3117138012930073610785788116993653497135874364448306252",
                "tail_l1": "4.535444538076058086697369540716024018652059838825087224e-15"
              },
              {
                "upper": "-0.3180665178195840411584654385367827333562059448819228917",
                "lower": "-0.3219292304093028037378375299766955156068195693421328605",
                "tail_l1": "4.405309080323640185256315364712579788737596895565209556e-15"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.4185859800537566146237506668676039212024871267595941968",
                "lower": "-0.4420865685221496133388304918747807455628584766537510023",
                "tail_l1": "1.777174552724258270122873788737854513219857966462991839e-36"
              },
              {
                "upper": "-0.4594193075739620058746397806975794842340688453549828905",
                "lower": "-0.4800425031322386437608467891669266113104494536042052119",
                "tail_l1": "1.755574108317592010470325538491460664761860847873680202e-36"
              },
              {
                "upper": "-0.3085846314033058783993865958769930357786200686543609152",
                "lower": "-0.3117138012930073610786900198559548559896122610916756191",
                "tail_l1": "4.292652489049762957392304921778663097839977350927807785e-37"
              },
              {
                "upper": "-0.3180665178195840411583578228351638994815645040415993474",
                "lower": "-0.3219292304093028037379451456783143494814609995908979127",
                "tail_l1": "4.238651378033095768289079848510890173065574769909305546e-37"
              }
            ]
          }
        ]
      },
      {
        "left": "0.2999999999999999999999999999999999999999999999999998664",
        "right": "0.3499999999999999999999999999999999999999999999999997327",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.4418934567757285262395836395065785704596942429429126904",
                "lower": "-0.4634444001788775354849448506633520703114400020972482185",
                "tail_l1": "1.529928233195201508521565359615247672983730243528994599e-14"
              },
              {
                "upper": "-0.4798221789637719513508391831857696415273995693219329959",
                "lower": "-0.4983034387580537012876027899761777146992632410556807423",
                "tail_l1": "1.484108911065877868338365803535409304571231086611435233e-14"
              },
              {
                "upper": "-0.3042692529953266456683065245417446189141469671801823466",
                "lower": "-0.308761537489629572187699494288940042568034235139420107",
                "tail_l1": "3.134103385194187184229969028737812167603396530794082988e-15"
              },
              {
                "upper": "-0.3129805771432884677491252460887404137667679456875155965",
                "lower": "-0.3182471535334726478353591434899484265792953979664497303",
                "tail_l1": "3.019555079870878083771970138538216246603470099946577491e-15"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.4418934567757285262393683256797279347736436318335582658",
                "lower": "-0.4634444001788775354851601644902027059974906766397123859",
                "tail_l1": "4.874649369163914284216506367422465592879344907613717786e-37"
              },
              {
                "upper": "-0.4798221789637719513506225865467903292611504378781777766",
                "lower": "-0.4983034387580537012878193866151570269655124354498056425",
                "tail_l1": "4.772944401148298777310091603594680721531044511353927995e-37"
              },
              {
                "upper": "-0.3042692529953266456682463224196455882165967503372787961",
                "lower": "-0.3087615374896295721877596964110390732655844676719897315",
                "tail_l1": "1.118963938733085491315415227576099592206423049554478035e-37"
              },
              {
                "upper": "-0.312980577143288467749064723263609213924168115178426816",
                "lower": "-0.3182471535334726478354196663150796264218952440445199034",
                "tail_l1": "1.093537696729178117025616689410007057651705388980040732e-37"
              }
            ]
          }
        ]
      },
      {
        "left": "0.3499999999999999999999999999999999999999999999999997327",
        "right": "0.4000000000000000000000000000000000000000000000000002673",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.4630401427378286846381583756511858585228678430507661619",
                "lower": "-0.4810492324530594333569945333587095383188897397677938236",
                "tail_l1": "7.235609335591358277874526344757959652946358231042430771e-15"
              },
              {
                "upper": "-0.4978864475520601366831185161696030055391724862199085169",
                "lower": "-0.5127471338142973869744031090613636843733613963729931945",
                "tail_l1": "6.927629378062978107496393703950952705026204532023072151e-15"
              },
              {
                "upper": "-0.2985085939233877459542752385579462015975168636866726357",
                "lower": "-0.3044521440225884742737725461039026207834363718436921407",
                "tail_l1": "1.262511249607351943068360018784229864966669118636271003e-15"
              },
              {
                "upper": "-0.3064326190564846795503941545738377791789604822870738944",
                "lower": "-0.3131641704333588920932458091432788664696868281868761464",
                "tail_l1": "1.185516260225256900473826858582478128365968393621082864e-15"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.4630401427378286846375859104551096550070381557123712347",
                "lower": "-0.4810492324530594333575669985547857418347194722125664914",
                "tail_l1": "5.627617281928349514026442655676110147553075891980408298e-37"
              },
              {
                "upper": "-0.4978864475520601366825535115741965695841236589682712612",
                "lower": "-0.512747133814297386974968113656770120328410268170274182",
                "tail_l1": "5.589545272404968111903912174888756825698516747605694912e-37"
              },
              {
                "upper": "-0.298508593923387745954136433085943670953121851077409624",
                "lower": "-0.3044521440225884742739113515759051514278313953528745183",
                "tail_l1": "1.404233770715270490601526271264314375595059518298579929e-37"
              },
              {
                "upper": "-0.3064326190564846795502572142520026904248148584491353589",
                "lower": "-0.3131641704333588920933827494651139552238324627845502115",
                "tail_l1": "1.394715768334421477199985614562375051752993069529539477e-37"
              }
            ]
          }
        ]
      },
      {
        "left": "0.4000000000000000000000000000000000000000000000000002673",
        "right": "0.4500000000000000000000000000000000000000000000000001336",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.4804963881253393358461046247132221713056251238869862126",
                "lower": "-0.4938871031754409083879282718814749150403731183535630703",
                "tail_l1": "3.099200979435427607353163355082634083647632822432835351e-16"
              },
              {
                "upper": "-0.512194299165549552613890277354759765435252217790409043",
                "lower": "-0.5224563488383282537325346206397282387745470759416256905",
                "tail_l1": "4.393793464878636306844949006943624410453604430476083168e-16"
              },
              {
                "upper": "-0.2913079656259183291466505342408252260680830930205110899",
                "lower": "-0.2986853137355283840307875361120046763436216874357535835",
                "tail_l1": "4.053333117602240637000745130623735851415544415892491533e-16"
              },
              {
                "upper": "-0.2984525458965453888546057427609474668020526177749913959",
                "lower": "-0.3066075226406757148509303279418301650756024255541456424",
                "tail_l1": "4.376981238963042811873691543588983432281798345999489381e-16"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.4804963881253393358455595061665315930422126368526858996",
                "lower": "-0.4938871031754409083884733904281654933037855994963496065",
                "tail_l1": "5.828386400246931011504848522320333836705662109962846937e-37"
              },
              {
                "upper": "-0.5121942991655495526133550131777180955432735547375406054",
                "lower": "-0.5224563488383282537330698848167699086665257330304522081",
                "tail_l1": "5.755656229602874214506833618825637898287472697361214083e-37"
              },
              {
                "upper": "-0.2913079656259183291465235579857988367798047531524390631",
                "lower": "-0.2986853137355283840309145123670310656319000257010287508",
                "tail_l1": "1.409081074842604516445673504532529059998993681833306636e-37"
              },
              {
                "upper": "-0.2984525458965453888544812300983333046066254462010874254",
                "lower": "-0.3066075226406757148510548406044443272710295955071207176",
                "tail_l1": "1.390898532181592440095223367512167765143463206813039895e-37"
              }
            ]
          }
        ]
      },
      {
        "left": "0.4500000000000000000000000000000000000000000000000001336",
        "right": "0.5",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.4932516592475782008599834816525457219484973964345523166",
                "lower": "-0.5014724228048466062742823340309227369391966405411052449",
                "tail_l1": "4.738936183949951526752754478633013517613648118396544728e-15"
              },
              {
                "upper": "-0.5218310443923955026725829268902339738533074639762816539",
                "lower": "-0.5270231393750786600857130520476671656235770419222524389",
                "tail_l1": "4.731228585286563185424539460876189749521912632400510906e-15"
              },
              {
                "upper": "-0.2827723151103320795890895284077570679026428606729744049",
                "lower": "-0.291468186116943797865024915021796127140692830245766673",
                "tail_l1": "1.31197636384324025650868050449922935092305027105253499e-15"
              },
              {
                "upper": "-0.2891642755122742929180503997202826639102631230331683117",
                "lower": "-0.2986087511437639234420715845228787012803701851162920661",
                "tail_l1": "1.310049464177393171176626750060023409262053287378514527e-15"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.4932516592475782008596774928397364267855854041321037106",
                "lower": "-0.5014724228048466062745883228437320321021086139262517675",
                "tail_l1": "1.657591640344901319310906640954434673114340914858639795e-37"
              },
              {
                "upper": "-0.5218310443923955026722846038091842972861783559808343901",
                "lower": "-0.5270231393750786600860113751287168421907061311725904857",
                "tail_l1": "1.619792000895306048916862852960430114184601677566042433e-37"
              },
              {
                "upper": "-0.2827723151103320795890223326555698130371014694455208897",
                "lower": "-0.2914681861169437978650921107739833820062342168170462329",
                "tail_l1": "3.770922549056770096074462624062823548248337808546370039e-38"
              },
              {
                "upper": "-0.2891642755122742929179851204010353136912763052700877963",
                "lower": "-0.2986087511437639234421368638421260514993569982662461746",
                "tail_l1": "3.676423450432763823244961904836458074374993377156320061e-38"
              }
            ]
          }
        ]
      },
      {
        "left": "0.5",
        "right": "0.5500000000000000000000000000000000000000000000000005346",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.500811201016063681989785525232481080332938506086298559",
                "lower": "-0.5037835187405481693321258342692927351588304124684095148",
                "tail_l1": "6.352753396188560360054366525493653561082728554517196509e-15"
              },
              {
                "upper": "-0.5258610462208741145797436345422494333668245404651089158",
                "lower": "-0.5270009115105002770924077132213376132500775509071765561",
                "tail_l1": "6.260134680320818809863827508870142164455513855235344511e-15"
              },
              {
                "upper": "-0.2730813643580612117856247600755678179505167186951193096",
                "lower": "-0.2829076519583736305968201684216418431860576543235173265",
                "tail_l1": "1.56225434329595769691507596867881425175079361358392937e-15"
              },
              {
                "upper": "-0.2787618108589671768289658366183895326246754517868001693",
                "lower": "-0.2892940149511583006410390889442734362931822144362321527",
                "tail_l1": "1.539926007414258460889096290016508935972931605515264548e-15"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.5008112010160636819897163993633404065098539910452408438",
                "lower": "-0.5037835187405481693321949601384334089819149203892434245",
                "tail_l1": "1.139256224814409544568382393368219507526154270689445098e-37"
              },
              {
                "upper": "-0.5258610462208741145796784042845507237404001725722795662",
                "lower": "-0.5270009115105002770924729434790363228765019117958175072",
                "tail_l1": "1.137643425226937917642945003025207744037560032965454421e-37"
              },
              {
                "upper": "-0.2730813643580612117856138623340610335952765927167054055",
                "lower": "-0.2829076519583736305968310661631486275412977786105121753",
                "tail_l1": "2.939397983215504324438490218197309616682534454525347033e-38"
              },
              {
                "upper": "-0.2787618108589671768289559127755475115787235974068986773",
                "lower": "-0.2892940149511583006410490127871154573391340671537221048",
                "tail_l1": "2.935365984246841091863739085425965024941420656104103415e-38"
              }
            ]
          }
        ]
      },
      {
        "left": "0.5500000000000000000000000000000000000000000000000005346",
        "right": "0.5999999999999999999999999999999999999999999999999997327",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.5005572871170441984078192504708160421667290901927051647",
                "lower": "-0.5037321973761225291401765512009641959551041043361723518",
                "tail_l1": "5.973936915468608452192767843532789921621991439267136187e-15"
              },
              {
                "upper": "-0.5206357237066301054243546368898185204111614448029256817",
                "lower": "-0.5264275339623557067760855944031575438072422888021595493",
                "tail_l1": "5.84758929055605251828810095470240583094842667166013091e-15"
              },
              {
                "upper": "-0.2624637965488022918981589275225841808691198757085905273",
                "lower": "-0.2731868456778687693033863669138614704639262711453090372",
                "tail_l1": "1.377474840863962052043964500400661625992818149513597547e-15"
              },
              {
                "upper": "-0.2674834056961987686522927741273348004302279643611453225",
                "lower": "-0.2788606798244270637123636277144098074269608172618068389",
                "tail_l1": "1.345887934635823068567797778193065603491474751992610829e-15"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.5005572871170441984077444514325806346390688265151293107",
                "lower": "-0.5037321973761225291402513502391996034827643702621928088",
                "tail_l1": "1.390780902988302190002807247323510145290073272171785664e-37"
              },
              {
                "upper": "-0.5206357237066301054242791545135437115197043725045920873",
                "lower": "-0.5264275339623557067761610767794323526986993633578727992",
                "tail_l1": "1.375760633593771360841806961471153624092292405174794043e-37"
              },
              {
                "upper": "-0.262463796548802291898137293242247214487212333084344776",
                "lower": "-0.2731868456778687693034080011941984368458338143603560639",
                "tail_l1": "3.408655900287459695073771380197190412569304334983808665e-38"
              },
              {
                "upper": "-0.2674834056961987686522709690124879837073712195817094678",
                "lower": "-0.2788606798244270637123854328292566241498175626342770638",
                "tail_l1": "3.371105226801132274155032372311657685025833007142124546e-38"
              }
            ]
          }
        ]
      },
      {
        "left": "0.5999999999999999999999999999999999999999999999999997327",
        "right": "0.6500000000000000000000000000000000000000000000000002673",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.4936224997310577322329985653421100876313269076045764705",
                "lower": "-0.5010736616556871199736667773913168676315476302782906567",
                "tail_l1": "4.518451545456180331392873964977672645341178597610707509e-15"
              },
              {
                "upper": "-0.5112820963864423833906914450922559553543288350368267108",
                "lower": "-0.5211235282261399982352731772817448769973029838885253848",
                "tail_l1": "4.39262357915387222525485098963697177622895186265405244e-15"
              },
              {
                "upper": "-0.2511705811640445393204011502642144263454242954590319849",
                "lower": "-0.2625376640851902722864609414502618449803899392676390953",
                "tail_l1": "9.716782323889444850127680960431323112554428399916091228e-16"
              },
              {
                "upper": "-0.2555854783923721406735693662719847284046768703473169502",
                "lower": "-0.2675501326633220532881175453526350121933266846399757061",
                "tail_l1": "9.402212408133674584782623522079570943393230440774286e-16"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.4936224997310577322328788125768703477577572146340518526",
                "lower": "-0.5010736616556871199737865301565566075051173265357372145",
                "tail_l1": "6.315946244585263752321726207972122477475448031487718472e-38"
              },
              {
                "upper": "-0.5112820963864423833905728352713399619193189082920937894",
                "lower": "-0.5211235282261399982353917871026608704323129138901316888",
                "tail_l1": "6.202808274531749670138242765491938882708956819949009117e-38"
              },
              {
                "upper": "-0.2511705811640445393203708900435667418721738717838745453",
                "lower": "-0.2625376640851902722864912016709095294536403637543641661",
                "tail_l1": "1.486460983209602726100643472816636650901907717734323304e-38"
              },
              {
                "upper": "-0.2555854783923721406735393809559596710113866040107800591",
                "lower": "-0.2675501326633220532881475306686600695866169517805684232",
                "tail_l1": "1.458176490696231339887657623916739955465177702008305818e-38"
              }
            ]
          }
        ]
      },
      {
        "left": "0.6500000000000000000000000000000000000000000000000002673",
        "right": "0.6999999999999999999999999999999999999999999999999994654",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.4830267181879002547607345309525660508149208435986985411",
                "lower": "-0.4940493966740821390058334208019895792666241666801341794",
                "tail_l1": "2.795560406035519975660465756265584915022532159020843068e-15"
              },
              {
                "upper": "-0.49850031011943203976312351125855725758786829722045266",
                "lower": "-0.5116798554345925654939954087435717277731243795488721026",
                "tail_l1": "2.691474828380765583403956768132476714972172101427543595e-15"
              },
              {
                "upper": "-0.239452214451300353819672076071346613617965450309765948",
                "lower": "-0.2512136994308881000133161770828962066681903778737333385",
                "tail_l1": "5.391198146562051623892008733216587775368166617183629349e-16"
              },
              {
                "upper": "-0.243320611023571942102721025710808341516667821976424993",
                "lower": "-0.2556213155316270646029049695053278175893499228296971369",
                "tail_l1": "5.130984202425165643250736262883817273014962548123570743e-16"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.4830267181879002547606302821106978978678193526516261651",
                "lower": "-0.4940493966740821390059376696438577322137256588591185562",
                "tail_l1": "1.25943949538208076819081470926932585433693952601058763e-39"
              },
              {
                "upper": "-0.4985003101194320397630209688030780323768326283387622048",
                "lower": "-0.5116798554345925654940979511990509529841600496416697582",
                "tail_l1": "8.785310948184356303414468981814078171454214256208068949e-40"
              },
              {
                "upper": "-0.2394522144513003538196470986670684057734214410582938875",
                "lower": "-0.2512136994308881000133411544871744145127343874179386174",
                "tail_l1": "4.421895042735039226497448345797337256293240294737710711e-40"
              },
              {
                "upper": "-0.2433206110235719421026964749031273656063450343748373066",
                "lower": "-0.2556213155316270646029295203130087934996727107188175099",
                "tail_l1": "5.335853493212209007186897928051459299438908262523496029e-40"
              }
            ]
          }
        ]
      },
      {
        "left": "0.6999999999999999999999999999999999999999999999999994654",
        "right": "0.75",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.4695092548621745407188254835528433902112393157916880081",
                "lower": "-0.4833612398001718714844884724189855400815539764859650187",
                "tail_l1": "1.308798640852927839983167745976294654400582011399799641e-15"
              },
              {
                "upper": "-0.4830276608044394729047719968236587308416967683761278983",
                "lower": "-0.4988062951947531452298767207561237512279772780823191409",
                "tail_l1": "1.23403625834492799631664430354378616647157070093337625e-15"
              },
              {
                "upper": "-0.2275416558475689553346105555230064070356269297850168802",
                "lower": "-0.2394673115617854438803608384500459324561082043600014567",
                "tail_l1": "1.891315816336976223479913794117390548930435499882573921e-16"
              },
              {
                "upper": "-0.2309212573331351883810971838407102421932412929311273539",
                "lower": "-0.2433285754104307623167079005343304852427140297590898202",
                "tail_l1": "1.704409860066976614313605188036119331474417644110646016e-16"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.4695092548621745407187597368334460946056513989680321234",
                "lower": "-0.4833612398001718714845542191383828356871418931642786312",
                "tail_l1": "1.93088846936507346767059024561347898024401488414258213e-38"
              },
              {
                "upper": "-0.4830276608044394729047077809931481361588591411491136265",
                "lower": "-0.4988062951947531452299409365866343459108149051591788277",
                "tail_l1": "1.923569815870724031490355681148008408705975964565220225e-38"
              },
              {
                "upper": "-0.227541655847568955334595669733543680535862024160348899",
                "lower": "-0.2394673115617854438803757242395086589558731099410445723",
                "tail_l1": "4.950587627133091252806366694070417509803557456475167837e-39"
              },
              {
                "upper": "-0.2309212573331351883810826807734691909241639597056189407",
                "lower": "-0.2433285754104307623167224036015715365117913629397706237",
                "tail_l1": "4.932290993397080195941654447323378384095891819596594875e-39"
              }
            ]
          }
        ]
      },
      {
        "left": "0.75",
        "right": "0.8000000000000000000000000000000000000000000000000005346",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.4537922025190272414739018520403496793837644224016414574",
                "lower": "-0.4697556469797934107055582065950287133985961552176993446",
                "tail_l1": "2.577498559113915687403260972457592290877107743341771419e-16"
              },
              {
                "upper": "-0.4655768322380872224493173819859772087679602030230273945",
                "lower": "-0.48324692996180955232734104358104943650633339497617658",
                "tail_l1": "2.111034657710310071559815932224400463381722752574895523e-16"
              },
              {
                "upper": "-0.215630325454121739530141446530837113679571703021487845",
                "lower": "-0.2275455910621949707015775221969918159580709526802064285",
                "tail_l1": "5.154867759917918548734876405603048308354693998609988805e-17"
              },
              {
                "upper": "-0.2185697646172681513390478619191124907663111594823990699",
                "lower": "-0.2309251300743175895419706985416285019943147513142609966",
                "tail_l1": "6.285276842132996377967455006751379460001005466416927905e-17"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.4537922025190272414738734985980477936569561949460480915",
                "lower": "-0.4697556469797934107055865600373305991254043822666743242",
                "tail_l1": "1.553596234335284654054040546504248925209487911989864666e-38"
              },
              {
                "upper": "-0.4655768322380872224492900612788799852588455939471764434",
                "lower": "-0.4832469299618095523273683642881466600154480036478306694",
                "tail_l1": "1.535709506831313224154488604486968568964232266600140469e-38"
              },
              {
                "upper": "-0.2156303254541217395301357597273215390955787360669126436",
                "lower": "-0.2275455910621949707015832090005073905420639195323452496",
                "tail_l1": "3.818258586783911356792196704008342798934846148069910324e-39"
              },
              {
                "upper": "-0.218569764617268151339042433299390051188725863538212484",
                "lower": "-0.2309251300743175895419761271613509415719000471566159153",
                "tail_l1": "3.773541768023709589296256644071623637341666160471273046e-39"
              }
            ]
          }
        ]
      },
      {
        "left": "0.8000000000000000000000000000000000000000000000000005346",
        "right": "0.8499999999999999999999999999999999999999999999999997327",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.4365375162059035816187211387070506670074887059893503751",
                "lower": "-0.4539591848829501255977404457851085125467634038552879727",
                "tail_l1": "3.812667536327827937909323723238206475620265782700762848e-16"
              },
              {
                "upper": "-0.4467954823452302019749987783203577390335449797140532969",
                "lower": "-0.4657186171904157624507177627733633193390316613040191685",
                "tail_l1": "4.042639370096082921001862007711109685656136355171890205e-16"
              },
              {
                "upper": "-0.2038954614963227444350091264012223778330876092182417583",
                "lower": "-0.2156465286995581433444640869245091743379268399920441678",
                "tail_l1": "1.677008126001026384884376221748925851130190785878733557e-16"
              },
              {
                "upper": "-0.2064537361961980355410843370211949984951685161334171519",
                "lower": "-0.2185926036113809165407026154549270233804270658702269695",
                "tail_l1": "1.734501084443090130657510792867151653325943814532587702e-16"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.4365375162059035816187164471274138295374620686616527362",
                "lower": "-0.4539591848829501255977451373647453500167900409573321055",
                "tail_l1": "6.741261356994759606084443368873151976161879407626894485e-39"
              },
              {
                "upper": "-0.4467954823452302019749946428897071870409053751163697508",
                "lower": "-0.4657186171904157624507218982040138713316712656789558401",
                "tail_l1": "6.610831587467376631927146939406050619205024695006033007e-39"
              },
              {
                "upper": "-0.2038954614963227444350089669785436941714837317545165344",
                "lower": "-0.2156465286995581433444642463471878579995307174007912898",
                "tail_l1": "1.583726045708760711300685764777494293674356611822164291e-39"
              },
              {
                "upper": "-0.2064537361961980355410843166357628861983289507154425945",
                "lower": "-0.218592603611380916540702635840359135677266631233950417",
                "tail_l1": "1.551118603327102026489444281780484649532941621363540452e-39"
              }
            ]
          }
        ]
      },
      {
        "left": "0.8499999999999999999999999999999999999999999999999997327",
        "right": "0.9000000000000000000000000000000000000000000000000002673",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.4183229943060929295059368296694748483048813273816273201",
                "lower": "-0.4366361512702488043706115618597113197482135112712844373",
                "tail_l1": "6.406020660818398636579647286360233169617693934412893424e-16"
              },
              {
                "upper": "-0.427244295443340269227420609011602382406372436427738536",
                "lower": "-0.4468711273333428314988235966236755793116511297369542093",
                "tail_l1": "6.480583808031251795475657764173725786259494250929918462e-16"
              },
              {
                "upper": "-0.1924823659998335885095685248828772994333447760779774541",
                "lower": "-0.2039300029104676852998953905175221143300863909952174739",
                "tail_l1": "2.049015432620053064816112436259352752928325862538776663e-16"
              },
              {
                "upper": "-0.1947070368515118509373313941054801186402072553294485785",
                "lower": "-0.2064944013588747645845564748214422435394560936216922648",
                "tail_l1": "2.067656219423266354540115055712725908654849013987678809e-16"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.4183229943060929295059298792412189944747004318072891869",
                "lower": "-0.4366361512702488043706185122879671735783944067942413417",
                "tail_l1": "9.567955425487616100860545159337488780396448011921027102e-40"
              },
              {
                "upper": "-0.4272442954433402692274134501369740567698380359707887855",
                "lower": "-0.4468711273333428314988307554983039049481855301439499874",
                "tail_l1": "8.993907211589837722491667287328021080532573507448544212e-40"
              },
              {
                "upper": "-0.1924823659998335885095661760881262300344344740145596042",
                "lower": "-0.203930002910467685299897739312273183728996693047063589",
                "tail_l1": "1.687170204109099583268228691982482390497862281500577141e-40"
              },
              {
                "upper": "-0.1947070368515118509373289931991359312897085791088189996",
                "lower": "-0.2064944013588747645845588757277864308899547698311062548",
                "tail_l1": "1.543658150632941008702414944871099561612528935557828852e-40"
              }
            ]
          }
        ]
      },
      {
        "left": "0.9000000000000000000000000000000000000000000000000002673",
        "right": "0.9499999999999999999999999999999999999999999999999994654",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.3996326812858403533713576101519168494561429464716600523",
                "lower": "-0.4183650741491891903666822267140688108848726889980425795",
                "tail_l1": "6.843670878983303951842909984647622456289668654911701593e-16"
              },
              {
                "upper": "-0.407388949502783624353236429054080007450715147382999833",
                "lower": "-0.4272656968947501116032226715763369607281453634341263083",
                "tail_l1": "6.826425875077643560572399476674639929872483590231957834e-16"
              },
              {
                "upper": "-0.1814917519562872384210241451822796839157455051459583682",
                "lower": "-0.192530915936779841447713934796651499904528138736054189",
                "tail_l1": "1.9561479231811960415472382322750892542485998597920131e-16"
              },
              {
                "upper": "-0.183425745976508978912302049929350443638780952620958147",
                "lower": "-0.1947611446571841490110408459906885671409539100979096195",
                "tail_l1": "1.951836672204780943729610605281843620625809411521202218e-16"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.3996326812858403533713472569910066487273103607991332366",
                "lower": "-0.4183650741491891903666925798749790116137052746894431232",
                "tail_l1": "1.191663746340100695584758026918194495927611304499627233e-39"
              },
              {
                "upper": "-0.4073889495027836243532260715532714460783149279929847062",
                "lower": "-0.4272656968947501116032330290771455221005455828433211947",
                "tail_l1": "1.201645518132130551466278166942971270284228904267645661e-39"
              },
              {
                "upper": "-0.1814917519562872384210212577216015301108687377640972613",
                "lower": "-0.1925309159367798414477168222573296537094049061232234067",
                "tail_l1": "3.293530469191209084191044103563019105492485484311857255e-40"
              },
              {
                "upper": "-0.1834257459765089789122991600226379909740082174069511357",
                "lower": "-0.1947611446571841490110437358974010198057266453173015835",
                "tail_l1": "3.318484898671283723894844453624961041384029483731903326e-40"
              }
            ]
          }
        ]
      },
      {
        "left": "0.9499999999999999999999999999999999999999999999999994654",
        "right": "1.0",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.3808470407318910296723328830077547546242723642205476183",
                "lower": "-0.3996399572722899358842128825231301876679830932476562941",
                "tail_l1": "6.133295277710704225397615195830280106846380751043366344e-16"
              },
              {
                "upper": "-0.3875734177273414272384507758354535043276477154904416453",
                "lower": "-0.4073958452293482668999388464506402120645574512829298037",
                "tail_l1": "6.06372287048154558241829992881534705262915464366683049e-16"
              },
              {
                "upper": "-0.1709938715706784585171049532896918001963847826431043761",
                "lower": "-0.1815503565064535982010060121581228480291030838585866298",
                "tail_l1": "1.626440492250706736603196791880815391134579647728091666e-16"
              },
              {
                "upper": "-0.1726754658194566220938460532474606708032824047617769011",
                "lower": "-0.1834893284958026167697258763891561709471928890662069912",
                "tail_l1": "1.609047390443417075858367975127082126953843891956099348e-16"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.3808470407318910296723233660316283948983666737656133017",
                "lower": "-0.3996399572722899358842223994992565473938887837284308999",
                "tail_l1": "1.295149236020733893915054864802614173917106385493767581e-39"
              },
              {
                "upper": "-0.3875734177273414272384413457215704160987798184528256895",
                "lower": "-0.407395845229348266899948276564523300293425348346257756",
                "tail_l1": "1.287326352128825415453121593341997138430118026637432857e-39"
              },
              {
                "upper": "-0.1709938715706784585171024792034961498692089269550106104",
                "lower": "-0.1815503565064535982010084862443184983562789395532687605",
                "tail_l1": "3.314635207265730533766921727095362113175742726978292908e-40"
              },
              {
                "upper": "-0.1726754658194566220938436008768258384647437488918586794",
                "lower": "-0.1834893284958026167697283287597910032857315449426801684",
                "tail_l1": "3.295077997535689625027411276096715498968422559205150513e-40"
              }
            ]
          }
        ]
      },
      {
        "left": "1.0",
        "right": "1.199999999999999999999999999999999999999999999999999465",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.3086337066953724642964385054962213909839570912657678031",
                "lower": "-0.3809612171962642593336442616467404602529993033707660713",
                "tail_l1": "2.062999085807606807469116388285047540672014203690350968e-11"
              },
              {
                "upper": "-0.3123262312631809185912620371516954082718095285781484416",
                "lower": "-0.3876954977303632547646787408230122905881339588575520773",
                "tail_l1": "2.005692836812540966555828747289144188079358042819967742e-11"
              },
              {
                "upper": "-0.1334693168491517208620175299116920764090905013886984017",
                "lower": "-0.1710614264190982667357939615346399273212721420430077881",
                "tail_l1": "4.687916791394203042869976447112092598568156914244158399e-12"
              },
              {
                "upper": "-0.1343903493796430067654789030890134435751211978416867609",
                "lower": "-0.1727470951640838432637970910652550220609882187898107559",
                "tail_l1": "4.544651168906538440586757344622334217086405146871943249e-12"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.3086337066953724021844591002135105830082558157090012831",
                "lower": "-0.3809612171962643214456236669294519231571468842960631244",
                "tail_l1": "2.375189653180615136913223499642451104779416606186597205e-28"
              },
              {
                "upper": "-0.3123262312631808580665886060547703269620027637744208821",
                "lower": "-0.387695497730363315289352171919938006345478142143613491",
                "tail_l1": "2.312248276930555976908317947717024110190205063937990407e-28"
              },
              {
                "upper": "-0.1334693168491517066811708278910408654808819147642390038",
                "lower": "-0.1710614264190982809166406635552912837928938727320336793",
                "tail_l1": "5.392879066244567410254037495335595743685219006751456082e-29"
              },
              {
                "upper": "-0.1343903493796429929814586946214182245267426518866771111",
                "lower": "-0.1727470951640838570478172995328503815325526870878380634",
                "tail_l1": "5.235525625619419510241773006493611244016567658169160055e-29"
              }
            ]
          }
        ]
      },
      {
        "left": "1.199999999999999999999999999999999999999999999999999465",
        "right": "1.399999999999999999999999999999999999999999999999998931",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.2492975902375354602731720808502564956288004610706818416",
                "lower": "-0.3099261063707485938711815699732024483467381927998389602",
                "tail_l1": "2.192637296653171905310163157569264487957816170813635814e-12"
              },
              {
                "upper": "-0.2514880476110289747628753103592233368278297571292822917",
                "lower": "-0.3138154547800169557459873074331530439513384641041486051",
                "tail_l1": "1.952036644967191396111225671311752686399421201375807792e-12"
              },
              {
                "upper": "-0.1056974182896660552027787799949954101948155599813675064",
                "lower": "-0.134593139517020491438850520526016264907855968725650902",
                "tail_l1": "5.397677375811247221649748183747783881468957878856712252e-14"
              },
              {
                "upper": "-0.1062448231467032829236425056521222877508230594553481668",
                "lower": "-0.1355656861056737328091140366111187465527558610923977653",
                "tail_l1": "9.736633880587480278464598413220068642758082680270081865e-14"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.2492975902375354572643031575665371013959727501733353962",
                "lower": "-0.3099261063707485968800504932569217493910373505733649949",
                "tail_l1": "3.439759694716328118318866636068123953035329890402291258e-29"
              },
              {
                "upper": "-0.2514880476110289715058608321955809359094962553921282483",
                "lower": "-0.31381545478001695900300178559679535292699319004096298",
                "tail_l1": "3.414618532284404219085418828013430907316365008929705421e-29"
              },
              {
                "upper": "-0.1056974182896660538111916774130900965996574291294400827",
                "lower": "-0.1345931395170204928304376231079215554452635811353106352",
                "tail_l1": "8.893035246902797080670016341934915200564712710782585318e-30"
              },
              {
                "upper": "-0.106244823146703281470009832043931551209163974339412216",
                "lower": "-0.1355656861056737342627467102193094603481268720969359606",
                "tail_l1": "8.830456933229785971738824364177215819895238912531962099e-30"
              }
            ]
          }
        ]
      },
      {
        "left": "1.399999999999999999999999999999999999999999999999998931",
        "right": "1.600000000000000000000000000000000000000000000000001069",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.2032524812286521947100012398577241852534345040120348315",
                "lower": "-0.2509630078812585163874133770869231526548470513001640612",
                "tail_l1": "1.084890422262173918550876589620374716835902692242315247e-12"
              },
              {
                "upper": "-0.2046054789839278978007857651337632598618324876226996472",
                "lower": "-0.253267865315481609633178616399949979402907396264393649",
                "tail_l1": "1.134224000770852758781948605516604525630092451837422614e-12"
              },
              {
                "upper": "-0.08502367975186922306800840091267036857544497535198908606",
                "lower": "-0.1066877552616556742122687418196982993038935811719088913",
                "tail_l1": "4.715394205716224885952563464245871404810782135730879767e-13"
              },
              {
                "upper": "-0.0853618981506372000920446217427248620766957989370320921",
                "lower": "-0.1072640006602623962723699621369102811417573397305897367",
                "tail_l1": "4.851797021806215002430305389499667604281811650446857291e-13"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.2032524812286521915117593718124167384287853226934651859",
                "lower": "-0.2509630078812585195856552451322306030759175493877770802",
                "tail_l1": "1.051988106371599102993787104415198624650114681787982337e-30"
              },
              {
                "upper": "-0.2046054789839278946230785866933259336223400161243948488",
                "lower": "-0.2532678653154816128108857948403873092833921401874273715",
                "tail_l1": "9.811283511205462511198947818175579271864614693894744791e-31"
              },
              {
                "upper": "-0.08502367975186922217789582894156960246378783026692612876",
                "lower": "-0.1066877552616556751023813137907990664394372385737470326",
                "tail_l1": "1.765641492324880788475073906333623357336706879138367298e-31"
              },
              {
                "upper": "-0.08536189815063719920706710092819367102906508180569203524",
                "lower": "-0.1072640006602623971573474829514414732244173080926260312",
                "tail_l1": "1.588492104197248658790169091720374986356861573632520991e-31"
              }
            ]
          }
        ]
      },
      {
        "left": "1.600000000000000000000000000000000000000000000000001069",
        "right": "1.800000000000000000000000000000000000000000000000000535",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.1679163760605680042346639911361402773300308642399877148",
                "lower": "-0.2047336412643305374834854154325485828288780611496016341",
                "tail_l1": "7.619506105171129632125305318369557643749810000581534318e-13"
              },
              {
                "upper": "-0.1687861664646637496772661072585762075008737773330677964",
                "lower": "-0.2061492035640219304988778536292945106753939201021722744",
                "tail_l1": "7.654620021055310785518455028004227343155175372289813201e-13"
              },
              {
                "upper": "-0.06954536794030703865077814227823154482616161052831904122",
                "lower": "-0.08578247784287593600530608033273086682766005891027345833",
                "tail_l1": "2.508422782548513120440575473610553239486193083497014121e-13"
              },
              {
                "upper": "-0.06976281500612122633430888380498006103566894343547957249",
                "lower": "-0.08613636895300853293627397738577781512249241901452560753",
                "tail_l1": "2.517201261519558408788862901019220664336925398007072672e-13"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.1679163760605680035216520939517513444978780360001083239",
                "lower": "-0.2047336412643305381964973126169375161535798648662850371",
                "tail_l1": "3.904665700684764788059390058961701730346555917986879904e-31"
              },
              {
                "upper": "-0.1687861664646637489857123714607655526499706266760709716",
                "lower": "-0.2061492035640219311904315894271051660093352283081028607",
                "tail_l1": "3.899644987600576682935272777992431173649257217619340708e-31"
              },
              {
                "upper": "-0.06954536794030703848586238516091800735957723413997921481",
                "lower": "-0.08578247784287593617022183745004440441444663064212608236",
                "tail_l1": "1.073213498665954233760477696596981881682962882016229704e-31"
              },
              {
                "upper": "-0.06976281500612122617475766703421752251097073768275446342",
                "lower": "-0.08613636895300853309582519415654035376501511562879578452",
                "tail_l1": "1.071958320394907207479022056462755005572893134375873917e-31"
              }
            ]
          }
        ]
      },
      {
        "left": "1.800000000000000000000000000000000000000000000000000535",
        "right": "2.0",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.1406406521889315839902909556579950496288388695031540274",
                "lower": "-0.1690767551450298149426693331010998344222362277948653012",
                "tail_l1": "3.21592060009381087126393609840252304066246927476071155e-13"
              },
              {
                "upper": "-0.141221668360224989293614797943189750564564834857185009",
                "lower": "-0.1699807228133044560842732600113365898002272637637190518",
                "tail_l1": "3.169327350917877779186887084182296231161658621517070406e-13"
              },
              {
                "upper": "-0.05779408724714825657383247851501665806142389888335787495",
                "lower": "-0.07009841097495500175355933006220462999777703311480826837",
                "tail_l1": "9.219754533993063374143193418566482487961227304483475124e-14"
              },
              {
                "upper": "-0.0579393412314030713917584519589554607764045504067743394",
                "lower": "-0.07032440295059219854686529891712369136122563192211298696",
                "tail_l1": "9.103271411053230643950570883015915464192495891936296041e-14"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.1406406521889315839350601460891045278286037823095578776",
                "lower": "-0.1690767551450298149979001426699903562089222439990363501",
                "tail_l1": "5.008565361788809544687305490289502838668360505633001467e-32"
              },
              {
                "upper": "-0.1412216683602249892450721700382318921272241658323416391",
                "lower": "-0.1699807228133044561328158879162944482232717462584931914",
                "tail_l1": "4.886523727907138962437815727306529021933728523882275407e-32"
              },
              {
                "upper": "-0.05779408724714825657210561809120360600438204547415116594",
                "lower": "-0.07009841097495500175528619048601768205003210758039798164",
                "tail_l1": "1.205402129236157445120209799330030928592799789359283179e-32"
              },
              {
                "upper": "-0.05793934123140307139170363695004452330978118215224439121",
                "lower": "-0.0703244029505921985469201139260346288228754423478643224",
                "tail_l1": "1.17489172076573979955313913936732853674991038216293695e-32"
              }
            ]
          }
        ]
      },
      {
        "left": "2.0",
        "right": "2.200000000000000000000000000000000000000000000000002138",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.1193348897347435697233124155634057368757288328669985254",
                "lower": "-0.1415114734733203789449332985667044258979216032109624541",
                "tail_l1": "1.119280707433682997313954451509942942756526969036123801e-13"
              },
              {
                "upper": "-0.1197370477653752171655279159490365794806951293982837851",
                "lower": "-0.1421115090666732727016186434947274037142815618456403242",
                "tail_l1": "1.081423716508047217674700326123224588528474343338848328e-13"
              },
              {
                "upper": "-0.04872332252527430628326617821957214052961135948010084391",
                "lower": "-0.05819235782812714627211813822553894588976658645008903445",
                "tail_l1": "2.724287984880658233107842204241248801724401177122915514e-14"
              },
              {
                "upper": "-0.04882386202884247465545311345194261310248830382616294474",
                "lower": "-0.05834236673055511319965641432158192842222120589551763257",
                "tail_l1": "2.629645507566568784009706890774452916152355523569115197e-14"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.1193348897347435697018089173990100053751427205974288612",
                "lower": "-0.141511473473320378966436796731100157392792763768170338",
                "tail_l1": "4.182420796877537034722790405183485319949647611896823683e-34"
              },
              {
                "upper": "-0.1197370477653752171424539672321120404900940863213846886",
                "lower": "-0.1421115090666732727246925922116519426992027106125075711",
                "tail_l1": "2.224718045220142012742900234630336127624146359586215368e-34"
              },
              {
                "upper": "-0.04872332252527430627292050804426833788518914624214958047",
                "lower": "-0.05819235782812714628246380840084274853265335871016634548",
                "tail_l1": "2.552247174213366373941989387257618223349775030261494132e-34"
              },
              {
                "upper": "-0.04882386202884247464469089235706446501079308599021337286",
                "lower": "-0.0583423667305551132104186354164600765123897471041758182",
                "tail_l1": "3.016422824446602225009110063905628354429021994844800846e-34"
              }
            ]
          }
        ]
      },
      {
        "left": "2.200000000000000000000000000000000000000000000000002138",
        "right": "2.399999999999999999999999999999999999999999999999998931",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.1024606742864809685265183492540167309979448246365967783",
                "lower": "-0.1199819232089290306417642347821143765080998108589684133",
                "tail_l1": "3.382967361395754731389356755503341233066055893924381659e-14"
              },
              {
                "upper": "-0.1027481477077391204851596457675484831090356633954372033",
                "lower": "-0.120394967073837421696419579547464385204421505768831661",
                "tail_l1": "3.166077151411803997967089432174233624662367692719341189e-14"
              },
              {
                "upper": "-0.04160378712205835444984854749006839415394455217307723186",
                "lower": "-0.04901166140425793066178909008050176476564635285956037798",
                "tail_l1": "5.807069116358004023491831659910364155518262278556128184e-15"
              },
              {
                "upper": "-0.0416756554773223552888563060770830828289725495955945162",
                "lower": "-0.04911492237053556557610549181320751629247148885421884477",
                "tail_l1": "5.264843591398127189936163351587595134560374170691785234e-15"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.1024606742864809685112395662235403295293803836725794115",
                "lower": "-0.119981923208929030657043017812590777976116906660881144",
                "tail_l1": "1.044194051457507594627571757405421314889003557291645679e-33"
              },
              {
                "upper": "-0.1027481477077391204695993927241283955539519420354189072",
                "lower": "-0.1203949670738374217119798325908844727589729250277034015",
                "tail_l1": "1.058052231702551209173226478689860630130250771122399995e-33"
              },
              {
                "upper": "-0.0416037871220583544444081458357007441589931314300556259",
                "lower": "-0.04901166140425793066722949173486941476046666362138441299",
                "tail_l1": "3.26601217306839921856956248752862745236302379594722606e-34"
              },
              {
                "upper": "-0.04167565547732235528334553692079919016283138362043155031",
                "lower": "-0.04911492237053556558161626096949140895848530561342392688",
                "tail_l1": "3.300737841505509880538988576279761447421217797777715021e-34"
              }
            ]
          }
        ]
      },
      {
        "left": "2.399999999999999999999999999999999999999999999999998931",
        "right": "2.600000000000000000000000000000000000000000000000001069",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.08890881371122690935867097357446768974532992561040763423",
                "lower": "-0.1029435818524650725927548084947773912654059838119898094",
                "tail_l1": "8.179006576671904904761793330918165788143149168787429037e-15"
              },
              {
                "upper": "-0.0891203032851596729913222543409592956873156913147101489",
                "lower": "-0.1032374847760282442316494911676418340945574102679997797",
                "tail_l1": "7.058565322949589602091430185340375967799481305146408276e-15"
              },
              {
                "upper": "-0.03592690903480453328427673591275936590635887206022706809",
                "lower": "-0.04181523450620404184186356302369777886102802813449129034",
                "tail_l1": "2.292501453084170712446783507523853264560433667983172777e-16"
              },
              {
                "upper": "-0.03597978142828717460164881917972857956401787931441698188",
                "lower": "-0.04188871023709538434237797061656757739615331892037966483",
                "tail_l1": "4.987306226147628992649154017921097571163212172162130676e-16"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.08890881371122690935221161282438680828317881826101864723",
                "lower": "-0.1029435818524650725992141692448582727275521151784132581",
                "tail_l1": "2.8373735768783237302955035075431757818981139676799814e-34"
              },
              {
                "upper": "-0.08912030328515967298486093255435313179955247032805857199",
                "lower": "-0.1032374847760282442381108129542479979823178583623178605",
                "tail_l1": "2.816568695630613520184132335979183762467016933696254924e-34"
              },
              {
                "upper": "-0.03592690903480453328221377587924134271453737780672095896",
                "lower": "-0.04181523450620404184392652305721580205285156752409193788",
                "tail_l1": "7.956151468277170776980354197682134955394962619713171771e-35"
              },
              {
                "upper": "-0.03597978142828717459958536888707923576579335665159535056",
                "lower": "-0.04188871023709538434444142090921692119438043749195376157",
                "tail_l1": "7.904139265157895249983596092199210114783509252649635679e-35"
              }
            ]
          }
        ]
      },
      {
        "left": "2.600000000000000000000000000000000000000000000000001069",
        "right": "2.799999999999999999999999999999999999999999999999997862",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.07788002153480167330948498771788524593578254540324992917",
                "lower": "-0.08927308883880537427360788502254736978353240120495460767",
                "tail_l1": "7.017434496874932213468736113144308559732023681445979917e-16"
              },
              {
                "upper": "-0.07803961990344139348752552554446967478318322062752681172",
                "lower": "-0.089488500209006655181878418958718915121585606762754461",
                "tail_l1": "1.425394300549933539038505824886711916919072529308633763e-16"
              },
              {
                "upper": "-0.03133429900201986091393990006307986438749968119421610817",
                "lower": "-0.03608440912118574581078625243409345868455386529768855888",
                "tail_l1": "1.219189063857786767394270060537760383511675247206369411e-15"
              },
              {
                "upper": "-0.03137419859417951678889457320398084629760461260624218625",
                "lower": "-0.03613826196373634020740934723388147032081240408118183182",
                "tail_l1": "1.353557614410977545658816048568714510679616285119419614e-15"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.07788002153480167330715666332746689646877095757101766297",
                "lower": "-0.08927308883880537427593620941296571925055368003684763938",
                "tail_l1": "5.260387257005068964339313856915489771569183174288020947e-35"
              },
              {
                "upper": "-0.07803961990344139348522736644310552341963877284894847695",
                "lower": "-0.08948850020900665518417657806008306648513993504233079841",
                "tail_l1": "5.13988454998058111402852218542147436084835083063135009e-35"
              },
              {
                "upper": "-0.0313342990020198609132567404648579249307470253047463256",
                "lower": "-0.03608440912118574581146941203231539814130963046948806862",
                "tail_l1": "1.341673563664082221256795838291747836430430456411683548e-35"
              },
              {
                "upper": "-0.03137419859417951678821895493289204159592506086987623414",
                "lower": "-0.03613826196373634020808496550497027502249511247521165334",
                "tail_l1": "1.31154788690796026381233743524374994476232040311266765e-35"
              }
            ]
          }
        ]
      },
      {
        "left": "2.799999999999999999999999999999999999999999999999997862",
        "right": "3.0",
        "resolutions": [
          {
            "nodes": "12",
            "bounds": [
              {
                "upper": "-0.06879370323225145216978781261114605167930040528264200791",
                "lower": "-0.07815840341239784041123040782288154732624773776126333954",
                "tail_l1": "1.061005080051144836960637811607946180731751339934830192e-15"
              },
              {
                "upper": "-0.06891687106653335847362037269479962426687477346051605794",
                "lower": "-0.07832047053117191424989372517952202407275388056144596316",
                "tail_l1": "1.32771981102875792105470241496588404634391479080229422e-15"
              },
              {
                "upper": "-0.02756972548569425702709606720416528544218190436288558026",
                "lower": "-0.03145352043407535886411202969098345356475766012474600671",
                "tail_l1": "1.092899616949487886629245908373754648855115146335702913e-15"
              },
              {
                "upper": "-0.02760051744426473096539841808007890552333187464396990993",
                "lower": "-0.03149403721376887996143364817514334581712781758817597074",
                "tail_l1": "1.162215955483036157425827802835002499517555839133847666e-15"
              }
            ]
          },
          {
            "nodes": "24",
            "bounds": [
              {
                "upper": "-0.06879370323225145216901092676843791065090438481521539523",
                "lower": "-0.07815840341239784041200729366558968835464642346782607931",
                "tail_l1": "7.168772743277549156299426522187474930412043620696440955e-36"
              },
              {
                "upper": "-0.06891687106653335847286465555583302659144174903675837805",
                "lower": "-0.07832047053117191425064944231848862174818956457068300901",
                "tail_l1": "6.801978482924384776682110189982338129312930875376213522e-36"
              },
              {
                "upper": "-0.02756972548569425702689034103630001246166076054359483016",
                "lower": "-0.03145352043407535886431775585884872654527957512303745279",
                "tail_l1": "1.45887250015140666403082062683730060852247988545117411e-36"
              },
              {
                "upper": "-0.02760051744426473096519798411364781940850508915817990935",
                "lower": "-0.03149403721376887996163408214157443193195537283955230997",
                "tail_l1": "1.36717393506311552779956324646202773908250567382965208e-36"
              }
            ]
          }
        ]
      }
    ],
    "tail_scan": [
      {
        "nu": "3.0",
        "derivatives": [
          "-0.2070280232691049836326561078441378854224804230825221754",
          "-0.2074023306888257501560380697806539723337172543591613551",
          "-0.08298415986138971997613758539601590331208788729528825628",
          "-0.08307773671631991160698307588014492503989709511444796767"
        ],
        "totals": [
          "-0.8196238648212446233125626874657382541954586428970080276",
          "-0.8183715034788912539610554533666104418683486319097289145",
          "-0.3658303661607986374894179810649728473067986035867249421",
          "-0.3655172758252102951515411725401908942250211008399048297"
        ]
      },
      {
        "nu": "3.516877482312907621424750750538876597030754608535757951",
        "derivatives": [
          "-0.1818284495242832740315937045134943224611060639405277365",
          "-0.1820720947436013847800285667624683098050670546228022655",
          "-0.07223768695208192056890933825344808526954312194216424287",
          "-0.07229859825691144825601805381569158210553336961273287511"
        ],
        "totals": [
          "-0.9198252511517358982856998171131526238881530047926230241",
          "-0.9187290225041093997442969500796341333772209564644378197",
          "-0.4058145880681842340737263771285502717497736478544964454",
          "-0.4055405309062776094383756603701706491220406357724501443"
        ]
      },
      {
        "nu": "4.122809075199858619855894841203748024755693258838851963",
        "derivatives": [
          "-0.1594038464589419947636564089057862996198888688499903085",
          "-0.1595658754266697972488169880290921483765732724312236533",
          "-0.06278316605585893190872239541988442489757481241927565032",
          "-0.06282367329779088253001254020071088708674591331458398652"
        ],
        "totals": [
          "-1.02289064603175179186123056699581922408870449893218536",
          "-1.0219147759080488345063704133377642434437171838994303",
          "-0.446582808371734913681281485803025183178974712263551743",
          "-0.446338840840809174342566447388511438017727883505362978"
        ]
      },
      {
        "nu": "4.833138133481895270354652920428170097727160752288752111",
        "derivatives": [
          "-0.1395754739089678083903805797997045797165971360500257052",
          "-0.1396855708651855217221848098963564204596185261362127013",
          "-0.05450961352402707102094279913507212606632128785665012277",
          "-0.05453713776308149935389385665923508625207663537819687179"
        ],
        "totals": [
          "-1.128744148973682545303978955274835555399583307276268491",
          "-1.127863089333849252703695636861582008778743281455253969",
          "-0.4880970141230379787086858565552040069928969425509609223",
          "-0.4878767492130796555586150269518906203376869360957072917"
        ]
      },
      {
        "nu": "5.665851556850104496119220118350565214876386795272268253",
        "derivatives": [
          "-0.1221060867549311782338756863918783673171029790395683375",
          "-0.122182453067037111317203907566089884456158863948011907",
          "-0.04729258470538019226440251705173860286469929081100694129",
          "-0.04731167628340667553523457234529148214946326203811787541"
        ],
        "totals": [
          "-1.237349452038411425238828515189355432754450516082132132",
          "-1.236544675706423412571268375619567829974724460898486718",
          "-0.5303345356463699821280313797694750813035400968845491265",
          "-0.5301333415633729789611413448770281806086085830886377732"
        ]
      },
      {
        "nu": "6.642035252804554495249442924774830338107156056835919683",
        "derivatives": [
          "-0.1067484503246806266504148790716912446738274341156037912",
          "-0.1068024454278408910039324163719157582848381569052433519",
          "-0.04100961161712836026343599028932879169595660705173402056",
          "-0.04102311039291842635181537461438492009870928774914386897"
        ],
        "totals": [
          "-1.348691160845589953265046069535186327477184264395277179",
          "-1.34794899912264799872627915914056336572641616750429493",
          "-0.5732817606682997463637209456925407553932372709398830287",
          "-0.5730962202375642577290292180938850149555452467171381348"
        ]
      },
      {
        "nu": "7.786408072438952834586352659664197067762925435694674172",
        "derivatives": [
          "-0.09326647977102462625863244087609879826847768442714122672",
          "-0.093305329857953654282461613733187769062888618232591785",
          "-0.03554685223725732773032937192345170623820588735251089047",
          "-0.03555656475898958473628666513772394893680862080387353003"
        ],
        "totals": [
          "-1.462764660004277475921577519263806941265156669372687444",
          "-1.46207484733572603269496244511498690450391235462760429",
          "-0.6169304946763866551161627928244841822240653741710427109",
          "-0.6167580415092487943095090242872791730337542954847719225"
        ]
      },
      {
        "nu": "9.127947739353334824335388508418619703300762233486105096",
        "derivatives": [
          "-0.08144322100625652173459084386590989082869198519601161471",
          "-0.08147161394780674444954811414861246850517000347017435763",
          "-0.0308014309274779092383231420183921745765196376014056299",
          "-0.03080852916286546491706245958906781899563914216994631563"
        ],
        "totals": [
          "-1.579570705923072283638519223857310330744558717290017895",
          "-1.578925392144572548823498075078051567670613591438998676",
          "-0.6612758362927518836360552331250063608665239590491385212",
          "-0.6611145078481269499322999459301916700980376775863837164"
        ]
      },
      {
        "nu": "10.70062462142025096697401206414940709521161652217908525",
        "derivatives": [
          "-0.07108298626086339416424244326205671962044013256825429514",
          "-0.07110402388910170613734718045870159852531810996861524474",
          "-0.02668178952319962276149661589225168590137530407097538002",
          "-0.02668704893025920075477280019141290562759479842106561742"
        ],
        "totals": [
          "-1.699112522636631439425125761458572667528488533047067774",
          "-1.698505595565040440268688824654598137909287720150517117",
          "-0.7063149043109596367109573844763651630514022654570641501",
          "-0.7061631725430618869218481502753715306466020622329271542"
        ]
      },
      {
        "nu": "12.54426192591865416086245447269507027537464768614640825",
        "derivatives": [
          "-0.06201099013775961145977064762716066957882057054945235247",
          "-0.06202676532183279337982998701732514483131177840627249675",
          "-0.02310715628009942068814057423323887658836775926576118292",
          "-0.02311110007611771616815540908077999540149056122996623987"
        ],
        "totals": [
          "-1.821394241603993929240516809826974133768594439918168112",
          "-1.820820857603424615201444087874292774602107331675130114",
          "-0.7520460573694032379034221998939356672855497431168653149",
          "-0.7519027113692609093936540194057653274939279660561058154"
        ]
      },
      {
        "nu": "14.7055440998328207146170136050863001379543046538107359",
        "derivatives": [
          "-0.05407196687025483567937101617104094675076553758685195009",
          "-0.0540839186455215651552918404326855743642060968869082994",
          "-0.02000665342803825362668718098671737338487263498176809629",
          "-0.02000964137185493599566738705212853028823277480678218361"
        ],
        "totals": [
          "-1.946420083738785076431964996784563650284174766943866486",
          "-1.945876338934257185716088638990690757120137344331379952",
          "-0.7984684093802631102325638689201395581124051061481162747",
          "-0.7983324731791311375535947794716713348213957504949953094"
        ]
      },
      {
        "nu": "17.2391989699538279872717295742775061034366298990114879",
        "derivatives": [
          "-0.0471284337565924226359228718104685793906089768571209053",
          "-0.04713756943764696435036457715373109424422716883614068722",
          "-0.01731829237832243307547069691716598565477589567383823459",
          "-0.01732057629858606850408112325298161436818044366859318007"
        ],
        "totals": [
          "-2.074193957228836751252099237030592306371760779628013113",
          "-2.073676654645928253578497450521609513012076860194053019",
          "-0.8455815271935862133673022184786081521769268465059776442",
          "-0.8454522015478590889489017718513624538370058666474876208"
        ]
      },
      {
        "nu": "20.20938355684749632436453128382911319845527673786915556",
        "derivatives": [
          "-0.04105890167767989271422322741887279747508720455559163652",
          "-0.04106593815826175660200915756246815038341751798988935536",
          "-0.01498797578194321600625124140690114158563538985298239551",
          "-0.01498973490208868197819772394279997981271796821155682522"
        ],
        "totals": [
          "-2.204719287278506736380427660613135066480119474204286532",
          "-2.204225769968919806001440003127010235411799042869258101",
          "-0.8933852422410316533658512597551340922765834133479828066",
          "-0.8932618629136349207711043453836028845095033055142256987"
        ]
      },
      {
        "nu": "23.69130865416723229015633573331510476769291600281577385",
        "derivatives": [
          "-0.03575616485667856511699912387928405439686965792897774484",
          "-0.03576162009382129830047661471039303415858782816870425953",
          "-0.01296856112476556877127647360020834403575909369416824756",
          "-0.01296992493405125206714584630798558897618863625409987624"
        ],
        "totals": [
          "-2.337998972229200479712097568576791298620823313890281442",
          "-2.337527002195230321229105889472818492379826010793682976",
          "-0.9418795340234943814047769186600235454429301576968162455",
          "-0.9417615415150018417840289988840303438826808319226666291"
        ]
      },
      {
        "nu": "27.77314331078855191430972964143358807593000113540290392",
        "derivatives": [
          "-0.03112572242351891966628296559117299875308107861935450672",
          "-0.03112997573592832760348801460313748240129237020581655863",
          "-0.01121900791093432838439074120066743388078714606004535552",
          "-0.0112200712390366803686920034536585547928399689566608685"
        ],
        "totals": [
          "-2.47403540517390836451287224816470234066280330657288433",
          "-2.473583074383389943041479224305479345909748418355071887",
          "-0.991064459000916702150609235058032166701282066975288277",
          "-0.9909513763032870967827609790932264180130183449208351662"
        ]
      },
      {
        "nu": "32.55824744092053803456381820969619697837942935521145938",
        "derivatives": [
          "-0.02708434700628020125824915419485171319006412754221005687",
          "-0.02708767953053056312185452546442206695141218040748008099",
          "-0.009703614036265633082137399409756547339731875882391714765",
          "-0.009704447167328223548038742227149135780068889098709220796"
        ],
        "totals": [
          "-2.612830526175916059465438573651612088020498550644132561",
          "-2.612396190288909993476340560772005182472826906151678967",
          "-1.040940108120818015141092535976080376656935807425447638",
          "-1.040831524149066498643818032756178650270017896302332903"
        ]
      },
      {
        "nu": "38.16778909618176310985965119893964871660153800872272095",
        "derivatives": [
          "-0.02355879857125820432020512321761726566803639679023462031",
          "-0.02356142087981056627968855206167847806541872811686740163",
          "-0.008391338891454266466260826729260913263055050234712812697",
          "-0.008391994468592356956131683940276216362400633066371008026"
        ],
        "totals": [
          "-2.754385885487073973427903451047303727225550186003788925",
          "-2.75396811382689270237759328405454037361269677173429974",
          "-1.091506582297651946487034686464249446589635687256460135",
          "-1.091402139382606628724457144716058608186422333689086503"
        ]
      },
      {
        "nu": "44.74381267400992232041715740840988409017644688128303291",
        "derivatives": [
          "-0.02048467452926188727673417334754525797955816710580649366",
          "-0.02048674579938750811659246580068844640312309568628763215",
          "-0.007255207052193286224806847190979470497296531408101326306",
          "-0.007255724869724691434771420304265267603187763553221610929"
        ],
        "totals": [
          "-2.898702707168141097463448660584632192936838308989991791",
          "-2.898300244439564376935289723084374050362267544731439586",
          "-1.142763979016493300460440272632473338027895172027579806",
          "-1.142663363334349120328400538257408802384252480962940419"
        ]
      },
      {
        "nu": "52.45283575535079415018111702500644825340353643887802846",
        "derivatives": [
          "-0.01780538457665788088503556863155971708321033379866374984",
          "-0.01780702610369549901542314211867958364472864245217587547",
          "-0.006271785007793543384035921529672486839770856134559692281",
          "-0.006272195389552947916632814901452453480150433297937723688"
        ],
        "totals": [
          "-3.045781947789547238132388010024628192619022647145215247",
          "-3.04539368438953888243188284699347947604543408523335117",
          "-1.194712385708764924095577889120052933190216804535346935",
          "-1.19461531985876283517045159836226575404681966405737958"
        ]
      },
      {
        "nu": "61.49006565048352034359307768660785692648402046968021703",
        "derivatives": [
          "-0.01547123833510104985933038215426010334743583263876777166",
          "-0.0154725431965959120293505963113677947392496882922337688",
          "-0.005420723136867332831071260941562220502633334806468497208",
          "-0.005421049352241048373576314480839143350586798719834996494"
        ],
        "totals": [
          "-3.195624347932522741336456193362678486393533594723820898",
          "-3.195249296620057384451790252588008697739073476125920505",
          "-1.247351877140377196635123241018691822674065104097610134",
          "-1.247258114312260857413956755825024375510450074448135036"
        ]
      },
      {
        "nu": "72.08434242404262843080532175775143599250856676029000802",
        "derivatives": [
          "-0.013438634377258125382075129012891719029592592668415428",
          "-0.01343967443542003523298674748280694479217116781779915225",
          "-0.00468435546450573873806367018832479672509500189611932559",
          "-0.004684615479046216200791574805803603165739645683465256653"
        ],
        "totals": [
          "-3.348230475912307033287772975594953754361900283264052409",
          "-3.347867753240954767161750042625423518861521064956479223",
          "-1.300682515079304874573672746046864090165938394259384806",
          "-1.300591834411466808042167012804481531290843589682490173"
        ]
      },
      {
        "nu": "84.50393356614951848875555394239481004773295704074689104",
        "derivatives": [
          "-0.01166934009939915520444969166484150892655904159838605278",
          "-0.01167017113511545845039502721028928061534108365504445564",
          "-0.004047350315116542132505034947773686704203221721875196561",
          "-0.004047558074045617943991368834135629626398732236039802496"
        ],
        "totals": [
          "-3.503600764047322464938681810229363111555543324825845963",
          "-3.503249575408200117072656754546693451644717943792054665",
          "-1.35470434917033674824133264404710864651063737838190683",
          "-1.354616552010556161274826380126441231532931033123459005"
        ]
      },
      {
        "nu": "99.06332704188570795715535967625534099708957107910843492",
        "derivatives": [
          "-0.0101298528611341848212088009229485950443832610473879756",
          "-0.01013051837791404506578248156463915142714005695383477979",
          "-0.003496405643674324267637470046060991365758943711727156616",
          "-0.003496572022869289328780890206483630461448142688338857662"
        ],
        "totals": [
          "-3.661735538229200821305273465516644159861902504771512552",
          "-3.661395165663837843390212131831847595382261235512208816",
          "-1.409417418367919546522637529158022509942206509958484209",
          "-1.409332325226578802043872195736823368822296192643658275"
        ]
      },
      {
        "nu": "116.1311947322023957224155173212422055981836455014721561",
        "derivatives": [
          "-0.008790833744831072994477387197818449329249843656676666575",
          "-0.008791367813714170862056598415848250844129985873314360999",
          "-0.003019983501475441488544958993478926216086791138386332294",
          "-0.0030201170186962159554397617979863765948068266925457559"
        ],
        "totals": [
          "-3.822635041708319237171629123978388181926183833890462048",
          "-3.822304833872025579769735021578745606217469496390237719",
          "-1.464821752546847164609180000658814350948758851504891342",
          "-1.464739200587773750258706475058903707021580267129836596"
        ]
      },
      {
        "nu": "136.139727915925987233161417124646229598679499944025453",
        "derivatives": [
          "-0.007626606150437366461044500569174704304494704179220793992",
          "-0.007627035555309711946732485297495647470476592161124218191",
          "-0.002608078730024627850190668913882354244388618078398412742",
          "-0.002608186081242714221612665095962590035884090073874268791"
        ],
        "totals": [
          "-3.986299454019314928144277717954109315012076721023350217",
          "-3.985978817833641557779210654697612300084477713807734207",
          "-1.520917374079212077517549658532255759513763127135223887",
          "-1.520837215032793734926282892718131505781863375331319884"
        ]
      },
      {
        "nu": "159.595581185242017374170003948176812251687433798518111",
        "derivatives": [
          "-0.006614712225336942804524920228374926637505924238718275242",
          "-0.006615058092545568035234822610732760090412643986524074392",
          "-0.002252017561020181858093907077133645738790155227886381564",
          "-0.002252104027822338165771382672723104102016835164837831352"
        ],
        "totals": [
          "-4.152728905903727319683860712111057650327474056596299474",
          "-4.152417299550575926200435901891441713267569234726560164",
          "-1.577704299269972393755007240694111683913233006873215187",
          "-1.577626397681684545384151038139207699648256801405780359"
        ]
      },
      {
        "nu": "187.0927019156730651073486793940353627496421168031004497",
        "derivatives": [
          "-0.005735520836212500024884357865391845178988030215324391309",
          "-0.005735799880463268809140037314002065323937062401551062404",
          "-0.001944282326261127684302077019804903236987894744744136737",
          "-0.001944352087323819880365996881957458273225152791300804511"
        ],
        "totals": [
          "-4.321923490985392256225589424941170808431172161093812309",
          "-4.321620417978297219538934545490242251990333110458694883",
          "-1.635182539605889263855849969420272994673234510252570135",
          "-1.635106771354115504684186249557540855563024747593790778"
        ]
      },
      {
        "nu": "219.32737015743719929743921675295580231644990609084997",
        "derivatives": [
          "-0.004971881427668060586991132898220932537342699497380435205",
          "-0.004972106910024997430871696734296125147822408112275220845",
          "-0.001678358949470139291191114398478236132211493597701940029",
          "-0.001678415320059373502161255357497034284831420751425636439"
        ],
        "totals": [
          "-4.493883274843024153864893861336838972165853776591284181",
          "-4.493588278972103776967883588223358113470049072334015367",
          "-1.69335210280861753840526402146619369594413171031653708",
          "-1.693278353840887444181011453187823481270180534252219876"
        ]
      },
      {
        "nu": "257.1158297871996289158732454131138167199560259123739162",
        "derivatives": [
          "-0.004308818688224528344820001082726739592827113610671639461",
          "-0.004309001156497425286011639423811401505316501332668804138",
          "-0.001448604306164801055797563963964440399219201538862347873",
          "-0.001448649923233025291095473549235605877341548469361639042"
        ],
        "totals": [
          "-4.668608302016880113255217150521841624682515481150627387",
          "-4.66832096300919967207196768597596769952370701602790222",
          "-1.752212993702263692636933502909094999059756708050966829",
          "-1.752141158950343582341121136772626517770054591770285538"
        ]
      },
      {
        "nu": "301.4149573749335765007848009911091873551529229769882685",
        "derivatives": [
          "-0.003733263465137976132763226399039505310928650641310891543",
          "-0.003733411328699244516362328103311234451663847111761264529",
          "-0.00125013090261841676425910945969450294013900600595504799",
          "-0.001250167868508733860158884885762435225322805123567641236"
        ],
        "totals": [
          "-4.846098601389064583446197944222164918120721271365786221",
          "-4.845818531160057831454112404695552813989486783630327739",
          "-1.811765214915152585161280655068838174811932516633689601",
          "-1.81169519735790089716325927018718514877912389469982498"
        ]
      },
      {
        "nu": "353.3464921414029212717891739193372647556692490290138547",
        "derivatives": [
          "-0.00323381584114788156225861795185735256357711485532276614",
          "-0.003233935819033408110358389330568471985899733768135899733",
          "-0.001078706645698132925843995295225137715662496230940554502",
          "-0.001078736640169514562868938139902917571243150959143839206"
        ],
        "totals": [
          "-5.026354190292498854740807893526429411038752469469804266",
          "-5.026081029689751294957860763357532170679793368800966763",
          "-1.872008767438970403405373661678996386344851289914629919",
          "-1.871940477288283513459636879136772076255111514747420543"
        ]
      },
      {
        "nu": "414.225440555451568034839973014414969242545790229849301",
        "derivatives": [
          "-0.002800536713602479781450897510561762752972813352706163417",
          "-0.002800634185123657378935279036571111852917551017736944679",
          "-0.0009306677568549033670005398151541009987580983994152699477",
          "-0.0009306921247351977663716351966564382737442828156729652632"
        ],
        "totals": [
          "-5.209375077632202404561034356971710646186087316005648084",
          "-5.209108493592506915393746876450319265138235961539719532",
          "-1.93294365106847374567531617720608294055330555370538988",
          "-1.932877005058549873383494307075735095291342715088907742"
        ]
      },
      {
        "nu": "485.5933748302038297670485093568699845753459498214488967",
        "derivatives": [
          "-0.002424764603509077612665858216151226582333894472921990529",
          "-0.002424843883508456683482747054930381609357438104560388592",
          "-0.0008028431303096508462659084761410093041199510547906584883",
          "-0.0008028629503094956139701306858357980608758369627002580042"
        ],
        "totals": [
          "-5.395161266243486232314222388901136375136253449521423135",
          "-5.394900949299212568620050350133115261885650117002877781",
          "-1.994569864743192006353952958181908862589086947720664395",
          "-1.994504785507123590430409948489903584276436114591028056"
        ]
      },
      {
        "nu": "569.2574685002250967585435726307245295749273455180431995",
        "derivatives": [
          "-0.002098954772414527744645243333181094254478139244161679266",
          "-0.00209901932802550363056641805232105961255293819538145016",
          "-0.0006924886516469841879619915161967785436687897111270979328",
          "-0.0006925047905497281594422851959817698831874894489320406562"
        ],
        "totals": [
          "-5.583712754663566425273764874420756572744578398693763321",
          "-5.583458416746175067561242107165542688613839841058670571",
          "-2.05688740680998495154661419547196643768677116805583801",
          "-2.056823822330637112118483503658162966654086528647064823"
        ]
      },
      {
        "nu": "667.3362575356303183893578305624562642068609910505595217",
        "derivatives": [
          "-0.001816538041710863022101568368996126334299337753615375983",
          "-0.00181659066353469975155118353347944320227312719893946088",
          "-0.0005972301822704614685384453500634877849421201540474870768",
          "-0.0005972433377264206509008491411843170019355675153785083011"
        ],
        "totals": [
          "-5.775029538454414531404720924275127563320356879577580601",
          "-5.774780910952216682676240469636898344020882900199756967",
          "-2.119896275222525850311262901242486444712733140407102823",
          "-2.119834118346976388129142787582929139887864645562649587"
        ]
      },
      {
        "nu": "782.3132857526752268186640148860747872242098530050427575",
        "derivatives": [
          "-0.001571796994755521163982852469851695882075536149001985536",
          "-0.001571839932393847348587302068354407341385756180062495656",
          "-0.0005150140807569462645489252203557090650735778746444894683",
          "-0.0005150248151665278107000376199813869299011328824096176508"
        ],
        "totals": [
          "-5.969111611183840653268300394736745205121872143203986791",
          "-5.968868443218463719341706137225099140208434590456081177",
          "-2.183596467691082361929593985044502605623070702740033562",
          "-2.183535675699738128447945420666591089394711314553059831"
        ]
      },
      {
        "nu": "917.0999929259355719705509753886654027296909226750466506",
        "derivatives": [
          "-0.001359757499640521695404872496783506284916863937114877435",
          "-0.001359792569265237263798432676088202336970168185921567338",
          "-0.0004440642769588274567375874049332345334115528492527935346",
          "-0.0004440730443650063488359774497594085464248789114544660105"
        ],
        "totals": [
          "-6.16595896514745628687786200246761597896789879351765817",
          "-6.165721022039363804748967505526585212306984712285684677",
          "-2.247987981793523383626007017730874008521954880377710732",
          "-2.247928496016500263093783393495616316856726360069717359"
        ]
      },
      {
        "nu": "1075.109438050183228080377110605534164210545323451241971",
        "derivatives": [
          "-0.001176093721907682008809776230658795957151078636510342365",
          "-0.001176122391829860585626300666882826718667620502025797185",
          "-0.0003828450412879353224033732607761220282049722457975160478",
          "-0.0003828522087684799666075043698321297185841077121763797528"
        ],
        "totals": [
          "-6.365571591895062011937894072229400998818904297158395727",
          "-6.365338653793230665504451830304909897310017717851571097",
          "-2.31307081505635552443233456629935869947820448757828615",
          "-2.313012580530897687823974005818235924100982842751579993"
        ]
      },
      {
        "nu": "1260.342724566924439280510533197600954777626526943567289",
        "derivatives": [
          "-0.001017045004203650822698734363139501677345185066141272363",
          "-0.001017068463084749167590270134425220221022312237999113372",
          "-0.0003300287022166451176221290293161229367849491951721615408",
          "-0.000330034566936919703845012972137552572704230988136621793"
        ],
        "totals": [
          "-6.56794948261010972892146029182106577702839262581034047",
          "-6.567721343264833000490378418346749331788357056099739341",
          "-2.378844965012797953640089533513912657476226389484531636",
          "-2.378787930176478771532319065145333546166217497056881354"
        ]
      },
      {
        "nu": "1477.490316008771868875109958481497845390752694916548184",
        "derivatives": [
          "-0.0008793431758788626391363300804104373282211702561406231505",
          "-0.0008793623872128397196047139932486591967182858425352442219",
          "-0.0002844676616237588410324412313466999344658251087049415423",
          "-0.0002844724644572531111495372095562554015901040053035968102"
        ],
        "totals": [
          "-6.773092628379335264311771493907867027100435514238374744",
          "-6.772869094040292035468122277659339243901440936468115039",
          "-2.445310429243419487124631298635114398680369992445015822",
          "-2.445254545658658679913718994572982452880621348002448223"
        ]
      },
      {
        "nu": "1732.050807568877293527446341505872366942805253810380936",
        "derivatives": [
          "-0.0007601490218088097998720064953431421272425006185603375272",
          "-0.0007601647675195109564902931965316600948160064337296594105",
          "-0.0002451701419314431428243537428123306112135159156474603552",
          "-0.000245174078359118431978925418109460103106892369439790826"
        ],
        "totals": [
          "-6.981001020380737419340690928808947021074213692157566583",
          "-6.980781908805078424807720786104893483438516051424960221",
          "-2.512467205403653155832436576406319456448778975339030482",
          "-2.512412427509738407199194040730306072039854565155878892"
        ]
      },
      {
        "nu": "2030.470161120290538670325485150074794381263007214512607",
        "derivatives": [
          "-0.0006569967880786721675233941394980649253345013940502875796",
          "-0.0006570097034684329491681843909581395247256107215771263481",
          "-0.0002112791725510975534644408125237196589382301803547547261",
          "-0.0002112824013985377488756383753887383087860075122364644183"
        ],
        "totals": [
          "-7.191674650011222741374599629451950503751931153335167418",
          "-7.191459789568598992933433905983465054833350128996775892",
          "-2.58031529124153246595454653394688595768894796029148435",
          "-2.580261576130876528844255103079764595459302704206886468"
        ]
      },
      {
        "nu": "2380.304929384070425745799484167266861048113221771552751",
        "derivatives": [
          "-0.0005677457343236816795362437033896152634417713985079649456",
          "-0.000567756336135495142471807853106800184993687101290166563",
          "-0.0001820543873217574125487291646560677059040169662760411221",
          "-0.0001820570377747107782826202020853639362919958919715915265"
        ],
        "totals": [
          "-7.405113508969985011095134377877824193640751079610987178",
          "-7.404902737833256113993502940727760257704480130978103535",
          "-2.648854684608221755533341073948355411955922356258077323",
          "-2.648801991824039531257933214660839427971854619099856412"
        ]
      },
      {
        "nu": "2790.413602396417654508911346479641061356368370460117388",
        "derivatives": [
          "-0.0004905378600357294868167248333387660592880383459915607533",
          "-0.0004905465690214633489826436284012626476988957847727090116",
          "-0.0001568562605625082453560353598549347913870580077479188776",
          "-0.0001568584378089417108975150586205589384897723674432059422"
        ],
        "totals": [
          "-7.621317589309683010996141068690562733464111178352388849",
          "-7.621110754721566930384841155332267884767897761191168111",
          "-2.718085383463305187321756726169264518762112098191871139",
          "-2.718033674816276167168931747829690806588058743901565955"
        ]
      },
      {
        "nu": "3271.180921535868056575593100631700591762418384519680342",
        "derivatives": [
          "-0.000423761036489887461511207782605030087927496508238946424",
          "-0.0004237681955873509120603373592344908250124350488524934311",
          "-0.0001351324581045322210964018392315941781812732032260670736",
          "-0.0001351342478788980837336842333889593624525078383794538254"
        ],
        "totals": [
          "-7.840286883464435071740071765536143476733335674499240824",
          "-7.840083841071647369918501378059543911349921138477239622",
          "-2.788007385876323977520971884462117299941931489516016667",
          "-2.787956625278127052065579287592967408596077855510513694"
        ]
      },
      {
        "nu": "3834.780841173693554967206032576654660839568340460253698",
        "derivatives": [
          "-0.0003660168684543573028841896647885906245179961638961692163",
          "-0.0003660227574484990218779020877885805323922442851124991471",
          "-0.0001164060221261625062916781448951576369204540283530108647",
          "-0.0001164074943746979360401062506451551138890160586570933474"
        ],
        "totals": [
          "-8.062021384261341745254528883453252788156319224369055276",
          "-8.061821997508863691338429822806858197765308343008206735",
          "-2.858620690025683021087905168786096413282211948266334458",
          "-2.858570843337563507608880403624497765684459227926122323"
        ]
      },
      {
        "nu": "4495.484796642904488643187160977282418686778753793437301",
        "derivatives": [
          "-0.0003160926917531032961762692718163799036187814017298050589",
          "-0.0003160975391174707466935022306036113083393112252771903183",
          "-0.0001002651455813417287619772930613565850108034310807053118",
          "-0.0001002663574224335913912855327581644361909358869675516267"
        ],
        "totals": [
          "-8.286521084920505737700061707199981867246830335210267115",
          "-8.286325224499550657687988580966467854812097719606540365",
          "-2.929925294195764126410446082293130316386909932120441051",
          "-2.929876329090525356407427800734751813278226778219509363"
        ]
      },
      {
        "nu": "5270.023084464483815351536743544752525727052062053157321",
        "derivatives": [
          "-0.0002729371851738620409814063392826211117362470684074647668",
          "-0.0002729411776470446649280929482177671931942488502291910278",
          "-0.00008635432418548514486357463497056532627574968110074389712",
          "-0.00008635532230378080085024628720435184664025012655617546235"
        ],
        "totals": [
          "-8.513785979047207047158483737142424712761867665879047344",
          "-8.513593522391249951849928925306078533443468867726477549",
          "-3.001921196772865592462141620659037557078846472072584323",
          "-3.001873082608876318635002917699951012249246772534441874"
        ]
      },
      {
        "nu": "6178.008505674119182392191812535432204357313181107943047",
        "derivatives": [
          "-0.0002356391391753485940932085763301029630513351675744697894",
          "-0.0002356424295152584352317551909033491054183029961629549141",
          "-0.0000743667019137221764388683520186042832487881300880526893",
          "-0.00007436752449869963672350500566191581884053008723517397046"
        ],
        "totals": [
          "-8.743816060618907872042405745379762515562961082890136317",
          "-8.743626891442826757854075086147779273586696646222113121",
          "-3.074608396240422290217257372551979013315954090432973705",
          "-3.074561103946402011670174707743983202821887981265967906"
        ]
      },
      {
        "nu": "7242.432999714308309797239220794692751317731371184524049",
        "derivatives": [
          "-0.0002034089802705760907623607992473690763153075789275267472",
          "-0.000203411693540728480074007378133891130817904853170285244",
          "-0.00006403745030951222424262430324553558638818304999092895621",
          "-0.0000640381286270503215705359479671661000138323685516185804"
        ],
        "totals": [
          "-8.976611323969027022329171966646391039523532123451689021",
          "-8.976425331846993220248776078506865289611925542519436556",
          "-3.147986891173835113256020045111552455719062302319506276",
          "-3.14794039314332666273592107307667101824116065708644316"
        ]
      },
      {
        "nu": "8490.249844618391937066705782205148696197204219263804085",
        "derivatives": [
          "-0.0001755626996832039037286853515447864351725049440534735785",
          "-0.0001755649383547030929560817487290840441881578996225562914",
          "-0.0000551380430644930292499328626119991248200838901261983814",
          "-0.00005513860273236782655678196190807352707399712901846905962"
        ],
        "totals": [
          "-9.212171763768876616269904458234993061422628202576882884",
          "-9.211988843747140882720616386524296968875635060212549124",
          "-3.222056680235144428860158764337873891985244041447524384",
          "-3.222010950229710495472836746410199868848495755856440944"
        ]
      },
      {
        "nu": "9953.056165916361790233886454997950254002083988194725163",
        "derivatives": [
          "-0.0001515078786427688318841013220368506486896465133248734508",
          "-0.0001515097267396226829351732038261640641586086874897255312",
          "-0.00004747130572216117469161944306891618307316427502155265555",
          "-0.00004747176774637463745438741351624453694040481856276567563"
        ],
        "totals": [
          "-9.450497375008748504797055034523968661364769398076645642",
          "-9.450317427249911346011605419501631538315157808599902764",
          "-3.296817762167711754013382208638626033454600093503943945",
          "-3.296772775228002464317019804883041752692197196134758226"
        ]
      },
      {
        "nu": "11667.89303670229860207420030543768406436393548481526408",
        "derivatives": [
          "-0.0001307315411781241931670312412451649939356710222594791934",
          "-0.0001307330676487929075511553438458694517646998687827966452",
          "-0.00004086713633607306383630179545908012069131196930525785657",
          "-0.00004086751795374024243233282110925623514856918093608721952"
        ],
        "totals": [
          "-9.691588152978838937975295809208263899978620205342569717",
          "-9.691411082434578004780120855034909683879876844881285511",
          "-3.372270135791021653950690421723007284606173515446057338",
          "-3.372225868154956420651896683179668730581487675330736286"
        ]
      },
      {
        "nu": "13678.18342893796204947592060423487009177856094490211766",
        "derivatives": [
          "-0.0001127895990918474174441053061304518209385827963329046747",
          "-0.0001127908605542098968167933775514492546034555727580628428",
          "-0.00003517880678992304567567469428455713752561577802802833312",
          "-0.00003517912215551366551884671213980649594183397213431787516"
        ],
        "totals": [
          "-9.935444093250480778248216438664117162128169929990481861",
          "-9.935269809360043450401606272686142839049118704713862904",
          "-3.448413799995677434614305858381594247022315130371576587",
          "-3.448370229023068102652653316887100666252552324052421848"
        ]
      },
      {
        "nu": "16034.83176672582458297761800439768903392076397230572688",
        "derivatives": [
          "-0.00009729768349312927202086607706645386222559039068138424799",
          "-0.00009729872647146925699418035466310409381526912033563094802",
          "-0.00003027976653468154281930483773456410928018280816760776305",
          "-0.00003028002727926653906263340713372666717760249058116943805"
        ],
        "totals": [
          "-10.18206519165799288320996765934686857097808263230342745",
          "-10.18189360807005540372400828559553749540865769110409791",
          "-3.525248753738636196095149427988666202750575523577426663",
          "-3.525205857841651826223659584550833433858219288277594277"
        ]
      },
      {
        "nu": "18797.51292435791680394274560895608923154638434591275207",
        "derivatives": [
          "-0.00008392318331578251247395662704068579936209331661000122478",
          "-0.00008392404606549176639613352329736676105576241190549575324",
          "-0.00002606088095480048183275059602490030272687924122184770956",
          "-0.00002606109664222779531329482008907054315029651504572134168"
        ],
        "totals": [
          "-10.4314514442813408952467885236319862820955381150271264",
          "-10.43128247859709251776704967825980748071348647870578745",
          "-3.602774996038708638744130390879098480622761875499187433",
          "-3.602732754617646544374195679536053780277248966418852694"
        ]
      },
      {
        "nu": "22036.18330905340399135916575730498464071557208092660525",
        "derivatives": [
          "-0.00007237833408172342356143323421977748308932032817740706551",
          "-0.00007237904807903566506047761769350797631498865712651124051",
          "-0.00002242804564874457639964261288661336420755234148787897169",
          "-0.00002242822414807263677440370875504598751396942372515501544"
        ],
        "totals": [
          "-10.68360284742972112760422749091275808698909190795241009",
          "-10.68343642096525768453925681256269201618606014660606127",
          "-3.680992525972334686187398390701977937587893700811145717",
          "-3.680950919356218825421155721114461419887135760474558512"
        ]
      },
      {
        "nu": "25832.85229190981764572522214353072573715427764457965204",
        "derivatives": [
          "-0.00006241422017107645649469607357631814105982581996880699818",
          "-0.00006241481133036960858552322737640148703945529878318989881",
          "-0.00001930012577960539624164432020741060671954802279480481566",
          "-0.00001930027356942868426435110865743144321445539249840054081"
        ],
        "totals": [
          "-10.93851939762612092811304299206313940382197616377273667",
          "-10.93835543519243123212578388817226331473246660408478476",
          "-3.759901342669636003562467800114181672604021892638942746",
          "-3.759860352061213579565653024141462650331644502716954768"
        ]
      },
      {
        "nu": "30283.65884311100827275190310054910497093065485393806583",
        "derivatives": [
          "-0.00005381557136743459745528183129909998764487473704524786527",
          "-0.00005381606103674581790532296126901664952368711693289857869",
          "-0.00001660717647685462319253617998206013682783289522214634429",
          "-0.00001660729889418242830504646247453930229753599019405902265"
        ],
        "totals": [
          "-11.19620109159286839929919430765863658080304959908117657",
          "-11.19603952129187254104351253366875150659383809875084886",
          "-3.839501445310739704467481281314479637322942235808944619",
          "-3.839461052735490739903560837817008368770639360726362692"
        ]
      },
      {
        "nu": "35501.30595579442115913112228239331145001972779311947231",
        "derivatives": [
          "-0.00004639624976167284755643723007231736194674483839392636184",
          "-0.00004639665553748545869945458400079447926018943356002471005",
          "-0.00001428890618761487534264715758231699608203856013167957635",
          "-0.0000142890076315680281284014960644362754103997089232041634"
        ],
        "totals": [
          "-11.45664792623815685682754307669759999387610612966942997",
          "-11.45648867927341081416266060046015388905874643136889586",
          "-3.919792833122363096887389582583519484097628675965303385",
          "-3.91975302138117658622116896352415795789328875139016986"
        ]
      },
      {
        "nu": "41617.91450287817213329085082671574472773130093810426028",
        "derivatives": [
          "-0.00003999533648636549266983559149818028605922531895185352681",
          "-0.00003999567288099165866464042642284483928061677039350861973",
          "-0.00001229335000463362351526542327976309205606073027429637999",
          "-0.00001229343410329016501396663201092923036140859313471015322"
        ],
        "totals": [
          "-11.71985989864351134701644058999741251838355469986405499",
          "-11.71970290914432998958487113398279323670361311621937529",
          "-4.000775505374646571972082386867199178147062588516015804",
          "-4.000736257999851232614190022863544357727077192604851224"
        ]
      },
      {
        "nu": "48788.36879199867680021491424837150753204806925731511492",
        "derivatives": [
          "-0.00003447373945068511547975714912509671898269918643916668104",
          "-0.00003447401843931816901616927982112487335243781536966312552",
          "-0.00001057572444239815389847225448180435375418436099485609029",
          "-0.00001057579418955641728257528715581139234661901822748020141"
        ],
        "totals": [
          "-11.98583700605215327212382698175793926794125435957398957",
          "-11.98568221091002607235832961483419062876644191989466218",
          "-4.082449461378220208699181996618700870549247191675419546",
          "-4.082410762592688408757807654887763710755544081755593045"
        ]
      },
      {
        "nu": "57194.23853445264688145649691177693107841425987091555532",
        "derivatives": [
          "-0.00002971125346046463352379321493009333232642235734278240331",
          "-0.00002971148492991915898371824262029214857340847675135122676",
          "-9.097438982961368664714700334153766571001969387926446372e-6",
          "-9.097496850325000029695957256703470632748499240068652236e-6"
        ],
        "totals": [
          "-12.2545792458582127350128264247525884283187155984345854",
          "-12.25442658457449521074617659558778674887834279931533239",
          "-4.164814700481488994799829168514087863528807817552966504",
          "-4.164776535160559613733166711222887443668714617773147905"
        ]
      },
      {
        "nu": "67048.37653994990271723575912282291673799798579184840368",
        "derivatives": [
          "-0.00002560401302312574344242339351187670034490168976778447521",
          "-0.00002560420514018907409299085585479909148724571246871302893",
          "-7.825243047697928149200657174803206980456417941977019195e-6",
          "-7.825291076963760811842522760533804766042423617209147429e-6"
        ],
        "totals": [
          "-12.52608661559673517572723078205765469933539389296132257",
          "-12.52593603014069595340371478155594108255738686186367795",
          "-4.247871222068121486095668079730060448396398779289864893",
          "-4.247833575704111680514789079604632044201897021515453739"
        ]
      },
      {
        "nu": "78600.30855966227809928127944014019745351179566263552316",
        "derivatives": [
          "-0.00002206228591383202373362027189345975838222563928413457935",
          "-0.00002206244542783128558872045553722396167674392766498187533",
          "-6.730489938734484944320369118305972014380929301786596097e-6",
          "-6.730529817234300408095415029247022838010501396998420092e-6"
        ],
        "totals": [
          "-12.800359112934428180117063835307364766931357907894715",
          "-12.80021054761081801843007810112418729144164907949504912",
          "-4.331619025554727049226016029711548732780409043571076985",
          "-4.331581884223824508804269596165754363907981836471160516"
        ]
      },
      {
        "nu": "92142.55175877425165561316403465632449277208553135475531",
        "derivatives": [
          "-0.00001900856235955628306401805353435345841705873145897738076",
          "-0.00001900869485105102119161353863089334236218693628778857128",
          "-5.788501793595037657595830468516960966180623138655718895e-6",
          "-5.788534916468722189494701742651931952462674345858516525e-6"
        ],
        "totals": [
          "-13.07739673566109523024214507994008309791553041894652211",
          "-13.0772501369864816271184245942685890264173201710889808",
          "-4.416058110388707416007950119684229684061681283809294058",
          "-4.41602146072005401522701999826635616618712872184490873"
        ]
      },
      {
        "nu": "108018.0218144282560906240634913249896255970554262845547",
        "derivatives": [
          "-0.0000163759006066400882875972495332525643669117606295769026",
          "-0.00001637601069196178884635940770274191947117050469977548854",
          "-4.978021760269715281021862861245544719876190427266659123e-6",
          "-4.978049281600140420712402403617883495940876444816305607e-6"
        ],
        "totals": [
          "-13.35719948168170508552673611483192622790795303596532116",
          "-13.3570547982688852880665948008541538224785515371166233",
          "-4.501188476046269020071395240343961418716522905128564336",
          "-4.501152305193064070706359911849518317359172530416395217"
        ]
      },
      {
        "nu": "126628.7162010490596088682350486260803598689689100877981",
        "derivatives": [
          "-0.00001410649478456294441532339699689334958857703126104381256",
          "-0.0000141065862841428778273869635532670170831963007232932616",
          "-4.28074147225820044049595484936438870792778960177124388e-6",
          "-4.280764347153183793511846488457805581582606967333601043e-6"
        ],
        "totals": [
          "-13.6397673490090480370678524663303321679971282721656903",
          "-13.63962453145891532530158111737450581488754877078663602",
          "-4.5870101220305834158432936224197824313717823217251758",
          "-4.58697441764305023790172578518082584309438744638041223"
        ]
      },
      {
        "nu": "148445.8935405537043020814948467547925051786768369035946",
        "derivatives": [
          "-0.00001215043546030355697823708476794671815583288416663081298",
          "-0.00001215051153728158230396891596585994454669491860616944836",
          "-3.680893523053493602953557989169002129831240199660280292e-6",
          "-3.680912542297999934386515788647308727546748809544939138e-6"
        ],
        "totals": [
          "-13.92510033575693318502523007358348774642633710842853158",
          "-13.92495933655722702667434218439109843171183143800108106",
          "-4.673523047870083945873495558331365512964432230171534663",
          "-4.673487798070157406285773586033268184285805812564672034"
        ]
      },
      {
        "nu": "174022.0067781974759765744554290390385698592190531071856",
        "derivatives": [
          "-0.00001046463717829548397063484021051221955183625205144486012",
          "-0.00001046470045272210501221866938456394844022929069677885807",
          "-3.164900040773423424727204913923224729845617711548857329e-6",
          "-3.164915859380078685123162207436156951943877372882356815e-6"
        ],
        "totals": [
          "-14.21319844013388395506100841066173474272037945791490006",
          "-14.21305921356430474679407755239709603148731144807884607",
          "-4.760727253116887690176733901704895697818702538255628676",
          "-4.760692446474492888110001187138736020010435535796609832"
        ]
      },
      {
        "nu": "204004.6923550489613425927622200518188710644873302127387",
        "derivatives": [
          "-9.011910674541117623918474600841638578992811866740320825e-6",
          "-9.011963317522585478474491517009030386572353834827675777e-6",
          "-2.721069675502254805234464379754900105513341603855761788e-6",
          "-2.721082836247621768873468608796748057408227095877600526e-6"
        ],
        "totals": [
          "-14.50406166043729216034293486775099534083711452271932301",
          "-14.50392416248050640884031450978074755354139795920969804",
          "-4.84862273734533257752000347527720397565325043657212632",
          "-4.848588362856136139644348385784642028829321295694725425"
        ]
      },
      {
        "nu": "239153.1696098812880658531256571239682901555057360734031",
        "derivatives": [
          "-7.760160404741297787336927846993034346682794207395198554e-6",
          "-7.760204216092037286379885288947750983006523295158215095e-6",
          "-2.339336359774043436449810359752813548448340526971752691e-6",
          "-2.339347312611728311210549720241492707529272798912506827e-6"
        ],
        "totals": [
          "-14.79768999504799394125217455870461583281505240077872331",
          "-14.79755418330609644509175305998330572587639536129483228",
          "-4.937209500150620348560682651448271756506921932618554892",
          "-4.937175547215145974520577276767944229772257672747576788"
        ]
      },
      {
        "nu": "280357.4656749170253835907103231686201907811785774426071",
        "derivatives": [
          "-6.681690592021227387704868777645589087486549057651285951e-6",
          "-6.681727064346257987584309708199822355000132907589980933e-6",
          "-2.01103410853855942608124366753166174688862501407350087e-6",
          "-2.011043226619817076051103900170220063767020976558174615e-6"
        ],
        "totals": [
          "-15.09408344242523381826346633160883273385271123266241174",
          "-15.09394927604127017271247898682798717934205773815379643",
          "-5.026487541147556825552517594751131785679855238850523964",
          "-5.026453999551565914164770758555920397052191865223370136"
        ]
      },
      {
        "nu": "328660.9526768098688409940237299036615391355919866512",
        "derivatives": [
          "-5.752605229572296818089052739846670390973578171871536098e-6",
          "-5.75263560117784099315130118833087024927580667450313372e-6",
          "-1.728702907993140833874146020749973631834313982048040472e-6",
          "-1.728710500894526877639708132871023596409871107705939878e-6"
        ],
        "totals": [
          "-15.39324200110198583992249358783916510906924210861850522",
          "-15.39310944068617182667034641069054316474012881373126711",
          "-5.116456859969381658315114303582267364870050580492803338",
          "-5.116423719865428155002077509295111878787772256770993811"
        ]
      },
      {
        "nu": "385286.7679281935894265194882676421665632853835654716242",
        "derivatives": [
          "-4.9522894106227711925106504451035561770303533054576047e-6",
          "-4.952314709224183293671692641426204829651151684890500982e-6",
          "-1.485921419387273725915061316572475948429121186103502944e-6",
          "-1.485927744037626751205321865653138111584320780961727015e-6"
        ],
        "totals": [
          "-15.69516566968060337891431741485301899711917325827442613",
          "-15.69503467724090789669078282918724275798582616914880622",
          "-5.207117456266680379569330773779177121200517211807618608",
          "-5.207084708156756509013447127362733061417180439526218977"
        ]
      },
      {
        "nu": "451668.7861199276645699068935559116959467687610333509798",
        "derivatives": [
          "-4.262961040455265357642279156522102001968866090091211979e-6",
          "-4.262982119300151206414453849685505255478852482343918169e-6",
          "-1.277162808648537916658693130482440333552608392165019309e-6",
          "-1.277168078359759378851736803773291146930104990228195856e-6"
        ],
        "totals": [
          "-15.99985444682877151749635425477012312889947528285517185",
          "-15.99972498570555698855877650574847494556827296425432229",
          "-5.298469329706372214829394364936393196953913726633211069",
          "-5.298436964425568582594999927680981151121113146983004024"
        ]
      },
      {
        "nu": "529487.9277895927868437819369651449698769456721821899859",
        "derivatives": [
          "-3.669283445756240423523660805784081723767565505673776851e-6",
          "-3.669301013492859406929465157824168878302138125183532576e-6",
          "-1.097670517858473886142709652875465917160787428411801003e-6",
          "-1.097674909792628631994160740885487705794430583289239934e-6"
        ],
        "totals": [
          "-16.30730833127573816919781133634484991400910000736222843",
          "-16.30718036608017711369729624191322920937359778218942652",
          "-5.390512479970767654378044586554803258263888940749925491",
          "-5.390480488671877390502915812946898082105013384456725014"
        ]
      },
      {
        "nu": "620714.7234665805713527614026836712330223140717917772804",
        "derivatives": [
          "-3.158030664251706692743900725911414333069712168795285708e-6",
          "-3.158045309636815879702121034013280404411598171611722849e-6",
          "-9.433512309807761807853393587616622576644606509336323739e-7",
          "-9.433548923270534775248944357871287754999321516377416593e-7"
        ],
        "totals": [
          "-16.61752732180880211176410441864180244589841813115412796",
          "-16.61740081836481107638470402802954427439749323484928903",
          "-5.483246906756690309822281542546271056073093763385364803",
          "-5.483215280895692550977431444893206513197862539309155071"
        ]
      },
      {
        "nu": "727659.2112999001862108234999555707954425974946325993064",
        "derivatives": [
          "-2.717798297505797876479875821053806368845009706929059258e-6",
          "-2.717810509852540400563250737191538067164720067133671344e-6",
          "-8.106826631248447882477234502398163180758692390621629138e-7",
          "-8.106857162115304192685671792742492426557968291133159354e-7"
        ],
        "totals": [
          "-16.93051141727003796506784306478831833489839955906624523",
          "-16.93038634255949045412773026860473104420143209504895446",
          "-5.5766726097746580481995040398597820125834274542684575",
          "-5.576641341097021170464475840813885189909185588264134807"
        ]
      },
      {
        "nu": "853029.4316727296755827046508703401051241501961539099889",
        "derivatives": [
          "-2.338753763860298002145367455040898023013581295761177437e-6",
          "-2.33876394996784085067854413569215164884829231524122197e-6",
          "-6.966341280767846514916474705246911550147788920662448006e-7",
          "-6.966366746036703636249416406875045614734566469362559337e-7"
        ],
        "totals": [
          "-17.2462606165532398471515783895381000784828082648293167",
          "-17.24613693866423853790500906403002418658854152678079407",
          "-5.670789588748118825675279145830644906142814215341256587",
          "-5.670758669275868498363636814453625933169247530829125929"
        ]
      },
      {
        "nu": "1000000.0",
        "derivatives": [
          "-2.012420615877584588319960343366682396357096560959356549e-6",
          "-2.012429114053684597571359487482451754837980113222488693e-6",
          "-5.985981198245174330470111511485034660934323188260607069e-7",
          "-5.986002443685424353598609371774458057136532068918437428e-7"
        ],
        "totals": [
          "-17.56477491860106699265216837594202251774210646735663509",
          "-17.56465260667907250359822355125747414849680849714480249",
          "-5.765597843412737033708999399921854061724415959792680567",
          "-5.765567265432238411445513193750716969413091467239722418"
        ]
      }
    ],
    "warning": "Chebyshev bounds are exact for interpolating polynomials. Their accuracy is supported by two resolutions, not a rigorous interval remainder bound.",
    "precision_resolution": {
      "initial_golden_brackets": {
        "0.2_with_quark": [
          "0.0",
          "9.270382954209691626232450772150183212536879108841721763e-17"
        ],
        "0.2_without_quark": [
          "0.0",
          "9.270382954209691626232450772150183212536879108841721763e-17"
        ],
        "0.1_with_quark": [
          "0.0",
          "9.270382954209691626232450772150183212536879108841721763e-17"
        ],
        "0.1_without_quark": [
          "0.0",
          "9.270382954209691626232450772150183212536879108841721763e-17"
        ]
      },
      "explanation": "Near nu = 0 the quark term is a difference of large Laurent terms, and core.py raises the working precision there. The final search uses 100 base digits and further precision for small nu; all brackets include zero.",
      "final_base_dps": "100"
    }
  },
  "phi_validation": [
    {
      "n": "0",
      "gamma": {
        "re": "0.5",
        "im": "0.0"
      },
      "integral": {
        "re": "-3.636765363196916590129264063076669069384819450390553342",
        "im": "0.0"
      },
      "corrected_series": {
        "re": "-3.636765363196916590129264063076669069384819450390553342",
        "im": "0.0"
      },
      "printed_series": {
        "re": "-3.636765363196916590129264063076669069384819450390553342",
        "im": "0.0"
      },
      "parity_trial": {
        "re": "-3.636765363196916590129264063076669069384819450390553342",
        "im": "0.0"
      },
      "corrected_minus_integral": {
        "re": "1.011732636080879929711133146573353047529374082079932788e-62",
        "im": "0.0"
      },
      "printed_minus_integral": {
        "re": "1.011732636080879929711133146573353047529374082079932788e-62",
        "im": "0.0"
      },
      "parity_trial_minus_integral": {
        "re": "1.011732636080879929711133146573353047529374082079932788e-62",
        "im": "0.0"
      },
      "series_tail_refinement": "1.006407664957145404875201176196857179234863168262628302e-62",
      "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
    },
    {
      "n": "0",
      "gamma": {
        "re": "0.37",
        "im": "0.23"
      },
      "integral": {
        "re": "-3.572882131772295785707513378249457747179870759128237104",
        "im": "2.044276712441151256938242485396846103333016746766469009"
      },
      "corrected_series": {
        "re": "-3.572882131772295785707513378249457747179870759128237104",
        "im": "2.044276712441151256938242485396846103333016746766469009"
      },
      "printed_series": {
        "re": "-3.572882131772295785707513378249457747179870759128237104",
        "im": "2.044276712441151256938242485396846103333016746766469009"
      },
      "parity_trial": {
        "re": "-3.572882131772295785707513378249457747179870759128237104",
        "im": "2.044276712441151256938242485396846103333016746766469009"
      },
      "corrected_minus_integral": {
        "re": "9.624363771480645852928366870318081132624243656441094524e-64",
        "im": "1.607781939155163761912657450837346648299088353168975058e-62"
      },
      "printed_minus_integral": {
        "re": "9.624363771480645852928366870318081132624243656441094524e-64",
        "im": "1.607781939155163761912657450837346648299088353168975058e-62"
      },
      "parity_trial_minus_integral": {
        "re": "9.624363771480645852928366870318081132624243656441094524e-64",
        "im": "1.607781939155163761912657450837346648299088353168975058e-62"
      },
      "series_tail_refinement": "1.624800087787285669830318480548280535332375441955877319e-62",
      "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
    },
    {
      "n": "0",
      "gamma": {
        "re": "0.71",
        "im": "1.17"
      },
      "integral": {
        "re": "-0.8570924004388397203135671202321023049719194417934762202",
        "im": "1.154861029241470822697410104451957186666434096741717793"
      },
      "corrected_series": {
        "re": "-0.8570924004388397203135671202321023049719194417934762202",
        "im": "1.154861029241470822697410104451957186666434096741717793"
      },
      "printed_series": {
        "re": "-0.8570924004388397203135671202321023049719194417934762202",
        "im": "1.154861029241470822697410104451957186666434096741717793"
      },
      "parity_trial": {
        "re": "-0.8570924004388397203135671202321023049719194417934762202",
        "im": "1.154861029241470822697410104451957186666434096741717793"
      },
      "corrected_minus_integral": {
        "re": "2.451045000062407767539482607417436804909056644563576771e-62",
        "im": "8.359921792015818682398969608739223760430281512941006147e-62"
      },
      "printed_minus_integral": {
        "re": "2.451045000062407767539482607417436804909056644563576771e-62",
        "im": "8.359921792015818682398969608739223760430281512941006147e-62"
      },
      "parity_trial_minus_integral": {
        "re": "2.451045000062407767539482607417436804909056644563576771e-62",
        "im": "8.359921792015818682398969608739223760430281512941006147e-62"
      },
      "series_tail_refinement": "8.78889441506080477909229456803310367014915002986708235e-62",
      "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
    },
    {
      "n": "1",
      "gamma": {
        "re": "0.5",
        "im": "0.0"
      },
      "integral": {
        "re": "0.6010284515797971426998690807557249953824931461702494409",
        "im": "0.0"
      },
      "corrected_series": {
        "re": "0.6010284515797971426998690807557249953824931461702494409",
        "im": "0.0"
      },
      "printed_series": {
        "re": "-3.005142257898985713499345403778624976912465730851247204",
        "im": "0.0"
      },
      "parity_trial": {
        "re": "-1.087169154919920297825278528690889429718809072182914049",
        "im": "0.0"
      },
      "corrected_minus_integral": {
        "re": "-9.05567907882671236750911929088779178068253119813913819e-72",
        "im": "0.0"
      },
      "printed_minus_integral": {
        "re": "-3.606170709478782856199214484534349972294958877021496645",
        "im": "0.0"
      },
      "parity_trial_minus_integral": {
        "re": "-1.68819760649971744052514760944661442510130221835316349",
        "im": "0.0"
      },
      "series_tail_refinement": "0.0",
      "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
    },
    {
      "n": "1",
      "gamma": {
        "re": "0.37",
        "im": "0.23"
      },
      "integral": {
        "re": "0.6502951607999186988989533216746320804788594870942097704",
        "im": "-0.5462148188836472064957887585527719367348573491091726089"
      },
      "corrected_series": {
        "re": "0.6502951607999186988989533216746320804788594870942097704",
        "im": "-0.5462148188836472064957887585527719367348573491091726089"
      },
      "printed_series": {
        "re": "-3.221162503445190814255558492425027528497473217881371332",
        "im": "1.156443522176495376689014322897018629858353172047230335"
      },
      "parity_trial": {
        "re": "-1.168437615568145418572314657351382457672865302199771455",
        "im": "0.6600455318295980727887263032386720474777449782259589032"
      },
      "corrected_minus_integral": {
        "re": "-9.05567907882671236750911929088779178068253119813913819e-72",
        "im": "5.433407447296027420505471574532675068409518718883482914e-71"
      },
      "printed_minus_integral": {
        "re": "-3.871457664245109513154511814099659608976332704975581103",
        "im": "1.702658341060142583184803081449790566593210521156402944"
      },
      "parity_trial_minus_integral": {
        "re": "-1.818732776368064117471267979026014538151724789293981225",
        "im": "1.206260350713245279284515061791443984212602327335131512"
      },
      "series_tail_refinement": "0.0",
      "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
    },
    {
      "n": "1",
      "gamma": {
        "re": "0.71",
        "im": "1.17"
      },
      "integral": {
        "re": "-0.2410850845548230057510932390724294745615045625009503799",
        "im": "-0.1964120353517020662248358406298398856757867289893636621"
      },
      "corrected_series": {
        "re": "-0.2410850845548230057510932390724294745615045625009503799",
        "im": "-0.1964120353517020662248358406298398856757867289893636621"
      },
      "printed_series": {
        "re": "-0.924474289245954977371943842968828711571685649716266291",
        "im": "1.153420600362999030548956570990439967818601931447186444"
      },
      "parity_trial": {
        "re": "-0.01329592239400529706210110820451330010210458734955155215",
        "im": "0.3840136982377643006391176436796911244879996574315708238"
      },
      "corrected_minus_integral": {
        "re": "-9.05567907882671236750911929088779178068253119813913819e-72",
        "im": "2.263919769706678091877279822721947945170632799534784547e-72"
      },
      "printed_minus_integral": {
        "re": "-0.6833892046911319716208506038963992370101810872153159111",
        "im": "1.349832635714701096773792411620279853494388660436550106"
      },
      "parity_trial_minus_integral": {
        "re": "0.2277891621608177086889921308679161744593999751513988277",
        "im": "0.5804257335894663668639534843095310101637863864209344859"
      },
      "series_tail_refinement": "0.0",
      "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
    },
    {
      "n": "2",
      "gamma": {
        "re": "0.5",
        "im": "0.0"
      },
      "integral": {
        "re": "0.5464104742377916394535501197458439801768173006264692758",
        "im": "0.0"
      },
      "corrected_series": {
        "re": "0.5464104742377916394535501197458439801768173006264692758",
        "im": "0.0"
      },
      "printed_series": {
        "re": "-2.033325793155114106436110546838256776698982304200724475",
        "im": "0.0"
      },
      "parity_trial": {
        "re": "-2.033325793155114106436110546838256776698982304200724475",
        "im": "0.0"
      },
      "corrected_minus_integral": {
        "re": "8.015511972665479714032502210105822702473485195398296433e-62",
        "im": "0.0"
      },
      "printed_minus_integral": {
        "re": "-2.579736267392905745889660666584100756875799604827193751",
        "im": "0.0"
      },
      "parity_trial_minus_integral": {
        "re": "-2.579736267392905745889660666584100756875799604827193751",
        "im": "0.0"
      },
      "series_tail_refinement": "8.075459352895180171360612860087691046919946584334290738e-62",
      "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
    },
    {
      "n": "2",
      "gamma": {
        "re": "0.37",
        "im": "0.23"
      },
      "integral": {
        "re": "0.6103564515152390261298239729426670873655675922875786875",
        "im": "-0.2490530972672916670538521780815747328663882748518592052"
      },
      "corrected_series": {
        "re": "0.6103564515152390261298239729426670873655675922875786875",
        "im": "-0.2490530972672916670538521780815747328663882748518592052"
      },
      "printed_series": {
        "re": "-2.185667053176300559905936089473107810102260854880745772",
        "im": "0.4864280903658615842106776197787344875360390847712618978"
      },
      "parity_trial": {
        "re": "-2.185667053176300559905936089473107810102260854880745772",
        "im": "0.4864280903658615842106776197787344875360390847712618978"
      },
      "corrected_minus_integral": {
        "re": "7.121045006109872425826822041687167416599528057251999389e-62",
        "im": "1.600796006164099709505099007331521730254656703799913965e-62"
      },
      "printed_minus_integral": {
        "re": "-2.79602350469153958603576006241577489746782844716832446",
        "im": "0.735481187633153251264529797860309220402427359623121103"
      },
      "parity_trial_minus_integral": {
        "re": "-2.79602350469153958603576006241577489746782844716832446",
        "im": "0.735481187633153251264529797860309220402427359623121103"
      },
      "series_tail_refinement": "7.352379605929406861139983876977123722542359124280280204e-62",
      "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
    },
    {
      "n": "2",
      "gamma": {
        "re": "0.71",
        "im": "1.17"
      },
      "integral": {
        "re": "0.01871066273157263851959799619052615679764821924715279473",
        "im": "-0.2880619211567530921220608014000786444117420780252153108"
      },
      "corrected_series": {
        "re": "0.01871066273157263851959799619052615679764821924715279473",
        "im": "-0.2880619211567530921220608014000786444117420780252153108"
      },
      "printed_series": {
        "re": "-0.9745036873251144188499025971699047080163472252660785073",
        "im": "0.8601407533141677092525000471784823507461460013898690298"
      },
      "parity_trial": {
        "re": "-0.9745036873251144188499025971699047080163472252660785073",
        "im": "0.8601407533141677092525000471784823507461460013898690298"
      },
      "corrected_minus_integral": {
        "re": "9.764742196130042465357137883248002079858526796824857412e-62",
        "im": "8.11946089753919916675433967072211482718228300342604881e-62"
      },
      "printed_minus_integral": {
        "re": "-0.993214350056687057369500593360430864813995444513231302",
        "im": "1.148202674470920801374560848578560995157888079415084341"
      },
      "parity_trial_minus_integral": {
        "re": "-0.993214350056687057369500593360430864813995444513231302",
        "im": "1.148202674470920801374560848578560995157888079415084341"
      },
      "series_tail_refinement": "1.280673283613978375343263613196385486055939439609439257e-61",
      "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
    },
    {
      "n": "3",
      "gamma": {
        "re": "0.5",
        "im": "0.0"
      },
      "integral": {
        "re": "0.3989715484202028573001309192442750046175068538297505591",
        "im": "0.0"
      },
      "corrected_series": {
        "re": "0.3989715484202028573001309192442750046175068538297505591",
        "im": "0.0"
      },
      "printed_series": {
        "re": "-1.494857742101014286500654596221375023087534269148752796",
        "im": "0.0"
      },
      "parity_trial": {
        "re": "-0.4780286445354003927574759713710350026243412241966906377",
        "im": "0.0"
      },
      "corrected_minus_integral": {
        "re": "-4.527839539413356183754559645443895890341265599069569095e-72",
        "im": "0.0"
      },
      "printed_minus_integral": {
        "re": "-1.893829290521217143800785515465650027705041122978503355",
        "im": "0.0"
      },
      "parity_trial_minus_integral": {
        "re": "-0.8770001929556032500576068906153100072418480780264411968",
        "im": "0.0"
      },
      "series_tail_refinement": "0.0",
      "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
    },
    {
      "n": "3",
      "gamma": {
        "re": "0.37",
        "im": "0.23"
      },
      "integral": {
        "re": "0.4403910252185440644508071608334265119919796085314251716",
        "im": "-0.1239133823458755013394251625868670266564878113747562234"
      },
      "corrected_series": {
        "re": "0.4403910252185440644508071608334265119919796085314251716",
        "im": "-0.1239133823458755013394251625868670266564878113747562234"
      },
      "printed_series": {
        "re": "-1.589970950480623310613548863171183325607816435266570977",
        "im": "0.2514126074640666778259402982640921629720712127037669182"
      },
      "parity_trial": {
        "re": "-0.522658111930048057157044810084699720750866529159720099",
        "im": "0.1312872955573641862097934499502383906414748300515746127"
      },
      "corrected_minus_integral": {
        "re": "-9.05567907882671236750911929088779178068253119813913819e-72",
        "im": "-1.245155873338672950532503902497071369843848039744131501e-71"
      },
      "printed_minus_integral": {
        "re": "-2.030361975699167375064356024004609837599796043797996149",
        "im": "0.3753259898099421791653654608509591896285590240785231416"
      },
      "parity_trial_minus_integral": {
        "re": "-0.9630491371485921216078519709181262327428461376911452705",
        "im": "0.2552006779032396875492186125371054172979626414263308361"
      },
      "series_tail_refinement": "0.0",
      "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
    },
    {
      "n": "3",
      "gamma": {
        "re": "0.71",
        "im": "1.17"
      },
      "integral": {
        "re": "0.1073303846983500740556826466545294358197311219521656138",
        "im": "-0.2281696554127812350107944806215387608663426726233565094"
      },
      "corrected_series": {
        "re": "0.1073303846983500740556826466545294358197311219521656138",
        "im": "-0.2281696554127812350107944806215387608663426726233565094"
      },
      "printed_series": {
        "re": "-0.9186911356245756921727458502435535026129188685705424658",
        "im": "0.6105387673254236868469385175052907530912286902827568489"
      },
      "parity_trial": {
        "re": "-0.170425055021754772012338817280954952320498386994712111",
        "im": "0.2518175171904989217897997303003191861171776577978083262"
      },
      "corrected_minus_integral": {
        "re": "-1.018763896368005141344775920224876575326784759790653046e-71",
        "im": "1.131959884853339045938639911360973972585316399767392274e-71"
      },
      "printed_minus_integral": {
        "re": "-1.02602152032292576622842849689808293843264999052270808",
        "im": "0.8387084227382049218577329981268295139575713629061133583"
      },
      "parity_trial_minus_integral": {
        "re": "-0.2777554397201048460680214639354843881402295089468777248",
        "im": "0.4799871726032801568005942109218579469835203304211648356"
      },
      "series_tail_refinement": "0.0",
      "status": "(b) independent split quadrature and analytically accelerated printed/corrected series"
    },
    {
      "n": "0",
      "gamma": {
        "re": "0.5",
        "im": "-0.61"
      },
      "integral": {
        "re": "-1.631147532946445285434091952769562216450421283193625191",
        "im": "-1.715594007417616403535491384719806546136164020067127836"
      },
      "corrected_series": {
        "re": "-1.631147532946445285434091952769562216450421283193625191",
        "im": "-1.715594007417616403535491384719806546136164020067127836"
      },
      "printed_series": {
        "re": "-1.631147532946445285434091952769562216450421283193625191",
        "im": "-1.715594007417616403535491384719806546136164020067127836"
      },
      "corrected_minus_integral": {
        "re": "-3.285991139835607288323904830758461163993632616704071645e-72",
        "im": "2.679514213087731754426123396707768038280683557763803326e-70"
      },
      "printed_minus_integral": {
        "re": "-3.285991139835607288323904830758461163993632616704071645e-72",
        "im": "2.679514213087731754426123396707768038280683557763803326e-70"
      },
      "status": "(b) split quadrature and corrected/printed series"
    },
    {
      "n": "1",
      "gamma": {
        "re": "0.5",
        "im": "-0.61"
      },
      "integral": {
        "re": "-0.01672769303512319005460000508761343126676273599943248967",
        "im": "0.5189081732725995009948478080366087479694084440829537208"
      },
      "corrected_series": {
        "re": "-0.01672769303512319005460000508761343126676273599943248967",
        "im": "0.5189081732725995009948478080366087479694084440829537208"
      },
      "printed_series": {
        "re": "-1.819646639726830100310918109111482472267821543740232565",
        "im": "-1.501248946487396836928108850905315103338745351140479154"
      },
      "corrected_minus_integral": {
        "re": "0.0",
        "im": "0.0"
      },
      "printed_minus_integral": {
        "re": "-1.802918946691706910256318104023869041001058807740800075",
        "im": "-2.020157119759996337922956658941923851308153795223432875"
      },
      "status": "(b) split quadrature and corrected/printed series"
    },
    {
      "n": "2",
      "gamma": {
        "re": "0.5",
        "im": "-0.61"
      },
      "integral": {
        "re": "0.2872369173337727035855373841573071893434178540685158321",
        "im": "0.3806145041526607649202282688830819155521437991290679771"
      },
      "corrected_series": {
        "re": "0.2872369173337727035855373841573071893434178540685158321",
        "im": "0.3806145041526607649202282688830819155521437991290679771"
      },
      "printed_series": {
        "re": "-1.592738237707056998380344842556455636868994946800663243",
        "im": "-0.8527110489234666554605533993061972290035339568218755241"
      },
      "corrected_minus_integral": {
        "re": "-4.460917817891985458075255347771931381148980059163345592e-70",
        "im": "2.654271497023906511912573665393368359467242233153648623e-70"
      },
      "printed_minus_integral": {
        "re": "-1.879975155040829701965882226713762826212412800869179075",
        "im": "-1.233325553076127420380781668189279144555677755950943501"
      },
      "status": "(b) split quadrature and corrected/printed series"
    },
    {
      "n": "3",
      "gamma": {
        "re": "0.5",
        "im": "-0.61"
      },
      "integral": {
        "re": "0.2868552878545674768066788751629539513999830252343455565",
        "im": "0.228182187352411419736644752116889276320469795732843516"
      },
      "corrected_series": {
        "re": "0.2868552878545674768066788751629539513999830252343455565",
        "im": "0.228182187352411419736644752116889276320469795732843516"
      },
      "printed_series": {
        "re": "-1.302599164918506460914576427192538310963545243596531779",
        "im": "-0.5063804094951865697851250229014948785412548153915458059"
      },
      "corrected_minus_integral": {
        "re": "-1.581329691484578483652286107690502851156494207355276133e-81",
        "im": "-3.162659382969156967304572215381005702312988414710552265e-81"
      },
      "printed_minus_integral": {
        "re": "-1.589454452773073937721255302355492262363528268830877335",
        "im": "-0.7345625968475979895217697750183841548617246111243893219"
      },
      "status": "(b) split quadrature and corrected/printed series"
    }
  ],
  "inner_sum_validation": [
    {
      "n": "0",
      "x": "0.03",
      "terms": "2200",
      "alt_sum_error": "0.0",
      "odd_sum_error": "0.0"
    },
    {
      "n": "0",
      "x": "0.2",
      "terms": "2200",
      "alt_sum_error": "0.0",
      "odd_sum_error": "0.0"
    },
    {
      "n": "0",
      "x": "0.7",
      "terms": "2200",
      "alt_sum_error": "0.0",
      "odd_sum_error": "1.811135815765342473501823858177558356136506239627827638e-71"
    },
    {
      "n": "0",
      "x": "0.9",
      "terms": "2200",
      "alt_sum_error": "0.0",
      "odd_sum_error": "0.0"
    },
    {
      "n": "1",
      "x": "0.03",
      "terms": "2200",
      "alt_sum_error": "0.0",
      "odd_sum_error": "0.0"
    },
    {
      "n": "1",
      "x": "0.2",
      "terms": "2200",
      "alt_sum_error": "2.263919769706678091877279822721947945170632799534784547e-72",
      "odd_sum_error": "5.659799424266695229693199556804869862926581998836961368e-72"
    },
    {
      "n": "1",
      "x": "0.7",
      "terms": "2200",
      "alt_sum_error": "2.263919769706678091877279822721947945170632799534784547e-72",
      "odd_sum_error": "0.0"
    },
    {
      "n": "1",
      "x": "0.9",
      "terms": "2200",
      "alt_sum_error": "0.0",
      "odd_sum_error": "0.0"
    },
    {
      "n": "2",
      "x": "0.03",
      "terms": "2200",
      "alt_sum_error": "0.0",
      "odd_sum_error": "0.0"
    },
    {
      "n": "2",
      "x": "0.2",
      "terms": "2200",
      "alt_sum_error": "1.697939827280008568907959867041460958877974599651088411e-71",
      "odd_sum_error": "1.471547850309340759720231884769266164360911319697609956e-71"
    },
    {
      "n": "2",
      "x": "0.7",
      "terms": "2200",
      "alt_sum_error": "2.263919769706678091877279822721947945170632799534784547e-72",
      "odd_sum_error": "1.358351861824006855126367893633168767102379679720870728e-71"
    },
    {
      "n": "2",
      "x": "0.9",
      "terms": "2200",
      "alt_sum_error": "0.0",
      "odd_sum_error": "9.05567907882671236750911929088779178068253119813913819e-72"
    },
    {
      "n": "3",
      "x": "0.03",
      "terms": "2200",
      "alt_sum_error": "0.0",
      "odd_sum_error": "0.0"
    },
    {
      "n": "3",
      "x": "0.2",
      "terms": "2200",
      "alt_sum_error": "4.527839539413356183754559645443895890341265599069569095e-71",
      "odd_sum_error": "1.247985773050806298147350502275473804775311330743549982e-70"
    },
    {
      "n": "3",
      "x": "0.7",
      "terms": "2200",
      "alt_sum_error": "3.395879654560017137815919734082921917755949199302176821e-72",
      "odd_sum_error": "1.131959884853339045938639911360973972585316399767392274e-72"
    },
    {
      "n": "3",
      "x": "0.9",
      "terms": "2200",
      "alt_sum_error": "2.263919769706678091877279822721947945170632799534784547e-72",
      "odd_sum_error": "1.131959884853339045938639911360973972585316399767392274e-71"
    }
  ],
  "BC_integral_transcription_check": [
    {
      "n": "0",
      "gamma": {
        "re": "0.37",
        "im": "0.23"
      },
      "BC_integral": {
        "re": "-3.572882131772295785707513378249457747179870759128237104",
        "im": "2.044276712441151256938242485396846103333016746766469009"
      },
      "BC_minus_KL": {
        "re": "3.911229206138786620262367923282484767774114284039649099e-55",
        "im": "-1.514522373300289853394888541295059579776895391069767917e-56"
      },
      "status": "(b) separately transcribed integrands"
    },
    {
      "n": "1",
      "gamma": {
        "re": "0.37",
        "im": "0.23"
      },
      "BC_integral": {
        "re": "0.6502951607999186988989533216746320804788594870942097704",
        "im": "-0.5462148188836472064957887585527719367348573491091726089"
      },
      "BC_minus_KL": {
        "re": "1.270274341010415352330541504975248829657604032294226531e-56",
        "im": "-9.8112528083071906219233259906170318727700411086735926e-57"
      },
      "status": "(b) separately transcribed integrands"
    },
    {
      "n": "2",
      "gamma": {
        "re": "0.37",
        "im": "0.23"
      },
      "BC_integral": {
        "re": "0.6103564515152390261298239729426670873655675922875786875",
        "im": "-0.2490530972672916670538521780815747328663882748518592052"
      },
      "BC_minus_KL": {
        "re": "-1.473666071647449743726686335397781304382816869412287633e-56",
        "im": "4.899432135055183702201973343264163406403127280677151806e-56"
      },
      "status": "(b) separately transcribed integrands"
    },
    {
      "n": "3",
      "gamma": {
        "re": "0.37",
        "im": "0.23"
      },
      "BC_integral": {
        "re": "0.4403910252185440644508071608334265119919796085314251716",
        "im": "-0.1239133823458755013394251625868670266564878113747562234"
      },
      "BC_minus_KL": {
        "re": "-4.956530850812434356022696552584396044266298244875461975e-56",
        "im": "-9.407574468301734945456494586297539537286172021047997053e-57"
      },
      "status": "(b) separately transcribed integrands"
    }
  ],
  "BC_comparison": {
    "b": "9.0",
    "b_over_Nc": "3.0",
    "rows": [
      {
        "nu": "0.0",
        "KL_delta": {
          "re": "-4.747783872879899373736621134780978577110482916809972483e-66",
          "im": "0.0"
        },
        "BC_phi_integral": {
          "re": "0.6010284515797971426998690807557249953824931461702494409",
          "im": "0.0"
        },
        "BC_coordinate_scalar_4zeta": {
          "re": "-2.404113806319188570799476323022899981529972584680997764",
          "im": "0.0"
        },
        "BC_coordinate_scalar_6zeta": {
          "re": "0.0",
          "im": "0.0"
        },
        "BC_mapped_4zeta": {
          "re": "-2.404113806319188570799476323022899981529972584680997764",
          "im": "0.0"
        },
        "BC_mapped_6zeta": {
          "re": "0.0",
          "im": "0.0"
        },
        "mapped_6_minus_KL": {
          "re": "4.747783872879899373736621134780978577110482916809972483e-66",
          "im": "0.0"
        },
        "mapped_4_minus_KL": {
          "re": "-2.404113806319188570799476323022899981529972584680997764",
          "im": "0.0"
        },
        "mapped_4_residual_after_adding_2zeta3": {
          "re": "4.747783872879899373736621134780978577110482916809972483e-66",
          "im": "0.0"
        },
        "literal_lip3_minus_KL": {
          "re": "0.0",
          "im": "0.0"
        },
        "literal_difference_formula_residual": {
          "re": "0.0",
          "im": "0.0"
        },
        "chi": {
          "re": "0.0",
          "im": "0.0"
        },
        "chi_prime": {
          "re": "0.0",
          "im": "0.0"
        },
        "chi_second": {
          "re": "4.808227612638377141598952646045799963059945169361995527",
          "im": "0.0"
        },
        "chi_chi_prime": {
          "re": "0.0",
          "im": "0.0"
        },
        "trigamma_difference": {
          "re": "0.0",
          "im": "0.0"
        },
        "r_chi": {
          "re": "0.0",
          "im": "0.0"
        },
        "real_scheme_shift": "0.0",
        "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
      },
      {
        "nu": "0.125",
        "KL_delta": {
          "re": "0.433121449469955481346281645306552898877846551391839214",
          "im": "-0.8777823383452614706948570015417369375735408802579808458"
        },
        "BC_phi_integral": {
          "re": "0.5576546669368421606646022827757487090892837306752842499",
          "im": "-0.2123878219708717213200028574280486707843407545813828378"
        },
        "BC_coordinate_scalar_4zeta": {
          "re": "-1.857384887108326159326430321316967198228489352344187016",
          "im": "-1.737660431741372369394401086875365534885763456702787907"
        },
        "BC_coordinate_scalar_6zeta": {
          "re": "0.5467289192108624114730460017059327833014832323368107478",
          "im": "-1.737660431741372369394401086875365534885763456702787907"
        },
        "BC_mapped_4zeta": {
          "re": "-1.97099235684923308945319467771634708265212603328915855",
          "im": "-0.8777823383452614706948570015417369375735408802579808458"
        },
        "BC_mapped_6zeta": {
          "re": "0.433121449469955481346281645306552898877846551391839214",
          "im": "-0.8777823383452614706948570015417369375735408802579808458"
        },
        "mapped_6_minus_KL": {
          "re": "8.308621777539823904039086985866712509943345104417451845e-66",
          "im": "-1.186945968219974843434155283695244644277620729202493121e-66"
        },
        "mapped_4_minus_KL": {
          "re": "-2.404113806319188570799476323022899981529972584680997764",
          "im": "-1.186945968219974843434155283695244644277620729202493121e-66"
        },
        "mapped_4_residual_after_adding_2zeta3": {
          "re": "9.495567745759798747473242269561957154220965833619944966e-66",
          "im": "-1.186945968219974843434155283695244644277620729202493121e-66"
        },
        "literal_lip3_minus_KL": {
          "re": "-0.04072950510926533283522403200853386749755219916441559258",
          "im": "-1.755564676690522941389714003083473875147081760515961692"
        },
        "literal_difference_formula_residual": {
          "re": "-2.225523690412452831439041156928583708020538867254674601e-66",
          "im": "2.373891936439949686868310567390489288555241458404986242e-66"
        },
        "chi": {
          "re": "-0.03706554132395604808152625656083889867811387138472054008",
          "im": "-7.654822123326462631207755468583018440909572887607001881e-68"
        },
        "chi_prime": {
          "re": "0.0",
          "im": "0.5851882255635076471299046676944912917156939201719872306"
        },
        "chi_second": {
          "re": "4.433732835084621811824579475038740856342530067416683789",
          "im": "0.0"
        },
        "chi_chi_prime": {
          "re": "4.479511775353694566598931923230615243508592672238635981e-68",
          "im": "-0.02169031835691670573590172958217658985259926772680674234"
        },
        "trigamma_difference": {
          "re": "0.0",
          "im": "0.5851882255635076471299046676944912917156939201719872306"
        },
        "r_chi": {
          "re": "-0.03649530222666441657257969876759522331383519644034022408",
          "im": "0.3010862433699814367237825148326605923391403706328068487"
        },
        "real_scheme_shift": "0.1136074697409069301267643563993798844236366809449715339",
        "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
      },
      {
        "nu": "0.25",
        "KL_delta": {
          "re": "1.521270410950913221197642529842067996040510460288058685",
          "im": "-1.625025002014149341838067125668884688806616828761451571"
        },
        "BC_phi_integral": {
          "re": "0.4405542566106762315959200842326943776189676143774902402",
          "im": "-0.3839710390796197345508332319762969590702146049665310648"
        },
        "BC_coordinate_scalar_4zeta": {
          "re": "-0.4191313777942500936772257720706819525392216916240401994",
          "im": "-3.128119922334730199249890055303439187822213989872621143"
        },
        "BC_coordinate_scalar_6zeta": {
          "re": "1.984982428524938477122250550952218028990750893056957564",
          "im": "-3.128119922334730199249890055303439187822213989872621143"
        },
        "BC_mapped_4zeta": {
          "re": "-0.8828433953682753496018337931808319854894621243929390789",
          "im": "-1.625025002014149341838067125668884688806616828761451571"
        },
        "BC_mapped_6zeta": {
          "re": "1.521270410950913221197642529842067996040510460288058685",
          "im": "-1.625025002014149341838067125668884688806616828761451571"
        },
        "mapped_6_minus_KL": {
          "re": "4.747783872879899373736621134780978577110482916809972483e-66",
          "im": "2.373891936439949686868310567390489288555241458404986242e-66"
        },
        "mapped_4_minus_KL": {
          "re": "-2.404113806319188570799476323022899981529972584680997764",
          "im": "2.373891936439949686868310567390489288555241458404986242e-66"
        },
        "mapped_4_residual_after_adding_2zeta3": {
          "re": "4.747783872879899373736621134780978577110482916809972483e-66",
          "im": "2.373891936439949686868310567390489288555241458404986242e-66"
        },
        "literal_lip3_minus_KL": {
          "re": "-0.2018800811313337887129800903383034504950710944000849983",
          "im": "-3.250050004028298683676134251337769377613233657522903142"
        },
        "literal_difference_formula_residual": {
          "re": "-2.373891936439949686868310567390489288555241458404986242e-66",
          "im": "-4.747783872879899373736621134780978577110482916809972483e-66"
        },
        "chi": {
          "re": "-0.1426196900639185721322830936205825728009367796415572447",
          "im": "-2.577382101020264740478607986976028857658958616958370816e-67"
        },
        "chi_prime": {
          "re": "0.0",
          "im": "1.083350001342766227892044750445923125871077885840967714"
        },
        "chi_second": {
          "re": "3.464285354080521320259982278160240303056510084989200301",
          "im": "0.0"
        },
        "chi_chi_prime": {
          "re": "2.792206902601125448220953871912486572233877661376344412e-67",
          "im": "-0.1545070414222510883697693652428943894628586077554847685"
        },
        "trigamma_difference": {
          "re": "0.0",
          "im": "1.083350001342766227892044750445923125871077885840967714"
        },
        "r_chi": {
          "re": "-0.1342302965307468914186193822311365391067640278979362303",
          "im": "0.6040363343883610113837872200401144259804381255407130362"
        },
        "real_scheme_shift": "0.4637120175740252559246080211101500329502404327688988795",
        "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
      },
      {
        "nu": "0.5",
        "KL_delta": {
          "re": "3.743632147811615459164722174331041941902960786425824321",
          "im": "-2.475125917301372545601175894331223451845977811036307773"
        },
        "BC_phi_integral": {
          "re": "0.1150917135079045420708145450050240540567492130635259856",
          "im": "-0.5297046361977771219950435695680367599398287339696636599"
        },
        "BC_coordinate_scalar_4zeta": {
          "re": "3.271508358905075908404146577364848998952154623476259699",
          "im": "-4.412011133260149178768000148186810470168635908213981442"
        },
        "BC_coordinate_scalar_6zeta": {
          "re": "5.675622165224264479203622900387748980482127208157257462",
          "im": "-4.412011133260149178768000148186810470168635908213981442"
        },
        "BC_mapped_4zeta": {
          "re": "1.339518341492426888365245851308141960372988201744826557",
          "im": "-2.475125917301372545601175894331223451845977811036307773"
        },
        "BC_mapped_6zeta": {
          "re": "3.743632147811615459164722174331041941902960786425824321",
          "im": "-2.475125917301372545601175894331223451845977811036307773"
        },
        "mapped_6_minus_KL": {
          "re": "1.424335161863969812120986340434293573133144875042991745e-65",
          "im": "4.747783872879899373736621134780978577110482916809972483e-66"
        },
        "mapped_4_minus_KL": {
          "re": "-2.404113806319188570799476323022899981529972584680997764",
          "im": "4.747783872879899373736621134780978577110482916809972483e-66"
        },
        "mapped_4_residual_after_adding_2zeta3": {
          "re": "1.424335161863969812120986340434293573133144875042991745e-65",
          "im": "4.747783872879899373736621134780978577110482916809972483e-66"
        },
        "literal_lip3_minus_KL": {
          "re": "-1.230536368087088289815504401775350532343350726193583264",
          "im": "-4.950251834602745091202351788662446903691955622072615546"
        },
        "literal_difference_formula_residual": {
          "re": "1.424335161863969812120986340434293573133144875042991745e-65",
          "im": "-9.495567745759798747473242269561957154220965833619944966e-66"
        },
        "chi": {
          "re": "-0.4966586153441470205253068379964150087858485256867643364",
          "im": "-2.324898448703727466281994354746963613073803793990253969e-67"
        },
        "chi_prime": {
          "re": "0.0",
          "im": "1.650083944867581697067450596220815634563985207357538515"
        },
        "chi_second": {
          "re": "1.126774534921232966656759622248748765957259458862884292",
          "im": "0.0"
        },
        "chi_chi_prime": {
          "re": "3.836277603653567646699583373006963554790731640101405537e-67",
          "im": "-0.8195284072595409573076924898593005224677256438835147766"
        },
        "trigamma_difference": {
          "re": "0.0",
          "im": "1.650083944867581697067450596220815634563985207357538515"
        },
        "r_chi": {
          "re": "-0.3973268922753176164202454703971320070286788205494114691",
          "im": "1.191980676825952849260736411191396021086036461648234407"
        },
        "real_scheme_shift": "1.931990017412649020038900726056707038579166421731433142",
        "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
      },
      {
        "nu": "0.75",
        "KL_delta": {
          "re": "3.99136258781978375268447357426093590705710007970889325",
          "im": "-2.595691888350818168939764913952474434264693121673140058"
        },
        "BC_phi_integral": {
          "re": "-0.1503566266676536210771586398184173186780467500344440508",
          "im": "-0.4651501776758398145452294763479662115957149015650563863"
        },
        "BC_coordinate_scalar_4zeta": {
          "re": "5.941816918232234194468315660384900714062927972778411855",
          "im": "-4.429434555878853802578787290762608919870317167049820119"
        },
        "BC_coordinate_scalar_6zeta": {
          "re": "8.345930724551422765267791983407800695592900557459409618",
          "im": "-4.429434555878853802578787290762608919870317167049820119"
        },
        "BC_mapped_4zeta": {
          "re": "1.587248781500595181884997251238035925527127495027895486",
          "im": "-2.595691888350818168939764913952474434264693121673140058"
        },
        "BC_mapped_6zeta": {
          "re": "3.99136258781978375268447357426093590705710007970889325",
          "im": "-2.595691888350818168939764913952474434264693121673140058"
        },
        "mapped_6_minus_KL": {
          "re": "9.495567745759798747473242269561957154220965833619944966e-66",
          "im": "4.747783872879899373736621134780978577110482916809972483e-66"
        },
        "mapped_4_minus_KL": {
          "re": "-2.404113806319188570799476323022899981529972584680997764",
          "im": "4.747783872879899373736621134780978577110482916809972483e-66"
        },
        "mapped_4_residual_after_adding_2zeta3": {
          "re": "4.747783872879899373736621134780978577110482916809972483e-66",
          "im": "4.747783872879899373736621134780978577110482916809972483e-66"
        },
        "literal_lip3_minus_KL": {
          "re": "-3.490689856134586989502193362098915590070307006392935462",
          "im": "-5.191383776701636337879529827904948868529386243346280116"
        },
        "literal_difference_formula_residual": {
          "re": "9.495567745759798747473242269561957154220965833619944966e-66",
          "im": "0.0"
        },
        "chi": {
          "re": "-0.9265643634581728531458041420932717833117713344804562167",
          "im": "-3.020510437143801376792207353076509338706932427975311869e-67"
        },
        "chi_prime": {
          "re": "0.0",
          "im": "1.730461258900545445959843275968316289509795414448760039"
        },
        "chi_second": {
          "re": "-0.2853433370462242323037112058192358864779725801317015702",
          "im": "0.0"
        },
        "chi_chi_prime": {
          "re": "5.226876293582099376030000913741174982186540783042731336e-67",
          "im": "-1.603383734842212343737076078088632007805206007098500879"
        },
        "trigamma_difference": {
          "re": "0.0",
          "im": "1.730461258900545445959843275968316289509795414448760039"
        },
        "r_chi": {
          "re": "-0.5930011926132306260133146509396939413195336540674919787",
          "im": "1.680170045737486773704391510995799500405345353191227273"
        },
        "real_scheme_shift": "4.354568136731639012583318409146864788535800477750516369",
        "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
      },
      {
        "nu": "1.0",
        "KL_delta": {
          "re": "2.312036091510767582570035543629936442897543209776332893",
          "im": "-2.382700628277956596749040851470708987715387310542305395"
        },
        "BC_phi_integral": {
          "re": "-0.2901534289815863965622396047026140662542895060287480526",
          "im": "-0.3253058628967348551940790199063406290187359544245824256"
        },
        "BC_coordinate_scalar_4zeta": {
          "re": "7.340367071813396489721291279225239639532936438102951978",
          "im": "-4.160546482456320517391319937033747781660143426639811236"
        },
        "BC_coordinate_scalar_6zeta": {
          "re": "9.744480878132585060520767602248139621062909022783949742",
          "im": "-4.160546482456320517391319937033747781660143426639811236"
        },
        "BC_mapped_4zeta": {
          "re": "-0.09207771480842098822944077939296353863242937490466487021",
          "im": "-2.382700628277956596749040851470708987715387310542305395"
        },
        "BC_mapped_6zeta": {
          "re": "2.312036091510767582570035543629936442897543209776332893",
          "im": "-2.382700628277956596749040851470708987715387310542305395"
        },
        "mapped_6_minus_KL": {
          "re": "1.424335161863969812120986340434293573133144875042991745e-65",
          "im": "-1.424335161863969812120986340434293573133144875042991745e-65"
        },
        "mapped_4_minus_KL": {
          "re": "-2.404113806319188570799476323022899981529972584680997764",
          "im": "-1.424335161863969812120986340434293573133144875042991745e-65"
        },
        "mapped_4_residual_after_adding_2zeta3": {
          "re": "1.899113549151959749494648453912391430844193166723988993e-65",
          "im": "-1.424335161863969812120986340434293573133144875042991745e-65"
        },
        "literal_lip3_minus_KL": {
          "re": "-6.743989517504622211976578755621190934436612090299127793",
          "im": "-4.76540125655591319349808170294141797543077462108461079"
        },
        "literal_difference_formula_residual": {
          "re": "9.495567745759798747473242269561957154220965833619944966e-66",
          "im": "-9.495567745759798747473242269561957154220965833619944966e-66"
        },
        "chi": {
          "re": "-1.343731971048019675756781145608626307036844615406930444",
          "im": "-3.68285412456803565274228372441115603928577861297120611e-67"
        },
        "chi_prime": {
          "re": "0.0",
          "im": "1.588467085518637731166027234313805991810258207028203597"
        },
        "chi_second": {
          "re": "-0.7371058631758703434732690859611895703354553136452324474",
          "im": "0.0"
        },
        "chi_chi_prime": {
          "re": "5.850092557642881584869019134706918429282016050862085717e-67",
          "im": "-2.134474007768862310131618034837889793860522326616840579"
        },
        "trigamma_difference": {
          "re": "0.0",
          "im": "1.588467085518637731166027234313805991810258207028203597"
        },
        "r_chi": {
          "re": "-0.671865985524009837878390572804313153518422307703465222",
          "im": "2.015597956572029513635171718412939460555266923110395666"
        },
        "real_scheme_shift": "7.432444786621817477950732058618203178165365813007616848",
        "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
      },
      {
        "nu": "2.0",
        "KL_delta": {
          "re": "-9.102955391882079130100615467968554106040283858875763097",
          "im": "-1.433476650441689244296176617770729632116985257474309013"
        },
        "BC_phi_integral": {
          "re": "-0.2825974056850924391622361247971426230916297855089202117",
          "im": "0.02774725296628039680438415761006657942787841078744628188"
        },
        "BC_coordinate_scalar_4zeta": {
          "re": "10.06828891026572467908085506870664656875282302071329142",
          "im": "-3.471167611135146550967024760440010090547027298046900037"
        },
        "BC_coordinate_scalar_6zeta": {
          "re": "12.47240271658491324988033139172954655028279560539428918",
          "im": "-3.471167611135146550967024760440010090547027298046900037"
        },
        "BC_mapped_4zeta": {
          "re": "-11.50706919820126770090009179099145408757025644355676086",
          "im": "-1.433476650441689244296176617770729632116985257474309013"
        },
        "BC_mapped_6zeta": {
          "re": "-9.102955391882079130100615467968554106040283858875763097",
          "im": "-1.433476650441689244296176617770729632116985257474309013"
        },
        "mapped_6_minus_KL": {
          "re": "1.899113549151959749494648453912391430844193166723988993e-65",
          "im": "-9.495567745759798747473242269561957154220965833619944966e-66"
        },
        "mapped_4_minus_KL": {
          "re": "-2.404113806319188570799476323022899981529972584680997764",
          "im": "-9.495567745759798747473242269561957154220965833619944966e-66"
        },
        "mapped_4_residual_after_adding_2zeta3": {
          "re": "1.424335161863969812120986340434293573133144875042991745e-65",
          "im": "-9.495567745759798747473242269561957154220965833619944966e-66"
        },
        "literal_lip3_minus_KL": {
          "re": "-22.57690737910035105059996398466423151281369358606527329",
          "im": "-2.866953300883378488592353235541459264233970514948618026"
        },
        "literal_difference_formula_residual": {
          "re": "3.798227098303919498989296907824782861688386333447977987e-65",
          "im": "-4.747783872879899373736621134780978577110482916809972483e-66"
        },
        "chi": {
          "re": "-2.583614360551020774526763921090974502412093753675570114",
          "im": "4.436014953554053320348017175834293681685144732720438234e-67"
        },
        "chi_prime": {
          "re": "0.0",
          "im": "0.9556511002944594961974510785138197547446568383162060085"
        },
        "chi_second": {
          "re": "-0.4300487081072990530967688995990705929843567883858564604",
          "im": "0.0"
        },
        "chi_chi_prime": {
          "re": "-4.239282571286606693397120883254419731671937213840555945e-67",
          "im": "-2.469033906397149392275707222138175349041305547175724142"
        },
        "trigamma_difference": {
          "re": "0.0",
          "im": "0.9556511002944594961974510785138197547446568383162060085"
        },
        "r_chi": {
          "re": "-0.5167228721102041549053527842181949004824187507351140229",
          "im": "2.325252924495918697074087528981877052170884378308013103"
        },
        "real_scheme_shift": "21.57535810846699237998094685969810065632307946427005228",
        "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
      },
      {
        "nu": "3.0",
        "KL_delta": {
          "re": "-19.15513698097785263392730577993126483032733332024698486",
          "im": "-0.9810299773750369234190127068474187045289758695379258101"
        },
        "BC_phi_integral": {
          "re": "-0.1800408039019903163619458707853406349943442422717307314",
          "im": "0.09988824111179026460425826915116079995237836240405957511"
        },
        "BC_coordinate_scalar_4zeta": {
          "re": "13.53050893056702991201125351671462119175314177514888634",
          "im": "-2.976167772062570271869058092915377114444766552957385085"
        },
        "BC_coordinate_scalar_6zeta": {
          "re": "15.9346227368862184828107298397375211732831143598298841",
          "im": "-2.976167772062570271869058092915377114444766552957385085"
        },
        "BC_mapped_4zeta": {
          "re": "-21.55925078729704120472678210295416481185730590492798262",
          "im": "-0.9810299773750369234190127068474187045289758695379258101"
        },
        "BC_mapped_6zeta": {
          "re": "-19.15513698097785263392730577993126483032733332024698486",
          "im": "-0.9810299773750369234190127068474187045289758695379258101"
        },
        "mapped_6_minus_KL": {
          "re": "3.798227098303919498989296907824782861688386333447977987e-65",
          "im": "-3.560837904659924530302465851085733932832862187607479362e-66"
        },
        "mapped_4_minus_KL": {
          "re": "-2.404113806319188570799476323022899981529972584680997764",
          "im": "-3.560837904659924530302465851085733932832862187607479362e-66"
        },
        "mapped_4_residual_after_adding_2zeta3": {
          "re": "3.323448711015929561615634794346685003977338041766980738e-65",
          "im": "-3.560837904659924530302465851085733932832862187607479362e-66"
        },
        "literal_lip3_minus_KL": {
          "re": "-37.40742485666828801539479060093835685449154410615451445",
          "im": "-1.96205995475007384683802541369483740905795173907585162"
        },
        "literal_difference_formula_residual": {
          "re": "7.596454196607838997978593815649565723376772666895955973e-65",
          "im": "0.0"
        },
        "chi": {
          "re": "-3.37039275122336748278630437132558777237645979375743779",
          "im": "-1.165730776058053563035173294476517270083426729238052655e-66"
        },
        "chi_prime": {
          "re": "0.0",
          "im": "0.6540199849166912822793418045649458030193172463586172067"
        },
        "chi_second": {
          "re": "-0.2093523781618717207151143702988827233052448994671845811",
          "im": "0.0"
        },
        "chi_chi_prime": {
          "re": "7.624112245744110142645563952350913321728505402359063345e-67",
          "im": "-2.204304216318432434421966459725329178799741462359836263"
        },
        "trigamma_difference": {
          "re": "0.0",
          "im": "0.6540199849166912822793418045649458030193172463586172067"
        },
        "r_chi": {
          "re": "-0.337039275122336748278630437132558777237645979375743779",
          "im": "2.134582075774799405764659435172872255838424536046377267"
        },
        "real_scheme_shift": "35.08975971786407111673803561966878600361044768007686896",
        "status": "(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation"
      }
    ]
  },
  "symbolic_F_expansion": {
    "F_coefficients": {
      "-4": "0",
      "-2": "0",
      "0": "(-1900 + 4260*zeta(3) + 5400*zeta(5) + pi**2*(90 + 91*pi**2))/(2160*pi)",
      "2": "(-52381*pi**4 - 4044600*zeta(5) - 4030*pi**6 - 2156700*zeta(3) - 2143260*zeta(7) - 119070*pi**2 + 2526580)/(544320*pi)",
      "4": "(-2045180900 + 520506000*zeta(9) + 583881900*zeta(3) + 1146644100*zeta(7) + 1215459000*zeta(5) + pi**2*(91088550 + 104013*pi**6 + 1656950*pi**4 + 19324865*pi**2))/(97977600*pi)",
      "6": "(-18817064035*pi**4 - 146431350450*pi**2 - 1344852850*pi**6 - 94083759*pi**8 - 758081778300*zeta(7) - 675040905000*zeta(5) - 612635562000*zeta(9) - 5380830*pi**10 - 308786362500*zeta(3) - 258408265500*zeta(11) + 3413302931500)/(38799129600*pi)",
      "8": "(-17576811855102500 + 390999744135000*zeta(13) + 486835240699500*zeta(3) + 967738954297500*zeta(11) + 1094894300115000*zeta(5) + 1288739023110000*zeta(9) + 1339618675972500*zeta(7) + pi**2*(840199338*pi**10 + 15486442650*pi**8 + 242971527645*pi**6 + 4166635607750*pi**4 + 74279924543825*pi**2 + 740727293055750))/(48886903296000*pi)",
      "10": "(-1387912241768802750*pi**2 - 126762247319032325*pi**4 - 6109144814522750*pi**6 - 279602754496065*pi**8 - 14854830476850*pi**10 - 845873506828350000*zeta(9) - 898173092322*pi**12 - 807046588614766500*zeta(7) - 756129717720877500*zeta(11) - 626794908474735000*zeta(5) - 543880644091785000*zeta(13) - 47093171580*pi**14 - 273595925600497500*zeta(3) - 213524960272123500*zeta(15) + 33174048947716176500)/(22879070742528000*pi)"
    },
    "quark_coefficients": {
      "0": "-(-1900 + 90*pi**2 + 4260*zeta(3) + 5400*zeta(5) + 91*pi**4)/(4320*pi**2*zeta(3))",
      "2": "(-2047780*zeta(3) - 22932*pi**4*zeta(5) - 1360800*zeta(5)**2 - 22680*pi**2*zeta(5) + 478800*zeta(5) + 96390*pi**2*zeta(3) + 1083180*zeta(3)**2 + 1610280*zeta(3)*zeta(5) + 2143260*zeta(3)*zeta(7) + 29449*pi**4*zeta(3) + 4030*pi**6*zeta(3))/(1088640*pi**2*zeta(3)**2)",
      "4": "-(-1590396500*zeta(3)**2 - 725400*pi**6*zeta(3)*zeta(5) - 630730800*zeta(3)*zeta(5)*zeta(7) - 5300820*pi**4*zeta(3)*zeta(5) - 4127760*pi**4*zeta(3)*zeta(7) - 289850400*zeta(3)*zeta(5)**2 - 17350200*pi**2*zeta(3)*zeta(5) - 86184000*zeta(5)**2 - 4082400*pi**2*zeta(3)*zeta(7) + 4082400*pi**2*zeta(5)**2 + 86184000*zeta(3)*zeta(7) + 244944000*zeta(5)**3 + 195675900*zeta(3)**3 + 4127760*pi**4*zeta(5)**2 + 292458600*zeta(3)**2*zeta(5) + 368600400*zeta(3)*zeta(5) + 520506000*zeta(3)**2*zeta(9) + 567623700*zeta(3)**2*zeta(7) + 69655950*pi**2*zeta(3)**2 + 931550*pi**6*zeta(3)**2 + 9896285*pi**4*zeta(3)**2 + 104013*pi**8*zeta(3)**2)/(195955200*pi**2*zeta(3)**3)"
    },
    "quark_coefficients_decimal": {
      "0": "-0.362381219421971046583734799415615337360897053333492518269719011388188434445",
      "2": "0.608209329386305367915759374218510798675396025673127659956056440638028638977",
      "4": "-0.880331351660023629878272359062360098802021660134511701467934162751111442622"
    },
    "individual_poles": [
      {
        "-4": "-13/(18*pi)",
        "-2": "1069/(648*pi)"
      },
      {
        "-4": "0",
        "-2": "-zeta(3)/pi"
      },
      {
        "-4": "13/(18*pi)",
        "-2": "-1069/(648*pi)"
      },
      {
        "-4": "0",
        "-2": "zeta(3)/pi"
      }
    ],
    "status": "(b) exact symbolic expansion; independently checked against high-precision evaluation in calculate.py"
  },
  "small_nu_checks": [
    {
      "nu": "0.001",
      "F_direct": "2.736963712559281220201628614217363459758466874256924293",
      "F_series": "2.736963712559281220201628614217363291849740794480314057",
      "difference": "1.679087260797766102360489281793845450225564249271285234e-34",
      "quark_direct": "-0.3623806112135219904776908853089610905969974794122368862"
    },
    {
      "nu": "0.0001",
      "F_direct": "2.736973307234165386912614956997986247750434675003664013",
      "F_series": "2.736973307234165386912614956997986247750434674835755053",
      "difference": "1.679089598723389446554333407938322518386009152255106235e-46",
      "quark_direct": "-0.3623812133398778407538151339229533845569385697453165771"
    },
    {
      "nu": "0.000001",
      "F_direct": "2.736973404140607684364211258703827896161837354807144783",
      "F_series": "2.736973404140607684364211258703827896161837354807144783",
      "difference": "1.6790896223364702953437701193112772349984271371912985e-70",
      "quark_direct": "-0.3623812194213628372543493743790512368579709753755781528"
    },
    {
      "nu": "0.00000001",
      "F_direct": "2.736973404150298328819924441541321222132934245582687028",
      "F_series": "2.736973404150298328819924441541321222132934245582687028",
      "difference": "-2.506580459240757081318534600864365051692736011622448554e-92",
      "quark_direct": "-0.362381219421970985762801860785087349098476231717559096"
    }
  ],
  "asymptotic_checks": [
    {
      "nu": "1000.0",
      "nu4F": "0.2765235477115037821496750019149923788657102876064100013",
      "F_leading_constant": "0.2765233006365734517375639646591898956696772980568290746",
      "F_difference": "2.470749303304121110372558024831960329895495809267000882e-7",
      "quark_unit": "-0.005879800115411576200542040280838192551432296724502414909",
      "quark_asymptotic": "-0.005879789047459114540011230317365884239249668472535700126",
      "quark_difference": "-1.106795246166053080996347230831218262825196671478332803e-8",
      "status": "(b) direct function checked against independently derived leading asymptotics"
    },
    {
      "nu": "1000000.0",
      "nu4F": "0.276523300636820527212525145448272418419922680054508697",
      "F_leading_constant": "0.2765233006365734517375639646591898956696772980568290746",
      "F_difference": "2.470754749611807890825227502453819976796224549220920124e-13",
      "quark_unit": "-0.003057798049862226348620617113709231132449255296014767311",
      "quark_asymptotic": "-0.003057798049856454091471923251459757576266759183766389667",
      "quark_difference": "-5.772257148693862249473556182496112248377644181151537738e-15",
      "status": "(b) direct function checked against independently derived leading asymptotics"
    }
  ],
  "validation_metrics": {
    "maximum_phi_integral_series_error": "1.269944232726581669179622158026747335537697914762615618e-61",
    "maximum_inner_closed_vs_truncated_sum_error": "1.247985773050806298147350502275473804775311330743549982e-70",
    "maximum_BC_mapped6_vs_KL_error": "3.814882010773444743396870600581724748895402009651677385e-65",
    "minimum_verified_phi_decimal_places": "60",
    "status": "(b) differences between independent evaluation methods"
  },
  "unverified_physical_inputs": [
    "The supplied F/Z formula and the prescription for adding the quark shift are inputs, not independently derived QCD results.",
    "The supplied BC BK result retains a real -2*zeta(3) discrepancy after matching conventions. No physical resolution is asserted.",
    "The infinite-half-line maximum is supported by a finite numerical tail scan and asymptotics, not a rigorous uniform remainder bound."
  ]
}


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/symbolic.json <==
{
  "F_coefficients": {
    "-4": "0",
    "-2": "0",
    "0": "(-1900 + 4260*zeta(3) + 5400*zeta(5) + pi**2*(90 + 91*pi**2))/(2160*pi)",
    "2": "(-52381*pi**4 - 4044600*zeta(5) - 4030*pi**6 - 2156700*zeta(3) - 2143260*zeta(7) - 119070*pi**2 + 2526580)/(544320*pi)",
    "4": "(-2045180900 + 520506000*zeta(9) + 583881900*zeta(3) + 1146644100*zeta(7) + 1215459000*zeta(5) + pi**2*(91088550 + 104013*pi**6 + 1656950*pi**4 + 19324865*pi**2))/(97977600*pi)",
    "6": "(-18817064035*pi**4 - 146431350450*pi**2 - 1344852850*pi**6 - 94083759*pi**8 - 758081778300*zeta(7) - 675040905000*zeta(5) - 612635562000*zeta(9) - 5380830*pi**10 - 308786362500*zeta(3) - 258408265500*zeta(11) + 3413302931500)/(38799129600*pi)",
    "8": "(-17576811855102500 + 390999744135000*zeta(13) + 486835240699500*zeta(3) + 967738954297500*zeta(11) + 1094894300115000*zeta(5) + 1288739023110000*zeta(9) + 1339618675972500*zeta(7) + pi**2*(840199338*pi**10 + 15486442650*pi**8 + 242971527645*pi**6 + 4166635607750*pi**4 + 74279924543825*pi**2 + 740727293055750))/(48886903296000*pi)",
    "10": "(-1387912241768802750*pi**2 - 126762247319032325*pi**4 - 6109144814522750*pi**6 - 279602754496065*pi**8 - 14854830476850*pi**10 - 845873506828350000*zeta(9) - 898173092322*pi**12 - 807046588614766500*zeta(7) - 756129717720877500*zeta(11) - 626794908474735000*zeta(5) - 543880644091785000*zeta(13) - 47093171580*pi**14 - 273595925600497500*zeta(3) - 213524960272123500*zeta(15) + 33174048947716176500)/(22879070742528000*pi)"
  },
  "quark_coefficients": {
    "0": "-(-1900 + 90*pi**2 + 4260*zeta(3) + 5400*zeta(5) + 91*pi**4)/(4320*pi**2*zeta(3))",
    "2": "(-2047780*zeta(3) - 22932*pi**4*zeta(5) - 1360800*zeta(5)**2 - 22680*pi**2*zeta(5) + 478800*zeta(5) + 96390*pi**2*zeta(3) + 1083180*zeta(3)**2 + 1610280*zeta(3)*zeta(5) + 2143260*zeta(3)*zeta(7) + 29449*pi**4*zeta(3) + 4030*pi**6*zeta(3))/(1088640*pi**2*zeta(3)**2)",
    "4": "-(-1590396500*zeta(3)**2 - 725400*pi**6*zeta(3)*zeta(5) - 630730800*zeta(3)*zeta(5)*zeta(7) - 5300820*pi**4*zeta(3)*zeta(5) - 4127760*pi**4*zeta(3)*zeta(7) - 289850400*zeta(3)*zeta(5)**2 - 17350200*pi**2*zeta(3)*zeta(5) - 86184000*zeta(5)**2 - 4082400*pi**2*zeta(3)*zeta(7) + 4082400*pi**2*zeta(5)**2 + 86184000*zeta(3)*zeta(7) + 244944000*zeta(5)**3 + 195675900*zeta(3)**3 + 4127760*pi**4*zeta(5)**2 + 292458600*zeta(3)**2*zeta(5) + 368600400*zeta(3)*zeta(5) + 520506000*zeta(3)**2*zeta(9) + 567623700*zeta(3)**2*zeta(7) + 69655950*pi**2*zeta(3)**2 + 931550*pi**6*zeta(3)**2 + 9896285*pi**4*zeta(3)**2 + 104013*pi**8*zeta(3)**2)/(195955200*pi**2*zeta(3)**3)"
  },
  "quark_coefficients_decimal": {
    "0": "-0.362381219421971046583734799415615337360897053333492518269719011388188434445",
    "2": "0.608209329386305367915759374218510798675396025673127659956056440638028638977",
    "4": "-0.880331351660023629878272359062360098802021660134511701467934162751111442622"
  },
  "individual_poles": [
    {
      "-4": "-13/(18*pi)",
      "-2": "1069/(648*pi)"
    },
    {
      "-4": "0",
      "-2": "-zeta(3)/pi"
    },
    {
      "-4": "13/(18*pi)",
      "-2": "-1069/(648*pi)"
    },
    {
      "-4": "0",
      "-2": "zeta(3)/pi"
    }
  ],
  "status": "(b) exact symbolic expansion; independently checked against high-precision evaluation in calculate.py"
}


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/symbolic.log <==
F coefficient -4 0
F coefficient -2 0
F coefficient 0 (-1900 + 4260*zeta(3) + 5400*zeta(5) + pi**2*(90 + 91*pi**2))/(2160*pi)
F coefficient 2 (-52381*pi**4 - 4044600*zeta(5) - 4030*pi**6 - 2156700*zeta(3) - 2143260*zeta(7) - 119070*pi**2 + 2526580)/(544320*pi)
quark coefficient 0 -(-1900 + 90*pi**2 + 4260*zeta(3) + 5400*zeta(5) + 91*pi**4)/(4320*pi**2*zeta(3)) -0.36238121942197104658373479941561534
quark coefficient 2 (-2047780*zeta(3) - 22932*pi**4*zeta(5) - 1360800*zeta(5)**2 - 22680*pi**2*zeta(5) + 478800*zeta(5) + 96390*pi**2*zeta(3) + 1083180*zeta(3)**2 + 1610280*zeta(3)*zeta(5) + 2143260*zeta(3)*zeta(7) + 29449*pi**4*zeta(3) + 4030*pi**6*zeta(3))/(1088640*pi**2*zeta(3)**2) 0.60820932938630536791575937421851080
quark coefficient 4 -(-1590396500*zeta(3)**2 - 725400*pi**6*zeta(3)*zeta(5) - 630730800*zeta(3)*zeta(5)*zeta(7) - 5300820*pi**4*zeta(3)*zeta(5) - 4127760*pi**4*zeta(3)*zeta(7) - 289850400*zeta(3)*zeta(5)**2 - 17350200*pi**2*zeta(3)*zeta(5) - 86184000*zeta(5)**2 - 4082400*pi**2*zeta(3)*zeta(7) + 4082400*pi**2*zeta(5)**2 + 86184000*zeta(3)*zeta(7) + 244944000*zeta(5)**3 + 195675900*zeta(3)**3 + 4127760*pi**4*zeta(5)**2 + 292458600*zeta(3)**2*zeta(5) + 368600400*zeta(3)*zeta(5) + 520506000*zeta(3)**2*zeta(9) + 567623700*zeta(3)**2*zeta(7) + 69655950*pi**2*zeta(3)**2 + 931550*pi**6*zeta(3)**2 + 9896285*pi**4*zeta(3)**2 + 104013*pi**8*zeta(3)**2)/(195955200*pi**2*zeta(3)**3) -0.88033135166002362987827235906236010


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/table_alpha0.1.csv <==
nu,LO,planar,beta0,quark,total,total_without_quark
0.0,0.0,0.0,0.0,-0.0036238121942197104658373479941561533736089705333349,-0.0036238121942197104658373479941561533736089705333349,0.0
0.05,-0.0005727051543267683091338876802339025540425814336651,0.00016409200900325446419733269734247378811990707997851,-1.229966976721678146436736358406274322066584550294e-7,-0.0036086618021961942769548202696619066601214927943211,-0.0040173979442173802897060189261891760534763738064627,-0.00040873614202118601275119865652726939335488101214161
0.1,-0.0022761464005938705073010530458084379890146305886756,0.00064400108217269692591612906287659078601856788108629,-1.9428159138511621630768550221101872008592690425149e-6,-0.0035638602099294122026611466715383874813544255134239,-0.0051979483442644369462091475094923448715513474900557,-0.0016340881343350247435480008379539573901969219766318
0.15,-0.005067347642643787783307588174955847534126329215088,0.0014042541416666609831633288918985199942165962477045,-9.6292545492778324409245089405282348824592864958196e-6,-0.003491294067101981444444596982760425039660584609667,-0.0071640168226283860770297807747582808144527768635463,-0.0036727227555264046325851837919978557747921922538793
0.2,-0.0088780305853369755554111994743687625353554532223721,0.0023908163166392972532641650581619228265997552325925,-0.000029557285152817050299921075585590605405872641566474,-0.0033939110508886391538096286512395745596004590246008,-0.0099106826047391345062565841430320048737620296559469,-0.006516771553850495352446955491792430314161570631346
0.25,-0.013619177193544026606019702110739564397037594510275,0.0035376364155322040365830297853937283030841057944644,-0.000069555745285931155777302529476950170416994559530011,-0.0032754581226647829717637224864457178020439050817116,-0.013426554645962536696977697341268504066414388357053,-0.010151096523297753725213974854822786264370483275341
0.3,-0.019186594047945760500144553641016397879038839283656,0.0047739656799759196216626211733353217661552434486896,-0.00013804702168525038141518135024251067452437371754407,-0.0031401734645605957116412948798859637069258401899819,-0.017690848854215686971538408697809550494333809742492,-0.01455067538965509125989711381792358678740796955251
0.35,-0.025466854010822820891337428191995841116221104569332,0.0060312338455352213321992809200784345161085276317301,-0.00024321024495321089967480515589302024710507633417203,-0.0029924738521363432728675374539923438276126654102286,-0.022671304262377153731680489881802770674830318682002,-0.019678830410240810458812952427810426847217653271774
0.4,-0.032343032223967204623562118416783241759257890928058,0.0072485505671149293606428014845881785075650711494454,-0.00039227690004021786837830394254106157636659101672169,-0.0028366735032179723321028006696108607950582637435512,-0.028323432060110465463400421544346985623117674538885,-0.025486758556892493131297620874736124828059410795334
0.45,-0.039699775045575878271668041679689493817098523634355,0.00837632968029046276358503759861899231994506691404,-0.00059102705200099846038839285211843490154768131818351,-0.0026767593517343959099792742177650980158024513363677,-0.034591231769020809878450671150954034414503589374867,-0.031914472417286413968471396933188936398701138038499
0.5,-0.047427404196718352792930589525866628716224010037552,0.0093779674084146381924847115688744464809074994983711,-0.00084350950081458660860542693213754713989657146574127,-0.0025162347297787370422300235136596388722638041924968,-0.041409181018897038251281328402789368247476886197419,-0.038892946289118301209051304889129729375213082004922
0.55,-0.055424926169336923582167881874504227365430804899636,0.010229838546685703309073535141141296820694050502916,-0.0011519709153286683547101049624557154079489375065204,-0.0023580316852747595376389376835115766412040843456422,-0.048705090223254648165443389379330222593889776248882,-0.04634705853797988862780445169581864595268569190324
0.6,-0.063601960047425306961149507594912847564089827815663,0.010920060619712372450779736695742207822864240851142,-0.0015169534957028568580914993046882283291996943593765,-0.0022044835502141984489652388247795120861132346065411,-0.056403336473629989817426509028638380156538515930439,-0.054198852923415791368461270203858868070425281323898
0.65,-0.071879699646917064520434555605836170095104729713871,0.011446522007592295615783442204928089428810784380286,-0.001937509207999128438707444542510732051385451826921,-0.0020573445400738201340393926051516122168170183491918,-0.064428031387397717477397950548570424934496415509698,-0.062370686847323897343358557943418812717679397160506
0.7,-0.080191084993378285509444229792217544527231194707281,0.011814615055703683866790802163589366248614584312614,-0.0024114787921557075228480255640683506875219645393926,-0.0019178417294605446917319833216299251819831393540081,-0.072705790459290853857233436514326454148121714288068,-0.07078794872983030916550145319269652896613857493406
0.75,-0.088480379122298235970823205920601729604332515982747,0.012035007147841619764899355471255503445258827348542,-0.0029357915586096110829062245969780968718701384762837,-0.0017867457819997333970717037903153770720717391884516,-0.08116790931506596068590177883663970010301556629894,-0.079381163533066227288830075046324323030943827110488
0.8,-0.096702338960869028796163109387186821674357109349979,0.012121662330762265015881280702944342978237580827682,-0.0035067533851885530435097075176986836964708493691877,-0.0016644492587382658931003554004621949038374947206993,-0.089751879274033582716891891602403357296427872612183,-0.088087430015295316823791536201941162392590377891484
0.85,-0.10482114443217852251902320746035437649105643045204,0.012090219793987020857916678382090982679823979397813,-0.0041203021200268614270471840239299539058553353334193,-0.0015510442884478651165516474448111746343531687310663,-0.09840227104666622820470536054700452235144095511871,-0.096851226758218363088153713102193347717087786387643
0.9,-0.1128092172490472089001126290234010120766356653409,0.011956755624352589092602176320112981033596089561824,-0.0047722198111285238723020447668071342987189809403629,-0.0014463942301791282374941015047286161304924015835351,-0.10707107566600227191730659897482378147225095830297,-0.10562468143582314367981249747009516534175855671944
0.95,-0.12064602698755369360350562981884868592940978948168,0.011736902601294962548541049553217603171838221430109,-0.005458298935455575311886792085925899006532403276827,-0.0013501963467518461014773429370628971415036843450504,-0.11571761966846615246832871528861987890560765567344,-0.11436742332171430636685137235155698176410397132839
1.0,-0.12831695122974475345247444948786656922178708336801,0.011445275241688955230759702802540267192317844973734,-0.0061744649898362600982446779748667636721032048535923,-0.0012620343104506661343170509073087710053428955047805,-0.12430817528834272445427647556750183670691533875265,-0.12304614097789205831995942466019306570157244324787
1.2,-0.15720094369253255380282338212246462835432024198928,0.0098037172446831298726832745480434380706041656311313,-0.009267051261683546441852055577823259234803519499295,-0.00097956535064471696363901428670565562577214778222321,-0.15764384306017768733563117743895010514429174363967,-0.15666427770953297037199216315224444951851959585745
1.4,-0.18318959536431021415275645121168596013739556295272,0.0078127536867943996460694688413366016268463034530968,-0.012584410443652389863525766374339732810424581747962,-0.00078453536744203858031221072054211137463588767949694,-0.18874578748861024295052495946523120269560972892708,-0.18796125212116820437021274874468909132097384124759
1.6,-0.20653583948783209024065918549495150399522631895049,0.0057861317132557845530619469154806162096432095136723,-0.015996394872353828000976248192656321956468163652627,-0.00064888516657287990503296783861400957571847156473627,-0.21739498781350301359360645461074121931776974465418,-0.21674610264693013368857348677212720974205127308945
1.8,-0.22759723205125910822511402564867222894525280024706,0.0038578896353296052984442202487147118932634299279183,-0.019425187514023007361103599907523834971191029241345,-0.00055266519440274797689686125087537102465332711612773,-0.24371719512435525826467026655835672304783372667661,-0.24316452992995251028777340530748135202318039956048
2.0,-0.24671699791494076147306136108791682616807810418782,0.0020737290612102405030042758791208651148147456333037,-0.022825978897560331516563970430097130997495386232081,-0.00048268123203031076903605511402503108015512435068134,-0.26795192898332116325565711075291812313091386913728,-0.2674692477512908524866210556388930920507587447866
2.2,-0.26418972122739766761326614689773340987353540407196,0.00044022500393678243236745417640463784486644647554681,-0.026173578300828785166490776649225455622154634107989,-0.00043041148383583788532451764029410728970382653614869,-0.29035348600812550823271398701084833494052741824055,-0.2899230745242896703473894693705542276508235917044
2.4,-0.28025847260667108941919258057602848675429046925113,-0.0010517451061684260303355089619138382449719874605669,-0.029454304300434078533417389105882202604652759136796,-0.00039035374284295788180300110995905030792475137208527,-0.31115487575611655186474847975378357791183996722058,-0.31076452201327359398294547864382452760391521584849
2.6,-0.29512152457138516846944265282510950413674303109299,-0.0024165033277066936388038021780515700183296787894195,-0.032661267849502012404704376379331927616561733888388,-0.00035891352927945572744255468887094800830835076547699,-0.33055820927787333024039338607136394977994279453628,-0.3301992957485938745129508313824930017716344437708
2.8,-0.30894069233977377306134282447402141601017065440101,-0.0036690882234110257733318114241375096493720955328671,-0.035791631768767032473058989304306869778673851799908,-0.0003337001967668467933070290430441984132896639675006,-0.34873511252871867810104065424550999385150626570129,-0.34840141233195183130773362520246579543821660173379
3.0,-0.32184879991097496332255461839707656751586788572494,-0.0048234821626847827444583450606638783508023310233445,-0.038844993751550549084528209082450448358350884091615,-0.00031309033558834233787680852478195308177750274681993,-0.36583036616079863748941798106497284730679860358672,-0.3655172758252102951515411725401908942250211008399


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/table_alpha0.1_compact.txt <==
nu,LO,planar,beta0,quark,total,total_without_quark
0.0,0.0,0.0,0.0,-0.0036238122,-0.0036238122,0.0
0.05,-0.00057270515,0.00016409201,-1.229967e-7,-0.0036086618,-0.0040173979,-0.00040873614
0.1,-0.0022761464,0.00064400108,-1.9428159e-6,-0.0035638602,-0.0051979483,-0.0016340881
0.15,-0.0050673476,0.0014042541,-9.6292545e-6,-0.0034912941,-0.0071640168,-0.0036727228
0.2,-0.0088780306,0.0023908163,-0.000029557285,-0.0033939111,-0.0099106826,-0.0065167716
0.25,-0.013619177,0.0035376364,-0.000069555745,-0.0032754581,-0.013426555,-0.010151097
0.3,-0.019186594,0.0047739657,-0.00013804702,-0.0031401735,-0.017690849,-0.014550675
0.35,-0.025466854,0.0060312338,-0.00024321024,-0.0029924739,-0.022671304,-0.01967883
0.4,-0.032343032,0.0072485506,-0.0003922769,-0.0028366735,-0.028323432,-0.025486759
0.45,-0.039699775,0.0083763297,-0.00059102705,-0.0026767594,-0.034591232,-0.031914472
0.5,-0.047427404,0.0093779674,-0.0008435095,-0.0025162347,-0.041409181,-0.038892946
0.55,-0.055424926,0.010229839,-0.0011519709,-0.0023580317,-0.04870509,-0.046347059
0.6,-0.06360196,0.010920061,-0.0015169535,-0.0022044836,-0.056403336,-0.054198853
0.65,-0.0718797,0.011446522,-0.0019375092,-0.0020573445,-0.064428031,-0.062370687
0.7,-0.080191085,0.011814615,-0.0024114788,-0.0019178417,-0.07270579,-0.070787949
0.75,-0.088480379,0.012035007,-0.0029357916,-0.0017867458,-0.081167909,-0.079381164
0.8,-0.096702339,0.012121662,-0.0035067534,-0.0016644493,-0.089751879,-0.08808743
0.85,-0.10482114,0.01209022,-0.0041203021,-0.0015510443,-0.098402271,-0.096851227
0.9,-0.11280922,0.011956756,-0.0047722198,-0.0014463942,-0.10707108,-0.10562468
0.95,-0.12064603,0.011736903,-0.0054582989,-0.0013501963,-0.11571762,-0.11436742
1.0,-0.12831695,0.011445275,-0.006174465,-0.0012620343,-0.12430818,-0.12304614
1.2,-0.15720094,0.0098037172,-0.0092670513,-0.00097956535,-0.15764384,-0.15666428
1.4,-0.1831896,0.0078127537,-0.01258441,-0.00078453537,-0.18874579,-0.18796125
1.6,-0.20653584,0.0057861317,-0.015996395,-0.00064888517,-0.21739499,-0.2167461
1.8,-0.22759723,0.0038578896,-0.019425188,-0.00055266519,-0.2437172,-0.24316453
2.0,-0.246717,0.0020737291,-0.022825979,-0.00048268123,-0.26795193,-0.26746925
2.2,-0.26418972,0.000440225,-0.026173578,-0.00043041148,-0.29035349,-0.28992307
2.4,-0.28025847,-0.0010517451,-0.029454304,-0.00039035374,-0.31115488,-0.31076452
2.6,-0.29512152,-0.0024165033,-0.032661268,-0.00035891353,-0.33055821,-0.3301993
2.8,-0.30894069,-0.0036690882,-0.035791632,-0.0003337002,-0.34873511,-0.34840141
3.0,-0.3218488,-0.0048234822,-0.038844994,-0.00031309034,-0.36583037,-0.36551728


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/table_alpha0.2.csv <==
nu,LO,planar,beta0,quark,total,total_without_quark
0.0,0.0,0.0,0.0,-0.01449524877687884186334939197662461349443588213334,-0.01449524877687884186334939197662461349443588213334,0.0
0.05,-0.0011454103086535366182677753604678051080851628673302,0.00065636803601301785678933078936989515247962831991404,-4.9198679068867125857469454336250972882663382011758e-7,-0.014434647208784777107819281078647626640485971177284,-0.014924181468215984540556300344288899105820332358521,-0.00048953425943120743273701926564127246533436118123627
0.1,-0.0045522928011877410146021060916168759780292611773512,0.0025760043286907877036645162515063631440742715243452,-7.7712636554046486523074200884407488034370761700598e-6,-0.014255440839717648810644586686153549925417702053696,-0.016239500575870006770234483946352503508176128782872,-0.0019840597361523579595898972601989535827584267291761
0.15,-0.010134695285287575566615176349911695068252658430176,0.0056170165666666439326533155675940799768663849908181,-0.000038517018197111329763698035762112939529837145983278,-0.013965176268407925777778387931041700158642338438668,-0.018521372005225968741503946749121428189558449024009,-0.0045561957368180429637255588180797280309161105853411
0.2,-0.017756061170673951110822398948737525070710906444744,0.0095632652665571890130566602326476913063990209303702,-0.00011822914061126820119968430234236242162349056626589,-0.013575644203554556615238514604958298238401836098403,-0.021886669248282586914203937623390494424337212179043,-0.00831102504472803029896542301843219618593537608064
0.25,-0.027238354387088053212039404221479128794075189020551,0.014150545662128816146332119141574913212336423177858,-0.00027822298114372462310921011790780068166797823812005,-0.013101832490659131887054889945782871208175620326846,-0.02646786419676209357587138514359488747158236440766,-0.013366031706102961688816495197812016263406744080813
0.3,-0.038373188095891521000289107282032795758077678567311,0.019095862719903678486650484693341287064620973794758,-0.00055218808674100152566072540097004269809749487017626,-0.012560693858242382846565179519543854827703360759928,-0.032390207320971226885864527509205406219257560402657,-0.019829513462728844039299347989661551391554199642729
0.35,-0.050933708021645641782674856383991682232442209138664,0.024124935382140885328797123680313738064434110526921,-0.00097284097981284359869922062357208098842030533668811,-0.011969895408545373091470149815969375310450661640914,-0.039751509027862973144047103143219400466879065589345,-0.027781613619317600052576953327250025156428403948431
0.4,-0.064686064447934409247124236833566483518515781856116,0.028994202268459717442571205938352714030260284597782,-0.0015691076001608714735132157701642463054663640668868,-0.011346694012871889328411202678443443180233054974205,-0.048607663792507452606477449343821458973954916299426,-0.037260969779635563278066246665378015793721861325221
0.45,-0.079399550091151756543336083359378987634197047268711,0.03350531872116185105434015039447596927978026765616,-0.002364108208003993841553571408473739606190725272734,-0.010707037406937583639917096871060392063209805345471,-0.058965376984931482970466601244437150023817310230756,-0.048258339577993899330549504373376757960607504885285
0.5,-0.094854808393436705585861179051733257432448020075104,0.037511869633658552769938846275497785923629997993484,-0.0033740380032583464344217077285501885595862858629651,-0.010064938919114948168920094054638555489055216769987,-0.070781915682151447419264134559424215557459524714572,-0.060716976763036499250344040504785660068404307944585
0.55,-0.11084985233867384716433576374900845473086160979927,0.040919354186742813236294140564565187282776202011665,-0.0046078836613146734188404198498228616317957500260816,-0.0094321267410990381505557507340463065648163373825686,-0.083970508554344745497437793768312435644697495196256,-0.074538381813245707346882043034266129079881157813688
0.6,-0.12720392009485061392229901518982569512817965563133,0.043680242478849489803118946782968831291456963404567,-0.0060678139828114274323659972187529133167987774375061,-0.0088179342008567937958609552991180483444529384261644,-0.098409425799669345347407020924727825497974408090429,-0.089591491598812551551546065625609777153521469664265
0.65,-0.14375939929383412904086911121167234019020945942774,0.045786088030369182463133768819712357715243137521144,-0.0077500368319965137548297781700429282055418073076838,-0.0082293781602952805361575704206064488672680733967673,-0.11395272625575674086872269098260935954777620261105,-0.10572334809546146033256512056200291068050812921428
0.7,-0.16038216998675657101888845958443508905446238941456,0.047258460222814735467163208654357464994458337250455,-0.0096459151686228300913921022562734027500878581575706,-0.0076713669178421787669279332865197007279325574160325,-0.13044099185040684441004528647287072753802446773771,-0.12276962493256466564311735318635102681009191032168
0.75,-0.17696075824459647194164641184120345920866503196549,0.048140028591366479059597421885022013781035309394167,-0.011743166234438444331624898387912387487480553905135,-0.0071469831279989335882868151612615082882869567538065,-0.14771087901566737080196070350535534120339723323027,-0.14056389588766843721367388834409383291511027647646
0.8,-0.19340467792173805759232621877437364334871421869996,0.048486649323049060063525122811777371912950323310728,-0.014027013540754212174038830070794734785883397476751,-0.0066577970349530635724014216018487796153499788827973,-0.16560283917439627327524134763523978583699727174878,-0.15894504213944320970283992603339100622164729286598
0.85,-0.20964228886435704503804641492070875298211286090407,0.048360879175948083431666713528363930719295917591253,-0.016481208480107445708188736095719815623421341333677,-0.0062041771537914604662065897792446985374126749242653,-0.18396679532230786778077502726730933642365095957076,-0.1777626181685164073145684374880646378862382846465
0.9,-0.2256184344980944178002252580468020241532713306818,0.047827022497410356370408705280451924134384358247298,-0.019088879244514095489208179067228537194875923761451,-0.0057855769207165129499764060189144645219696063341402,-0.20266586816591466986900113785249310173573250253009,-0.19688029124519815691902473183357863721376289619595
0.95,-0.24129205397510738720701125963769737185881957896335,0.046947610405179850194164198212870412687352885720437,-0.021833195741822301247547168343703596026129613107308,-0.0054007853870073844059093717482515885660147373802014,-0.22157842469875722266630360151678214376361104373043,-0.21617763931174983826039422976853055519759630635022
1.0,-0.25663390245948950690494889897573313844357416673602,0.045781100966755820923038811210161068769271379894936,-0.024697859959345040392978711899467054688412819414369,-0.0050481372418026645372682036292350840213715820191221,-0.24059879869388139091215700329427420838408718827457,-0.23555066145207872637488879966503912436271560625545
1.2,-0.31440188738506510760564676424492925670864048397856,0.039214868978732519490733098192173752282416662524525,-0.03706820504673418576740822231129303693921407799718,-0.0039182614025788678545560571468226225030885911288928,-0.31617348485564564173687794551087116386852649058011,-0.31225522345306677388232188836404854136543789945122
1.4,-0.36637919072862042830551290242337192027479112590544,0.031251014747177598584277875365346406507385213812387,-0.050337641774609559454103065497358931241698326991849,-0.0031381414697681543212488428821684454985435507179878,-0.38860395922582054349658693543755289050764778980289,-0.3854658177560523891753380925553844450091042390849
1.6,-0.41307167897566418048131837098990300799045263790099,0.023144526853023138212247787661922464838572838054689,-0.063985579489415312003904992770625287825872654610509,-0.0025955406662915196201318713544560383028738862589451,-0.45650827227834787389310744745306186928062634071575,-0.45391273161205635427297557609860583097775245445681
1.8,-0.45519446410251821645022805129734445789050560049411,0.015431558541318421193776880994858847573053719711673,-0.07770075005609202944441439963009533988476411696538,-0.0022106607776109919075874450035014840986133084645109,-0.51967431639490281660845301493608243430082930621233,-0.51746365561729182470086556993258095020221599774782
2.0,-0.49343399582988152294612272217583365233615620837564,0.0082949162448409620120171035164834604592589825332149,-0.091303915590241326066255881720388523989981544928323,-0.0019307249281212430761442204561001243206204974027254,-0.57837372010340313007650572083583884018749926817347,-0.57644299517528188700036150037973871586687877077075
2.2,-0.52837944245479533522653229379546681974707080814391,0.0017609000157471297294698167056185513794657859021873,-0.10469431320331514066596310659690182248861853643195,-0.0017216459353433515412980705611764291588153061445947,-0.63303450157770669770432365424792652001503886481827,-0.63131285564236334616302558368675009085622355867368
2.4,-0.56051694521334217883838516115205697350858093850226,-0.0042069804246737041213420358476553529798879498422676,-0.11781721720173631413366955642352881041861103654718,-0.0015614149713718315272120044398362012316990054883411,-0.68410255781112402862060875786307733813877893038006,-0.68254114283975219709339675342324113690707992489172
2.6,-0.59024304914277033693888530565021900827348606218598,-0.009666013310826774555215208712206280073318715157678,-0.13064507139800804961881750551732771046624693555355,-0.001435654117117822909770218755483792033233403061908,-0.73198978796872298402268823863523679084628511595912,-0.73055413385160516111291801987975299881305171289721
2.8,-0.61788138467954754612268564894804283202034130880202,-0.014676352893644103093327245696550038597488382131468,-0.14316652707506812989223595721722747911469540719963,-0.0013348007870673871732281161721767936531586558700024,-0.77705906543532716628147696803399714338568375400312,-0.77572426464825977910824885186182034973252509813312
3.0,-0.64369759982194992664510923679415313503173577144989,-0.019293928650739130977833380242655513403209324093378,-0.15537997500620219633811283632980179343340353636646,-0.0012523613423533693515072340991278123271100109872797,-0.81962386482124462331256268746573825419545864289701,-0.81837150347889125396105545336661044186834863190973


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/table_alpha0.2_compact.txt <==
nu,LO,planar,beta0,quark,total,total_without_quark
0.0,0.0,0.0,0.0,-0.014495249,-0.014495249,0.0
0.05,-0.0011454103,0.00065636804,-4.9198679e-7,-0.014434647,-0.014924181,-0.00048953426
0.1,-0.0045522928,0.0025760043,-7.7712637e-6,-0.014255441,-0.016239501,-0.0019840597
0.15,-0.010134695,0.0056170166,-0.000038517018,-0.013965176,-0.018521372,-0.0045561957
0.2,-0.017756061,0.0095632653,-0.00011822914,-0.013575644,-0.021886669,-0.008311025
0.25,-0.027238354,0.014150546,-0.00027822298,-0.013101832,-0.026467864,-0.013366032
0.3,-0.038373188,0.019095863,-0.00055218809,-0.012560694,-0.032390207,-0.019829513
0.35,-0.050933708,0.024124935,-0.00097284098,-0.011969895,-0.039751509,-0.027781614
0.4,-0.064686064,0.028994202,-0.0015691076,-0.011346694,-0.048607664,-0.03726097
0.45,-0.07939955,0.033505319,-0.0023641082,-0.010707037,-0.058965377,-0.04825834
0.5,-0.094854808,0.03751187,-0.003374038,-0.010064939,-0.070781916,-0.060716977
0.55,-0.11084985,0.040919354,-0.0046078837,-0.0094321267,-0.083970509,-0.074538382
0.6,-0.12720392,0.043680242,-0.006067814,-0.0088179342,-0.098409426,-0.089591492
0.65,-0.1437594,0.045786088,-0.0077500368,-0.0082293782,-0.11395273,-0.10572335
0.7,-0.16038217,0.04725846,-0.0096459152,-0.0076713669,-0.13044099,-0.12276962
0.75,-0.17696076,0.048140029,-0.011743166,-0.0071469831,-0.14771088,-0.1405639
0.8,-0.19340468,0.048486649,-0.014027014,-0.006657797,-0.16560284,-0.15894504
0.85,-0.20964229,0.048360879,-0.016481208,-0.0062041772,-0.1839668,-0.17776262
0.9,-0.22561843,0.047827022,-0.019088879,-0.0057855769,-0.20266587,-0.19688029
0.95,-0.24129205,0.04694761,-0.021833196,-0.0054007854,-0.22157842,-0.21617764
1.0,-0.2566339,0.045781101,-0.02469786,-0.0050481372,-0.2405988,-0.23555066
1.2,-0.31440189,0.039214869,-0.037068205,-0.0039182614,-0.31617348,-0.31225522
1.4,-0.36637919,0.031251015,-0.050337642,-0.0031381415,-0.38860396,-0.38546582
1.6,-0.41307168,0.023144527,-0.063985579,-0.0025955407,-0.45650827,-0.45391273
1.8,-0.45519446,0.015431559,-0.07770075,-0.0022106608,-0.51967432,-0.51746366
2.0,-0.493434,0.0082949162,-0.091303916,-0.0019307249,-0.57837372,-0.576443
2.2,-0.52837944,0.0017609,-0.10469431,-0.0017216459,-0.6330345,-0.63131286
2.4,-0.56051695,-0.0042069804,-0.11781722,-0.001561415,-0.68410256,-0.68254114
2.6,-0.59024305,-0.0096660133,-0.13064507,-0.0014356541,-0.73198979,-0.73055413
2.8,-0.61788138,-0.014676353,-0.14316653,-0.0013348008,-0.77705907,-0.77572426
3.0,-0.6436976,-0.019293929,-0.15537998,-0.0012523613,-0.81962386,-0.8183715


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/verification.json <==
{
  "status": "PASS",
  "checks_passed": "474",
  "checks": [
    {
      "check": "Phi integral/series n=0 gamma={'re': '0.5', 'im': '0.0'}",
      "passed": true,
      "value": "1.011732636080879929711133146573353047529374082079932788e-62"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "1.011732636080879929711133146573353047529374082079932788e-62"
    },
    {
      "check": "Phi integral/series n=0 gamma={'re': '0.37', 'im': '0.23'}",
      "passed": true,
      "value": "1.610659989468328981361602999329362125190513641391192942e-62"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "1.610659989468328981361602999329362125190513641391192942e-62"
    },
    {
      "check": "Phi integral/series n=0 gamma={'re': '0.71', 'im': '1.17'}",
      "passed": true,
      "value": "8.711826097951674887564725220457141816085913753551439985e-62"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "8.711826097951674887564725220457141816085913753551439985e-62"
    },
    {
      "check": "Phi integral/series n=1 gamma={'re': '0.5', 'im': '0.0'}",
      "passed": true,
      "value": "9.05567907882671236750911929088779178068253119813913819e-72"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "3.606170709478782856199214484534349972294958877021496645"
    },
    {
      "check": "Phi integral/series n=1 gamma={'re': '0.37', 'im': '0.23'}",
      "passed": true,
      "value": "5.508354538709262415074070952892577307564937563927182038e-71"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "4.229329719048146750357659626357012510425395974280857287"
    },
    {
      "check": "Phi integral/series n=1 gamma={'re': '0.71', 'im': '1.17'}",
      "passed": true,
      "value": "9.334380338424642970392065617930687558047695174488689046e-72"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "1.512966936032930901825187144562734519231334677176287204"
    },
    {
      "check": "Phi integral/series n=2 gamma={'re': '0.5', 'im': '0.0'}",
      "passed": true,
      "value": "8.015511972665479714032502210105822702473485195398296433e-62"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "2.579736267392905745889660666584100756875799604827193751"
    },
    {
      "check": "Phi integral/series n=2 gamma={'re': '0.37', 'im': '0.23'}",
      "passed": true,
      "value": "7.298755361867753775907892259725946169813752408391715634e-62"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "2.891138186968902645100177787636817226203962624108906957"
    },
    {
      "check": "Phi integral/series n=2 gamma={'re': '0.71', 'im': '1.17'}",
      "passed": true,
      "value": "1.269944232726581669179622158026747335537697914762615618e-61"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "1.518171310103277712662289509624948777714159014294199065"
    },
    {
      "check": "Phi integral/series n=3 gamma={'re': '0.5', 'im': '0.0'}",
      "passed": true,
      "value": "4.527839539413356183754559645443895890341265599069569095e-72"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "1.893829290521217143800785515465650027705041122978503355"
    },
    {
      "check": "Phi integral/series n=3 gamma={'re': '0.37', 'im': '0.23'}",
      "passed": true,
      "value": "1.53963189909042593028155103385991362949517471136510042e-71"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "2.064761330273268932954285014750469365985841329024422272"
    },
    {
      "check": "Phi integral/series n=3 gamma={'re': '0.71', 'im': '1.17'}",
      "passed": true,
      "value": "1.522896272718567037881255291852422695755244372666151907e-71"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "1.325198844905086470594455516973725982088878372297240287"
    },
    {
      "check": "Phi integral/series n=0 gamma={'re': '0.5', 'im': '-0.61'}",
      "passed": true,
      "value": "2.679715692366687273566720779183442299567339271195062877e-70"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "2.679715692366687273566720779183442299567339271195062877e-70"
    },
    {
      "check": "Phi integral/series n=1 gamma={'re': '0.5', 'im': '-0.61'}",
      "passed": true,
      "value": "0.0"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "2.707683791888731251478076679536781308967328784886014535"
    },
    {
      "check": "Phi integral/series n=2 gamma={'re': '0.5', 'im': '-0.61'}",
      "passed": true,
      "value": "5.190852045464185920056486381484256708034273711304069583e-70"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "2.248421335835729715345372939704094690057104075451644183"
    },
    {
      "check": "Phi integral/series n=3 gamma={'re': '0.5', 'im': '-0.61'}",
      "passed": true,
      "value": "3.535960684998287823067984708619866063335094746743122235e-81"
    },
    {
      "check": "printed series equality only at n=0 for tested arguments",
      "passed": true,
      "value": "1.750984770387120958320393325943394902204257521849002122"
    },
    {
      "check": "BC mapped BFKL agrees at nu=0.0",
      "passed": true,
      "value": null
    },
    {
      "check": "BC BK discrepancy retained at nu=0.0",
      "passed": true,
      "value": null
    },
    {
      "check": "BC literal normalization discrepancy accounted for",
      "passed": true,
      "value": null
    },
    {
      "check": "chi*chi_prime purely imaginary",
      "passed": true,
      "value": null
    },
    {
      "check": "chi_second real",
      "passed": true,
      "value": null
    },
    {
      "check": "BC mapped BFKL agrees at nu=0.125",
      "passed": true,
      "value": null
    },
    {
      "check": "BC BK discrepancy retained at nu=0.125",
      "passed": true,
      "value": null
    },
    {
      "check": "BC literal normalization discrepancy accounted for",
      "passed": true,
      "value": null
    },
    {
      "check": "chi*chi_prime purely imaginary",
      "passed": true,
      "value": null
    },
    {
      "check": "chi_second real",
      "passed": true,
      "value": null
    },
    {
      "check": "BC mapped BFKL agrees at nu=0.25",
      "passed": true,
      "value": null
    },
    {
      "check": "BC BK discrepancy retained at nu=0.25",
      "passed": true,
      "value": null
    },
    {
      "check": "BC literal normalization discrepancy accounted for",
      "passed": true,
      "value": null
    },
    {
      "check": "chi*chi_prime purely imaginary",
      "passed": true,
      "value": null
    },
    {
      "check": "chi_second real",
      "passed": true,
      "value": null
    },
    {
      "check": "BC mapped BFKL agrees at nu=0.5",
      "passed": true,
      "value": null
    },
    {
      "check": "BC BK discrepancy retained at nu=0.5",
      "passed": true,
      "value": null
    },
    {
      "check": "BC literal normalization discrepancy accounted for",
      "passed": true,
      "value": null
    },
    {
      "check": "chi*chi_prime purely imaginary",
      "passed": true,
      "value": null
    },
    {
      "check": "chi_second real",
      "passed": true,
      "value": null
    },
    {
      "check": "BC mapped BFKL agrees at nu=0.75",
      "passed": true,
      "value": null
    },
    {
      "check": "BC BK discrepancy retained at nu=0.75",
      "passed": true,
      "value": null
    },
    {
      "check": "BC literal normalization discrepancy accounted for",
      "passed": true,
      "value": null
    },
    {
      "check": "chi*chi_prime purely imaginary",
      "passed": true,
      "value": null
    },
    {
      "check": "chi_second real",
      "passed": true,
      "value": null
    },
    {
      "check": "BC mapped BFKL agrees at nu=1.0",
      "passed": true,
      "value": null
    },
    {
      "check": "BC BK discrepancy retained at nu=1.0",
      "passed": true,
      "value": null
    },
    {
      "check": "BC literal normalization discrepancy accounted for",
      "passed": true,
      "value": null
    },
    {
      "check": "chi*chi_prime purely imaginary",
      "passed": true,
      "value": null
    },
    {
      "check": "chi_second real",
      "passed": true,
      "value": null
    },
    {
      "check": "BC mapped BFKL agrees at nu=2.0",
      "passed": true,
      "value": null
    },
    {
      "check": "BC BK discrepancy retained at nu=2.0",
      "passed": true,
      "value": null
    },
    {
      "check": "BC literal normalization discrepancy accounted for",
      "passed": true,
      "value": null
    },
    {
      "check": "chi*chi_prime purely imaginary",
      "passed": true,
      "value": null
    },
    {
      "check": "chi_second real",
      "passed": true,
      "value": null
    },
    {
      "check": "BC mapped BFKL agrees at nu=3.0",
      "passed": true,
      "value": null
    },
    {
      "check": "BC BK discrepancy retained at nu=3.0",
      "passed": true,
      "value": null
    },
    {
      "check": "BC literal normalization discrepancy accounted for",
      "passed": true,
      "value": null
    },
    {
      "check": "chi*chi_prime purely imaginary",
      "passed": true,
      "value": null
    },
    {
      "check": "chi_second real",
      "passed": true,
      "value": null
    },
    {
      "check": "LO coefficient numerical versus analytic",
      "passed": true,
      "value": null
    },
    {
      "check": "planar coefficient numerical versus analytic",
      "passed": true,
      "value": null
    },
    {
      "check": "beta0 coefficient numerical versus analytic",
      "passed": true,
      "value": null
    },
    {
      "check": "quark branch limit independent extrapolation",
      "passed": true,
      "value": null
    },
    {
      "check": "quark curvature independent extrapolation",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV row count for alpha 0.2",
      "passed": true,
      "value": "31.0"
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "selected CSV planar entry by corrected series at 0.0",
      "passed": true,
      "value": null
    },
    {
      "check": "selected CSV planar entry by corrected series at 0.05",
      "passed": true,
      "value": null
    },
    {
      "check": "selected CSV planar entry by corrected series at 0.25",
      "passed": true,
      "value": null
    },
    {
      "check": "selected CSV planar entry by corrected series at 1.0",
      "passed": true,
      "value": null
    },
    {
      "check": "selected CSV planar entry by corrected series at 3.0",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV row count for alpha 0.1",
      "passed": true,
      "value": "31.0"
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV grid value",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV finite",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total",
      "passed": true,
      "value": null
    },
    {
      "check": "CSV total without quark",
      "passed": true,
      "value": null
    },
    {
      "check": "selected CSV planar entry by corrected series at 0.0",
      "passed": true,
      "value": null
    },
    {
      "check": "selected CSV planar entry by corrected series at 0.05",
      "passed": true,
      "value": null
    },
    {
      "check": "selected CSV planar entry by corrected series at 0.25",
      "passed": true,
      "value": null
    },
    {
      "check": "selected CSV planar entry by corrected series at 1.0",
      "passed": true,
      "value": null
    },
    {
      "check": "selected CSV planar entry by corrected series at 3.0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling LO",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling planar",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling beta0",
      "passed": true,
      "value": null
    },
    {
      "check": "coupling scaling quark",
      "passed": true,
      "value": null
    },
    {
      "check": "boundary maximum bracket 0.2_with_quark",
      "passed": true,
      "value": null
    },
    {
      "check": "negative derivative interval bound 0.2_with_quark",
      "passed": true,
      "value": null
    },
    {
      "check": "boundary maximum bracket 0.2_without_quark",
      "passed": true,
      "value": null
    },
    {
      "check": "negative derivative interval bound 0.2_without_quark",
      "passed": true,
      "value": null
    },
    {
      "check": "boundary maximum bracket 0.1_with_quark",
      "passed": true,
      "value": null
    },
    {
      "check": "negative derivative interval bound 0.1_with_quark",
      "passed": true,
      "value": null
    },
    {
      "check": "boundary maximum bracket 0.1_without_quark",
      "passed": true,
      "value": null
    },
    {
      "check": "negative derivative interval bound 0.1_without_quark",
      "passed": true,
      "value": null
    },
    {
      "check": "critical coupling in requested interval with_quark",
      "passed": true,
      "value": null
    },
    {
      "check": "direct curvature sign change with_quark",
      "passed": true,
      "value": null
    },
    {
      "check": "critical coupling in requested interval without_quark",
      "passed": true,
      "value": null
    },
    {
      "check": "direct curvature sign change without_quark",
      "passed": true,
      "value": null
    },
    {
      "check": "all results JSON numeric data serialized as strings",
      "passed": true,
      "value": null
    }
  ],
  "limitations": "No uniform interval proof on the infinite nu half-line; physical input formulas are taken from the supplied files."
}


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/verification.log <==
PASS: 474 checks


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/assemble_report.py <==
"""Assemble numerical results, provenance, and a report without hand-entered outputs."""
from pathlib import Path
import sys,json,hashlib
sys.dont_write_bytecode=True
sys.path.insert(0,str(Path(__file__).resolve().parent))
from core import *
ROOT=Path(__file__).resolve().parents[1]
OUT=ROOT/'out'
mp.mp.dps=90
def read(name):return json.loads((OUT/name).read_text())
calc=read('calculation.json');sym=read('symbolic.json');phi=read('phi_validation.json')
inner=read('inner_sum_validation.json');bcphi=read('bc_phi_validation.json')
bc=read('bc_comparison.json');ext=read('extrema.json');extra=read('extra_checks.json')
allphi=phi+extra['complex_checks'];branch=extra['branch']
def cx(record):return mp.mpc(record['re'],record['im'])
def f(x,d=30):return st(mp.mpf(x),d)
maxphi=max(abs(cx(r['corrected_minus_integral'])) for r in allphi)
maxbc=max(abs(cx(r['mapped_6_minus_KL'])) for r in bc['rows'])
maxinner=max(mp.mpf(r[k]) for r in inner for k in ['alt_sum_error','odd_sum_error'])
metrics={'maximum_phi_integral_series_error':st(maxphi),
         'maximum_inner_closed_vs_truncated_sum_error':st(maxinner),
         'maximum_BC_mapped6_vs_KL_error':st(maxbc),
         'minimum_verified_phi_decimal_places':str(int(mp.floor(-mp.log10(maxphi)))),
         'status':'(b) differences between independent evaluation methods'}
asym=[]
for v in [mp.mpf('1000'),mp.mpf('1000000')]:
    L=mp.log(v)+mp.euler
    F_lead=(mp.zeta(3)-mp.mpf(1)/3)/mp.pi
    q_lead=-(mp.zeta(3)-mp.mpf(1)/3)/(2*mp.pi**2*L)
    asym.append({'nu':st(v),'nu4F':st(v**4*F_direct(v)),'F_leading_constant':st(F_lead),
        'F_difference':st(v**4*F_direct(v)-F_lead),
        'quark_unit':st(quark_unit_direct(v)),'quark_asymptotic':st(q_lead),
        'quark_difference':st(quark_unit_direct(v)-q_lead),
        'status':'(b) direct function checked against independently derived leading asymptotics'})
sources={'KL':'hep-ph/0004008, Eqs. (8) and (9) of its LaTeX source',
         'BC':'arXiv:0710.4330, subsection Comparison of eigenvalues',
         'Kovchegov':'arXiv:1212.2113',
         'F_and_Z':'eq:Fnu of the paper'}
results={'inputs':{'Nc':st(NC),'nf':st(NF),'alpha_s':['0.2','0.1'],
                   'status':'(c) input parameters and formulas','sources':sources},
    'precision':{'core_default':str(80),'coefficient_calculation':calc['precision_dps'],
                 'integral_series_validation':str(70),'extra_integrals':str(80),
                 'quark_extrapolation':str(145),'extremum_refinement':str(100),
                 'note':'Additional precision is added near removable singularities.'},
    'branch':branch,'coefficients':calc['coefficients'],
    'quark_branch_coefficient':{'value':calc['quark_branch_coefficient'],'status':'(b) exact Laurent expansion and independent direct extrapolation'},
    'quark_average_at_zero':{'value':calc['quark_average_at_zero'],'status':'(b) same independent methods'},
    'A':calc['A'],'tables':calc['tables'],'table_status':calc['table_status'],
    'critical_couplings':calc['critical_couplings'],'extrema':ext,
    'phi_validation':allphi,'inner_sum_validation':inner,'BC_integral_transcription_check':bcphi,
    'BC_comparison':bc,'symbolic_F_expansion':sym,'small_nu_checks':calc['small_nu_F_checks'],
    'asymptotic_checks':asym,'validation_metrics':metrics,
    'unverified_physical_inputs':[
        'The supplied F/Z formula and the prescription for adding the quark shift are inputs, not independently derived QCD results.',
        'The supplied BC BK result retains a real -2*zeta(3) discrepancy after matching conventions. No physical resolution is asserted.',
        'The infinite-half-line maximum is supported by a finite numerical tail scan and asymptotics, not a rigorous uniform remainder bound.'
    ]}
(OUT/'results.json').write_text(json.dumps(results,indent=2)+'\n')

lines=[]
def add(t=''):lines.append(t)
add('Independent computation of the fixed-coupling n=1 branch')
add()
add('Status labels apply to every number in the paragraph or table that follows them.')
add('(a) Computed with one numerical method. Repeating that method at higher precision is not an independent check.')
add('(b) Checked by a second independent numerical or analytic method. A numerical check is not a separate QCD derivation.')
add('(c) Quoted from the source papers or the input formulas. Test arguments and grid points are declared inputs.')
add('Every displayed numerical output below is inserted from a calculation. No fitted or expected numerical value was used as input.')
add()
add('(c) The parameters and normalization are the input ones:')
add('Nc='+st(NC)+', nf='+st(NF)+'. gamma=1/2+i*nu; abar=alpha_s*Nc/pi; a=abar/4.')
add('omega=abar*chi+(abar^2/4)*delta. The quark term is added with the supplied prescription.')
add('(a) mpmath imported successfully. Precision settings are '+json.dumps(results['precision'])+'.')
add()
add('The printed KL series does not equal the printed KL integral. The discrepancy also occurs at nonzero even spin.')
add('Replacing only beta\'(k+1) by (-1)^n beta\'(k+1) does not fix it.')
add('The corrected expression, derived from the integral and checked numerically, is')
add(r'''
 Phi(n,gamma) = sum_{k=0}^infinity (-1)^(k+1)/(k+gamma+n/2) * {
   psi'(k+n+1)-psi'(k+1)
   +(-1)^(k+1)[beta'(k+n+1)+beta'(k+1)]
   -[psi(k+n+1)-psi(k+1)]/(k+gamma+n/2) },
 beta'(z) = [psi'((z+1)/2)-psi'(z/2)]/4.
''')
add('Both printed factors (-1)^k become (-1)^(k+1). Their product remains positive in the beta-prime contribution.')
add('This correction holds for every nonnegative integer n. The integral converges for Re(gamma+n/2)>0.')
add('Outside that half-plane, the equality means meromorphic continuation away from poles.')
add()
add('A derivation fixes the signs without using the expected odderon intercept.')
add('Put A=gamma+n/2, Delta0=psi(k+n+1)-psi(k+1), and Delta1=psi\'(k+n+1)-psi\'(k+1).')
add('After expanding the integrand, the coefficient multiplying log(x) is D_k=(-1)^k Delta0.')
add('The remaining coefficient obeys -C_k=(-1)^(k+1) Delta1+beta\'(k+n+1)+beta\'(k+1).')
add('Integrating x^(A+k-1) and its logarithmic derivative gives -C_k/(A+k)+D_k/(A+k)^2.')
add('The printed-minus-corrected difference is therefore')
add(r'''
 2 sum_k (-1)^k [Delta1/(A+k)-Delta0/(A+k)^2]
 = -2 sum_{j=1}^n [beta'(A)-beta'(j)]/(A-j).
''')
add('At A=j the quotient is beta\'\'(j). The empty sum vanishes at n=0; parity does not remove it at n=2.')
add()
add('The KL and BC integrals are algebraically identical: BC distributes the overall minus sign into the bracket.')
add('For the sums inside either integral, define the finite remainders')
add(r'''
 sum_{k>=1} (-x)^k/(k+n)
   = (-x)^(-n)[-log(1+x)-sum_{j=1}^n (-x)^j/j],
 sum_{k>=1} x^k[1-(-1)^k]/(k+n)^2
   = x^(-n)[Li2(x)-sum_{j=1}^n x^j/j^2]
     -(-x)^(-n)[Li2(-x)-sum_{j=1}^n (-x)^j/j^2].
''')
add('The code uses their convergent Taylor sums near zero to avoid subtracting nearly equal numbers.')
add('Split mpmath quadrature uses x=y^4. This removes the slow convergence at the lower endpoint.')
add('The corrected series is evaluated independently: its rational alternating terms are summed through beta-function identities.')
add('The nonalternating tail uses a Bernoulli expansion and Hurwitz zeta functions. Changing the split and expansion order checks that tail.')
add('(b) Maximum absolute closed-form versus truncated-inner-sum difference: '+f(maxinner)+'.')
add('(b) Maximum integral versus corrected-series difference over all tested arguments: '+f(maxphi)+'.')
add()
add('(b) The following table gives independently evaluated integrals and corrected series. Each complex value is (real, imaginary).')
add('n | gamma | integral | corrected series | abs(corrected-integral) | printed-integral')
for r in allphi:
    add(' | '.join([r['n'],str(cx(r['gamma'])),
        '('+f(r['integral']['re'],35)+', '+f(r['integral']['im'],35)+')',
        '('+f(r['corrected_series']['re'],35)+', '+f(r['corrected_series']['im'],35)+')',
        f(abs(cx(r['corrected_minus_integral'])),8),
        '('+f(r['printed_minus_integral']['re'],16)+', '+f(r['printed_minus_integral']['im'],16)+')']))
add('The parity trial, tail refinements, and separately transcribed BC integrals are retained in results.json.')
add()
add('(b) At the branch point:')
add('Phi from the printed series = '+f(branch['phi_printed_series'],15)+'.')
add('Phi from the integral = '+f(branch['phi_integral'],15)+'.')
add('Phi_integral-zeta(3)/2 = '+f(branch['phi_minus_zeta3_over2'],30)+' at the recorded working precision.')
add('delta_planar(1,1/2) = '+'0.'+'0'*30+' exactly.')
add('The direct integral residual in delta_planar is '+f(branch['delta_planar_integral_residual'],30)+'.')
add('Using the printed series instead gives delta_planar = '+f(branch['delta_planar_using_printed_series'],30)+' = 12*zeta(3).')
add('The validated zero agrees with the statement quoted in the supplied Kovchegov text. That statement was not used to choose a value.')
add()
add('The n=1 integral also gives a convenient independent closed form. Put t=gamma-1/2:')
add(r'''
 Phi(1,gamma) = [psi(1+t)-psi(1)]/t^2
                +[beta'(1+t)-zeta(2)/2]/t.
 Phi(1,gamma) = sum_{m>=0} (-1)^m [(m+1)-(m+2)/2^(m+2)] zeta(m+3) t^m.
''')
add('The second expression is convergent for |t|<1 and supplies the removable value at t=0.')
add('At the origin, the integral reduces to an ordinary zeta sum: -zeta(3)/4+eta(3)=zeta(3)/2.')
add('(b) Its nu^2 coefficient from a separate integral moment is '+f(branch['phi_nu2_integral_moment'],35)+'.')
add('The difference from -11*zeta(5)/4 is '+f(branch['moment_residual'],30)+'.')
add()
add('The BC comparison requires separating source misprints from changes of representation.')
add('(c) BC defines b=(11/3)Nc-(2/3)nf. (b) Here b='+f(bc['b'])+' and B=b/Nc='+f(bc['b_over_Nc'])+'.')
add('The common linear coefficient is kappa=67/9-pi^2/3-(10/9)nf/Nc.')
add('It follows directly from the coefficient multiplying the leading kernel in BC Eq. nlobfkernel.')
add('In units of abar^2/4, KL reads')
add(r'''
 delta_KL = kappa*chi - (B/2)(chi^2+chi') - chi'' + 6*zeta(3)
            + F_BC(n,gamma) - 2*Phi(n,gamma)-2*Phi(n,1-gamma).
''')
add('Primes here denote gamma derivatives. F_BC is the Kronecker-delta term, not the supplied quark function F(nu).')
add('F_BC vanishes at n=1.')
add('The printed BC lip3 equation instead has -b/2 and nf/Nc^3 in these two terms.')
add('Its own normalization and coordinate kernel require -b/(2Nc) and nf/Nc in the linear-chi term.')
add('The nf/Nc^3 factors in F_BC are separate color factors and remain unchanged.')
add('The printed eigenvalue and leigenvalue equations also omit alpha_s/(4*pi) on their linear-kernel correction.')
add('Their bracket must contain alpha_s/(4*pi)*[(67/9-pi^2/3)Nc-(10/9)nf].')
add('These changes are explicit deductions from the supplied kernel, not silent conventions.')
add()
add('Retain the derivative operator -B*d_gamma(chi*U) separately. Let r=2*gamma/(gamma^2-n^2/4).')
add('After the normalization repairs, the multiplicative part of the BC BK expression is')
add(r'''
 S4 = kappa*chi+B[chi^2/2-chi'/2-r*chi]-chi''-2*chi*chi'
      +4*zeta(3)+F_BC-2*Phi-2*Phi_bar.
 delta_BC_BK_mapped = S4-B(chi^2-r*chi)+2*chi*chi'.
''')
add('The second line inverts the representation change in the first equality of BC leigenvalue.')
add('It leaves delta_BC_BK_mapped=delta_KL-2*zeta(3). The discrepancy is real and survives at the branch point.')
add('The later BC BFKL expression uses 6*zeta(3). With the same normalization repairs and inverse transformation, it agrees with KL.')
add('This later expression restates the BFKL result cited by BC. Its agreement is not an independent derivation of the QCD kernel.')
add('BC itself explicitly discusses the difference between its BK and BFKL constants after leigenvalue. The supplied source does not resolve it.')
add('The dipole projection in BC lip4 contains cos(pi*n/2), which removes odd harmonics there.')
add('The evaluations below test the supplied analytic functions at odd n; they do not turn that even dipole projection into an independent odderon derivation.')
add()
add('On the principal line, chi is real, chi\' is purely imaginary, and chi\'\' is real.')
add('Thus Re(chi*chi\') vanishes. The common -chi\'\' term survives in both formulas.')
add('The rational representation term also has a real part: Re(r*chi)=chi/(1+nu^2) at n=1.')
add('Consequently Re(S4-delta_KL)=B[chi^2-chi/(1+nu^2)]-2*zeta(3). The representation terms are not all imaginary.')
add('The product r*chi has a removable zero at nu=0, which the code evaluates by continuity.')
add('(b) The trigamma difference and Re(chi*chi\') are checked at every point in the next table; their real parts vanish.')
add('(b) Maximum absolute mapped-6*zeta BC versus KL difference: '+f(maxbc)+'.')
add('nu | Re(delta_KL) | Re(mapped BC with 6*zeta) | Re(mapped BC with 4*zeta)-Re(delta_KL) | Re(chi*chi\') | Re(chi\'\')')
for r in bc['rows']:
    add(' | '.join([r['nu'],f(r['KL_delta']['re'],32),f(r['BC_mapped_6zeta']['re'],32),
        f(r['mapped_4_minus_KL']['re'],32),f(r['chi_chi_prime']['re'],6),f(r['chi_second']['re'],20)]))
add('Literal lip3 disagreements are also retained in results.json. Their exact difference from KL is')
add(' -(b-B)(chi^2+chi\')/2 + (10/9)nf*(1/Nc-1/Nc^3)*chi.')
add('This is distinct from the BK constant discrepancy and from the representation change.')
add()
add('(b) Requested eigenvalue coefficients; planar omits only the beta-function term:')
add('nu | Re(delta_planar) | Re(delta_full)')
for r in calc['A']:
    add(' | '.join([r['nu'],f(r['delta_planar_real'],32),f(r['delta_full_real'],32)]))
add()
add('The local expansion fixes the four curvature coefficients without fitting a curve.')
add(r'''
 chi(1,1/2+i*nu) = -2*zeta(3)*nu^2 + 2*zeta(5)*nu^4 + ...
 c_LO = -2*zeta(3).
 c_planar = [35*zeta(5)-2*kappa*zeta(3)]/4
          = 35*zeta(5)/4-19*zeta(3)/6+zeta(2)*zeta(3).
 c_beta0 = 0.
''')
add('The beta-function real part begins at nu^4 because it is proportional to chi^2.')
add('(b) Numerical differentiation independently reproduces the LO, planar, and beta-function coefficients.')
add('PSLQ returns the relation '+str(calc['coefficients']['planar_pslq']['relation'])+' on the basis '+str(calc['coefficients']['planar_pslq']['basis'])+'.')
add('Its numerical residual is '+f(calc['coefficients']['planar_pslq']['residual'],30)+'.')
add('(b) Curvature values, in the units of the input definitions:')
for k in ['LO','planar','beta0','quark']:
    add(k+' : '+f(calc['coefficients'][k]['value'],35))
add()
add('For the quark term, write F(nu)=F0+F2*nu^2+... . The Laurent expansion of the supplied expression gives')
add('F0 = '+sym['F_coefficients']['0'])
add('F2 = '+sym['F_coefficients']['2'])
add(r'''
 Z0 = 3*pi*zeta(3),
 Z2/Z0 = -1-zeta(5)/zeta(3),
 q0 = -(3/2)<w>_P(0) = -F0/[2*pi*zeta(3)],
 c_quark = -[F2+(1+zeta(5)/zeta(3))*F0]/[2*pi*zeta(3)].
''')
add('These are exact closed forms. The negative-power Laurent coefficients cancel symbolically.')
add('(b) F0='+f(calc['F_zero'],35)+', F2='+f(calc['F_nu2'],35)+'.')
add('(b) <w>_P(0)='+f(calc['quark_average_at_zero'],35)+'.')
add('(b) q0='+f(calc['quark_branch_coefficient'],40)+'. This verifies the supplied rounded claim.')
add('Direct evaluation at nonzero arguments supplies an independent extrapolation in nu^2, using no symbolic q0 or curvature as input.')
add('(b) Direct extrapolation checks: h | q0-symbolic | c_quark-symbolic')
for r in calc['coefficients']['quark']['extrapolations']:
    add(' | '.join([r['h'],f(r['q0_minus_symbolic'],12),f(r['q2_minus_symbolic'],12)]))
add('(b) Direct F versus Taylor F checks: nu | F_direct-F_series')
for r in calc['small_nu_F_checks']:add(r['nu']+' | '+f(r['difference'],15))
add('The exact expressions are verified beyond the requested precision. No PSLQ assumption is needed for the quark coefficient.')
add()
add('(b) The total nu^2 coefficient is L*alpha_s+Q*alpha_s^2. With and without the quark shift:')
for k,r in calc['critical_couplings'].items():
    add(k+': L='+f(r['linear'],35)+', Q='+f(r['quadratic'],35)+'.')
    add('Its nonzero root is alpha_s='+f(r['positive_root'],40)+'.')
    add('Direct sign checks: alpha_s | nu | [omega(nu)-omega(0)]/nu^2 | coefficient')
    for c in r['checks']:
        add(' | '.join([f(c['alpha'],16),c['nu'],f(c['delta_omega_over_nu2'],24),f(c['coefficient'],24)]))
add('Each quadratic has one nonzero root in the requested open interval. The other root is the zero-coupling endpoint.')
add('These are changes of local curvature. A change of global maximum is a separate question.')
add()
add('(b) Numerical maxima: configuration | nu_max | omega_max | final golden bracket')
for k,r in ext['results'].items():
    add(' | '.join([k,r['nu_max'],f(r['value'],35),str(r['golden_bracket'])]))
add('The derivative divided by nu was interpolated separately on every requested grid interval at two resolutions.')
add('The sum of absolute Chebyshev coefficients bounds each interpolating polynomial strictly below zero.')
add('Both resolutions give the same sign. Independent numerical differentiation also checks the analytic derivatives.')
add('(b) Largest upper bound on derivative/nu for each configuration:')
for k,r in ext['results'].items():add(k+': '+f(r['largest_interval_upper_bound_on_derivative_over_nu'],20))
add('These are numerical interpolation checks, not rigorous interval bounds on the interpolation remainder.')
add('An independent golden search reaches the boundary in every case.')
add('Near the origin F is a difference of large Laurent terms, which a fixed working precision does not resolve.')
add('Adaptive precision in both F and Z handles this cancellation; the final brackets all contain zero. Both searches are in extrema.json.')
add('The tail scan extends beyond the requested search interval and finds negative derivatives throughout.')
add('(a) Its final sampled argument is '+ext['tail_scan'][-1]['nu']+'. Full tail values are in results.json.')
add('For large nu, let L=log(nu)+EulerGamma. Direct expansion gives')
add(r'''
 chi = -2*L+O(nu^-2),
 delta_planar = -2*kappa*L+6*zeta(3)+O(L/nu^2),
 delta_beta0_real = -2*B*L^2+O(L/nu^2),
 q(nu) = -[zeta(3)-1/3]/[2*pi^2*L]+O(1/(nu^2*L)).
''')
add('The total therefore decreases eventually and tends to minus infinity at either positive coupling.')
add('The numerical maximum over the half-line is the origin. A rigorous exclusion of every unsampled tail extremum is not asserted.')
add('Direct checks of the tail expansion are saved under asymptotic_checks in results.json.')
add()
add('(a) The following compact tables use one evaluation method with independently validated components.')
add('Columns are nu, LO, planar, beta0, quark, total, total_without_quark.')
for astr in ['0.2','0.1']:
    add('alpha_s='+astr)
    add((OUT/f'table_alpha{astr}_compact.txt').read_text().strip())
add('The CSV files retain additional digits; they are the numerical data products for plotting.')
add()
add('Verified: the corrected Phi series, the branch identities, the curvature coefficients, the quark limit, the local critical couplings, and numerical boundary maxima.')
add('Computed with one table evaluation method: all tabulated eigenvalue pieces, using the validated functions and supplied quark prescription.')
add('Quoted inputs: the fixed-coupling setup, the supplied quark formula and its addition rule, and the source statements identified above.')
add('Unresolved: the supplied BC BK constant discrepancy. Agreement with its later BFKL formula requires the explicitly documented normalization repairs.')
add('No independent derivation of the supplied quark operator, full three-reggeon spectrum, or physical additivity rule is claimed.')
add()
add('Reproduce everything with: python3 -I scripts/run_all.py')
add('The runner executes each script in isolated Python mode. Each script also runs separately with python3 -I scripts/<name>.py.')
add('symbolic.py requires the installed SymPy package for exact algebra; every numerical eigenvalue calculation uses mpmath.')
add('Input sources: '+json.dumps(sources,sort_keys=True))
(OUT/'report.txt').write_text('\n'.join(lines)+'\n')
print(json.dumps(metrics,indent=2))
print('report and results written')


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/calculate.py <==
"""Coefficients, tables, direct small-nu checks; run after symbolic.py."""
from pathlib import Path
import sys,json,csv
sys.dont_write_bytecode=True
sys.path.insert(0,str(Path(__file__).resolve().parent))
from core import *
import sympy as sy
OUT=Path(__file__).resolve().parents[1]/'out'
mp.mp.dps=90
sym=json.loads((OUT/'symbolic.json').read_text())
def smp(expr):
    return mp.mpf(str(sy.sympify(expr).evalf(mp.mp.dps+15)))
q0=smp(sym['quark_coefficients']['0'])
q2=smp(sym['quark_coefficients']['2'])
clo=-2*mp.zeta(3)
c2=(35*mp.zeta(5)-2*kappa()*mp.zeta(3))/4
c3=mp.mpf(0)
numlo=mp.diff(lambda v:mp.re(chi(1,mp.mpf('.5')+mp.j*v)),mp.mpf(0),2)/2
num2=mp.diff(lambda v:mp.re(delta_parts(v)[0])/4,mp.mpf(0),2)/2
num3=mp.diff(lambda v:mp.re(delta_parts(v)[1])/4,mp.mpf(0),2)/2
extrap=[]
for hstr in ['0.0001','0.00001']:
    with mp.workdps(145):
        h=mp.mpf(hstr)
        xs=[mp.mpf(j*j) for j in range(1,9)]
        ys=mp.matrix([quark_unit_direct(h*j) for j in range(1,9)])
        matrix=mp.matrix([[x**k for k in range(8)] for x in xs])
        co=mp.lu_solve(matrix,ys)
        extrap.append({'h':hstr,'q0':st(co[0],80),'q2':st(co[1]/h**2,80),
                       'q0_minus_symbolic':st(co[0]-q0),
                       'q2_minus_symbolic':st(co[1]/h**2-q2),
                       'status':'(b) direct supplied F at eight nonzero nu values; polynomial extrapolation in nu^2'})
coef={
    'LO':{'value':st(clo),'numerical_derivative':st(numlo),'difference':st(numlo-clo),'closed_form':'-2*zeta(3)'},
    'planar':{'value':st(c2),'numerical_derivative':st(num2),'difference':st(num2-c2),'closed_form':'35*zeta(5)/4 - 19*zeta(3)/6 + zeta(2)*zeta(3)'},
    'beta0':{'value':st(c3),'numerical_derivative':st(num3),'difference':st(num3-c3),'closed_form':'0; chi starts at nu^2, hence its square starts at nu^4'},
    'quark':{'value':st(q2),'closed_form':sym['quark_coefficients']['2'],'extrapolations':extrap},
    'status':'(b) all four coefficients checked by an independent numerical method against analytic series'}
rel=mp.pslq(mp.matrix([num2,mp.zeta(5),mp.zeta(3),mp.zeta(2)*mp.zeta(3)]),tol=mp.mpf('1e-70'),maxcoeff=1000,maxsteps=10000)
coef['planar_pslq']={'basis':['c_planar','zeta(5)','zeta(3)','zeta(2)*zeta(3)'],'relation':[str(x) for x in rel],
                      'residual':st(mp.fsum(x*y for x,y in zip(rel,[num2,mp.zeta(5),mp.zeta(3),mp.zeta(2)*mp.zeta(3)])))}
fc={k:smp(v) for k,v in sym['F_coefficients'].items()}
small=[]
for x in ['0.001','0.0001','0.000001','0.00000001']:
    with mp.workdps(140):
        v=mp.mpf(x)
        exact=F_direct(v)
        tay=mp.fsum(fc[str(p)]*v**p for p in range(0,11,2))
        small.append({'nu':x,'F_direct':st(exact),'F_series':st(tay),'difference':st(exact-tay),
                      'quark_direct':st(quark_unit_direct(v))})
grid=[mp.mpf(j)/20 for j in range(21)]+[mp.mpf(j)/5 for j in range(6,16)]
tables={}
for astr in ['0.2','0.1']:
    a=mp.mpf(astr)
    table=[]
    for v in grid:
        vals=pieces(v,a,q0)
        row=dict(zip(['nu','LO','planar','beta0','quark','total','total_without_quark'],[st(v,20)]+[st(x,50) for x in vals]))
        table.append(row)
    tables[astr]=table
    with (OUT/f'table_alpha{astr}.csv').open('w') as f:
        w=csv.DictWriter(f,fieldnames=list(table[0]))
        w.writeheader(); w.writerows(table)
    with (OUT/f'table_alpha{astr}_compact.txt').open('w') as f:
        f.write('nu,LO,planar,beta0,quark,total,total_without_quark\n')
        for row in table:
            f.write(','.join(st(mp.mpf(x),8) for x in row.values())+'\n')
critical={}
for useq in [True,False]:
    linear=clo*NC/mp.pi
    quadratic=(c2+c3)*(NC/mp.pi)**2+(q2*NF/NC if useq else 0)
    root=-linear/quadratic
    checks=[]
    for frac in [mp.mpf('.99'),mp.mpf('1.01')]:
        a=root*frac
        for v in [mp.mpf('1e-4'),mp.mpf('1e-6')]:
            vals=pieces(v,a,q0); zero=pieces(mp.mpf(0),a,q0)
            index=4 if useq else 5
            checks.append({'alpha':st(a),'nu':st(v),'delta_omega_over_nu2':st((vals[index]-zero[index])/v**2),
                           'coefficient':st(linear*a+quadratic*a*a)})
    critical['with_quark' if useq else 'without_quark']={'linear':st(linear),'quadratic':st(quadratic),'positive_root':st(root),
                  'quadratic_residual':st(linear*root+quadratic*root**2),'checks':checks,
                  'status':'(b) analytic coefficient root checked by direct small-nu evaluations on both sides'}
A=[]
for x in ['0','.25','.5','1','2','3']:
    v=mp.mpf(x);p,b=delta_parts(v)
    A.append({'nu':st(v),'delta_planar_real':st(mp.re(p)),'delta_full_real':st(mp.re(p+b)),
              'status':'(b) n=1 closed integral expression checked against quadrature and corrected series'})
data={'precision_dps':str(mp.mp.dps),'coefficients':coef,'quark_branch_coefficient':st(q0),
      'quark_average_at_zero':st(-mp.mpf(2)/3*q0),'F_zero':st(fc['0']),'F_nu2':st(fc['2']),
      'Z_zero':st(Z(0)),'small_nu_F_checks':small,'A':A,'tables':tables,'critical_couplings':critical,
      'table_status':'(a) computed once using independently validated component functions; (b) selected entries checked separately'}
(OUT/'calculation.json').write_text(json.dumps(data,indent=2)+'\n')
print('q0',st(q0)); print('q2',st(q2)); print('c_LO',st(clo));print('c_planar',st(c2));print('c_beta0',st(c3))
print('roots',json.dumps(critical,indent=2))
print('coefficient checks',json.dumps(coef,indent=2))
for row in A: print(row)


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/compare_bc.py <==
"""BC source comparison: retain literal discrepancies and explicit scheme conversion."""
from pathlib import Path
import sys,json
sys.dont_write_bytecode=True
sys.path.insert(0,str(Path(__file__).resolve().parent))
from core import *
OUT=Path(__file__).resolve().parents[1]/'out'
mp.mp.dps=65
b=mp.mpf(11)/3*NC-mp.mpf(2)/3*NF
B=b/NC
rows=[]
for x in ['0','.125','.25','.5','.75','1','2','3']:
    v=mp.mpf(x);g=mp.mpf('.5')+mp.j*v
    c=chi(1,g);cp=chi(1,g,1);cpp=chi(1,g,2)
    pbc=phi_integral(1,g,bc=True)
    # Coordinate-space multiplicative part, retaining -B*d_gamma(chi U)
    # as an operator outside this scalar expression.
    rc=mp.mpf(0) if v==0 else 2*g*c/(g*g-mp.mpf('.25'))
    scalar4=kappa()*c+B*(c*c/2-cp/2-rc)-cpp-2*c*cp+4*mp.zeta(3)-4*mp.re(pbc)
    scalar6=scalar4+2*mp.zeta(3)
    # Inverse of the transformation in the FIRST equality of BC leigenvalue.
    mapped4=scalar4-B*(c*c-rc)+2*c*cp
    mapped6=scalar6-B*(c*c-rc)+2*c*cp
    klp,klb=delta_parts(v);kl=klp+klb
    klit=mp.mpf(67)/9-mp.pi**2/3-mp.mpf(10)/9*NF/NC**3
    literal_lip3=-b/2*(cp+c*c)+klit*c+6*mp.zeta(3)-cpp-4*mp.re(pbc)
    expected_literal_diff=-(b-B)/2*(cp+c*c)+(klit-kappa())*c
    row={'nu':st(v),'KL_delta':complex_record(kl),'BC_phi_integral':complex_record(pbc),
         'BC_coordinate_scalar_4zeta':complex_record(scalar4),
         'BC_coordinate_scalar_6zeta':complex_record(scalar6),
         'BC_mapped_4zeta':complex_record(mapped4),'BC_mapped_6zeta':complex_record(mapped6),
         'mapped_6_minus_KL':complex_record(mapped6-kl),
         'mapped_4_minus_KL':complex_record(mapped4-kl),
         'mapped_4_residual_after_adding_2zeta3':complex_record(mapped4-kl+2*mp.zeta(3)),
         'literal_lip3_minus_KL':complex_record(literal_lip3-kl),
         'literal_difference_formula_residual':complex_record(literal_lip3-kl-expected_literal_diff),
         'chi':complex_record(c),'chi_prime':complex_record(cp),'chi_second':complex_record(cpp),
         'chi_chi_prime':complex_record(c*cp),'trigamma_difference':complex_record(cp),
         'r_chi':complex_record(rc),'real_scheme_shift':st(mp.re(B*(c*c-rc)-2*c*cp)),
         'status':'(b) KL via n=1 closed form; BC via independent integral and explicit inverse scheme transformation'}
    rows.append(row)
    (OUT/'bc_comparison.json').write_text(json.dumps({'b':st(b),'b_over_Nc':st(B),'rows':rows},indent=2)+'\n')
    print('nu',x,'mapped6 error',st(abs(mapped6-kl),8),'mapped4 difference',st(mp.re(mapped4-kl),35),flush=True)


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/core.py <==
"""NLO n=1 calculation; all arithmetic is mpmath, with exact symbolic support elsewhere."""
import mpmath as mp

mp.mp.dps = 80
NC = mp.mpf(3)
NF = mp.mpf(3)


def kappa():
    return mp.mpf(67)/9-2*mp.zeta(2)-mp.mpf(10)/9*NF/NC


def beta(z, derivative=0):
    return (mp.polygamma(derivative, (z+1)/2)
            - mp.polygamma(derivative, z/2))/2**(derivative+1)


def chi(n, g, derivative=0):
    if n == 1 and g == mp.mpf('.5') and (derivative == 0 or derivative % 2):
        # Equal arguments cancel identically; retain the exact mathematical zero.
        return mp.mpf(0)
    if not derivative:
        return 2*mp.digamma(1)-mp.digamma(g+mp.mpf(n)/2)-mp.digamma(1-g+mp.mpf(n)/2)
    return (-mp.polygamma(derivative, g+mp.mpf(n)/2)
            -(-1)**derivative*mp.polygamma(derivative, 1-g+mp.mpf(n)/2))


def inner_closed(n, x):
    """The two sums in the KL integral. Avoid finite-subtraction loss near zero."""
    if x == 0:
        return mp.mpf(0), mp.mpf(0)
    if x < mp.mpf('0.1'):
        a, b = [], []
        p = x
        for k in range(1, mp.mp.dps+20):
            a.append((-1)**k*p/(k+n))
            b.append((1-(-1)**k)*p/(k+n)**2)
            p *= x
            if abs(p) < mp.eps*x:
                break
        return mp.fsum(a), mp.fsum(b)
    alt = ((-x)**(-n)*(-mp.log1p(x)-mp.fsum((-x)**j/j for j in range(1,n+1))))
    plus = x**(-n)*(mp.polylog(2,x)-mp.fsum(x**j/j**2 for j in range(1,n+1)))
    minus = (-x)**(-n)*(mp.polylog(2,-x)-mp.fsum((-x)**j/j**2 for j in range(1,n+1)))
    return alt, plus-minus


def phi_integral(n, g, bc=False):
    A = g+mp.mpf(n)/2
    H = mp.fsum(mp.mpf(1)/j for j in range(1,n+1))
    constant = (mp.polygamma(1,mp.mpf(n+1)/2)-mp.zeta(2))/2
    def integrand(y):
        if y == 0:
            return mp.mpf(0)
        # x=y^4 removes the slow endpoint convergence for small Re(A).
        x=y**4
        sa, so = inner_closed(n,x)
        if bc:
            bracket = (mp.pi**2/12-mp.polygamma(1,mp.mpf(n+1)/2)/2
                       -mp.polylog(2,x)-mp.polylog(2,-x)
                       -(H+mp.log1p(x)+sa)*mp.log(x)-so)
            return 4*y**(4*A-1)/(1+x)*bracket
        bracket = (constant+mp.polylog(2,-x)+mp.polylog(2,x)
                   +mp.log(x)*(H+mp.log1p(x)+sa)+so)
        return -4*y**(4*A-1)/(1+x)*bracket
    return mp.quad(integrand,[0,mp.mpf('.1'),mp.mpf('.3'),mp.mpf('.6'),mp.mpf('.9'),mp.mpf('.99'),1])


def beta_tail_sum(A, N=96, M=96):
    """Sum beta'(k+1)/(k+A). Direct head plus asymptotic Hurwitz-zeta tail.

    beta'(z)=-1/(2z^2)-sum_{r>=1}(2^(2r)-1) B_(2r)/z^(2r+1).
    Expanding 1/(z+A-1) gives the tail coefficients below. N,M changes
    are independently checked; this is not an unaccelerated truncation.
    """
    head = mp.fsum(beta(k+1,1)/(k+A) for k in range(N))
    bs = {2:-mp.mpf('0.5')}
    for r in range(1,(M-1)//2+1):
        bs[2*r+1] = -(2**(2*r)-1)*mp.bernoulli(2*r)
    tail = mp.mpf(0)
    for p in range(3,M+1):
        c = mp.fsum(b*(-(A-1))**(p-j-1) for j,b in bs.items() if j < p)
        tail += c*mp.zeta(p,N+1)
    return head+tail


def R(A,j):
    if A == j:
        return -mp.polygamma(2,j)/2
    t = A-j
    return mp.polygamma(1,j)/t-(mp.digamma(A)-mp.digamma(j))/t**2


def phi_series(n,g,printed=False,parity_trial=False,N=96,M=96):
    """Exact resummation of the rational alternating terms; accelerated beta tail."""
    A = g+mp.mpf(n)/2
    alt = mp.fsum(beta(j,2) if A == j else (beta(A,1)-beta(j,1))/(A-j)
                  for j in range(1,n+1))
    base = mp.fsum((-1)**(n-j+1)*R(A,j) for j in range(1,n+1))
    mult = 1+(-1)**n
    if parity_trial:
        mult += (-1)**n-1
    if mult:
        base += mult*beta_tail_sum(A,N,M)
    return (-alt if printed or parity_trial else alt)+base


def phi_one(nu):
    """Closed form derived from the n=1 integral, with a convergent local series."""
    t = mp.j*nu
    if abs(t) < mp.mpf('.125'):
        if t == 0:
            return mp.zeta(3)/2
        terms = []
        for m in range(4*mp.mp.dps+20):
            term = (-1)**m*(mp.mpf(m+1)-mp.mpf(m+2)/2**(m+2))*mp.zeta(m+3)*t**m
            terms.append(term)
            if m > 4 and abs(term) < mp.eps:
                break
        return mp.fsum(terms)
    return ((mp.digamma(1+t)-mp.digamma(1))/t**2
            +(beta(1+t,1)-mp.zeta(2)/2)/t)


def delta_parts(nu, phi_method=phi_one):
    g = mp.mpf('.5')+mp.j*nu
    c = chi(1,g)
    planar = kappa()*c+6*mp.zeta(3)-chi(1,g,2)-4*mp.re(phi_method(nu))
    beta0 = -(mp.mpf(11)/3-mp.mpf(2)*NF/(3*NC))/2*(c**2+chi(1,g,1))
    return planar,beta0


def _F_direct_raw(nu):
    v = nu
    s = v*v
    t1 = mp.pi*(26+115*s+45*s**2+4*s**3
         -6*(26+106*s+35*s**2+3*s**3)*mp.cosh(mp.pi*v)/mp.sinh(mp.pi*v)**2)
    t1 /= 6*(4+s)*(9+s)*(1+4*s)*s*(1+s)**2
    di = mp.im(mp.polygamma(1,mp.mpf('.5')+mp.j*v/2))-mp.im(mp.polygamma(1,1+mp.j*v/2))
    t2 = -(-36+22*s+11*s**2+s**3)*di/(6*mp.pi*v**3*(1+s)**2*(4+s)*(9+s))
    t3 = (78+84*s-8*s**2-52*s**3-15*s**4-s**5)/(3*mp.pi*s**2*(1+s)**3*(4+s)*(9+s))
    t4 = mp.zeta(3)/(mp.pi*s*(1+s))
    return mp.fsum([t1,t2,t3,t4])


def F_direct(nu):
    loss=max(0,int(mp.ceil(-4*mp.log10(abs(nu)))))
    with mp.workdps(mp.mp.dps+loss+20):
        result=_F_direct_raw(nu)
    return +result


def Z(nu):
    if nu == 0:
        return 3*mp.pi*mp.zeta(3)
    return -3*mp.pi/2*mp.re(chi(1,mp.mpf('.5')+mp.j*nu))/(nu**2*(1+nu**2))


def quark_unit_direct(nu):
    # The extra precision covers both the Laurent cancellations in F and
    # the small difference of digammas in Z. This matters in extremum searches.
    loss=max(0,int(mp.ceil(-4*mp.log10(abs(nu)))))
    with mp.workdps(mp.mp.dps+loss+20):
        result=-mp.mpf(3)/2*_F_direct_raw(nu)/Z(nu)
    return +result


def phi_one_derivative(nu):
    t=mp.j*nu
    if abs(nu)<mp.mpf('.125'):
        if nu==0:
            return mp.mpf(0)
        out=[]
        for m in range(1,4*mp.mp.dps+20):
            coeff=(-1)**m*(mp.mpf(m+1)-mp.mpf(m+2)/2**(m+2))*mp.zeta(m+3)
            term=m*coeff*mp.j*t**(m-1)
            out.append(term)
            if m>5 and abs(term)<mp.eps:
                break
        return mp.fsum(out)
    return mp.j*(mp.polygamma(1,1+t)/t**2
                 -2*(mp.digamma(1+t)-mp.digamma(1))/t**3
                 +beta(1+t,2)/t-(beta(1+t,1)-mp.zeta(2)/2)/t**2)


def quark_derivative(v):
    """Product-rule differentiation, independent of finite-difference mp.diff."""
    def rat_A(x):
        s=x*x
        return mp.pi*(26+115*s+45*s**2+4*s**3)/(6*(4+s)*(9+s)*(1+4*s)*s*(1+s)**2)
    def rat_B(x):
        s=x*x
        return -mp.pi*(26+106*s+35*s**2+3*s**3)/((4+s)*(9+s)*(1+4*s)*s*(1+s)**2)
    def rat_C(x):
        s=x*x
        return -(-36+22*s+11*s**2+s**3)/(6*mp.pi*x**3*(1+s)**2*(4+s)*(9+s))
    def rat_E(x):
        s=x*x
        return ((78+84*s-8*s**2-52*s**3-15*s**4-s**5)/(3*mp.pi*s**2*(1+s)**3*(4+s)*(9+s))
                +mp.zeta(3)/(mp.pi*s*(1+s)))
    sv=mp.sinh(mp.pi*v);cv=mp.cosh(mp.pi*v)
    H=cv/sv**2;Hp=-mp.pi*(1+cv**2)/sv**3
    za=mp.mpf('.5')+mp.j*v/2;zb=1+mp.j*v/2
    D=mp.im(mp.polygamma(1,za)-mp.polygamma(1,zb))
    Dp=mp.re(mp.polygamma(2,za)-mp.polygamma(2,zb))/2
    A,B,C,E=[f(v) for f in [rat_A,rat_B,rat_C,rat_E]]
    Ap,Bp,Cp,Ep=[mp.diff(f,v) for f in [rat_A,rat_B,rat_C,rat_E]]
    F=A+B*H+C*D+E
    Fp=Ap+Bp*H+B*Hp+Cp*D+C*Dp+Ep
    c=mp.re(chi(1,mp.mpf('.5')+mp.j*v))
    cp=2*mp.im(mp.polygamma(1,1+mp.j*v))
    den=v*v*(1+v*v)
    z=-3*mp.pi/2*c/den
    zp=-3*mp.pi/2*(cp/den-c*(2*v+4*v**3)/den**2)
    return -mp.mpf(3)/2*(Fp*z-F*zp)/z**2


def unit_derivatives(v):
    c=mp.re(chi(1,mp.mpf('.5')+mp.j*v))
    cp=2*mp.im(mp.polygamma(1,1+mp.j*v))
    pp=(kappa()*cp-2*mp.im(mp.polygamma(3,1+mp.j*v))-4*mp.re(phi_one_derivative(v)))/4
    bp=-(mp.mpf(11)/3-mp.mpf(2)*NF/(3*NC))*c*cp/4
    return cp,pp,bp,quark_derivative(v)


def pieces(nu, alpha, q0):
    abar = alpha*NC/mp.pi
    if nu == 0:
        q=q0*NF*alpha**2/NC
        return [mp.mpf(0),mp.mpf(0),mp.mpf(0),q,q,mp.mpf(0)]
    dp,db = delta_parts(nu)
    lo = abar*mp.re(chi(1,mp.mpf('.5')+mp.j*nu))
    planar = abar**2/4*mp.re(dp)
    b = abar**2/4*mp.re(db)
    q = (q0 if nu == 0 else quark_unit_direct(nu))*NF*alpha**2/NC
    return [lo,planar,b,q,lo+planar+b+q,lo+planar+b]


def st(x,d=55):
    return mp.nstr(x,d,min_fixed=-6,max_fixed=7)


def complex_record(x):
    return {'re':st(mp.re(x)), 'im':st(mp.im(x))}


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/extra_checks.py <==
"""Additional complex arguments, exact branch identities, and integral moments."""
from pathlib import Path
import sys,json
sys.dont_write_bytecode=True
sys.path.insert(0,str(Path(__file__).resolve().parent))
from core import *
OUT=Path(__file__).resolve().parents[1]/'out'
mp.mp.dps=80
g=mp.mpc('.5','-.61')
rows=[]
for n in range(4):
    integ=phi_integral(n,g)
    series=phi_series(n,g,N=160,M=120)
    printed=phi_series(n,g,printed=True,N=160,M=120)
    rows.append({'n':str(n),'gamma':complex_record(g),'integral':complex_record(integ),
        'corrected_series':complex_record(series),'printed_series':complex_record(printed),
        'corrected_minus_integral':complex_record(series-integ),
        'printed_minus_integral':complex_record(printed-integ),
        'status':'(b) split quadrature and corrected/printed series'})
    print('extra n',n,'error',st(abs(series-integ)),flush=True)
p=phi_integral(1,mp.mpf('.5'))
ps=phi_series(1,mp.mpf('.5'))
pp=phi_series(1,mp.mpf('.5'),printed=True)
delta=6*mp.zeta(3)+2*mp.polygamma(2,1)-4*p
def moment_integrand(y):
    if y==0:return mp.mpf(0)
    x=y**4
    return 2/y*(mp.log(x)**2)*(mp.polylog(2,x*x)/2+mp.log(x)*mp.log1p(x))
moment=mp.quad(moment_integrand,[0,mp.mpf('.1'),mp.mpf('.5'),mp.mpf('.9'),1])
# Phi_2 = 1/2 integral dx x^-1 log^2(x) [Li2(x^2)/2+log(x)log(1+x)].
branch={'phi_integral':st(p),'phi_corrected_series':st(ps),'phi_printed_series':st(pp),
        'phi_minus_zeta3_over2':st(p-mp.zeta(3)/2),
        'printed_plus_5zeta3_over2':st(pp+5*mp.zeta(3)/2),
        'delta_planar_integral_residual':st(delta),
        'delta_planar_exact':st(mp.mpf(0)),
        'delta_planar_using_printed_series':st(6*mp.zeta(3)+2*mp.polygamma(2,1)-4*pp),
        'phi_nu2_integral_moment':st(moment),'phi_nu2_exact':st(-mp.mpf(11)/4*mp.zeta(5)),
        'moment_residual':st(moment+mp.mpf(11)/4*mp.zeta(5)),
        'status':'(b) direct quadrature, series, and exact integral identities'}
(OUT/'extra_checks.json').write_text(json.dumps({'complex_checks':rows,'branch':branch},indent=2)+'\n')
print(json.dumps(branch,indent=2),flush=True)


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/extrema.py <==
"""Extremum search, interval Chebyshev sign checks, and large-nu checks."""
from pathlib import Path
import sys,json
sys.dont_write_bytecode=True
sys.path.insert(0,str(Path(__file__).resolve().parent))
from core import *
OUT=Path(__file__).resolve().parents[1]/'out'
mp.mp.dps=50
data=json.loads((OUT/'calculation.json').read_text())
q0=mp.mpf(data['quark_branch_coefficient'])
q2=mp.mpf(data['coefficients']['quark']['value'])
clo=mp.mpf(data['coefficients']['LO']['value'])
c2=mp.mpf(data['coefficients']['planar']['value'])
configs=[(mp.mpf(a),q) for a in ['.2','.1'] for q in [True,False]]
def key(a,q): return str(a)+('_with_quark' if q else '_without_quark')
def all_derivatives(v,divide=True):
    if v==0:
        return [2*(clo*a*NC/mp.pi+c2*(a*NC/mp.pi)**2+(q2*NF*a*a/NC if q else 0)) for a,q in configs]
    cp,pp,bp,qp=unit_derivatives(v)
    return [(cp*a*NC/mp.pi+(pp+bp)*(a*NC/mp.pi)**2+(qp*NF*a*a/NC if q else 0))/(v if divide else 1) for a,q in configs]
def total(v,a,q):
    return pieces(v,a,q0)[4 if q else 5]
checks=[]
for vstr in ['.0001','.05','.25','.5','1','2','3','10']:
    with mp.workdps(80):
        v=mp.mpf(vstr);analytic=unit_derivatives(v)
        direct=[mp.diff(lambda x:mp.re(chi(1,mp.mpf('.5')+mp.j*x)),v),
                mp.diff(lambda x:mp.re(delta_parts(x)[0])/4,v),
                mp.diff(lambda x:mp.re(delta_parts(x)[1])/4,v),mp.diff(quark_unit_direct,v)]
        checks.append({'nu':vstr,'errors':[st(x-y) for x,y in zip(analytic,direct)],
                       'status':'(b) product-rule derivatives checked against numerical differentiation'})
edges=[mp.mpf(j)/20 for j in range(21)]+[mp.mpf(j)/5 for j in range(6,16)]
intervals=[]
for left,right in zip(edges,edges[1:]):
    bounds=[]
    for N in [12,24]:
        theta=[mp.pi*(j+mp.mpf('.5'))/N for j in range(N)]
        nodes=[(left+right)/2+(right-left)/2*mp.cos(t) for t in theta]
        samples=[all_derivatives(v) for v in nodes]
        per=[]
        for ci in range(len(configs)):
            coeff=[2*mp.fsum(samples[j][ci]*mp.cos(k*theta[j]) for j in range(N))/N for k in range(N)]
            coeff[0]/=2
            upper=coeff[0]+mp.fsum(abs(x) for x in coeff[1:])
            lower=coeff[0]-mp.fsum(abs(x) for x in coeff[1:])
            per.append({'upper':st(upper),'lower':st(lower),'tail_l1':st(mp.fsum(abs(x) for x in coeff[-4:]))})
        bounds.append({'nodes':str(N),'bounds':per})
    intervals.append({'left':st(left),'right':st(right),'resolutions':bounds})
    print('interval',st(left,4),st(right,4),'largest upper bound',max(float(p['upper']) for p in bounds[-1]['bounds']),flush=True)
tail=[]
for j in range(81):
    v=3*mp.power(mp.mpf('1000000')/3,mp.mpf(j)/80)
    vals=all_derivatives(v,divide=False)
    tail.append({'nu':st(v),'derivatives':[st(x) for x in vals],
                 'totals':[st(total(v,a,q)) for a,q in configs]})
results={}
for i,(a,q) in enumerate(configs):
    # Boundary golden-section search gives an independent extremum-location check.
    lo=mp.mpf(0);hi=mp.mpf(3);r=(mp.sqrt(5)-1)/2
    x1=hi-r*(hi-lo);x2=lo+r*(hi-lo)
    f1=total(x1,a,q);f2=total(x2,a,q)
    iterations=0
    while hi-lo>mp.mpf('1e-16'):
        if f1>f2:
            hi=x2;x2=x1;f2=f1;x1=hi-r*(hi-lo);f1=total(x1,a,q)
        else:
            lo=x1;x1=x2;f1=f2;x2=lo+r*(hi-lo);f2=total(x2,a,q)
        iterations+=1
    upper=max(mp.mpf(rec['resolutions'][-1]['bounds'][i]['upper']) for rec in intervals)
    tailmax=max(mp.mpf(rec['derivatives'][i]) for rec in tail)
    results[key(a,q)]={'nu_max':st(mp.mpf(0)),'value':st(total(mp.mpf(0),a,q)),
         'golden_bracket':[st(lo),st(hi)],'iterations':str(iterations),
         'largest_interval_upper_bound_on_derivative_over_nu':st(upper),
         'largest_tail_derivative':st(tailmax),
         'status':'(b) boundary maximum on [0,3]: derivative interpolation bounds at two resolutions and independent golden search. Tail is a numerical scan plus asymptotics, not an interval proof on the infinite half-line.'}
out={'results':results,'derivative_checks':checks,'interval_checks':intervals,'tail_scan':tail,
     'warning':'Chebyshev bounds are exact for interpolating polynomials. Their accuracy is supported by two resolutions, not a rigorous interval remainder bound.'}
(OUT/'extrema.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(results,indent=2),flush=True)


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/refine_extrema.py <==
"""Repeat only the golden search with cancellation-aware precision."""
from pathlib import Path
import sys,json
sys.dont_write_bytecode=True
sys.path.insert(0,str(Path(__file__).resolve().parent))
from core import *
OUT=Path(__file__).resolve().parents[1]/'out'
mp.mp.dps=100
calc=json.loads((OUT/'calculation.json').read_text())
q0=mp.mpf(calc['quark_branch_coefficient'])
data=json.loads((OUT/'extrema.json').read_text())
old={k:v['golden_bracket'] for k,v in data['results'].items()}
for a in [mp.mpf('.2'),mp.mpf('.1')]:
    for q in [True,False]:
        key=str(a)+('_with_quark' if q else '_without_quark')
        index=4 if q else 5
        def f(v):return pieces(v,a,q0)[index]
        lo=mp.mpf(0);hi=mp.mpf(3);r=(mp.sqrt(5)-1)/2
        x1=hi-r*(hi-lo);x2=lo+r*(hi-lo);f1=f(x1);f2=f(x2)
        count=0
        while hi-lo>mp.mpf('1e-20'):
            if f1>f2:
                hi=x2;x2=x1;f2=f1;x1=hi-r*(hi-lo);f1=f(x1)
            else:
                lo=x1;x1=x2;f1=f2;x2=lo+r*(hi-lo);f2=f(x2)
            count+=1
        assert lo==0
        data['results'][key].update(value=st(f(mp.mpf(0))),golden_bracket=[st(lo),st(hi)],iterations=str(count))
        print(key,data['results'][key],flush=True)
data['precision_resolution']={
    'initial_golden_brackets':old,
    'explanation':'Near nu = 0 the quark term is a difference of large Laurent terms, and core.py raises the working precision there. The final search uses 100 base digits and further precision for small nu; all brackets include zero.',
    'final_base_dps':str(mp.mp.dps)}
(OUT/'extrema.json').write_text(json.dumps(data,indent=2)+'\n')


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/run_all.py <==
"""Reproduce all data and reports from the unmodified local inputs."""
from pathlib import Path
import subprocess,sys
ROOT=Path(__file__).resolve().parents[1]
(ROOT/'out').mkdir(exist_ok=True)
subprocess.run([sys.executable,'-I','-c','import mpmath; print(mpmath.__version__)'],cwd=ROOT,check=True)
for script in ['symbolic.py','validate_phi.py','calculate.py','compare_bc.py',
               'extrema.py','refine_extrema.py','extra_checks.py','assemble_report.py','verify_outputs.py']:
    print('Running',script,flush=True)
    subprocess.run([sys.executable,'-I',str(ROOT/'scripts'/script)],cwd=ROOT,check=True)


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/symbolic.py <==
"""Exact Laurent expansion of the supplied F(nu), and small-nu coefficients."""
from pathlib import Path
import json
import sympy as s

OUT=Path(__file__).resolve().parents[1]/'out'
v=s.Symbol('v')
u=s.Symbol('u')
order=5
# cosh(y)/sinh(y)^2 = - d(csch(y))/dy.
y=s.Symbol('y')
h=-s.diff(s.series(1/s.sinh(y),y,0,2*order+5).removeO(),y)
h=h.subs(y,s.pi*v)
diff=s.Add(*( (-1)**(k+1)*(2*k+2)*(4-s.Rational(1,2**(2*k)))
             *s.zeta(2*k+3)*v**(2*k+1) for k in range(order+2)))
t1=s.pi*(26+115*v**2+45*v**4+4*v**6-6*(26+106*v**2+35*v**4+3*v**6)*h)
t1/=6*(4+v**2)*(9+v**2)*(1+4*v**2)*v**2*(1+v**2)**2
t2=-(-36+22*v**2+11*v**4+v**6)*diff/(6*s.pi*v**3*(1+v**2)**2*(4+v**2)*(9+v**2))
t3=(78+84*v**2-8*v**4-52*v**6-15*v**8-v**10)/(3*s.pi*v**4*(1+v**2)**3*(4+v**2)*(9+v**2))
t4=s.zeta(3)/(s.pi*v**2*(1+v**2))
parts=[]
for term in (t1,t2,t3,t4):
    parts.append(s.series(term,v,0,2*order+1).removeO().expand())
F=s.Add(*parts).expand()
fc={str(p):s.simplify(F.coeff(v,p)) for p in range(-4,2*order+1,2)}
Z=3*s.pi*sum((-1)**k*s.zeta(2*k+3)*u**k for k in range(order+1))/(1+u)
fpol=sum(fc[str(2*k)]*u**k for k in range(order+1))
q=s.series(-s.Rational(3,2)*fpol/Z,u,0,3).removeO().expand()
qc={str(2*k):s.factor(q.coeff(u,k)) for k in range(3)}
data={'F_coefficients':{k:str(x) for k,x in fc.items()},
      'quark_coefficients':{k:str(x) for k,x in qc.items()},
      'quark_coefficients_decimal':{k:str(x.evalf(75)) for k,x in qc.items()},
      'individual_poles':[{str(p):str(s.simplify(x.coeff(v,p))) for p in (-4,-2)} for x in parts],
      'status':'(b) exact symbolic expansion; independently checked against high-precision evaluation in calculate.py'}
(OUT/'symbolic.json').write_text(json.dumps(data,indent=2)+'\n')
for k,x in fc.items():
    if int(k) <= 2:
        print('F coefficient',k,x)
for k,x in qc.items():
    print('quark coefficient',k,x, s.N(x,35))


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/validate_phi.py <==
"""Independent quadrature and series evaluations, with recorded discrepancies."""
from pathlib import Path
import sys, json, time
sys.dont_write_bytecode=True
sys.path.insert(0,str(Path(__file__).resolve().parent))
from core import *
OUT=Path(__file__).resolve().parents[1]/'out'
mp.mp.dps=70
rows=[]
gammas=[mp.mpc('.5','0'),mp.mpc('.37','.23'),mp.mpc('.71','1.17')]
for n in range(4):
    for g in gammas:
        t=time.time()
        integ=phi_integral(n,g)
        corr=phi_series(n,g)
        pr=phi_series(n,g,printed=True)
        trial=phi_series(n,g,parity_trial=True)
        refined=phi_series(n,g,N=160,M=120)
        row={'n':str(n),'gamma':complex_record(g),'integral':complex_record(integ),
             'corrected_series':complex_record(corr),'printed_series':complex_record(pr),
             'parity_trial':complex_record(trial),'corrected_minus_integral':complex_record(corr-integ),
             'printed_minus_integral':complex_record(pr-integ),'parity_trial_minus_integral':complex_record(trial-integ),
             'series_tail_refinement':st(abs(refined-corr)),
             'status':'(b) independent split quadrature and analytically accelerated printed/corrected series'}
        rows.append(row)
        print('n',n,'gamma',g,'corrected error',st(abs(corr-integ),8),
              'printed error',st(abs(pr-integ),12),'seconds',round(time.time()-t,2),flush=True)
        (OUT/'phi_validation.json').write_text(json.dumps(rows,indent=2)+'\n')
checks=[]
for n in range(4):
    for x in map(mp.mpf,['0.03','0.2','0.7','0.9']):
        closed=inner_closed(n,x)
        K=2200
        direct=(mp.fsum((-x)**k/(k+n) for k in range(1,K+1)),
                mp.fsum(x**k*(1-(-1)**k)/(k+n)**2 for k in range(1,K+1)))
        checks.append({'n':str(n),'x':st(x),'terms':str(K),
                       'alt_sum_error':st(abs(closed[0]-direct[0])),
                       'odd_sum_error':st(abs(closed[1]-direct[1]))})
(OUT/'inner_sum_validation.json').write_text(json.dumps(checks,indent=2)+'\n')
bc=[]
for n in range(4):
    g=gammas[1]
    b=phi_integral(n,g,bc=True)
    a=next(r for r in rows if r['n']==str(n) and r['gamma']==complex_record(g))
    kl=mp.mpc(a['integral']['re'],a['integral']['im'])
    bc.append({'n':str(n),'gamma':complex_record(g),'BC_integral':complex_record(b),
               'BC_minus_KL':complex_record(b-kl),'status':'(b) separately transcribed integrands'})
(OUT/'bc_phi_validation.json').write_text(json.dumps(bc,indent=2)+'\n')
print('done',flush=True)


==> anc/11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/verify_outputs.py <==
"""Final numerical and data-product audit; no expected eigenvalues are hard-coded."""
from pathlib import Path
import sys,json,csv
sys.dont_write_bytecode=True
sys.path.insert(0,str(Path(__file__).resolve().parent))
from core import *
ROOT=Path(__file__).resolve().parents[1];OUT=ROOT/'out'
mp.mp.dps=120
res=json.loads((OUT/'results.json').read_text())
calc=json.loads((OUT/'calculation.json').read_text())
checks=[]
def check(name,condition,value=None):
    if not condition:raise AssertionError(name+': '+str(value))
    checks.append({'check':name,'passed':True,'value':None if value is None else st(value)})
def cx(d):return mp.mpc(d['re'],d['im'])
tol=mp.mpf('1e-45')
for r in res['phi_validation']:
    check('Phi integral/series n='+r['n']+' gamma='+str(r['gamma']),abs(cx(r['corrected_minus_integral']))<tol,abs(cx(r['corrected_minus_integral'])))
    diff=abs(cx(r['printed_minus_integral']))
    check('printed series equality only at n=0 for tested arguments',diff<tol if r['n']=='0' else diff>mp.mpf('.1'),diff)
for r in res['BC_comparison']['rows']:
    check('BC mapped BFKL agrees at nu='+r['nu'],abs(cx(r['mapped_6_minus_KL']))<tol)
    check('BC BK discrepancy retained at nu='+r['nu'],abs(cx(r['mapped_4_minus_KL'])+2*mp.zeta(3))<tol)
    check('BC literal normalization discrepancy accounted for',abs(cx(r['literal_difference_formula_residual']))<tol)
    check('chi*chi_prime purely imaginary',abs(mp.mpf(r['chi_chi_prime']['re']))<tol)
    check('chi_second real',abs(mp.mpf(r['chi_second']['im']))<tol)
for k in ['LO','planar','beta0']:
    check(k+' coefficient numerical versus analytic',abs(mp.mpf(calc['coefficients'][k]['difference']))<tol)
qcheck=calc['coefficients']['quark']['extrapolations'][-1]
check('quark branch limit independent extrapolation',abs(mp.mpf(qcheck['q0_minus_symbolic']))<tol)
check('quark curvature independent extrapolation',abs(mp.mpf(qcheck['q2_minus_symbolic']))<tol)
grid=[mp.mpf(j)/20 for j in range(21)]+[mp.mpf(j)/5 for j in range(6,16)]
tables={}
for a in ['0.2','0.1']:
    with (OUT/f'table_alpha{a}.csv').open() as handle:rows=list(csv.DictReader(handle))
    check('CSV row count for alpha '+a,len(rows)==len(grid),mp.mpf(len(rows)))
    tables[a]=rows
    for v,row in zip(grid,rows):
        check('CSV grid value',mp.mpf(row['nu'])==v)
        values=[mp.mpf(row[k]) for k in ['LO','planar','beta0','quark','total','total_without_quark']]
        check('CSV finite',all(mp.isfinite(x) for x in values))
        check('CSV total',abs(mp.fsum(values[:4])-values[4])<tol)
        check('CSV total without quark',abs(mp.fsum(values[:3])-values[5])<tol)
    for r in rows:
        v=mp.mpf(r['nu'])
        if v not in [mp.mpf(0),mp.mpf('.05'),mp.mpf('.25'),mp.mpf(1),mp.mpf(3)]:continue
        g=mp.mpf('.5')+mp.j*v;c=chi(1,g)
        # Independent series implementation in place of the production closed form.
        ph=phi_series(1,g)
        dp=kappa()*c+6*mp.zeta(3)-chi(1,g,2)-4*mp.re(ph)
        value=(mp.mpf(a)*NC/mp.pi)**2/4*mp.re(dp)
        check('selected CSV planar entry by corrected series at '+str(v),abs(value-mp.mpf(r['planar']))<tol)
for big,small in zip(tables['0.2'],tables['0.1']):
    for k in ['LO','planar','beta0','quark']:
        scale=2 if k=='LO' else 4
        check('coupling scaling '+k,abs(mp.mpf(big[k])-scale*mp.mpf(small[k]))<tol)
for k,r in res['extrema']['results'].items():
    check('boundary maximum bracket '+k,mp.mpf(r['golden_bracket'][0])==0 and mp.mpf(r['golden_bracket'][1])<mp.mpf('1e-12'))
    check('negative derivative interval bound '+k,mp.mpf(r['largest_interval_upper_bound_on_derivative_over_nu'])<0)
for name,r in res['critical_couplings'].items():
    root=mp.mpf(r['positive_root'])
    check('critical coupling in requested interval '+name,0<root<mp.mpf('.5'))
    signs=[mp.sign(mp.mpf(c['delta_omega_over_nu2'])) for c in r['checks']]
    check('direct curvature sign change '+name,signs==[-1,-1,1,1])
def floats_in(x):
    if isinstance(x,float):return True
    if isinstance(x,dict):return any(floats_in(v) for v in x.values())
    if isinstance(x,list):return any(floats_in(v) for v in x)
    return False
check('all results JSON numeric data serialized as strings',not floats_in(res))
out={'status':'PASS','checks_passed':str(len(checks)),'checks':checks,
     'limitations':'No uniform interval proof on the infinite nu half-line; physical input formulas are taken from the supplied files.'}
(OUT/'verification.json').write_text(json.dumps(out,indent=2)+'\n')
numbers=[]
numbers.append('Branch Phi printed '+st(mp.mpf(res['branch']['phi_printed_series']),15))
numbers.append('Branch Phi integral '+st(mp.mpf(res['branch']['phi_integral']),15))
numbers.append('Quark q0 '+st(mp.mpf(calc['quark_branch_coefficient']),32))
numbers.append('Average w0 '+st(mp.mpf(calc['quark_average_at_zero']),32))
numbers.append('BC raw mapped discrepancy '+st(-2*mp.zeta(3),32))
for k in ['LO','planar','beta0','quark']:numbers.append(k+' curvature '+st(mp.mpf(calc['coefficients'][k]['value']),24))
for k,r in calc['critical_couplings'].items():numbers.append(k+' root '+st(mp.nint(mp.mpf(r['positive_root'])*10**12)/10**12,13))
for k,r in res['extrema']['results'].items():numbers.append(k+' max '+st(mp.mpf(r['value']),26))
for r in calc['A']:numbers.append('A '+r['nu']+' '+st(mp.mpf(r['delta_planar_real']),24)+' '+st(mp.mpf(r['delta_full_real']),24))
numbers.append('Phi comparisons '+str(len(res['phi_validation'])))
numbers.append('Maximum Phi residual '+st(mp.mpf(res['validation_metrics']['maximum_phi_integral_series_error']),8))
numbers.append('Maximum BC residual '+st(mp.mpf(res['validation_metrics']['maximum_BC_mapped6_vs_KL_error']),8))
(OUT/'final_numbers.txt').write_text('\n'.join(numbers)+'\n')
print('PASS:',len(checks),'checks',flush=True)


==> anc/11_nlo_eigenvalue/nlo_eigenvalue_n1.json <==
{
 "phi_forms": [
  {
   "n": 0,
   "g": "0.5",
   "integral": "-3.6367653631969165901",
   "printed": "-3.6367653631969165901",
   "corrected": "-3.6367653631969165901",
   "printed_minus_integral": "0.0",
   "corrected_minus_integral": "0.0",
   "richardson_minus_levin": "0.0"
  },
  {
   "n": 0,
   "g": "0.3",
   "integral": "-5.873830499697419079",
   "printed": "-5.873830499697419079",
   "corrected": "-5.873830499697419079",
   "printed_minus_integral": "-9.18355e-41",
   "corrected_minus_integral": "9.18e-41",
   "richardson_minus_levin": "0.0"
  },
  {
   "n": 0,
   "g": "(0.5 + 0.7j)",
   "integral": "(-1.4105092088637669604 + 1.6694183664101021587j)",
   "printed": "(-1.4105092088637669604 + 1.6694183664101021587j)",
   "corrected": "(-1.4105092088637669604 + 1.6694183664101021587j)",
   "printed_minus_integral": "(0.0 + 0.0j)",
   "corrected_minus_integral": "0.0",
   "richardson_minus_levin": "0.0"
  },
  {
   "n": 1,
   "g": "0.5",
   "integral": "0.6010284515797971427",
   "printed": "-3.0051422578989857135",
   "corrected": "0.6010284515797971427",
   "printed_minus_integral": "-3.60617",
   "corrected_minus_integral": "0.0",
   "richardson_minus_levin": "0.0"
  },
  {
   "n": 1,
   "g": "0.3",
   "integral": "1.1085334108209185229",
   "printed": "-4.0488378325689340974",
   "corrected": "1.1085334108209185229",
   "printed_minus_integral": "-5.15737",
   "corrected_minus_integral": "2.3e-41",
   "richardson_minus_levin": "0.0"
  },
  {
   "n": 1,
   "g": "(0.5 + 0.7j)",
   "integral": "(-0.10742416390640109377 - 0.48804742921912347866j)",
   "printed": "(-1.60636987349898622 + 1.5322243814187672181j)",
   "corrected": "(-0.10742416390640109377 - 0.48804742921912347866j)",
   "printed_minus_integral": "(-1.49895 + 2.02027j)",
   "corrected_minus_integral": "1.18e-41",
   "richardson_minus_levin": "0.0"
  },
  {
   "n": 2,
   "g": "0.5",
   "integral": "0.54641047423779163945",
   "printed": "-2.0333257931551141064",
   "corrected": "0.54641047423779163945",
   "printed_minus_integral": "-2.57974",
   "corrected_minus_integral": "1.15e-41",
   "richardson_minus_levin": "0.0"
  },
  {
   "n": 2,
   "g": "0.3",
   "integral": "0.76337430747676677096",
   "printed": "-2.4545069290250146873",
   "corrected": "0.76337430747676677096",
   "printed_minus_integral": "-3.21788",
   "corrected_minus_integral": "2.3e-41",
   "richardson_minus_levin": "0.0"
  },
  {
   "n": 2,
   "g": "(0.5 + 0.7j)",
   "integral": "(0.22934282228955650863 - 0.39720583995143704284j)",
   "printed": "(-1.4872060559086740111 + 0.91746559467939903249j)",
   "corrected": "(0.22934282228955650863 - 0.39720583995143704284j)",
   "printed_minus_integral": "(-1.71655 + 1.31467j)",
   "corrected_minus_integral": "5.74e-42",
   "richardson_minus_levin": "0.0"
  },
  {
   "n": 3,
   "g": "0.5",
   "integral": "0.3989715484202028573",
   "printed": "-1.4948577421010142865",
   "corrected": "0.3989715484202028573",
   "printed_minus_integral": "-1.89383",
   "corrected_minus_integral": "0.0",
   "richardson_minus_levin": "0.0"
  },
  {
   "n": 3,
   "g": "0.3",
   "integral": "0.50543557788631964459",
   "printed": "-1.7106691713798374839",
   "corrected": "0.50543557788631964459",
   "printed_minus_integral": "-2.2161",
   "corrected_minus_integral": "2.3e-41",
   "richardson_minus_levin": "0.0"
  },
  {
   "n": 3,
   "g": "(0.5 + 0.7j)",
   "integral": "(0.25782138356950630932 - 0.2474854060938503951j)",
   "printed": "(-1.2508055198167760519 + 0.559041020848722065j)",
   "corrected": "(0.25782138356950630932 - 0.2474854060938503951j)",
   "printed_minus_integral": "(-1.50863 + 0.806526j)",
   "corrected_minus_integral": "2.87e-42",
   "richardson_minus_levin": "0.0"
  }
 ],
 "printed_minus_corrected": [
  {
   "n": 2,
   "g": "0.3",
   "direct_2Alt": "-3.2178812365017814583",
   "B_closed_form": "-3.2178812365017814583",
   "diff": "4.59e-41"
  },
  {
   "n": 3,
   "g": "(0.5 + 0.7j)",
   "direct_2Alt": "(-1.5086269033862823612 + 0.8065264269425724601j)",
   "B_closed_form": "(-1.5086269033862823612 + 0.8065264269425724601j)",
   "diff": "2.3e-41"
  },
  {
   "n": 1,
   "g": "0.3",
   "direct_2Alt": "-5.1573712433898526203",
   "B_closed_form": "-5.1573712433898526203",
   "diff": "9.18e-41"
  },
  {
   "n": 2,
   "g": "0.5",
   "direct_2Alt": "-2.5797362673929057459",
   "B_closed_form": "-2.5797362673929057459",
   "diff": "4.59e-41"
  }
 ],
 "phi_1_half": {
  "integral": "0.601028451579797142699869080756",
  "reduced_integral": "0.601028451579797142699869080756",
  "reduced_series": "0.601028451579797142699869080756",
  "zeta3_over_2": "0.601028451579797142699869080756",
  "diff": "0.0",
  "printed_series": "-3.00514225789898571349934540378",
  "corrected_series": "0.601028451579797142699869080756"
 },
 "delta_planar_branch": {
  "integral": "0.0",
  "closed": "0.0",
  "printed_series": "14.424682837915131425"
 },
 "re_delta_planar": {
  "0.25": {
   "re_closed": "1.551780974941805512",
   "re_integral": "1.551780974941805512",
   "int_minus_closed": "4.59e-40",
   "series_minus_closed": "0.0",
   "imag": "0.0",
   "full_with_b0": "1.5212704109509132212"
  },
  "0.5": {
   "re_closed": "4.1136368181049635446",
   "re_integral": "4.1136368181049635446",
   "int_minus_closed": "0.0",
   "series_minus_closed": "0.0",
   "imag": "0.0",
   "full_with_b0": "3.7436321478116154592"
  },
  "1": {
   "re_closed": "5.0204595065356615647",
   "re_integral": "5.0204595065356615647",
   "int_minus_closed": "0.0",
   "series_minus_closed": "0.0",
   "imag": "-2.3e-41",
   "full_with_b0": "2.3120360915107675826"
  },
  "2": {
   "re_closed": "0.90963935418611082753",
   "re_integral": "0.90963935418611082753",
   "int_minus_closed": "0.0",
   "series_minus_closed": "0.0",
   "imag": "3.44e-41",
   "full_with_b0": "-9.1029553918820791301"
  },
  "3": {
   "re_closed": "-2.115816034729322198",
   "re_integral": "-2.115816034729322198",
   "int_minus_closed": "0.0",
   "series_minus_closed": "0.0",
   "imag": "-2.87e-42",
   "full_with_b0": "-19.155136980977852634"
  }
 },
 "s0_q2_term_real_imag": [
  [
   "0.3",
   "-1.41e-42",
   "0.5001919741"
  ],
  [
   "1",
   "-1.86e-41",
   "4.268948016"
  ],
  [
   "2",
   "2.19e-41",
   "4.938067813"
  ]
 ],
 "coefficients": {
  "LO_per_abar": {
   "0": "-2.5573696973927911544e-42",
   "2": "-2.4041138063191885708",
   "4": "2.0738555102867398527"
  },
  "planar_per_abar2": {
   "0": "-2.8295018591646706296e-41",
   "2": "7.2439086811297344032",
   "4": "-18.494526034225681946"
  },
  "beta0_real_per_abar2": {
   "0": "-9.6689594038412377894e-44",
   "2": "-4.5367037782515952671e-42",
   "4": "-2.1674111976504513509"
  },
  "quark_per_nf_as2_over_Nc": {
   "0": "-0.36238121942197104658",
   "2": "0.60820932938630536792",
   "4": "-0.88033135166002362988"
  },
  "planar_c2_analytic": "7.243908681129734403164029",
  "phi2_quadrature": "5.70310265328853459482251",
  "quark0_minus_wP": "0.0"
 },
 "eqFnu_direct_check": {
  "0.3": {
   "F_direct": "2.02051002432826637",
   "F_closed": "2.02051002432826637",
   "Z_direct": "9.65158476338024314",
   "Z_closed": "9.65158476338024314",
   "relF": "3.35e-30",
   "relZ": "6.9e-31"
  },
  "0.6": {
   "F_direct": "0.942137832539950491",
   "F_closed": "0.942137832539950491",
   "Z_direct": "6.41060237747118425",
   "Z_closed": "6.41060237747118425",
   "relF": "4.17e-25",
   "relZ": "1.1e-32"
  },
  "1": {
   "F_direct": "0.266381272640230552",
   "F_closed": "0.266381272640230552",
   "Z_direct": "3.16609386647864352",
   "Z_closed": "3.16609386647864352",
   "relF": "1.97e-31",
   "relZ": "2.06e-31"
  }
 },
 "points_alpha_0p2": {
  "0.0": {
   "LO": "-4.303462948437091e-43",
   "planar": "0.0",
   "beta0": "0.0",
   "quark": "-0.01449524877687884",
   "total": "-0.01449524877687884",
   "total_without_quark": "-3.587324068671532e-43"
  },
  "0.3": {
   "LO": "-0.03837318809589152",
   "planar": "0.01909586271990368",
   "beta0": "-0.0005521880867410015",
   "quark": "-0.01256069385824238",
   "total": "-0.03239020732097123",
   "total_without_quark": "-0.01982951346272884"
  },
  "0.6": {
   "LO": "-0.1272039200948506",
   "planar": "0.04368024247884949",
   "beta0": "-0.006067813982811427",
   "quark": "-0.008817934200856794",
   "total": "-0.09840942579966935",
   "total_without_quark": "-0.08959149159881255"
  },
  "1.0": {
   "LO": "-0.2566339024594895",
   "planar": "0.04578110096675582",
   "beta0": "-0.02469785995934504",
   "quark": "-0.005048137241802665",
   "total": "-0.2405987986938814",
   "total_without_quark": "-0.2355506614520787"
  }
 },
 "table_comparison": {
  "0.2": {
   "mine_vs_A": {
    "LO": "4.72e-17",
    "planar": "4.67e-18",
    "beta0": "4.96e-17",
    "quark": "4.22e-18",
    "total": "4.44e-17",
    "total_without_quark": "4.62e-17"
   },
   "mine_vs_B": {
    "LO": "1.15e-41",
    "planar": "5.03e-41",
    "beta0": "4.3e-42",
    "quark": "1.79e-43",
    "total": "5.08e-41",
    "total_without_quark": "5.09e-41"
   },
   "A_vs_B": {
    "LO": "4.72e-17",
    "planar": "4.67e-18",
    "beta0": "4.96e-17",
    "quark": "4.22e-18",
    "total": "4.44e-17",
    "total_without_quark": "4.62e-17"
   }
  },
  "0.1": {
   "mine_vs_A": {
    "LO": "4.65e-17",
    "planar": "4.98e-18",
    "beta0": "4.83e-18",
    "quark": "4.66e-19",
    "total": "4.81e-17",
    "total_without_quark": "4.75e-17"
   },
   "mine_vs_B": {
    "LO": "5.74e-42",
    "planar": "1.26e-41",
    "beta0": "1.08e-42",
    "quark": "4.48e-44",
    "total": "1.28e-41",
    "total_without_quark": "1.29e-41"
   },
   "A_vs_B": {
    "LO": "4.65e-17",
    "planar": "4.98e-18",
    "beta0": "4.83e-18",
    "quark": "4.66e-19",
    "total": "4.81e-17",
    "total_without_quark": "4.75e-17"
   }
  }
 },
 "grid_rows": {
  "0.2": [
   {
    "nu": "0.0",
    "LO": "-4.303462948437091e-43",
    "planar": "0.0",
    "beta0": "0.0",
    "quark": "-0.01449524877687884",
    "total": "-0.01449524877687884",
    "total_without_quark": "-3.587324068671532e-43"
   },
   {
    "nu": "0.05",
    "LO": "-0.001145410308653537",
    "planar": "0.0006563680360130179",
    "beta0": "-4.919867906886713e-7",
    "quark": "-0.01443464720878478",
    "total": "-0.01492418146821598",
    "total_without_quark": "-0.0004895342594312074"
   },
   {
    "nu": "0.1",
    "LO": "-0.004552292801187741",
    "planar": "0.002576004328690788",
    "beta0": "-7.771263655404649e-6",
    "quark": "-0.01425544083971765",
    "total": "-0.01623950057587001",
    "total_without_quark": "-0.001984059736152358"
   },
   {
    "nu": "0.15",
    "LO": "-0.01013469528528758",
    "planar": "0.005617016566666644",
    "beta0": "-3.851701819711133e-5",
    "quark": "-0.01396517626840793",
    "total": "-0.01852137200522597",
    "total_without_quark": "-0.004556195736818043"
   },
   {
    "nu": "0.2",
    "LO": "-0.01775606117067395",
    "planar": "0.009563265266557189",
    "beta0": "-0.0001182291406112682",
    "quark": "-0.01357564420355456",
    "total": "-0.02188666924828259",
    "total_without_quark": "-0.00831102504472803"
   },
   {
    "nu": "0.25",
    "LO": "-0.02723835438708805",
    "planar": "0.01415054566212882",
    "beta0": "-0.0002782229811437246",
    "quark": "-0.01310183249065913",
    "total": "-0.02646786419676209",
    "total_without_quark": "-0.01336603170610296"
   },
   {
    "nu": "0.3",
    "LO": "-0.03837318809589152",
    "planar": "0.01909586271990368",
    "beta0": "-0.0005521880867410015",
    "quark": "-0.01256069385824238",
    "total": "-0.03239020732097123",
    "total_without_quark": "-0.01982951346272884"
   },
   {
    "nu": "0.35",
    "LO": "-0.05093370802164564",
    "planar": "0.02412493538214089",
    "beta0": "-0.0009728409798128436",
    "quark": "-0.01196989540854537",
    "total": "-0.03975150902786297",
    "total_without_quark": "-0.0277816136193176"
   },
   {
    "nu": "0.4",
    "LO": "-0.06468606444793441",
    "planar": "0.02899420226845972",
    "beta0": "-0.001569107600160871",
    "quark": "-0.01134669401287189",
    "total": "-0.04860766379250745",
    "total_without_quark": "-0.03726096977963556"
   },
   {
    "nu": "0.45",
    "LO": "-0.07939955009115176",
    "planar": "0.03350531872116185",
    "beta0": "-0.002364108208003994",
    "quark": "-0.01070703740693758",
    "total": "-0.05896537698493148",
    "total_without_quark": "-0.0482583395779939"
   },
   {
    "nu": "0.5",
    "LO": "-0.09485480839343671",
    "planar": "0.03751186963365855",
    "beta0": "-0.003374038003258346",
    "quark": "-0.01006493891911495",
    "total": "-0.07078191568215145",
    "total_without_quark": "-0.0607169767630365"
   },
   {
    "nu": "0.55",
    "LO": "-0.1108498523386738",
    "planar": "0.04091935418674281",
    "beta0": "-0.004607883661314673",
    "quark": "-0.009432126741099038",
    "total": "-0.08397050855434475",
    "total_without_quark": "-0.07453838181324571"
   },
   {
    "nu": "0.6",
    "LO": "-0.1272039200948506",
    "planar": "0.04368024247884949",
    "beta0": "-0.006067813982811427",
    "quark": "-0.008817934200856794",
    "total": "-0.09840942579966935",
    "total_without_quark": "-0.08959149159881255"
   },
   {
    "nu": "0.65",
    "LO": "-0.1437593992938341",
    "planar": "0.04578608803036918",
    "beta0": "-0.007750036831996514",
    "quark": "-0.008229378160295281",
    "total": "-0.1139527262557567",
    "total_without_quark": "-0.1057233480954615"
   },
   {
    "nu": "0.7",
    "LO": "-0.1603821699867566",
    "planar": "0.04725846022281474",
    "beta0": "-0.00964591516862283",
    "quark": "-0.007671366917842179",
    "total": "-0.1304409918504068",
    "total_without_quark": "-0.1227696249325647"
   },
   {
    "nu": "0.75",
    "LO": "-0.1769607582445965",
    "planar": "0.04814002859136648",
    "beta0": "-0.01174316623443844",
    "quark": "-0.007146983127998934",
    "total": "-0.1477108790156674",
    "total_without_quark": "-0.1405638958876684"
   },
   {
    "nu": "0.8",
    "LO": "-0.1934046779217381",
    "planar": "0.04848664932304906",
    "beta0": "-0.01402701354075421",
    "quark": "-0.006657797034953064",
    "total": "-0.1656028391743963",
    "total_without_quark": "-0.1589450421394432"
   },
   {
    "nu": "0.85",
    "LO": "-0.209642288864357",
    "planar": "0.04836087917594808",
    "beta0": "-0.01648120848010745",
    "quark": "-0.00620417715379146",
    "total": "-0.1839667953223079",
    "total_without_quark": "-0.1777626181685164"
   },
   {
    "nu": "0.9",
    "LO": "-0.2256184344980944",
    "planar": "0.04782702249741036",
    "beta0": "-0.0190888792445141",
    "quark": "-0.005785576920716513",
    "total": "-0.2026658681659147",
    "total_without_quark": "-0.1968802912451982"
   },
   {
    "nu": "0.95",
    "LO": "-0.2412920539751074",
    "planar": "0.04694761040517985",
    "beta0": "-0.0218331957418223",
    "quark": "-0.005400785387007384",
    "total": "-0.2215784246987572",
    "total_without_quark": "-0.2161776393117498"
   },
   {
    "nu": "1.0",
    "LO": "-0.2566339024594895",
    "planar": "0.04578110096675582",
    "beta0": "-0.02469785995934504",
    "quark": "-0.005048137241802665",
    "total": "-0.2405987986938814",
    "total_without_quark": "-0.2355506614520787"
   },
   {
    "nu": "1.2",
    "LO": "-0.3144018873850651",
    "planar": "0.03921486897873252",
    "beta0": "-0.03706820504673419",
    "quark": "-0.003918261402578868",
    "total": "-0.3161734848556456",
    "total_without_quark": "-0.3122552234530668"
   },
   {
    "nu": "1.4",
    "LO": "-0.3663791907286204",
    "planar": "0.0312510147471776",
    "beta0": "-0.05033764177460956",
    "quark": "-0.003138141469768154",
    "total": "-0.3886039592258205",
    "total_without_quark": "-0.3854658177560524"
   },
   {
    "nu": "1.6",
    "LO": "-0.4130716789756642",
    "planar": "0.02314452685302314",
    "beta0": "-0.06398557948941531",
    "quark": "-0.00259554066629152",
    "total": "-0.4565082722783479",
    "total_without_quark": "-0.4539127316120564"
   },
   {
    "nu": "1.8",
    "LO": "-0.4551944641025182",
    "planar": "0.01543155854131842",
    "beta0": "-0.07770075005609203",
    "quark": "-0.002210660777610992",
    "total": "-0.5196743163949028",
    "total_without_quark": "-0.5174636556172918"
   },
   {
    "nu": "2.0",
    "LO": "-0.4934339958298815",
    "planar": "0.008294916244840962",
    "beta0": "-0.09130391559024133",
    "quark": "-0.001930724928121243",
    "total": "-0.5783737201034031",
    "total_without_quark": "-0.5764429951752819"
   },
   {
    "nu": "2.2",
    "LO": "-0.5283794424547953",
    "planar": "0.00176090001574713",
    "beta0": "-0.1046943132033151",
    "quark": "-0.001721645935343352",
    "total": "-0.6330345015777067",
    "total_without_quark": "-0.6313128556423633"
   },
   {
    "nu": "2.4",
    "LO": "-0.5605169452133422",
    "planar": "-0.004206980424673704",
    "beta0": "-0.1178172172017363",
    "quark": "-0.001561414971371832",
    "total": "-0.684102557811124",
    "total_without_quark": "-0.6825411428397522"
   },
   {
    "nu": "2.6",
    "LO": "-0.5902430491427703",
    "planar": "-0.009666013310826775",
    "beta0": "-0.130645071398008",
    "quark": "-0.001435654117117823",
    "total": "-0.731989787968723",
    "total_without_quark": "-0.7305541338516052"
   },
   {
    "nu": "2.8",
    "LO": "-0.6178813846795475",
    "planar": "-0.0146763528936441",
    "beta0": "-0.1431665270750681",
    "quark": "-0.001334800787067387",
    "total": "-0.7770590654353272",
    "total_without_quark": "-0.7757242646482598"
   },
   {
    "nu": "3.0",
    "LO": "-0.6436975998219499",
    "planar": "-0.01929392865073913",
    "beta0": "-0.1553799750062022",
    "quark": "-0.001252361342353369",
    "total": "-0.8196238648212446",
    "total_without_quark": "-0.8183715034788913"
   }
  ],
  "0.1": [
   {
    "nu": "0.0",
    "LO": "-2.151731474218545e-43",
    "planar": "0.0",
    "beta0": "0.0",
    "quark": "-0.00362381219421971",
    "total": "-0.00362381219421971",
    "total_without_quark": "-2.242077542919707e-43"
   },
   {
    "nu": "0.05",
    "LO": "-0.0005727051543267683",
    "planar": "0.0001640920090032545",
    "beta0": "-1.229966976721678e-7",
    "quark": "-0.003608661802196194",
    "total": "-0.00401739794421738",
    "total_without_quark": "-0.000408736142021186"
   },
   {
    "nu": "0.1",
    "LO": "-0.002276146400593871",
    "planar": "0.0006440010821726969",
    "beta0": "-1.942815913851162e-6",
    "quark": "-0.003563860209929412",
    "total": "-0.005197948344264437",
    "total_without_quark": "-0.001634088134335025"
   },
   {
    "nu": "0.15",
    "LO": "-0.005067347642643788",
    "planar": "0.001404254141666661",
    "beta0": "-9.629254549277832e-6",
    "quark": "-0.003491294067101981",
    "total": "-0.007164016822628386",
    "total_without_quark": "-0.003672722755526405"
   },
   {
    "nu": "0.2",
    "LO": "-0.008878030585336976",
    "planar": "0.002390816316639297",
    "beta0": "-2.955728515281705e-5",
    "quark": "-0.003393911050888639",
    "total": "-0.009910682604739135",
    "total_without_quark": "-0.006516771553850495"
   },
   {
    "nu": "0.25",
    "LO": "-0.01361917719354403",
    "planar": "0.003537636415532204",
    "beta0": "-6.955574528593116e-5",
    "quark": "-0.003275458122664783",
    "total": "-0.01342655464596254",
    "total_without_quark": "-0.01015109652329775"
   },
   {
    "nu": "0.3",
    "LO": "-0.01918659404794576",
    "planar": "0.00477396567997592",
    "beta0": "-0.0001380470216852504",
    "quark": "-0.003140173464560596",
    "total": "-0.01769084885421569",
    "total_without_quark": "-0.01455067538965509"
   },
   {
    "nu": "0.35",
    "LO": "-0.02546685401082282",
    "planar": "0.006031233845535221",
    "beta0": "-0.0002432102449532109",
    "quark": "-0.002992473852136343",
    "total": "-0.02267130426237715",
    "total_without_quark": "-0.01967883041024081"
   },
   {
    "nu": "0.4",
    "LO": "-0.0323430322239672",
    "planar": "0.007248550567114929",
    "beta0": "-0.0003922769000402179",
    "quark": "-0.002836673503217972",
    "total": "-0.02832343206011047",
    "total_without_quark": "-0.02548675855689249"
   },
   {
    "nu": "0.45",
    "LO": "-0.03969977504557588",
    "planar": "0.008376329680290463",
    "beta0": "-0.0005910270520009985",
    "quark": "-0.002676759351734396",
    "total": "-0.03459123176902081",
    "total_without_quark": "-0.03191447241728641"
   },
   {
    "nu": "0.5",
    "LO": "-0.04742740419671835",
    "planar": "0.009377967408414638",
    "beta0": "-0.0008435095008145866",
    "quark": "-0.002516234729778737",
    "total": "-0.04140918101889704",
    "total_without_quark": "-0.0388929462891183"
   },
   {
    "nu": "0.55",
    "LO": "-0.05542492616933692",
    "planar": "0.0102298385466857",
    "beta0": "-0.001151970915328668",
    "quark": "-0.00235803168527476",
    "total": "-0.04870509022325465",
    "total_without_quark": "-0.04634705853797989"
   },
   {
    "nu": "0.6",
    "LO": "-0.06360196004742531",
    "planar": "0.01092006061971237",
    "beta0": "-0.001516953495702857",
    "quark": "-0.002204483550214198",
    "total": "-0.05640333647362999",
    "total_without_quark": "-0.05419885292341579"
   },
   {
    "nu": "0.65",
    "LO": "-0.07187969964691706",
    "planar": "0.0114465220075923",
    "beta0": "-0.001937509207999128",
    "quark": "-0.00205734454007382",
    "total": "-0.06442803138739772",
    "total_without_quark": "-0.0623706868473239"
   },
   {
    "nu": "0.7",
    "LO": "-0.08019108499337829",
    "planar": "0.01181461505570368",
    "beta0": "-0.002411478792155708",
    "quark": "-0.001917841729460545",
    "total": "-0.07270579045929085",
    "total_without_quark": "-0.07078794872983031"
   },
   {
    "nu": "0.75",
    "LO": "-0.08848037912229824",
    "planar": "0.01203500714784162",
    "beta0": "-0.002935791558609611",
    "quark": "-0.001786745781999733",
    "total": "-0.08116790931506596",
    "total_without_quark": "-0.07938116353306623"
   },
   {
    "nu": "0.8",
    "LO": "-0.09670233896086903",
    "planar": "0.01212166233076227",
    "beta0": "-0.003506753385188553",
    "quark": "-0.001664449258738266",
    "total": "-0.08975187927403358",
    "total_without_quark": "-0.08808743001529532"
   },
   {
    "nu": "0.85",
    "LO": "-0.1048211444321785",
    "planar": "0.01209021979398702",
    "beta0": "-0.004120302120026861",
    "quark": "-0.001551044288447865",
    "total": "-0.09840227104666623",
    "total_without_quark": "-0.09685122675821836"
   },
   {
    "nu": "0.9",
    "LO": "-0.1128092172490472",
    "planar": "0.01195675562435259",
    "beta0": "-0.004772219811128524",
    "quark": "-0.001446394230179128",
    "total": "-0.1070710756660023",
    "total_without_quark": "-0.1056246814358231"
   },
   {
    "nu": "0.95",
    "LO": "-0.1206460269875537",
    "planar": "0.01173690260129496",
    "beta0": "-0.005458298935455575",
    "quark": "-0.001350196346751846",
    "total": "-0.1157176196684662",
    "total_without_quark": "-0.1143674233217143"
   },
   {
    "nu": "1.0",
    "LO": "-0.1283169512297448",
    "planar": "0.01144527524168896",
    "beta0": "-0.00617446498983626",
    "quark": "-0.001262034310450666",
    "total": "-0.1243081752883427",
    "total_without_quark": "-0.1230461409778921"
   },
   {
    "nu": "1.2",
    "LO": "-0.1572009436925326",
    "planar": "0.00980371724468313",
    "beta0": "-0.009267051261683546",
    "quark": "-0.000979565350644717",
    "total": "-0.1576438430601777",
    "total_without_quark": "-0.156664277709533"
   },
   {
    "nu": "1.4",
    "LO": "-0.1831895953643102",
    "planar": "0.0078127536867944",
    "beta0": "-0.01258441044365239",
    "quark": "-0.0007845353674420386",
    "total": "-0.1887457874886102",
    "total_without_quark": "-0.1879612521211682"
   },
   {
    "nu": "1.6",
    "LO": "-0.2065358394878321",
    "planar": "0.005786131713255785",
    "beta0": "-0.01599639487235383",
    "quark": "-0.0006488851665728799",
    "total": "-0.217394987813503",
    "total_without_quark": "-0.2167461026469301"
   },
   {
    "nu": "1.8",
    "LO": "-0.2275972320512591",
    "planar": "0.003857889635329605",
    "beta0": "-0.01942518751402301",
    "quark": "-0.000552665194402748",
    "total": "-0.2437171951243553",
    "total_without_quark": "-0.2431645299299525"
   },
   {
    "nu": "2.0",
    "LO": "-0.2467169979149408",
    "planar": "0.002073729061210241",
    "beta0": "-0.02282597889756033",
    "quark": "-0.0004826812320303108",
    "total": "-0.2679519289833212",
    "total_without_quark": "-0.2674692477512909"
   },
   {
    "nu": "2.2",
    "LO": "-0.2641897212273977",
    "planar": "0.0004402250039367824",
    "beta0": "-0.02617357830082879",
    "quark": "-0.0004304114838358379",
    "total": "-0.2903534860081255",
    "total_without_quark": "-0.2899230745242897"
   },
   {
    "nu": "2.4",
    "LO": "-0.2802584726066711",
    "planar": "-0.001051745106168426",
    "beta0": "-0.02945430430043408",
    "quark": "-0.0003903537428429579",
    "total": "-0.3111548757561166",
    "total_without_quark": "-0.3107645220132736"
   },
   {
    "nu": "2.6",
    "LO": "-0.2951215245713852",
    "planar": "-0.002416503327706694",
    "beta0": "-0.03266126784950201",
    "quark": "-0.0003589135292794557",
    "total": "-0.3305582092778733",
    "total_without_quark": "-0.3301992957485939"
   },
   {
    "nu": "2.8",
    "LO": "-0.3089406923397738",
    "planar": "-0.003669088223411026",
    "beta0": "-0.03579163176876703",
    "quark": "-0.0003337001967668468",
    "total": "-0.3487351125287187",
    "total_without_quark": "-0.3484014123319518"
   },
   {
    "nu": "3.0",
    "LO": "-0.321848799910975",
    "planar": "-0.004823482162684783",
    "beta0": "-0.03884499375155055",
    "quark": "-0.0003130903355883423",
    "total": "-0.3658303661607986",
    "total_without_quark": "-0.3655172758252103"
   }
  ]
 },
 "maxima": {
  "0.2_with_quark": {
   "grid_argmax": "0.0",
   "grid_max": "-0.014495248776879",
   "interior_local_maxima": 0,
   "decreasing_after_argmax": true,
   "tail_derivative_all_negative_3_to_1e4": true
  },
  "0.2_planar_only": {
   "grid_argmax": "0.0",
   "grid_max": "-1.3866695599588e-32",
   "interior_local_maxima": 0,
   "decreasing_after_argmax": true,
   "tail_derivative_all_negative_3_to_1e4": true
  },
  "0.1_with_quark": {
   "grid_argmax": "0.0",
   "grid_max": "-0.0036238121942197",
   "interior_local_maxima": 0,
   "decreasing_after_argmax": true,
   "tail_derivative_all_negative_3_to_1e4": true
  },
  "0.1_planar_only": {
   "grid_argmax": "0.0",
   "grid_max": "-5.0074178554068e-33",
   "interior_local_maxima": 0,
   "decreasing_after_argmax": true,
   "tail_derivative_all_negative_3_to_1e4": true
  },
  "0.35_with_quark": {
   "grid_argmax": "0.158",
   "grid_max": "-0.043409464368956",
   "interior_local_maxima": 1,
   "decreasing_after_argmax": true,
   "refined_nu_max": "0.1586386497",
   "refined_max": "-0.0434094042215",
   "tail_derivative_all_negative_3_to_1e4": true
  },
  "0.35_planar_only": {
   "grid_argmax": "0.042",
   "grid_max": "5.00739088477e-6",
   "interior_local_maxima": 1,
   "decreasing_after_argmax": true,
   "refined_nu_max": "0.04204287271",
   "refined_max": "5.00741161253e-6",
   "tail_derivative_all_negative_3_to_1e4": true
  },
  "0.4_with_quark": {
   "grid_argmax": "0.244",
   "grid_max": "-0.051380575064666",
   "interior_local_maxima": 1,
   "decreasing_after_argmax": true,
   "refined_nu_max": "0.2440378779",
   "refined_max": "-0.0513805745031",
   "tail_derivative_all_negative_3_to_1e4": true
  },
  "0.4_planar_only": {
   "grid_argmax": "0.186",
   "grid_max": "0.0023176534242635",
   "interior_local_maxima": 1,
   "decreasing_after_argmax": true,
   "refined_nu_max": "0.1862825479",
   "refined_max": "0.00231767321104",
   "tail_derivative_all_negative_3_to_1e4": true
  }
 },
 "critical": {
  "L": "-2.2957595761870220535",
  "Qpl": "6.6056526159216356249",
  "Qq": "0.60820932938630536792",
  "with_quark": "0.3182427933321119",
  "planar_only": "0.347544702949341"
 },
 "curvature": {
  "0.2": {
   "with_quark": "-0.170597437425087",
   "planar_only": "-0.194925810600539",
   "LO_only": "-0.459151915237404",
   "NLO_over_LO_with_quark": "-0.628451"
  },
  "0.1": {
   "with_quark": "-0.157437338165623",
   "planar_only": "-0.163519431459486",
   "LO_only": "-0.229575957618702",
   "NLO_over_LO_with_quark": "-0.314225"
  }
 },
 "scheme_scale_variations": {
  "GB_with_quark": {
   "critical_alpha_tilde": "0.258476159",
   "critical_alpha_MSbar_equivalent": "0.2176087918"
  },
  "GB_planar_only": {
   "critical_alpha_tilde": "0.2774770625",
   "critical_alpha_MSbar_equivalent": "0.2309215347"
  },
  "GB_at_alphaMS_0.2": {
   "alpha_tilde": "0.2340042749",
   "curvature_with_quark": "-0.05086243083",
   "quark_shift_at_nu0": "-0.01984327105"
  },
  "mu2=0.25 q2": {
   "planar_c2": "9.743515741",
   "critical_alpha_mu_with_quark": "0.2418312327",
   "critical_alpha_mu_planar_only": "0.2583853875",
   "alpha_mu_for_alpha_q2_0p2": "0.2495545576",
   "curvature_with_quark_at_alpha_mu": "0.01829716587",
   "quark_shift_nu0_at_alpha_mu": "-0.02256818814"
  },
  "mu2=0.5 q2": {
   "planar_c2": "8.493712211",
   "critical_alpha_mu_with_quark": "0.2748245533",
   "critical_alpha_mu_planar_only": "0.2964053912",
   "alpha_mu_for_alpha_q2_0p2": "0.2220460706",
   "curvature_with_quark_at_alpha_mu": "-0.0978973344",
   "quark_shift_nu0_at_alpha_mu": "-0.01786700942"
  },
  "mu2=2.0 q2": {
   "planar_c2": "5.994105151",
   "critical_alpha_mu_with_quark": "0.3779539645",
   "critical_alpha_mu_planar_only": "0.420009664",
   "alpha_mu_for_alpha_q2_0p2": "0.1819362717",
   "curvature_with_quark_at_alpha_mu": "-0.2166217516",
   "quark_shift_nu0_at_alpha_mu": "-0.01199511079"
  },
  "mu2=4.0 q2": {
   "planar_c2": "4.744301621",
   "critical_alpha_mu_with_quark": "0.4652472467",
   "critical_alpha_mu_planar_only": "0.5306538858",
   "alpha_mu_for_alpha_q2_0p2": "0.1668652307",
   "curvature_with_quark_at_alpha_mu": "-0.2456863849",
   "quark_shift_nu0_at_alpha_mu": "-0.01009014457"
  },
  "nf_part_of_kappa_in_planar_c2": "0.667809390644219"
 },
 "ratios_alpha_0p2": {
  "0.3": {
   "planar_over_LO": "-0.4976",
   "beta0_over_LO": "0.01439",
   "NLO_over_LO": "-0.1559"
  },
  "0.6": {
   "planar_over_LO": "-0.3434",
   "beta0_over_LO": "0.0477",
   "NLO_over_LO": "-0.2264"
  },
  "1.0": {
   "planar_over_LO": "-0.1784",
   "beta0_over_LO": "0.09624",
   "NLO_over_LO": "-0.06248"
  },
  "2.0": {
   "planar_over_LO": "-0.01681",
   "beta0_over_LO": "0.185",
   "NLO_over_LO": "0.1721"
  },
  "3.0": {
   "planar_over_LO": "0.02997",
   "beta0_over_LO": "0.2414",
   "NLO_over_LO": "0.2733"
  }
 },
 "seconds": 346.2
}

==> anc/11_nlo_eigenvalue/nlo_eigenvalue_n1.py <==
#!/usr/bin/env python3
"""The n = 1 NLO eigenvalue, piece by piece, and its curvature at nu = 0.

From Kotikov and Lipatov, hep-ph/0004008, and Eqs. (P), (w) and (Fnu) of the paper. The equation numbers (7)-(9)
and (K1) of hep-ph/0004008 quoted below are those of its LaTeX source; in its printed numbering delta(n,gamma) is
Eq. (27) and Phi(n,gamma) is Eq. (28). Step 5 compares the values with two tables of the same curves computed by
separately written programs: A = reference_nlo_n1.json, B = reference_table_alpha0.2.csv and
reference_table_alpha0.1.csv.
Run:  python3 -I nlo_eigenvalue_n1.py > nlo_eigenvalue_n1_output.txt   (also writes nlo_eigenvalue_n1.json)

omega(nu) = abar*chi(1,g) + (abar^2/4)*[Re delta_planar(1,g) + Re delta_b0(1,g)] - (3/2)<w>_P(nu)*nf*as^2/Nc,
g = 1/2 + i nu, abar = as*Nc/pi.
"""
import json
import time

import mpmath as mp

mp.mp.dps = 40
T0 = time.time()
Nc, nf = 3, 3
NC, NF = mp.mpf(Nc), mp.mpf(nf)
Z2, Z3, Z5, Z7 = mp.zeta(2), mp.zeta(3), mp.zeta(5), mp.zeta(7)
KAPPA = mp.mpf(67) / 9 - 2 * Z2 - mp.mpf(10) / 9 * NF / NC
B0 = mp.mpf(11) / 3 - mp.mpf(2) / 3 * NF / NC          # beta_0 / N_c in KL normalization
BETA0 = mp.mpf(11) / 3 * NC - mp.mpf(2) / 3 * NF        # KL eq. (K1)
PSI1 = mp.psi(0, 1)
HALF = mp.mpf(1) / 2
OUT = {}


def s(x, d=16):
    return mp.nstr(x, d)


def chi(n, g):
    return 2 * PSI1 - mp.psi(0, g + mp.mpf(n) / 2) - mp.psi(0, 1 - g + mp.mpf(n) / 2)


# ---------------------------------------------------------------- Phi, integral form, literal transcription
def S1(x, n):
    """sum_{k>=1} (-x)^k/(k+n), x in (0,1]."""
    if n == 0:
        return -mp.log(1 + x)
    if x <= mp.mpf(1) / 4:
        tot, k = mp.mpf(0), 1
        while True:
            t = (-x) ** k / (k + n)
            tot += t
            if abs(t) < mp.mpf(10) ** (-mp.mp.dps - 8):
                return tot
            k += 1
    return (-mp.log(1 + x) - mp.fsum((-x) ** m / m for m in range(1, n + 1))) / (-x) ** n


def S2(x, n):
    """sum_{k>=1} x^k (1-(-1)^k)/(k+n)^2, x in (0,1]."""
    if n == 0:
        return mp.polylog(2, x) - mp.polylog(2, -x)
    if x <= mp.mpf(1) / 4:
        tot, k = mp.mpf(0), 1
        while True:
            t = 2 * x ** k / (k + n) ** 2
            tot += t
            if abs(t) < mp.mpf(10) ** (-mp.mp.dps - 8):
                return tot
            k += 2
    a = (mp.polylog(2, x) - mp.fsum(x ** m / mp.mpf(m) ** 2 for m in range(1, n + 1))) / x ** n
    b = (mp.polylog(2, -x) - mp.fsum((-x) ** m / mp.mpf(m) ** 2 for m in range(1, n + 1))) / (-x) ** n
    return a - b


def bracket(x, n):
    return (HALF * (mp.psi(1, mp.mpf(n + 1) / 2) - Z2) + mp.polylog(2, -x) + mp.polylog(2, x)
            + mp.log(x) * (mp.psi(0, n + 1) - PSI1 + mp.log(1 + x) + S1(x, n)) + S2(x, n))


def phi_integral(n, g):
    """-int_0^1 dx x^(g-1+n/2)/(1+x) [ ... ], with x = exp(-u)."""
    def f(u):
        x = mp.exp(-u)
        return mp.exp(-u * (g + mp.mpf(n) / 2)) / (1 + x) * bracket(x, n)
    return -mp.quad(f, [0, 1, 4, 12, 30, 80, mp.inf])


# ---------------------------------------------------------------- Phi, series form of Eq. (9)
def betap(z):
    return (mp.psi(1, (z + 1) / 2) - mp.psi(1, z / 2)) / 4


def beta(z):
    return (mp.psi(0, (z + 1) / 2) - mp.psi(0, z / 2)) / 2


def phi_series_parts(n, g):
    """Return (Alt, N_richardson, N_levin): printed = Alt + N, corrected [(-1)^k -> (-1)^(k+1) twice] = -Alt + N."""
    sh = g + mp.mpf(n) / 2

    def alt(k):
        k = int(k)
        h1 = mp.fsum(mp.mpf(1) / (k + j) for j in range(1, n + 1))          # psi(k+n+1)-psi(k+1)
        h2 = -mp.fsum(mp.mpf(1) / (k + j) ** 2 for j in range(1, n + 1))    # psi'(k+n+1)-psi'(k+1)
        return (-1) ** k * (h2 - h1 / (k + sh)) / (k + sh)

    A = mp.nsum(alt, [0, mp.inf], method='alternating') if n > 0 else mp.mpf(0)
    nt = lambda k: (betap(k + n + 1) + betap(k + 1)) / (k + sh)
    Nr = mp.nsum(nt, [0, mp.inf], method='richardson')
    Nl = mp.nsum(nt, [0, mp.inf], method='levin')
    return A, Nr, Nl


# ---------------------------------------------------------------- Phi(1,g): series and closed form derived from the integral
# At n=1 the bracket reduces to (1+x)/x [Li2(x)+Li2(-x)+ln x ln(1+x)], so
# Phi(1,1/2+c) = -int_0^1 x^(c-1) [Li2(x^2)/2 + ln x ln(1+x)] dx
#             = -(1/2) sum_j 1/(j^2 (2j+c)) + sum_m (-1)^(m+1)/(m (m+c)^2).
def phi1_reduced_series(g):
    c = g - HALF
    a = mp.nsum(lambda j: 1 / (j ** 2 * (2 * j + c)), [1, mp.inf])
    b = mp.nsum(lambda m: (-1) ** int(m + 1) / (m * (m + c) ** 2), [1, mp.inf], method='alternating')
    return -a / 2 + b


def phi1_closed(g):
    c = g - HALF
    if c == 0:
        return Z3 / 2
    return (-Z2 / (2 * c) + (mp.psi(0, 1 + c / 2) - PSI1) / c ** 2
            + (mp.log(2) - beta(1 + c)) / c ** 2 + betap(1 + c) / c)


def phi1_integral_reduced(g):
    """The reduced n=1 integral, as a separate quadrature (checks the reduction of the bracket)."""
    c = g - HALF
    f = lambda u: mp.exp(-u * c) * (mp.polylog(2, mp.exp(-2 * u)) / 2 - u * mp.log(1 + mp.exp(-u)))
    return -mp.quad(f, [0, 1, 4, 12, 30, 80, mp.inf])


# ---------------------------------------------------------------- delta(1,g), KL Eq. (8) at n=1 (Kronecker terms vanish)
def delta_planar1(g, phi=phi1_closed):
    return (KAPPA * chi(1, g) + 6 * Z3 + mp.psi(2, g + HALF) + mp.psi(2, mp.mpf(3) / 2 - g)
            - 2 * phi(g) - 2 * phi(1 - g))


def delta_b0_1(g):
    return -B0 / 2 * (chi(1, g) ** 2 - mp.psi(1, g + HALF) + mp.psi(1, mp.mpf(3) / 2 - g))


# ---------------------------------------------- non-planar quark contribution, eq:Fnu of the paper
def F_closed(nu):
    nu2 = nu * nu
    t1 = mp.pi * (26 + 115 * nu2 + 45 * nu2 ** 2 + 4 * nu2 ** 3
                  - 6 * (26 + 106 * nu2 + 35 * nu2 ** 2 + 3 * nu2 ** 3) * mp.cosh(mp.pi * nu) / mp.sinh(mp.pi * nu) ** 2)
    t1 /= 6 * (4 + nu2) * (9 + nu2) * (1 + 4 * nu2) * nu2 * (1 + nu2) ** 2
    impsi = (mp.psi(1, HALF + 1j * nu / 2) - mp.psi(1, HALF - 1j * nu / 2)
             - mp.psi(1, 1 + 1j * nu / 2) + mp.psi(1, 1 - 1j * nu / 2)) / 2j   # Im psi'(1/2+i nu/2) - Im psi'(1+i nu/2)
    t2 = -(-36 + 22 * nu2 + 11 * nu2 ** 2 + nu2 ** 3) * impsi / (6 * mp.pi * nu ** 3 * (1 + nu2) ** 2 * (4 + nu2) * (9 + nu2))
    t3 = (78 + 84 * nu2 - 8 * nu2 ** 2 - 52 * nu2 ** 3 - 15 * nu2 ** 4 - nu2 ** 5) / (
        3 * mp.pi * nu2 ** 2 * (1 + nu2) ** 3 * (4 + nu2) * (9 + nu2))
    t4 = Z3 / (mp.pi * nu2 * (1 + nu2))
    return t1 + t2 + t3 + t4


def Z_closed(nu):
    chi1 = 2 * PSI1 - mp.psi(0, 1 + 1j * nu) - mp.psi(0, 1 - 1j * nu)
    return -(3 * mp.pi / 2) * chi1 / (nu ** 2 * (1 + nu ** 2))


def quark_unit(nu):
    """-(3/2)<w>_P(nu), in units of nf*as^2/Nc.  Analytic in nu; nu may be complex (Cauchy integrals)."""
    with mp.workdps(mp.mp.dps + 40):
        if nu == 0:
            raise ValueError('use the limit')
        return -mp.mpf(3) / 2 * F_closed(nu) / Z_closed(nu)


# eq:P and eq:w, for a direct check of eq:Fnu
def P1(npr, nup, nu):
    n = 1
    num = nup ** 2 + mp.mpf(npr) ** 2 / 4
    den = (nup ** 2 + mp.mpf(npr - 1) ** 2 / 4) * (nup ** 2 + mp.mpf(npr + 1) ** 2 / 4)
    den *= ((nu - nup) ** 2 + mp.mpf(n - npr) ** 2 / 4) * ((nu + nup) ** 2 + mp.mpf(n + npr) ** 2 / 4)
    return num / den


def w_eq(npr, nup):
    g = HALF + 1j * nup
    pref = mp.cos(mp.pi * g) / ((1 - 2 * g) * mp.sin(mp.pi * g) ** 2)
    gg = g * (1 - g)
    if npr == 0:
        num = 2 + 3 * gg
    elif abs(npr) == 2:
        num = -gg / 2
    else:
        return mp.mpf(0)
    return pref * num / ((3 - 2 * g) * (1 + 2 * g))


def direct_F_Z(nu):
    pts = sorted(set([-mp.inf, -nu, 0, nu, mp.inf]))
    I = lambda npr: mp.quad(lambda x: P1(npr, x, nu), pts)
    Z = I(0) + mp.nsum(lambda m: I(2 * int(m)) + I(-2 * int(m)), [1, mp.inf], method='richardson')
    F = mp.mpf(0)
    for npr in (0, 2, -2):
        F += mp.quad(lambda x: P1(npr, x, nu) * w_eq(npr, x), pts)
    return F, Z


# ---------------------------------------------------------------- pieces and total
def pieces(nu, a_s):
    nu = mp.mpf(nu)
    abar = a_s * NC / mp.pi
    g = HALF + 1j * nu
    lo = abar * chi(1, g)
    dp = delta_planar1(g)
    db = delta_b0_1(g)
    if nu == 0:
        q = QUARK0
    else:
        q = quark_unit(nu)
    out = {
        'LO': mp.re(lo), 'planar': abar ** 2 / 4 * mp.re(dp), 'beta0': abar ** 2 / 4 * mp.re(db),
        'quark': mp.re(q) * NF * a_s ** 2 / NC,
        'imag_LO': mp.im(lo), 'imag_planar': mp.im(dp), 'imag_beta0': mp.im(db), 'imag_quark': mp.im(q),
    }
    out['total'] = out['LO'] + out['planar'] + out['beta0'] + out['quark']
    out['total_without_quark'] = out['total'] - out['quark']
    return out


def taylor_even(f, r, M, kmax, step=2):
    zs = [r * mp.expjpi(2 * mp.mpf(j) / M) for j in range(M)]
    vals = [f(z) for z in zs]
    return {k: mp.fsum(vals[j] * mp.expjpi(-2 * mp.mpf(j) * k / M) for j in range(M)) / (M * r ** k)
            for k in range(0, kmax + 1, step)}


if __name__ == '__main__':
    print('mpmath', mp.__version__, 'dps', mp.mp.dps, ' Nc =', Nc, ' nf =', nf)
    print('kappa =', s(KAPPA, 20), '  B0 = b/Nc =', s(B0, 20))

    # ---- 1. Phi forms
    print('\n== 1. Phi: integral form vs printed and corrected series ==')
    phi_tab = []
    for n in (0, 1, 2, 3):
        for g in (HALF, mp.mpf('0.3'), HALF + mp.mpf('0.7') * 1j):
            I = phi_integral(n, g)
            A, Nr, Nl = phi_series_parts(n, g)
            pr, co = A + Nr, -A + Nr
            row = dict(n=n, g=s(g, 6), integral=s(I, 20), printed=s(pr, 20), corrected=s(co, 20),
                       printed_minus_integral=s(pr - I, 6), corrected_minus_integral=s(abs(co - I), 3),
                       richardson_minus_levin=s(abs(Nr - Nl), 3))
            phi_tab.append(row)
            print(row)
    OUT['phi_forms'] = phi_tab

    # printed minus corrected, two closed forms proposed by A and B, at n=2, g=0.3 and n=3, g=0.5+0.7i
    print('\n-- printed minus corrected: direct vs the closed forms quoted by A and by B --')
    pm = []
    for n, g in ((2, mp.mpf('0.3')), (3, HALF + mp.mpf('0.7') * 1j), (1, mp.mpf('0.3')), (2, HALF)):
        A, Nr, Nl = phi_series_parts(n, g)
        direct = 2 * A
        sh = g + mp.mpf(n) / 2
        if all(abs(sh - j) > mp.mpf('1e-30') for j in range(1, n + 1)):
            formB = -2 * mp.fsum((betap(sh) - betap(j)) / (sh - j) for j in range(1, n + 1))
        else:
            formB = -2 * mp.fsum(((betap(sh) - betap(j)) / (sh - j)) if abs(sh - j) > 1e-30 else mp.diff(betap, sh)
                                 for j in range(1, n + 1))
        pm.append(dict(n=n, g=s(g, 6), direct_2Alt=s(direct, 20), B_closed_form=s(formB, 20), diff=s(abs(direct - formB), 3)))
        print(pm[-1])
    OUT['printed_minus_corrected'] = pm

    print('\n-- Phi(1,1/2) --')
    p_int = phi_integral(1, HALF)
    p_red = phi1_integral_reduced(HALF)
    p_ser = phi1_reduced_series(HALF)
    p_cf = phi1_closed(HALF)
    A, Nr, Nl = phi_series_parts(1, HALF)
    print('integral (literal Eq. 9)  =', s(p_int, 25))
    print('reduced n=1 integral      =', s(p_red, 25))
    print('reduced n=1 series        =', s(p_ser, 25))
    print('zeta(3)/2                 =', s(Z3 / 2, 25), '  diff', s(abs(p_int - Z3 / 2), 3))
    print('printed series            =', s(A + Nr, 25), '  -5 zeta(3)/2 =', s(-5 * Z3 / 2, 25))
    print('corrected series          =', s(-A + Nr, 25))
    OUT['phi_1_half'] = dict(integral=s(p_int, 30), reduced_integral=s(p_red, 30), reduced_series=s(p_ser, 30),
                             zeta3_over_2=s(Z3 / 2, 30), diff=s(abs(p_int - Z3 / 2), 3),
                             printed_series=s(A + Nr, 30), corrected_series=s(-A + Nr, 30))

    # ---- 2. delta_planar
    print('\n== 2. delta_planar(1, 1/2 + i nu) ==')
    d0_int = delta_planar1(HALF, phi=lambda g: phi_integral(1, g))
    d0_cf = delta_planar1(HALF)
    d0_printed = 2 * Z3 - 4 * (A + Nr)
    print('delta_planar(1,1/2) integral Phi:', s(d0_int, 6), ' closed form:', s(d0_cf, 6),
          '  with printed series:', s(d0_printed, 20), ' 12 zeta(3) =', s(12 * Z3, 20))
    OUT['delta_planar_branch'] = dict(integral=s(d0_int, 6), closed=s(d0_cf, 6), printed_series=s(d0_printed, 20))
    dsamp = {}
    for nu in ('0.25', '0.5', '1', '2', '3'):
        g = HALF + 1j * mp.mpf(nu)
        d_int = delta_planar1(g, phi=lambda gg: phi_integral(1, gg))
        d_cf = delta_planar1(g)
        d_ser = delta_planar1(g, phi=phi1_reduced_series) if nu in ('0.5', '1') else d_cf
        dsamp[nu] = dict(re_closed=s(mp.re(d_cf), 20), re_integral=s(mp.re(d_int), 20),
                         int_minus_closed=s(abs(d_int - d_cf), 3), series_minus_closed=s(abs(d_ser - d_cf), 3),
                         imag=s(mp.im(d_cf), 3), full_with_b0=s(mp.re(d_cf + delta_b0_1(g)), 20))
        print('nu =', nu, dsamp[nu])
    OUT['re_delta_planar'] = dsamp

    # ---- 3. Taylor coefficients at nu = 0
    print('\n== 3. coefficients of nu^2 and nu^4 at nu = 0 ==')
    lo_f = lambda nu: chi(1, HALF + 1j * nu)
    pl_f = lambda nu: delta_planar1(HALF + 1j * nu) / 4
    b0_f = lambda nu: -B0 / 2 * chi(1, HALF + 1j * nu) ** 2 / 4       # real part of the beta0 term, per abar^2
    b0_full_f = lambda nu: delta_b0_1(HALF + 1j * nu) / 4            # with the chi' part (imaginary for real nu)
    coeffs = {}
    for name, f, r in (('LO_per_abar', lo_f, mp.mpf('0.3')), ('planar_per_abar2', pl_f, mp.mpf('0.3')),
                       ('beta0_real_per_abar2', b0_f, mp.mpf('0.3')), ('quark_per_nf_as2_over_Nc', quark_unit, mp.mpf('0.2'))):
        c1 = taylor_even(f, r, 128, 4)
        c2 = taylor_even(f, r * mp.mpf('0.75'), 128, 4)
        coeffs[name] = {k: c1[k] for k in c1}
        print(name, ' c0 =', s(mp.re(c1[0]), 18), ' c2 =', s(mp.re(c1[2]), 18), ' c4 =', s(mp.re(c1[4]), 18),
              '  |radius change| c2:', s(abs(c1[2] - c2[2]), 3), ' imag c2:', s(abs(mp.im(c1[2])), 3))
    QUARK0 = mp.re(coeffs['quark_per_nf_as2_over_Nc'][0])
    wP_closed = (91 * mp.pi ** 4 + 90 * mp.pi ** 2 - 1900 + 4260 * Z3 + 5400 * Z5) / (6480 * mp.pi ** 2 * Z3)
    print('quark at nu=0 from Cauchy:', s(QUARK0, 25), '  -(3/2)*eq:wP:', s(-1.5 * wP_closed, 25))
    # imaginary part of b0 term: the chi' part
    cb = taylor_even(b0_full_f, mp.mpf('0.3'), 128, 3, step=1)
    print("beta0 term with its chi' part, per abar^2: c0..c3 =", [s(cb[k], 10) for k in range(4)],
          ' (odd powers carry the imaginary chi\' part)')
    # energy scale s0 = q^2 (KL eq. 8.01): delta -> delta - 2 chi chi'; real part on the line
    sq = []
    for nu in ('0.3', '1', '2'):
        g = HALF + 1j * mp.mpf(nu)
        chip = -mp.psi(1, g + HALF) + mp.psi(1, mp.mpf(3) / 2 - g)
        sq.append((nu, s(mp.re(-2 * chi(1, g) * chip), 3), s(mp.im(-2 * chi(1, g) * chip), 10)))
    print('s0 = q^2 term -2 chi chi\' at n=1: (nu, real part, imaginary part):', sq)
    OUT['s0_q2_term_real_imag'] = sq
    c2_planar_analytic = (35 * Z5 - 2 * KAPPA * Z3) / 4
    c4_b0_analytic = -B0 / 2 * Z3 ** 2
    print('planar c2 analytic [35 zeta5 - 2 kappa zeta3]/4 =', s(c2_planar_analytic, 25),
          ' diff', s(abs(mp.re(coeffs['planar_per_abar2'][2]) - c2_planar_analytic), 3))
    print('beta0 c4 analytic -(b/2) zeta3^2 =', s(c4_b0_analytic, 20))
    # Phi''(1,1/2) from the integral: -int dx/x ln^2 x [...] = (11/2) zeta(5)
    phi2 = -mp.quad(lambda u: u ** 2 * (mp.polylog(2, mp.exp(-2 * u)) / 2 - u * mp.log(1 + mp.exp(-u))), [0, 1, 4, 12, 30, 80, mp.inf])
    print("Phi''(1,1/2) by quadrature =", s(phi2, 25), '  (11/2) zeta(5) =', s(mp.mpf(11) / 2 * Z5, 25))
    OUT['coefficients'] = {k: {str(kk): s(mp.re(vv), 20) for kk, vv in v.items()} for k, v in coeffs.items()}
    OUT['coefficients']['planar_c2_analytic'] = s(c2_planar_analytic, 25)
    OUT['coefficients']['phi2_quadrature'] = s(phi2, 25)
    OUT['coefficients']['quark0_minus_wP'] = s(abs(QUARK0 + 1.5 * wP_closed), 3)

    # ---- 4. eq:Fnu against direct quadrature over eq:P with eq:w
    print('\n== 4. eq:Fnu and Z_nu against direct quadrature of eq:P x eq:w ==')
    with mp.workdps(30):
        fz = {}
        for nu in ('0.3', '0.6', '1'):
            Fd, Zd = direct_F_Z(mp.mpf(nu))
            Fc, Zc = F_closed(mp.mpf(nu)), Z_closed(mp.mpf(nu))
            fz[nu] = dict(F_direct=s(mp.re(Fd), 18), F_closed=s(mp.re(Fc), 18), Z_direct=s(Zd, 18), Z_closed=s(mp.re(Zc), 18),
                          relF=s(abs(Fd / Fc - 1), 3), relZ=s(abs(Zd / Zc - 1), 3))
            print('nu =', nu, fz[nu])
    OUT['eqFnu_direct_check'] = fz

    # ---- 5. pieces at the requested points, full grid, comparison with A and B
    print('\n== 5. pieces at alpha_s = 0.2 ==')
    grid = [mp.mpf(i) / 20 for i in range(21)] + [mp.mpf(12 + 2 * i) / 10 for i in range(10)]
    mine = {}
    for a_lbl in ('0.2', '0.1'):
        a_s = mp.mpf(a_lbl)
        mine[a_lbl] = []
        for nu in grid:
            p = pieces(nu, a_s)
            mine[a_lbl].append((nu, p))
    for nu, p in mine['0.2']:
        if nu in (0, mp.mpf('0.3'), mp.mpf('0.6'), 1):
            print('nu=%s' % s(nu, 3), ' '.join('%s=%s' % (k, s(p[k], 12)) for k in ('LO', 'planar', 'beta0', 'quark', 'total', 'total_without_quark')),
                  ' max|imag planar|=%s' % s(abs(p['imag_planar']), 3))
    OUT['points_alpha_0p2'] = {s(nu, 3): {k: s(p[k], 16) for k in ('LO', 'planar', 'beta0', 'quark', 'total', 'total_without_quark')}
                               for nu, p in mine['0.2'] if nu in (0, mp.mpf('0.3'), mp.mpf('0.6'), 1)}
    # checks on the grid: integral Phi vs closed form at two points; max imaginary parts
    print('max |Im| of planar term on grid:', s(max(abs(p['imag_planar']) for nu, p in mine['0.2']), 3),
          ' max |Re| of chi\'-part dropped from beta0:', 'see c2 above')

    import csv, os
    base = os.path.dirname(os.path.abspath(__file__))
    A_json = json.load(open(os.path.join(base, 'reference_nlo_n1.json')))
    cols = ('LO', 'planar', 'beta0', 'quark', 'total', 'total_without_quark')
    comp = {}
    for a_lbl in ('0.2', '0.1'):
        Arows = A_json['tables'][a_lbl]['rows']
        with open(os.path.join(base, 'reference_table_alpha%s.csv' % a_lbl)) as fh:
            Brows = list(csv.DictReader(fh))
        dA = {c: mp.mpf(0) for c in cols}
        dB = {c: mp.mpf(0) for c in cols}
        dAB = {c: mp.mpf(0) for c in cols}
        for (nu, p), ra, rb in zip(mine[a_lbl], Arows, Brows):
            assert abs(mp.mpf(ra['nu']) - nu) < 1e-12 and abs(mp.mpf(rb['nu']) - nu) < 1e-12
            for c in cols:
                dA[c] = max(dA[c], abs(p[c] - mp.mpf(ra[c])))
                dB[c] = max(dB[c], abs(p[c] - mp.mpf(rb[c])))
                dAB[c] = max(dAB[c], abs(mp.mpf(ra[c]) - mp.mpf(rb[c])))
        comp[a_lbl] = dict(mine_vs_A={c: s(dA[c], 3) for c in cols}, mine_vs_B={c: s(dB[c], 3) for c in cols},
                           A_vs_B={c: s(dAB[c], 3) for c in cols})
        print('alpha_s=%s  max|mine-A|:' % a_lbl, comp[a_lbl]['mine_vs_A'])
        print('alpha_s=%s  max|mine-B|:' % a_lbl, comp[a_lbl]['mine_vs_B'])
        print('alpha_s=%s  max|A-B|   :' % a_lbl, comp[a_lbl]['A_vs_B'])
    OUT['table_comparison'] = comp
    OUT['grid_rows'] = {a: [{'nu': s(nu, 4), **{c: s(p[c], 16) for c in cols}} for nu, p in mine[a]] for a in mine}

    # ---- 6. maximum, scan and tail
    print('\n== 6. location of the maximum ==')

    def total(nu, a_s, with_q=True):
        p = pieces(nu, a_s)
        return p['total'] if with_q else p['total_without_quark']

    maxima = {}
    with mp.workdps(30):
        for a_lbl in ('0.2', '0.1', '0.35', '0.4'):
            a_s = mp.mpf(a_lbl)
            for wq in (True, False):
                step = mp.mpf('0.002')
                vals = [(mp.mpf(i) * step, total(mp.mpf(i) * step, a_s, wq)) for i in range(0, 1501)]
                ib = max(range(len(vals)), key=lambda i: vals[i][1])
                nu_b, v_b = vals[ib]
                # count strict local maxima on the grid
                nloc = sum(1 for i in range(1, len(vals) - 1) if vals[i][1] > vals[i - 1][1] and vals[i][1] > vals[i + 1][1])
                mono = all(vals[i + 1][1] < vals[i][1] for i in range(ib, len(vals) - 1))
                rec = dict(grid_argmax=s(nu_b, 6), grid_max=s(v_b, 14), interior_local_maxima=nloc, decreasing_after_argmax=mono)
                if ib > 0:
                    nu_star = mp.findroot(lambda x: mp.diff(lambda y: total(y, a_s, wq), x), nu_b)
                    rec['refined_nu_max'] = s(nu_star, 10)
                    rec['refined_max'] = s(total(nu_star, a_s, wq), 12)
                # tail: sign of the derivative on a log grid from 3 to 1e4
                tail = [mp.mpf(3) * mp.mpf(10) ** (mp.mpf(i) / 10) for i in range(0, 36)]
                rec['tail_derivative_all_negative_3_to_1e4'] = all(
                    mp.diff(lambda y: total(y, a_s, wq), x) < 0 for x in tail)
                maxima['%s_%s' % (a_lbl, 'with_quark' if wq else 'planar_only')] = rec
                print(a_lbl, 'with quark' if wq else 'planar only', rec)
    OUT['maxima'] = maxima

    # ---- 7. critical coupling and its scheme and scale dependence
    print('\n== 7. curvature at nu = 0 and critical coupling ==')
    cLO = mp.re(coeffs['LO_per_abar'][2])
    cPL = mp.re(coeffs['planar_per_abar2'][2])
    cQ = mp.re(coeffs['quark_per_nf_as2_over_Nc'][2])
    k1 = NC / mp.pi
    L = cLO * k1
    Qpl = cPL * k1 ** 2
    Qq = cQ * NF / NC
    crit_q = -L / (Qpl + Qq)
    crit_pl = -L / Qpl
    print('C(as) = L as + (Qpl + Qq) as^2,  L =', s(L, 20), ' Qpl =', s(Qpl, 20), ' Qq =', s(Qq, 20))
    print('critical as with quark =', s(crit_q, 16), '  planar only =', s(crit_pl, 16))
    # direct check of the sign change by finite curvature at nu = 1e-3
    with mp.workdps(60):
        for ac in (crit_q, crit_pl):
            for eps in (mp.mpf('-0.002'), mp.mpf('0.002')):
                a_s = ac + eps
                wq = ac == crit_q
                v = (total(mp.mpf('1e-3'), a_s, wq) - total(0, a_s, wq)) / mp.mpf('1e-6')
                print('   as = %s (%s): [omega(1e-3)-omega(0)]/1e-6 = %s' % (s(a_s, 8), 'with q' if wq else 'planar', s(v, 8)))
    curv = {}
    for a_lbl in ('0.2', '0.1'):
        a_s = mp.mpf(a_lbl)
        curv[a_lbl] = dict(with_quark=s(L * a_s + (Qpl + Qq) * a_s ** 2, 15), planar_only=s(L * a_s + Qpl * a_s ** 2, 15),
                           LO_only=s(L * a_s, 15), NLO_over_LO_with_quark=s((Qpl + Qq) * a_s / L, 6))
        print('curvature at as =', a_lbl, curv[a_lbl])
    var = {}
    # (a) gluon-bremsstrahlung scheme (KL eq. K1): kappa*chi absorbed; alpha~ = alpha/(1 - alpha kappa Nc/(4 pi))
    cPL_GB = cPL + KAPPA * Z3 / 2          # remove +kappa*chi/4 whose nu^2 coefficient is -kappa zeta3/2
    print('GB-scheme planar c2 per abar~^2 =', s(cPL_GB, 16), '  35 zeta5/4 =', s(35 * Z5 / 4, 16))
    for lbl, cpl in (('GB_with_quark', cPL_GB), ('GB_planar_only', cPL_GB)):
        qq = Qq if 'quark' in lbl else 0
        at = -L / (cpl * k1 ** 2 + qq)
        ams = at / (1 + at * KAPPA * NC / (4 * mp.pi))
        var[lbl] = dict(critical_alpha_tilde=s(at, 10), critical_alpha_MSbar_equivalent=s(ams, 10))
    a_ms = mp.mpf('0.2')
    at02 = a_ms / (1 - a_ms * KAPPA * NC / (4 * mp.pi))
    var['GB_at_alphaMS_0.2'] = dict(alpha_tilde=s(at02, 10),
                                    curvature_with_quark=s(L * at02 + (cPL_GB * k1 ** 2 + Qq) * at02 ** 2, 10),
                                    quark_shift_at_nu0=s(QUARK0 * NF / NC * at02 ** 2, 10))
    # (b) renormalization scale mu^2 = lam q^2: delta -> delta + B0 ln(lam) chi, with B0 = b/N_c
    for lam in (mp.mpf(1) / 4, mp.mpf(1) / 2, mp.mpf(2), mp.mpf(4)):
        cpl = cPL + B0 * mp.log(lam) * cLO / 4
        a_mu = mp.mpf('0.2') / (1 + BETA0 * mp.mpf('0.2') / (4 * mp.pi) * mp.log(lam))
        var['mu2=%s q2' % s(lam, 3)] = dict(planar_c2=s(cpl, 10), critical_alpha_mu_with_quark=s(-L / (cpl * k1 ** 2 + Qq), 10),
                                            critical_alpha_mu_planar_only=s(-L / (cpl * k1 ** 2), 10),
                                            alpha_mu_for_alpha_q2_0p2=s(a_mu, 10),
                                            curvature_with_quark_at_alpha_mu=s(L * a_mu + (cpl * k1 ** 2 + Qq) * a_mu ** 2, 10),
                                            quark_shift_nu0_at_alpha_mu=s(QUARK0 * NF / NC * a_mu ** 2, 10))
    # (c) the n_f part of kappa
    var['nf_part_of_kappa_in_planar_c2'] = s(mp.mpf(5) / 9 * Z3 * NF / NC, 15)
    for k_, v_ in var.items():
        print(k_, v_)
    OUT['critical'] = dict(L=s(L, 20), Qpl=s(Qpl, 20), Qq=s(Qq, 20), with_quark=s(crit_q, 16), planar_only=s(crit_pl, 16))
    OUT['curvature'] = curv
    OUT['scheme_scale_variations'] = var
    # size of the NLO terms relative to LO at alpha_s = 0.2
    ratios = {}
    for nu, p in mine['0.2']:
        if nu in (mp.mpf('0.3'), mp.mpf('0.6'), 1, 2, 3):
            ratios[s(nu, 3)] = dict(planar_over_LO=s(p['planar'] / p['LO'], 4), beta0_over_LO=s(p['beta0'] / p['LO'], 4),
                                    NLO_over_LO=s((p['planar'] + p['beta0'] + p['quark']) / p['LO'], 4))
    print('NLO/LO ratios at as = 0.2:', ratios)
    OUT['ratios_alpha_0p2'] = ratios
    OUT['seconds'] = round(time.time() - T0, 1)
    with open(os.path.join(base, 'nlo_eigenvalue_n1.json'), 'w') as fh:
        json.dump(OUT, fh, indent=1)
    print('\ndone in', OUT['seconds'], 's')


==> anc/11_nlo_eigenvalue/nlo_eigenvalue_n1_output.txt <==
mpmath 1.3.0 dps 40  Nc = 3  nf = 3
kappa = 3.0434651996368804604   B0 = b/Nc = 3.0

== 1. Phi: integral form vs printed and corrected series ==
{'n': 0, 'g': '0.5', 'integral': '-3.6367653631969165901', 'printed': '-3.6367653631969165901', 'corrected': '-3.6367653631969165901', 'printed_minus_integral': '0.0', 'corrected_minus_integral': '0.0', 'richardson_minus_levin': '0.0'}
{'n': 0, 'g': '0.3', 'integral': '-5.873830499697419079', 'printed': '-5.873830499697419079', 'corrected': '-5.873830499697419079', 'printed_minus_integral': '-9.18355e-41', 'corrected_minus_integral': '9.18e-41', 'richardson_minus_levin': '0.0'}
{'n': 0, 'g': '(0.5 + 0.7j)', 'integral': '(-1.4105092088637669604 + 1.6694183664101021587j)', 'printed': '(-1.4105092088637669604 + 1.6694183664101021587j)', 'corrected': '(-1.4105092088637669604 + 1.6694183664101021587j)', 'printed_minus_integral': '(0.0 + 0.0j)', 'corrected_minus_integral': '0.0', 'richardson_minus_levin': '0.0'}
{'n': 1, 'g': '0.5', 'integral': '0.6010284515797971427', 'printed': '-3.0051422578989857135', 'corrected': '0.6010284515797971427', 'printed_minus_integral': '-3.60617', 'corrected_minus_integral': '0.0', 'richardson_minus_levin': '0.0'}
{'n': 1, 'g': '0.3', 'integral': '1.1085334108209185229', 'printed': '-4.0488378325689340974', 'corrected': '1.1085334108209185229', 'printed_minus_integral': '-5.15737', 'corrected_minus_integral': '2.3e-41', 'richardson_minus_levin': '0.0'}
{'n': 1, 'g': '(0.5 + 0.7j)', 'integral': '(-0.10742416390640109377 - 0.48804742921912347866j)', 'printed': '(-1.60636987349898622 + 1.5322243814187672181j)', 'corrected': '(-0.10742416390640109377 - 0.48804742921912347866j)', 'printed_minus_integral': '(-1.49895 + 2.02027j)', 'corrected_minus_integral': '1.18e-41', 'richardson_minus_levin': '0.0'}
{'n': 2, 'g': '0.5', 'integral': '0.54641047423779163945', 'printed': '-2.0333257931551141064', 'corrected': '0.54641047423779163945', 'printed_minus_integral': '-2.57974', 'corrected_minus_integral': '1.15e-41', 'richardson_minus_levin': '0.0'}
{'n': 2, 'g': '0.3', 'integral': '0.76337430747676677096', 'printed': '-2.4545069290250146873', 'corrected': '0.76337430747676677096', 'printed_minus_integral': '-3.21788', 'corrected_minus_integral': '2.3e-41', 'richardson_minus_levin': '0.0'}
{'n': 2, 'g': '(0.5 + 0.7j)', 'integral': '(0.22934282228955650863 - 0.39720583995143704284j)', 'printed': '(-1.4872060559086740111 + 0.91746559467939903249j)', 'corrected': '(0.22934282228955650863 - 0.39720583995143704284j)', 'printed_minus_integral': '(-1.71655 + 1.31467j)', 'corrected_minus_integral': '5.74e-42', 'richardson_minus_levin': '0.0'}
{'n': 3, 'g': '0.5', 'integral': '0.3989715484202028573', 'printed': '-1.4948577421010142865', 'corrected': '0.3989715484202028573', 'printed_minus_integral': '-1.89383', 'corrected_minus_integral': '0.0', 'richardson_minus_levin': '0.0'}
{'n': 3, 'g': '0.3', 'integral': '0.50543557788631964459', 'printed': '-1.7106691713798374839', 'corrected': '0.50543557788631964459', 'printed_minus_integral': '-2.2161', 'corrected_minus_integral': '2.3e-41', 'richardson_minus_levin': '0.0'}
{'n': 3, 'g': '(0.5 + 0.7j)', 'integral': '(0.25782138356950630932 - 0.2474854060938503951j)', 'printed': '(-1.2508055198167760519 + 0.559041020848722065j)', 'corrected': '(0.25782138356950630932 - 0.2474854060938503951j)', 'printed_minus_integral': '(-1.50863 + 0.806526j)', 'corrected_minus_integral': '2.87e-42', 'richardson_minus_levin': '0.0'}

-- printed minus corrected: direct vs the closed forms quoted by A and by B --
{'n': 2, 'g': '0.3', 'direct_2Alt': '-3.2178812365017814583', 'B_closed_form': '-3.2178812365017814583', 'diff': '4.59e-41'}
{'n': 3, 'g': '(0.5 + 0.7j)', 'direct_2Alt': '(-1.5086269033862823612 + 0.8065264269425724601j)', 'B_closed_form': '(-1.5086269033862823612 + 0.8065264269425724601j)', 'diff': '2.3e-41'}
{'n': 1, 'g': '0.3', 'direct_2Alt': '-5.1573712433898526203', 'B_closed_form': '-5.1573712433898526203', 'diff': '9.18e-41'}
{'n': 2, 'g': '0.5', 'direct_2Alt': '-2.5797362673929057459', 'B_closed_form': '-2.5797362673929057459', 'diff': '4.59e-41'}

-- Phi(1,1/2) --
integral (literal Eq. 9)  = 0.6010284515797971426998691
reduced n=1 integral      = 0.6010284515797971426998691
reduced n=1 series        = 0.6010284515797971426998691
zeta(3)/2                 = 0.6010284515797971426998691   diff 0.0
printed series            = -3.005142257898985713499345   -5 zeta(3)/2 = -3.005142257898985713499345
corrected series          = 0.6010284515797971426998691

== 2. delta_planar(1, 1/2 + i nu) ==
delta_planar(1,1/2) integral Phi: 0.0  closed form: 0.0   with printed series: 14.424682837915131425  12 zeta(3) = 14.424682837915131425
nu = 0.25 {'re_closed': '1.551780974941805512', 're_integral': '1.551780974941805512', 'int_minus_closed': '4.59e-40', 'series_minus_closed': '0.0', 'imag': '0.0', 'full_with_b0': '1.5212704109509132212'}
nu = 0.5 {'re_closed': '4.1136368181049635446', 're_integral': '4.1136368181049635446', 'int_minus_closed': '0.0', 'series_minus_closed': '0.0', 'imag': '0.0', 'full_with_b0': '3.7436321478116154592'}
nu = 1 {'re_closed': '5.0204595065356615647', 're_integral': '5.0204595065356615647', 'int_minus_closed': '0.0', 'series_minus_closed': '0.0', 'imag': '-2.3e-41', 'full_with_b0': '2.3120360915107675826'}
nu = 2 {'re_closed': '0.90963935418611082753', 're_integral': '0.90963935418611082753', 'int_minus_closed': '0.0', 'series_minus_closed': '0.0', 'imag': '3.44e-41', 'full_with_b0': '-9.1029553918820791301'}
nu = 3 {'re_closed': '-2.115816034729322198', 're_integral': '-2.115816034729322198', 'int_minus_closed': '0.0', 'series_minus_closed': '0.0', 'imag': '-2.87e-42', 'full_with_b0': '-19.155136980977852634'}

== 3. coefficients of nu^2 and nu^4 at nu = 0 ==
LO_per_abar  c0 = -2.55736969739279115e-42  c2 = -2.40411380631918857  c4 = 2.07385551028673985   |radius change| c2: 9.18e-41  imag c2: 0.0
planar_per_abar2  c0 = -2.82950185916467063e-41  c2 = 7.2439086811297344  c4 = -18.4945260342256819   |radius change| c2: 5.51e-40  imag c2: 0.0
beta0_real_per_abar2  c0 = -9.66895940384123779e-44  c2 = -4.53670377825159527e-42  c4 = -2.16741119765045135   |radius change| c2: 2.15e-43  imag c2: 0.0
quark_per_nf_as2_over_Nc  c0 = -0.362381219421971047  c2 = 0.608209329386305368  c4 = -0.88033135166002363   |radius change| c2: 0.0  imag c2: 0.0
quark at nu=0 from Cauchy: -0.3623812194219710465837348   -(3/2)*eq:wP: -0.3623812194219710465837348
beta0 term with its chi' part, per abar^2: c0..c3 = ['(1.793662034e-43 + 0.0j)', '(0.0 - 1.803085355j)', '(4.079335529e-42 + 0.0j)', '(0.0 + 3.110783265j)']  (odd powers carry the imaginary chi' part)
s0 = q^2 term -2 chi chi' at n=1: (nu, real part, imaginary part): [('0.3', '-1.41e-42', '0.5001919741'), ('1', '-1.86e-41', '4.268948016'), ('2', '2.19e-41', '4.938067813')]
planar c2 analytic [35 zeta5 - 2 kappa zeta3]/4 = 7.243908681129734403164029  diff 0.0
beta0 c4 analytic -(b/2) zeta3^2 = -2.1674111976504513509
Phi''(1,1/2) by quadrature = 5.70310265328853459482251   (11/2) zeta(5) = 5.70310265328853459482251

== 4. eq:Fnu and Z_nu against direct quadrature of eq:P x eq:w ==
nu = 0.3 {'F_direct': '2.02051002432826637', 'F_closed': '2.02051002432826637', 'Z_direct': '9.65158476338024314', 'Z_closed': '9.65158476338024314', 'relF': '3.35e-30', 'relZ': '6.9e-31'}
nu = 0.6 {'F_direct': '0.942137832539950491', 'F_closed': '0.942137832539950491', 'Z_direct': '6.41060237747118425', 'Z_closed': '6.41060237747118425', 'relF': '4.17e-25', 'relZ': '1.1e-32'}
nu = 1 {'F_direct': '0.266381272640230552', 'F_closed': '0.266381272640230552', 'Z_direct': '3.16609386647864352', 'Z_closed': '3.16609386647864352', 'relF': '1.97e-31', 'relZ': '2.06e-31'}

== 5. pieces at alpha_s = 0.2 ==
nu=0.0 LO=-4.30346294844e-43 planar=0.0 beta0=0.0 quark=-0.0144952487769 total=-0.0144952487769 total_without_quark=-3.58732406867e-43  max|imag planar|=0.0
nu=0.3 LO=-0.0383731880959 planar=0.0190958627199 beta0=-0.000552188086741 quark=-0.0125606938582 total=-0.032390207321 total_without_quark=-0.0198295134627  max|imag planar|=0.0
nu=0.6 LO=-0.127203920095 planar=0.0436802424788 beta0=-0.00606781398281 quark=-0.00881793420086 total=-0.0984094257997 total_without_quark=-0.0895914915988  max|imag planar|=0.0
nu=1.0 LO=-0.256633902459 planar=0.0457811009668 beta0=-0.0246978599593 quark=-0.0050481372418 total=-0.240598798694 total_without_quark=-0.235550661452  max|imag planar|=2.3e-41
max |Im| of planar term on grid: 3.44e-41  max |Re| of chi'-part dropped from beta0: see c2 above
alpha_s=0.2  max|mine-A|: {'LO': '4.72e-17', 'planar': '4.67e-18', 'beta0': '4.96e-17', 'quark': '4.22e-18', 'total': '4.44e-17', 'total_without_quark': '4.62e-17'}
alpha_s=0.2  max|mine-B|: {'LO': '1.15e-41', 'planar': '5.03e-41', 'beta0': '4.3e-42', 'quark': '1.79e-43', 'total': '5.08e-41', 'total_without_quark': '5.09e-41'}
alpha_s=0.2  max|A-B|   : {'LO': '4.72e-17', 'planar': '4.67e-18', 'beta0': '4.96e-17', 'quark': '4.22e-18', 'total': '4.44e-17', 'total_without_quark': '4.62e-17'}
alpha_s=0.1  max|mine-A|: {'LO': '4.65e-17', 'planar': '4.98e-18', 'beta0': '4.83e-18', 'quark': '4.66e-19', 'total': '4.81e-17', 'total_without_quark': '4.75e-17'}
alpha_s=0.1  max|mine-B|: {'LO': '5.74e-42', 'planar': '1.26e-41', 'beta0': '1.08e-42', 'quark': '4.48e-44', 'total': '1.28e-41', 'total_without_quark': '1.29e-41'}
alpha_s=0.1  max|A-B|   : {'LO': '4.65e-17', 'planar': '4.98e-18', 'beta0': '4.83e-18', 'quark': '4.66e-19', 'total': '4.81e-17', 'total_without_quark': '4.75e-17'}

== 6. location of the maximum ==
0.2 with quark {'grid_argmax': '0.0', 'grid_max': '-0.014495248776879', 'interior_local_maxima': 0, 'decreasing_after_argmax': True, 'tail_derivative_all_negative_3_to_1e4': True}
0.2 planar only {'grid_argmax': '0.0', 'grid_max': '-1.3866695599588e-32', 'interior_local_maxima': 0, 'decreasing_after_argmax': True, 'tail_derivative_all_negative_3_to_1e4': True}
0.1 with quark {'grid_argmax': '0.0', 'grid_max': '-0.0036238121942197', 'interior_local_maxima': 0, 'decreasing_after_argmax': True, 'tail_derivative_all_negative_3_to_1e4': True}
0.1 planar only {'grid_argmax': '0.0', 'grid_max': '-5.0074178554068e-33', 'interior_local_maxima': 0, 'decreasing_after_argmax': True, 'tail_derivative_all_negative_3_to_1e4': True}
0.35 with quark {'grid_argmax': '0.158', 'grid_max': '-0.043409464368956', 'interior_local_maxima': 1, 'decreasing_after_argmax': True, 'refined_nu_max': '0.1586386497', 'refined_max': '-0.0434094042215', 'tail_derivative_all_negative_3_to_1e4': True}
0.35 planar only {'grid_argmax': '0.042', 'grid_max': '5.00739088477e-6', 'interior_local_maxima': 1, 'decreasing_after_argmax': True, 'refined_nu_max': '0.04204287271', 'refined_max': '5.00741161253e-6', 'tail_derivative_all_negative_3_to_1e4': True}
0.4 with quark {'grid_argmax': '0.244', 'grid_max': '-0.051380575064666', 'interior_local_maxima': 1, 'decreasing_after_argmax': True, 'refined_nu_max': '0.2440378779', 'refined_max': '-0.0513805745031', 'tail_derivative_all_negative_3_to_1e4': True}
0.4 planar only {'grid_argmax': '0.186', 'grid_max': '0.0023176534242635', 'interior_local_maxima': 1, 'decreasing_after_argmax': True, 'refined_nu_max': '0.1862825479', 'refined_max': '0.00231767321104', 'tail_derivative_all_negative_3_to_1e4': True}

== 7. curvature at nu = 0 and critical coupling ==
C(as) = L as + (Qpl + Qq) as^2,  L = -2.2957595761870220535  Qpl = 6.6056526159216356249  Qq = 0.60820932938630536792
critical as with quark = 0.3182427933321119   planar only = 0.347544702949341
   as = 0.31624279 (with q): [omega(1e-3)-omega(0)]/1e-6 = -0.0045640098
   as = 0.32024279 (with q): [omega(1e-3)-omega(0)]/1e-6 = 0.0046189862
   as = 0.3455447 (planar): [omega(1e-3)-omega(0)]/1e-6 = -0.0045666619
   as = 0.3495447 (planar): [omega(1e-3)-omega(0)]/1e-6 = 0.0046163319
curvature at as = 0.2 {'with_quark': '-0.170597437425087', 'planar_only': '-0.194925810600539', 'LO_only': '-0.459151915237404', 'NLO_over_LO_with_quark': '-0.628451'}
curvature at as = 0.1 {'with_quark': '-0.157437338165623', 'planar_only': '-0.163519431459486', 'LO_only': '-0.229575957618702', 'NLO_over_LO_with_quark': '-0.314225'}
GB-scheme planar c2 per abar~^2 = 9.073117857504487   35 zeta5/4 = 9.073117857504487
GB_with_quark {'critical_alpha_tilde': '0.258476159', 'critical_alpha_MSbar_equivalent': '0.2176087918'}
GB_planar_only {'critical_alpha_tilde': '0.2774770625', 'critical_alpha_MSbar_equivalent': '0.2309215347'}
GB_at_alphaMS_0.2 {'alpha_tilde': '0.2340042749', 'curvature_with_quark': '-0.05086243083', 'quark_shift_at_nu0': '-0.01984327105'}
mu2=0.25 q2 {'planar_c2': '9.743515741', 'critical_alpha_mu_with_quark': '0.2418312327', 'critical_alpha_mu_planar_only': '0.2583853875', 'alpha_mu_for_alpha_q2_0p2': '0.2495545576', 'curvature_with_quark_at_alpha_mu': '0.01829716587', 'quark_shift_nu0_at_alpha_mu': '-0.02256818814'}
mu2=0.5 q2 {'planar_c2': '8.493712211', 'critical_alpha_mu_with_quark': '0.2748245533', 'critical_alpha_mu_planar_only': '0.2964053912', 'alpha_mu_for_alpha_q2_0p2': '0.2220460706', 'curvature_with_quark_at_alpha_mu': '-0.0978973344', 'quark_shift_nu0_at_alpha_mu': '-0.01786700942'}
mu2=2.0 q2 {'planar_c2': '5.994105151', 'critical_alpha_mu_with_quark': '0.3779539645', 'critical_alpha_mu_planar_only': '0.420009664', 'alpha_mu_for_alpha_q2_0p2': '0.1819362717', 'curvature_with_quark_at_alpha_mu': '-0.2166217516', 'quark_shift_nu0_at_alpha_mu': '-0.01199511079'}
mu2=4.0 q2 {'planar_c2': '4.744301621', 'critical_alpha_mu_with_quark': '0.4652472467', 'critical_alpha_mu_planar_only': '0.5306538858', 'alpha_mu_for_alpha_q2_0p2': '0.1668652307', 'curvature_with_quark_at_alpha_mu': '-0.2456863849', 'quark_shift_nu0_at_alpha_mu': '-0.01009014457'}
nf_part_of_kappa_in_planar_c2 0.667809390644219
NLO/LO ratios at as = 0.2: {'0.3': {'planar_over_LO': '-0.4976', 'beta0_over_LO': '0.01439', 'NLO_over_LO': '-0.1559'}, '0.6': {'planar_over_LO': '-0.3434', 'beta0_over_LO': '0.0477', 'NLO_over_LO': '-0.2264'}, '1.0': {'planar_over_LO': '-0.1784', 'beta0_over_LO': '0.09624', 'NLO_over_LO': '-0.06248'}, '2.0': {'planar_over_LO': '-0.01681', 'beta0_over_LO': '0.185', 'NLO_over_LO': '0.1721'}, '3.0': {'planar_over_LO': '0.02997', 'beta0_over_LO': '0.2414', 'NLO_over_LO': '0.2733'}}

done in 346.2 s


==> anc/11_nlo_eigenvalue/nlo_scale_dependence.json <==
{
 "alpha_q2=0.2 MSbar mu2=q2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.0144952487769",
  "curvature_nu0": "-0.17059783",
  "nu_max": "0",
  "omega_max": "-0.0144952487769",
  "other_local_maxima": []
 },
 "alpha_q2=0.2 MSbar mu2=q2/4": {
  "grid_argmax": "0.105",
  "omega_at_0": "-0.0225681881435",
  "curvature_nu0": "0.018296309",
  "nu_max": "0.10518489",
  "omega_max": "-0.0224681615305",
  "omega_max_minus_omega0": "0.000100027",
  "other_local_maxima": []
 },
 "alpha_q2=0.2 MSbar mu2=q2/2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.0178670094244",
  "curvature_nu0": "-0.097897916",
  "nu_max": "0",
  "omega_max": "-0.0178670094244",
  "other_local_maxima": []
 },
 "alpha_q2=0.2 MSbar mu2=2q2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.0119951107873",
  "curvature_nu0": "-0.21662201",
  "nu_max": "0",
  "omega_max": "-0.0119951107873",
  "other_local_maxima": []
 },
 "alpha_q2=0.2 MSbar mu2=4q2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.0100901445652",
  "curvature_nu0": "-0.24568655",
  "nu_max": "0",
  "omega_max": "-0.0100901445652",
  "other_local_maxima": []
 },
 "alpha_q2=0.2 GB mu2=q2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.019843271048",
  "curvature_nu0": "-0.050863126",
  "nu_max": "0",
  "omega_max": "-0.019843271048",
  "other_local_maxima": []
 },
 "alpha_q2=0.1 MSbar mu2=q2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.00362381219422",
  "curvature_nu0": "-0.15743734",
  "nu_max": "0",
  "omega_max": "-0.00362381219422",
  "other_local_maxima": []
 },
 "alpha_q2=0.1 MSbar mu2=q2/4": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.0044667523561",
  "curvature_nu0": "-0.1378676",
  "nu_max": "0",
  "omega_max": "-0.0044667523561",
  "other_local_maxima": []
 },
 "alpha_q2=0.1 MSbar mu2=q2/2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.00401228833707",
  "curvature_nu0": "-0.1490776",
  "nu_max": "0",
  "omega_max": "-0.00401228833707",
  "other_local_maxima": []
 },
 "alpha_q2=0.1 MSbar mu2=2q2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.00328914065713",
  "curvature_nu0": "-0.16358605",
  "nu_max": "0",
  "omega_max": "-0.00328914065713",
  "other_local_maxima": []
 },
 "alpha_q2=0.1 MSbar mu2=4q2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.00299877769682",
  "curvature_nu0": "-0.16800701",
  "nu_max": "0",
  "omega_max": "-0.00299877769682",
  "other_local_maxima": []
 },
 "alpha_q2=0.1 GB mu2=q2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.00421390986131",
  "curvature_nu0": "-0.14428109",
  "nu_max": "0",
  "omega_max": "-0.00421390986131",
  "other_local_maxima": []
 },
 "alpha_q2=0.15 MSbar mu2=q2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.00815357743699",
  "curvature_nu0": "-0.18205219",
  "nu_max": "0",
  "omega_max": "-0.00815357743699",
  "other_local_maxima": []
 },
 "alpha_q2=0.15 MSbar mu2=q2/4": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.0112568439667",
  "curvature_nu0": "-0.10973121",
  "nu_max": "0",
  "omega_max": "-0.0112568439667",
  "other_local_maxima": []
 },
 "alpha_q2=0.15 MSbar mu2=q2/2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.00951835836147",
  "curvature_nu0": "-0.1526547",
  "nu_max": "0",
  "omega_max": "-0.00951835836147",
  "other_local_maxima": []
 },
 "alpha_q2=0.15 MSbar mu2=2q2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.00706259082372",
  "curvature_nu0": "-0.20211623",
  "nu_max": "0",
  "omega_max": "-0.00706259082372",
  "other_local_maxima": []
 },
 "alpha_q2=0.15 MSbar mu2=4q2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.0061767751796",
  "curvature_nu0": "-0.2156178",
  "nu_max": "0",
  "omega_max": "-0.0061767751796",
  "other_local_maxima": []
 },
 "alpha_q2=0.15 GB mu2=q2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.0102702073534",
  "curvature_nu0": "-0.13476474",
  "nu_max": "0",
  "omega_max": "-0.0102702073534",
  "other_local_maxima": []
 },
 "alpha_q2=0.25 MSbar mu2=q2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.0226488262139",
  "curvature_nu0": "-0.12307426",
  "nu_max": "0",
  "omega_max": "-0.0226488262139",
  "other_local_maxima": []
 },
 "alpha_q2=0.25 MSbar mu2=q2/4": {
  "grid_argmax": "0.335",
  "omega_at_0": "-0.0400736079433",
  "curvature_nu0": "0.2863625",
  "nu_max": "0.33530406",
  "omega_max": "-0.0257225229514",
  "omega_max_minus_omega0": "0.0143511",
  "other_local_maxima": []
 },
 "alpha_q2=0.25 MSbar mu2=q2/2": {
  "grid_argmax": "0.108",
  "omega_at_0": "-0.029521886692",
  "curvature_nu0": "0.025269095",
  "nu_max": "0.10812963",
  "omega_max": "-0.0293759942043",
  "omega_max_minus_omega0": "0.000145892",
  "other_local_maxima": []
 },
 "alpha_q2=0.25 MSbar mu2=2q2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.0179237958702",
  "curvature_nu0": "-0.21013844",
  "nu_max": "0",
  "omega_max": "-0.0179237958702",
  "other_local_maxima": []
 },
 "alpha_q2=0.25 MSbar mu2=4q2": {
  "grid_argmax": "0.0",
  "omega_at_0": "-0.0145367348834",
  "curvature_nu0": "-0.26186416",
  "nu_max": "0",
  "omega_max": "-0.0145367348834",
  "other_local_maxima": []
 },
 "alpha_q2=0.25 GB mu2=q2": {
  "grid_argmax": "0.234",
  "omega_at_0": "-0.0338189852858",
  "curvature_nu0": "0.12756377",
  "nu_max": "0.23418943",
  "omega_max": "-0.0305163871578",
  "omega_max_minus_omega0": "0.0033026",
  "other_local_maxima": []
 },
 "critical_alpha_q2": {
  "MSbar mu2=q2": "0.31824279",
  "MSbar mu2=q2/4": "0.19500874",
  "MSbar mu2=q2/2": "0.24183123",
  "MSbar mu2=2q2": "0.46524725",
  "MSbar mu2=4q2": "0.86465206",
  "GB mu2=q2": "0.21760879"
 }
}

==> anc/11_nlo_eigenvalue/nlo_scale_dependence.py <==
#!/usr/bin/env python3
"""Location of the maximum of the NLO n=1 eigenvalue under changes of coupling scheme and renormalization scale.

Uses the functions of nlo_eigenvalue_n1.py (same folder).
Run:  python3 -I nlo_scale_dependence.py > nlo_scale_dependence_output.txt   (also writes nlo_scale_dependence.json)
Variants, all at fixed alpha_s(q^2):
  MSbar, mu^2 = lam q^2:  abar_mu = abar(alpha_mu), alpha_mu = alpha/(1 + beta0 alpha ln(lam)/(4 pi)),
                          omega = abar_mu chi + abar_mu^2/4 [Re delta_pl + Re delta_b0 + B0 ln(lam) chi] + quark(alpha_mu),  B0 = b/N_c
  GB scheme (KL eq. K1, 8.1): alpha~ = alpha/(1 - alpha kappa Nc/(4 pi)),
                          omega = abar~ chi + abar~^2/4 [Re delta_pl - kappa chi + Re delta_b0] + quark(alpha~)
"""
import json
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import nlo_eigenvalue_n1 as R  # noqa: E402

mp = R.mp
mp.mp.dps = 30
wP = (91 * mp.pi ** 4 + 90 * mp.pi ** 2 - 1900 + 4260 * R.Z3 + 5400 * R.Z5) / (6480 * mp.pi ** 2 * R.Z3)
R.QUARK0 = -mp.mpf(3) / 2 * wP          # equals the Cauchy-integral limit of eq:Fnu to 1e-40 (nlo_eigenvalue_n1.py, step 3)
NC, NF, B0, BETA0, KAPPA = R.NC, R.NF, R.B0, R.BETA0, R.KAPPA


def parts(nu):
    nu = mp.mpf(nu)
    g = R.HALF + 1j * nu
    c = mp.re(R.chi(1, g))
    dp = mp.re(R.delta_planar1(g))
    db = mp.re(R.delta_b0_1(g))
    q = R.QUARK0 if nu == 0 else mp.re(R.quark_unit(nu))
    return c, dp, db, q


def omega(nu, a_q, variant, pr=None):
    c, dp, db, q = parts(nu) if pr is None else pr
    if variant[0] == 'MS':
        lam = variant[1]
        a = a_q / (1 + BETA0 * a_q * mp.log(lam) / (4 * mp.pi))
        extra = B0 * mp.log(lam) * c
    else:
        a = a_q / (1 - a_q * KAPPA * NC / (4 * mp.pi))
        extra = -KAPPA * c
    ab = a * NC / mp.pi
    return ab * c + ab ** 2 / 4 * (dp + db + extra) + q * NF * a ** 2 / NC


variants = [('MS', mp.mpf(1)), ('MS', mp.mpf(1) / 4), ('MS', mp.mpf(1) / 2), ('MS', mp.mpf(2)), ('MS', mp.mpf(4)), ('GB', None)]
names = {0: 'MSbar mu2=q2', 1: 'MSbar mu2=q2/4', 2: 'MSbar mu2=q2/2', 3: 'MSbar mu2=2q2', 4: 'MSbar mu2=4q2', 5: 'GB mu2=q2'}
grid = [mp.mpf(i) / 1000 for i in range(0, 601)] + [mp.mpf(600 + 10 * i) / 1000 for i in range(1, 241)]
pre = {nu: parts(nu) for nu in grid}
out = {}
for a_q in (mp.mpf('0.2'), mp.mpf('0.1'), mp.mpf('0.15'), mp.mpf('0.25')):
    for iv, v in enumerate(variants):
        vals = [(nu, omega(nu, a_q, v, pre[nu])) for nu in grid]
        ib = max(range(len(vals)), key=lambda i: vals[i][1])
        rec = dict(grid_argmax=mp.nstr(vals[ib][0], 5), omega_at_0=mp.nstr(vals[0][1], 12))
        # curvature at nu = 0 from a symmetric difference at nu = 1e-3 (fourth-order term below 1e-6 relative)
        h = mp.mpf('1e-3')
        rec['curvature_nu0'] = mp.nstr((omega(h, a_q, v) - vals[0][1]) / h ** 2, 8)
        if ib > 0:
            f = lambda x: omega(x, a_q, v)
            nu_s = mp.findroot(lambda x: mp.diff(f, x), vals[ib][0])
            rec['nu_max'] = mp.nstr(nu_s, 8)
            rec['omega_max'] = mp.nstr(f(nu_s), 12)
            rec['omega_max_minus_omega0'] = mp.nstr(f(nu_s) - vals[0][1], 6)
        else:
            rec['nu_max'] = '0'
            rec['omega_max'] = rec['omega_at_0']
        rec['other_local_maxima'] = [mp.nstr(vals[i][0], 4) for i in range(1, len(vals) - 1)
                                     if vals[i][1] > vals[i - 1][1] and vals[i][1] > vals[i + 1][1] and i != ib]
        key = 'alpha_q2=%s %s' % (mp.nstr(a_q, 3), names[iv])
        out[key] = rec
        print(key, rec, flush=True)

# coupling alpha_s(q^2) at which the curvature at nu = 0 changes sign, per variant (from the nu^2 coefficients)
cLO = -2 * R.Z3
cPL = (35 * R.Z5 - 2 * KAPPA * R.Z3) / 4
cQ = mp.mpf('0.608209329386305367915759')    # nlo_eigenvalue_n1.py step 3, Cauchy integral of eq:Fnu
k1 = NC / mp.pi


def curv(a_q, v):
    if v[0] == 'MS':
        lam = v[1]
        a = a_q / (1 + BETA0 * a_q * mp.log(lam) / (4 * mp.pi))
        cpl = cPL + B0 * mp.log(lam) * cLO / 4
    else:
        a = a_q / (1 - a_q * KAPPA * NC / (4 * mp.pi))
        cpl = cPL + KAPPA * R.Z3 / 2
    return cLO * k1 * a + (cpl * k1 ** 2 + cQ * NF / NC) * a ** 2


crit = {}
for iv, v in enumerate(variants):
    root = mp.findroot(lambda x: curv(x, v), mp.mpf('0.25'))
    crit[names[iv]] = mp.nstr(root, 8)
    print('curvature at nu=0 changes sign at alpha_s(q^2) =', crit[names[iv]], ' for', names[iv], flush=True)
out['critical_alpha_q2'] = crit
with open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'nlo_scale_dependence.json'), 'w') as fh:
    json.dump(out, fh, indent=1)

# Added for the ancillary files: the renormalization scale mu^2 = lam q^2 at which the curvature at nu = 0 changes
# sign when alpha_s(q^2) = 0.2 is held fixed. Above this scale the curvature is negative and the eigenvalue keeps its
# maximum at the origin. Uses curv() above and changes none of the numbers printed before.
a02 = mp.mpf('0.2')
L_star = mp.findroot(lambda L: curv(a02, ('MS', mp.exp(L))), mp.log(mp.mpf(1) / 3))
print('alpha_s(q^2) = 0.2: the curvature at nu = 0 changes sign at mu^2 =', mp.nstr(mp.exp(L_star), 8), 'q^2', flush=True)
for lam in (mp.mpf('0.26'), mp.mpf('0.28')):
    print('   curvature at mu^2 = %s q^2: %s' % (mp.nstr(lam, 3), mp.nstr(curv(a02, ('MS', lam)), 6)), flush=True)


==> anc/11_nlo_eigenvalue/nlo_scale_dependence_output.txt <==
alpha_q2=0.2 MSbar mu2=q2 {'grid_argmax': '0.0', 'omega_at_0': '-0.0144952487769', 'curvature_nu0': '-0.17059783', 'nu_max': '0', 'omega_max': '-0.0144952487769', 'other_local_maxima': []}
alpha_q2=0.2 MSbar mu2=q2/4 {'grid_argmax': '0.105', 'omega_at_0': '-0.0225681881435', 'curvature_nu0': '0.018296309', 'nu_max': '0.10518489', 'omega_max': '-0.0224681615305', 'omega_max_minus_omega0': '0.000100027', 'other_local_maxima': []}
alpha_q2=0.2 MSbar mu2=q2/2 {'grid_argmax': '0.0', 'omega_at_0': '-0.0178670094244', 'curvature_nu0': '-0.097897916', 'nu_max': '0', 'omega_max': '-0.0178670094244', 'other_local_maxima': []}
alpha_q2=0.2 MSbar mu2=2q2 {'grid_argmax': '0.0', 'omega_at_0': '-0.0119951107873', 'curvature_nu0': '-0.21662201', 'nu_max': '0', 'omega_max': '-0.0119951107873', 'other_local_maxima': []}
alpha_q2=0.2 MSbar mu2=4q2 {'grid_argmax': '0.0', 'omega_at_0': '-0.0100901445652', 'curvature_nu0': '-0.24568655', 'nu_max': '0', 'omega_max': '-0.0100901445652', 'other_local_maxima': []}
alpha_q2=0.2 GB mu2=q2 {'grid_argmax': '0.0', 'omega_at_0': '-0.019843271048', 'curvature_nu0': '-0.050863126', 'nu_max': '0', 'omega_max': '-0.019843271048', 'other_local_maxima': []}
alpha_q2=0.1 MSbar mu2=q2 {'grid_argmax': '0.0', 'omega_at_0': '-0.00362381219422', 'curvature_nu0': '-0.15743734', 'nu_max': '0', 'omega_max': '-0.00362381219422', 'other_local_maxima': []}
alpha_q2=0.1 MSbar mu2=q2/4 {'grid_argmax': '0.0', 'omega_at_0': '-0.0044667523561', 'curvature_nu0': '-0.1378676', 'nu_max': '0', 'omega_max': '-0.0044667523561', 'other_local_maxima': []}
alpha_q2=0.1 MSbar mu2=q2/2 {'grid_argmax': '0.0', 'omega_at_0': '-0.00401228833707', 'curvature_nu0': '-0.1490776', 'nu_max': '0', 'omega_max': '-0.00401228833707', 'other_local_maxima': []}
alpha_q2=0.1 MSbar mu2=2q2 {'grid_argmax': '0.0', 'omega_at_0': '-0.00328914065713', 'curvature_nu0': '-0.16358605', 'nu_max': '0', 'omega_max': '-0.00328914065713', 'other_local_maxima': []}
alpha_q2=0.1 MSbar mu2=4q2 {'grid_argmax': '0.0', 'omega_at_0': '-0.00299877769682', 'curvature_nu0': '-0.16800701', 'nu_max': '0', 'omega_max': '-0.00299877769682', 'other_local_maxima': []}
alpha_q2=0.1 GB mu2=q2 {'grid_argmax': '0.0', 'omega_at_0': '-0.00421390986131', 'curvature_nu0': '-0.14428109', 'nu_max': '0', 'omega_max': '-0.00421390986131', 'other_local_maxima': []}
alpha_q2=0.15 MSbar mu2=q2 {'grid_argmax': '0.0', 'omega_at_0': '-0.00815357743699', 'curvature_nu0': '-0.18205219', 'nu_max': '0', 'omega_max': '-0.00815357743699', 'other_local_maxima': []}
alpha_q2=0.15 MSbar mu2=q2/4 {'grid_argmax': '0.0', 'omega_at_0': '-0.0112568439667', 'curvature_nu0': '-0.10973121', 'nu_max': '0', 'omega_max': '-0.0112568439667', 'other_local_maxima': []}
alpha_q2=0.15 MSbar mu2=q2/2 {'grid_argmax': '0.0', 'omega_at_0': '-0.00951835836147', 'curvature_nu0': '-0.1526547', 'nu_max': '0', 'omega_max': '-0.00951835836147', 'other_local_maxima': []}
alpha_q2=0.15 MSbar mu2=2q2 {'grid_argmax': '0.0', 'omega_at_0': '-0.00706259082372', 'curvature_nu0': '-0.20211623', 'nu_max': '0', 'omega_max': '-0.00706259082372', 'other_local_maxima': []}
alpha_q2=0.15 MSbar mu2=4q2 {'grid_argmax': '0.0', 'omega_at_0': '-0.0061767751796', 'curvature_nu0': '-0.2156178', 'nu_max': '0', 'omega_max': '-0.0061767751796', 'other_local_maxima': []}
alpha_q2=0.15 GB mu2=q2 {'grid_argmax': '0.0', 'omega_at_0': '-0.0102702073534', 'curvature_nu0': '-0.13476474', 'nu_max': '0', 'omega_max': '-0.0102702073534', 'other_local_maxima': []}
alpha_q2=0.25 MSbar mu2=q2 {'grid_argmax': '0.0', 'omega_at_0': '-0.0226488262139', 'curvature_nu0': '-0.12307426', 'nu_max': '0', 'omega_max': '-0.0226488262139', 'other_local_maxima': []}
alpha_q2=0.25 MSbar mu2=q2/4 {'grid_argmax': '0.335', 'omega_at_0': '-0.0400736079433', 'curvature_nu0': '0.2863625', 'nu_max': '0.33530406', 'omega_max': '-0.0257225229514', 'omega_max_minus_omega0': '0.0143511', 'other_local_maxima': []}
alpha_q2=0.25 MSbar mu2=q2/2 {'grid_argmax': '0.108', 'omega_at_0': '-0.029521886692', 'curvature_nu0': '0.025269095', 'nu_max': '0.10812963', 'omega_max': '-0.0293759942043', 'omega_max_minus_omega0': '0.000145892', 'other_local_maxima': []}
alpha_q2=0.25 MSbar mu2=2q2 {'grid_argmax': '0.0', 'omega_at_0': '-0.0179237958702', 'curvature_nu0': '-0.21013844', 'nu_max': '0', 'omega_max': '-0.0179237958702', 'other_local_maxima': []}
alpha_q2=0.25 MSbar mu2=4q2 {'grid_argmax': '0.0', 'omega_at_0': '-0.0145367348834', 'curvature_nu0': '-0.26186416', 'nu_max': '0', 'omega_max': '-0.0145367348834', 'other_local_maxima': []}
alpha_q2=0.25 GB mu2=q2 {'grid_argmax': '0.234', 'omega_at_0': '-0.0338189852858', 'curvature_nu0': '0.12756377', 'nu_max': '0.23418943', 'omega_max': '-0.0305163871578', 'omega_max_minus_omega0': '0.0033026', 'other_local_maxima': []}
curvature at nu=0 changes sign at alpha_s(q^2) = 0.31824279  for MSbar mu2=q2
curvature at nu=0 changes sign at alpha_s(q^2) = 0.19500874  for MSbar mu2=q2/4
curvature at nu=0 changes sign at alpha_s(q^2) = 0.24183123  for MSbar mu2=q2/2
curvature at nu=0 changes sign at alpha_s(q^2) = 0.46524725  for MSbar mu2=2q2
curvature at nu=0 changes sign at alpha_s(q^2) = 0.86465206  for MSbar mu2=4q2
curvature at nu=0 changes sign at alpha_s(q^2) = 0.21760879  for GB mu2=q2
alpha_s(q^2) = 0.2: the curvature at nu = 0 changes sign at mu^2 = 0.27336409 q^2
   curvature at mu^2 = 0.26 q^2: 0.0101225
   curvature at mu^2 = 0.28 q^2: -0.00471892


==> anc/11_nlo_eigenvalue/phi_kotikov_lipatov.wl <==
(* Phi(1,gamma) of Kotikov and Lipatov, hep-ph/0004008 (Eq. (9) of its LaTeX source, Eq. (28) in the printed
   numbering): the integral representation against the printed and the corrected series, Phi''(1,1/2), the planar
   nu^2 coefficient, and the expansion of Eq. (Fnu) about nu = 0.
   Run: wolframscript -file phi_kotikov_lipatov.wl > phi_kotikov_lipatov_output.txt *)
$AllowInternet = False;
$MessagePrePrint = (Short[InputForm[#], 2] &);
pr[label_, val_] := Print[label, " = ", ToString[val, InputForm]];
wp = 50;

(* infinite sums of the integrand, done by Mathematica itself, then n = 1 *)
s1[n_, x_] := Sum[(-x)^k/(k + n), {k, 1, Infinity}];
s2[n_, x_] := Sum[x^k (1 - (-1)^k)/(k + n)^2, {k, 1, Infinity}];
nn = 1;
s1n = FullSimplify[s1[nn, x], 0 < x < 1];
s2n = FullSimplify[s2[nn, x], 0 < x < 1];
pr["sum1 at n=1", s1n];
pr["sum2 at n=1", s2n];
cn = (PolyGamma[1, (nn + 1)/2] - Zeta[2])/2;
bracket = cn + PolyLog[2, -x] + PolyLog[2, x] + Log[x] (PolyGamma[0, nn + 1] - PolyGamma[0, 1] + Log[1 + x] + s1n) + s2n;
phiInt[g_] := -NIntegrate[x^(g - 1 + nn/2)/(1 + x) bracket, {x, 0, 1/2, 1}, WorkingPrecision -> wp,
    PrecisionGoal -> 35, MaxRecursion -> 200];

bp[z_] := (PolyGamma[1, (z + 1)/2] - PolyGamma[1, z/2])/4;
term[n_, s_, k_, p_, q_] := p/(k + s) (PolyGamma[1, k + n + 1] - PolyGamma[1, k + 1] + q (bp[k + n + 1] + bp[k + 1]) -
     (PolyGamma[0, k + n + 1] - PolyGamma[0, k + 1])/(k + s));
(* corrected: p = q = (-1)^(k+1); printed: p = q = (-1)^k *)
phiSer[g_, type_] := Module[{s = g + nn/2},
   If[type === "corrected",
    NSum[term[nn, s, 2 m, -1, -1] + term[nn, s, 2 m + 1, 1, 1], {m, 0, Infinity}, WorkingPrecision -> wp, NSumTerms -> 60],
    NSum[term[nn, s, 2 m, 1, 1] + term[nn, s, 2 m + 1, -1, -1], {m, 0, Infinity}, WorkingPrecision -> wp, NSumTerms -> 60]]];

Do[
  Module[{vi, vc, vp},
   vi = phiInt[g]; vc = phiSer[g, "corrected"]; vp = phiSer[g, "printed"];
   pr["gamma", g];
   pr["  Phi integral (NIntegrate)", N[vi, 40]];
   pr["  Phi corrected series (NSum)", N[vc, 40]];
   pr["  Phi printed series (NSum)", N[vp, 40]];
   pr["  integral - corrected", N[vi - vc, 5]];
   ],
  {g, {1/2, 1/2 + 7/10 I, 3/10}}];
pr["Zeta[3]/2", N[Zeta[3]/2, 40]];
pr["-5 Zeta[3]/2", N[-5 Zeta[3]/2, 40]];

(* second derivative of Phi(1,gamma) in gamma at gamma = 1/2, from the integral: d^2/dg^2 x^(g-1/2) = Log[x]^2 x^(g-1/2) *)
phi2 = -NIntegrate[Log[x]^2/(1 + x) bracket, {x, 0, 1/2, 1}, WorkingPrecision -> wp, PrecisionGoal -> 35, MaxRecursion -> 200];
pr["Phi''(1,1/2) from integral", N[phi2, 35]];
pr["11/2 Zeta[5]", N[11/2 Zeta[5], 35]];
kap = 67/9 - 2 Zeta[2] - 10*3/(9*3);
cpl = (-2 Zeta[3] kap + 24 Zeta[5] + 2 phi2)/4;
pr["planar nu^2 coefficient in units of abar^2, from integral", N[cpl, 30]];
pr["(35 Zeta[5] - 2 kappa Zeta[3])/4", N[(35 Zeta[5] - 2 kap Zeta[3])/4, 30]];

(* non-planar quark contribution: Series of -(3/2) F(nu)/Z(nu) at nu = 0 *)
imd[z_] := (PolyGamma[1, z] - PolyGamma[1, Conjugate[z]])/(2 I);
F[nu_] := Pi (26 + 115 nu^2 + 45 nu^4 + 4 nu^6 - 6 (26 + 106 nu^2 + 35 nu^4 + 3 nu^6) Cosh[Pi nu]/Sinh[Pi nu]^2)/
     (6 (4 + nu^2) (9 + nu^2) (1 + 4 nu^2) nu^2 (1 + nu^2)^2) -
   (-36 + 22 nu^2 + 11 nu^4 + nu^6) ((PolyGamma[1, 1/2 + I nu/2] - PolyGamma[1, 1/2 - I nu/2]) -
       (PolyGamma[1, 1 + I nu/2] - PolyGamma[1, 1 - I nu/2]))/(2 I)/(6 Pi nu^3 (1 + nu^2)^2 (4 + nu^2) (9 + nu^2)) +
   (78 + 84 nu^2 - 8 nu^4 - 52 nu^6 - 15 nu^8 - nu^10)/(3 Pi nu^4 (1 + nu^2)^3 (4 + nu^2) (9 + nu^2)) +
   Zeta[3]/(Pi nu^2 (1 + nu^2));
chi1[nu_] := 2 PolyGamma[0, 1] - PolyGamma[0, 1 + I nu] - PolyGamma[0, 1 - I nu];
Zn[nu_] := -(3 Pi/2) chi1[nu]/(nu^2 (1 + nu^2));
ser = TimeConstrained[Series[-3/2 F[nu]/Zn[nu], {nu, 0, 4}], 600, $Failed];
If[ser =!= $Failed,
  Module[{c0, c2, c4},
   c0 = FullSimplify[SeriesCoefficient[ser, 0]]; c2 = Simplify[SeriesCoefficient[ser, 2]]; c4 = SeriesCoefficient[ser, 4];
   pr["quark c0 exact", c0]; pr["quark c0", N[c0, 30]];
   pr["quark c2 exact", c2]; pr["quark c2", N[c2, 30]];
   pr["quark c4", N[c4, 25]]],
  Print["Series of the non-planar quark contribution timed out"]];
pr["quark at nu=1/2 (N)", N[-3/2 F[1/2]/Zn[1/2], 30]];


==> anc/11_nlo_eigenvalue/phi_kotikov_lipatov_output.txt <==
sum1 at n=1 = -1 + Log[1 + x]/x
sum2 at n=1 = PolyLog[2, x^2]/(2*x)
gamma = 1/2
  Phi integral (NIntegrate) = 0.601028451579797142699869080755724995382493146170249440895`40.
  Phi corrected series (NSum) = 0.6010284515797971426998690807557249953824931888648895276463`40.
  Phi printed series (NSum) = -3.0051422578989857134993454037786249769124656627443180821986`40.
  integral - corrected = 0``41.04148228204612
gamma = 1/2 + (7*I)/10
  Phi integral (NIntegrate) = -0.1074241639064010937651634794680854798256469948736368062909`39.4828814091546 - 0.4880474292191234786616579858877874442613896381036436983341`40.14024145642181*I
  Phi corrected series (NSum) = -0.1074241639064010937651634794680854798256469522423010988902`39.4828814091546 - 0.4880474292191234786616579858877874442613896400201686515133`40.14024145642181*I
  Phi printed series (NSum) = -1.6063698734989862199782652067099325370682078297155320608319`40.01001921834138 + 1.5322243814187672181125670832952866270083927747619173359193`39.98949603647268*I
  integral - corrected = 0``41.192187216625626 + 0``41.192187216625626*I
gamma = 3/10
  Phi integral (NIntegrate) = 1.1085334108209185228836908035169062031624255356035029977615`40.
  Phi corrected series (NSum) = 1.1085334108209185228836908035169062031624255788513781803459`40.
  Phi printed series (NSum) = -4.0488378325689340973988162907783037405729841420238047741455`40.
  integral - corrected = 0``41.03620407093739
Zeta[3]/2 = 0.6010284515797971426998690807557249953824931461702495774063`40.
-5 Zeta[3]/2 = -3.0051422578989857134993454037786249769124657308512478870314`40.
Phi''(1,1/2) from integral = 5.7031026532885345948225101755136879243139450572605204155912`35.
11/2 Zeta[5] = 5.7031026532885345948225101755136879243139450566993117618827`35.
planar nu^2 coefficient in units of abar^2, from integral = 7.2439086811297344031640292698645829051591529198902914959943`30.
(35 Zeta[5] - 2 kappa Zeta[3])/4 = 7.2439086811297344031640292698645829051591529189974590766117`30.

Series::ztest1: Unable to decide whether numeric quantity HoldForm[PolyGamma[2, 1/2]/(12*Pi) - PolyGamma[2, 1]/(12*Pi) + Zeta[3]/Pi] is equal to zero. Assuming it is.
quark c0 exact = -1/4320*(90*Pi^2 + 91*Pi^4 + 20*(-95 + 213*Zeta[3] + 270*Zeta[5]))/(Pi^2*Zeta[3])
quark c0 = -0.3623812194219710465837347994156153373608974681999112898339`30.
quark c2 exact = -1/4354560*(32240*Pi^6*PolyGamma[2, 1] + 722120*PolyGamma[2, 1]^2 + 392*Pi^4*(601*PolyGamma[2, 1] - 39*PolyGamma[4, 1]) + 15120*Pi^2*(51*PolyGamma[2, 1] - PolyGamma[4, 1]) - 7*PolyGamma[2, 1]*(2340320 + 103160*PolyGamma[2, 1/2] + 4260*PolyGamma[4, 1/2] + 8580*PolyGamma[4, 1] + 27*PolyGamma[6, 1/2] - 27*PolyGamma[6, 1]) - 420*PolyGamma[4, 1]*(-760 - 214*PolyGamma[2, 1/2] - 3*PolyGamma[4, 1/2] + 3*PolyGamma[4, 1] - 864*Zeta[3]))/(Pi^2*PolyGamma[2, 1]^2)
quark c2 = 0.6082093293863053679157593742185107986753960040179112339689`30.
quark c4 = -0.88033135166002362987827235906236010481`25.
quark at nu=1/2 (N) = -0.2516234729778737042230023513659638872264130942757071799227`30.15051499783199 + 0``30.74976384552115*I


==> anc/11_nlo_eigenvalue/reference_nlo_n1.json <==
{
 "Nc": 3,
 "nf": 3,
 "dps": 40,
 "conventions": {
  "abar": "alpha_s*N_c/pi",
  "omega": "abar*chi + (abar^2/4)*delta  (Kotikov-Lipatov: omega = 4a(chi + a delta), a = abar/4)",
  "kappa": "67/9 - 2 zeta(2) - 10 n_f/(9 N_c), kept inside delta_planar",
  "beta0_over_Nc": "11/3 - 2 n_f/(3 N_c)",
  "quark_units": "n_f alpha_s^2/N_c"
 },
 "curvatures": {
  "LO_units_abar": {
   "nu0_value_fit": "-2.87794340427798031578345e-35",
   "nu2_coeff_fit": "-2.404113806319188570799476",
   "nu4_coeff_fit": "2.0738555102867398527",
   "nu2_coeff_analytic": "-2.404113806319188570799476",
   "fit_minus_analytic": "2.79e-30",
   "analytic_formula": "chi(1,nu) = -2 zeta(3) nu^2 + O(nu^4)"
  },
  "planar_units_abar2": {
   "nu0_value_fit": "3.600149556475301296329269e-33",
   "nu2_coeff_fit": "7.243908681129734403164029",
   "nu4_coeff_fit": "-18.494526034225681946",
   "nu2_coeff_analytic": "7.243908681129734403164029",
   "fit_minus_analytic": "-3.49e-28",
   "nu2_coeff_cauchy": "7.243908681129734403164029",
   "nu4_coeff_cauchy": "-18.494526034225681946",
   "analytic_formula": "[35 zeta(5) - 2 kappa zeta(3)]/4 = (35/4) zeta(5) - (19 - pi^2) zeta(3)/6 for N_c = n_f = 3"
  },
  "beta0_units_abar2": {
   "nu0_value_fit": "2.049205766177652790443659e-34",
   "nu2_coeff_fit": "-1.984893257351261522581541e-29",
   "nu4_coeff_fit": "-2.1674111976504513509",
   "nu2_coeff_analytic": "0.0",
   "fit_minus_analytic": "-1.98e-29",
   "nu4_coeff_analytic": "-2.167411197650451350870528",
   "analytic_formula": "piece (3) = -(beta0/N_c) chi^2/8 = O(nu^4); nu^4 coefficient -(beta0/N_c) zeta(3)^2/2"
  },
  "quark_units_nf_as2_over_Nc": {
   "nu0_value_fit": "-0.3623812194219710465837348",
   "nu2_coeff_fit": "0.6082093293863053679157594",
   "nu4_coeff_fit": "-0.88033135166002362988"
  }
 },
 "critical_alpha_s": {
  "with_quark_shift": "0.318242793332112",
  "planar_only": "0.347544702949341",
  "check_total_curvature_at_alpha_star": "9.33e-42",
  "formula": "alpha* = 2 zeta(3)(N_c/pi) / [c_planar (N_c/pi)^2 + c_quark n_f/N_c]",
  "total_nu2_coeff_alpha_0.1": "-0.157437338165623",
  "planar_only_nu2_coeff_alpha_0.1": "-0.163519431459486",
  "total_nu2_coeff_alpha_0.2": "-0.170597437425087",
  "planar_only_nu2_coeff_alpha_0.2": "-0.194925810600539"
 },
 "checks": {
  "max_imag_part_chi_and_delta_planar": "3.44e-41",
  "max_real_part_of_minus_psi1_1pinu_plus_psi1_1minu": "0.0",
  "max_abs_delta_planar_closed_form_minus_integral_form_on_grid": "5.42e-39"
 },
 "Re_delta_planar_samples": {
  "0.25": {
   "Re_delta_planar": "1.551780974941805512032017",
   "Im_delta_planar": "0.0",
   "integral_form_minus_closed": "4.36e-40",
   "KL2003_form_minus_closed": "4.59e-40"
  },
  "0.5": {
   "Re_delta_planar": "4.113636818104963544553804",
   "Im_delta_planar": "0.0",
   "integral_form_minus_closed": "0.0",
   "KL2003_form_minus_closed": "9.26e-41"
  },
  "1": {
   "Re_delta_planar": "5.020459506535661564727816",
   "Im_delta_planar": "-2.3e-41",
   "integral_form_minus_closed": "9.18e-41",
   "KL2003_form_minus_closed": "9.2e-41"
  },
  "2": {
   "Re_delta_planar": "0.9096393541861108275318288",
   "Im_delta_planar": "3.44e-41",
   "integral_form_minus_closed": "0.0",
   "KL2003_form_minus_closed": "2.31e-41"
  },
  "3": {
   "Re_delta_planar": "-2.115816034729322197976234",
   "Im_delta_planar": "-2.15e-42",
   "integral_form_minus_closed": "0.0",
   "KL2003_form_minus_closed": "0.0"
  },
  "0": {
   "Re_delta_planar": "0.0"
  }
 },
 "maxima": {
  "0.2": {
   "with_quark_shift": {
    "nu_max": "0.0",
    "omega_max": "-0.0144952487769",
    "grid_index_of_max": 0,
    "interior_local_maxima_on_scan": [],
    "value_at_nu0": "-0.0144952487769",
    "total_nu2_coeff": "-0.170597437425"
   },
   "planar_only": {
    "nu_max": "0.0",
    "omega_max": "0.0",
    "grid_index_of_max": 0,
    "interior_local_maxima_on_scan": [],
    "value_at_nu0": "0.0",
    "total_nu2_coeff": "-0.194925810601"
   }
  },
  "0.1": {
   "with_quark_shift": {
    "nu_max": "0.0",
    "omega_max": "-0.00362381219422",
    "grid_index_of_max": 0,
    "interior_local_maxima_on_scan": [],
    "value_at_nu0": "-0.00362381219422",
    "total_nu2_coeff": "-0.157437338166"
   },
   "planar_only": {
    "nu_max": "0.0",
    "omega_max": "0.0",
    "grid_index_of_max": 0,
    "interior_local_maxima_on_scan": [],
    "value_at_nu0": "0.0",
    "total_nu2_coeff": "-0.163519431459"
   }
  },
  "0.35": {
   "with_quark_shift": {
    "nu_max": "0.1586386497",
    "omega_max": "-0.0434094042215",
    "grid_index_of_max": 79,
    "interior_local_maxima_on_scan": [
     "0.158"
    ],
    "value_at_nu0": "-0.0443916993792",
    "total_nu2_coeff": "0.0801822366348"
   },
   "planar_only": {
    "nu_max": "0.04204287271",
    "omega_max": "5.00741161253e-6",
    "grid_index_of_max": 21,
    "interior_local_maxima_on_scan": [
     "0.042"
    ],
    "value_at_nu0": "0.0",
    "total_nu2_coeff": "0.00567659378494"
   }
  },
  "0.4": {
   "with_quark_shift": {
    "nu_max": "0.2440378779",
    "omega_max": "-0.0513805745031",
    "grid_index_of_max": 122,
    "interior_local_maxima_on_scan": [
     "0.244"
    ],
    "value_at_nu0": "-0.0579809951075",
    "total_nu2_coeff": "0.235914080774"
   },
   "planar_only": {
    "nu_max": "0.1862825479",
    "omega_max": "0.00231767321104",
    "grid_index_of_max": 93,
    "interior_local_maxima_on_scan": [
     "0.186"
    ],
    "value_at_nu0": "0.0",
    "total_nu2_coeff": "0.138600588073"
   }
  }
 },
 "maxima_note": "scan of nu in [0,3] with step 0.002; alpha_s = 0.35 and 0.4 lie above the critical coupling and are added for comparison",
 "tables": {
  "0.2": {
   "rows": [
    {
     "nu": "0.0",
     "LO": "-4.303462948437091e-43",
     "planar": "0.0",
     "beta0": "0.0",
     "quark": "-0.01449524877687884",
     "total": "-0.01449524877687884",
     "total_without_quark": "-4.303462948437091e-43"
    },
    {
     "nu": "0.05",
     "LO": "-0.001145410308653537",
     "planar": "0.0006563680360130179",
     "beta0": "-4.919867906886713e-7",
     "quark": "-0.01443464720878478",
     "total": "-0.01492418146821598",
     "total_without_quark": "-0.0004895342594312074"
    },
    {
     "nu": "0.1",
     "LO": "-0.004552292801187741",
     "planar": "0.002576004328690788",
     "beta0": "-7.771263655404649e-6",
     "quark": "-0.01425544083971765",
     "total": "-0.01623950057587001",
     "total_without_quark": "-0.001984059736152358"
    },
    {
     "nu": "0.15",
     "LO": "-0.01013469528528758",
     "planar": "0.005617016566666644",
     "beta0": "-3.851701819711133e-5",
     "quark": "-0.01396517626840793",
     "total": "-0.01852137200522597",
     "total_without_quark": "-0.004556195736818043"
    },
    {
     "nu": "0.2",
     "LO": "-0.01775606117067395",
     "planar": "0.009563265266557189",
     "beta0": "-0.0001182291406112682",
     "quark": "-0.01357564420355456",
     "total": "-0.02188666924828259",
     "total_without_quark": "-0.00831102504472803"
    },
    {
     "nu": "0.25",
     "LO": "-0.02723835438708805",
     "planar": "0.01415054566212882",
     "beta0": "-0.0002782229811437246",
     "quark": "-0.01310183249065913",
     "total": "-0.02646786419676209",
     "total_without_quark": "-0.01336603170610296"
    },
    {
     "nu": "0.3",
     "LO": "-0.03837318809589152",
     "planar": "0.01909586271990368",
     "beta0": "-0.0005521880867410015",
     "quark": "-0.01256069385824238",
     "total": "-0.03239020732097123",
     "total_without_quark": "-0.01982951346272884"
    },
    {
     "nu": "0.35",
     "LO": "-0.05093370802164564",
     "planar": "0.02412493538214089",
     "beta0": "-0.0009728409798128436",
     "quark": "-0.01196989540854537",
     "total": "-0.03975150902786297",
     "total_without_quark": "-0.0277816136193176"
    },
    {
     "nu": "0.4",
     "LO": "-0.06468606444793441",
     "planar": "0.02899420226845972",
     "beta0": "-0.001569107600160871",
     "quark": "-0.01134669401287189",
     "total": "-0.04860766379250745",
     "total_without_quark": "-0.03726096977963556"
    },
    {
     "nu": "0.45",
     "LO": "-0.07939955009115176",
     "planar": "0.03350531872116185",
     "beta0": "-0.002364108208003994",
     "quark": "-0.01070703740693758",
     "total": "-0.05896537698493148",
     "total_without_quark": "-0.0482583395779939"
    },
    {
     "nu": "0.5",
     "LO": "-0.09485480839343671",
     "planar": "0.03751186963365855",
     "beta0": "-0.003374038003258346",
     "quark": "-0.01006493891911495",
     "total": "-0.07078191568215145",
     "total_without_quark": "-0.0607169767630365"
    },
    {
     "nu": "0.55",
     "LO": "-0.1108498523386738",
     "planar": "0.04091935418674281",
     "beta0": "-0.004607883661314673",
     "quark": "-0.009432126741099038",
     "total": "-0.08397050855434475",
     "total_without_quark": "-0.07453838181324571"
    },
    {
     "nu": "0.6",
     "LO": "-0.1272039200948506",
     "planar": "0.04368024247884949",
     "beta0": "-0.006067813982811427",
     "quark": "-0.008817934200856794",
     "total": "-0.09840942579966935",
     "total_without_quark": "-0.08959149159881255"
    },
    {
     "nu": "0.65",
     "LO": "-0.1437593992938341",
     "planar": "0.04578608803036918",
     "beta0": "-0.007750036831996514",
     "quark": "-0.008229378160295281",
     "total": "-0.1139527262557567",
     "total_without_quark": "-0.1057233480954615"
    },
    {
     "nu": "0.7",
     "LO": "-0.1603821699867566",
     "planar": "0.04725846022281474",
     "beta0": "-0.00964591516862283",
     "quark": "-0.007671366917842179",
     "total": "-0.1304409918504068",
     "total_without_quark": "-0.1227696249325647"
    },
    {
     "nu": "0.75",
     "LO": "-0.1769607582445965",
     "planar": "0.04814002859136648",
     "beta0": "-0.01174316623443844",
     "quark": "-0.007146983127998934",
     "total": "-0.1477108790156674",
     "total_without_quark": "-0.1405638958876684"
    },
    {
     "nu": "0.8",
     "LO": "-0.1934046779217381",
     "planar": "0.04848664932304906",
     "beta0": "-0.01402701354075421",
     "quark": "-0.006657797034953064",
     "total": "-0.1656028391743963",
     "total_without_quark": "-0.1589450421394432"
    },
    {
     "nu": "0.85",
     "LO": "-0.209642288864357",
     "planar": "0.04836087917594808",
     "beta0": "-0.01648120848010745",
     "quark": "-0.00620417715379146",
     "total": "-0.1839667953223079",
     "total_without_quark": "-0.1777626181685164"
    },
    {
     "nu": "0.9",
     "LO": "-0.2256184344980944",
     "planar": "0.04782702249741036",
     "beta0": "-0.0190888792445141",
     "quark": "-0.005785576920716513",
     "total": "-0.2026658681659147",
     "total_without_quark": "-0.1968802912451982"
    },
    {
     "nu": "0.95",
     "LO": "-0.2412920539751074",
     "planar": "0.04694761040517985",
     "beta0": "-0.0218331957418223",
     "quark": "-0.005400785387007384",
     "total": "-0.2215784246987572",
     "total_without_quark": "-0.2161776393117498"
    },
    {
     "nu": "1.0",
     "LO": "-0.2566339024594895",
     "planar": "0.04578110096675582",
     "beta0": "-0.02469785995934504",
     "quark": "-0.005048137241802665",
     "total": "-0.2405987986938814",
     "total_without_quark": "-0.2355506614520787"
    },
    {
     "nu": "1.2",
     "LO": "-0.3144018873850651",
     "planar": "0.03921486897873252",
     "beta0": "-0.03706820504673419",
     "quark": "-0.003918261402578868",
     "total": "-0.3161734848556456",
     "total_without_quark": "-0.3122552234530668"
    },
    {
     "nu": "1.4",
     "LO": "-0.3663791907286204",
     "planar": "0.0312510147471776",
     "beta0": "-0.05033764177460956",
     "quark": "-0.003138141469768154",
     "total": "-0.3886039592258205",
     "total_without_quark": "-0.3854658177560524"
    },
    {
     "nu": "1.6",
     "LO": "-0.4130716789756642",
     "planar": "0.02314452685302314",
     "beta0": "-0.06398557948941531",
     "quark": "-0.00259554066629152",
     "total": "-0.4565082722783479",
     "total_without_quark": "-0.4539127316120564"
    },
    {
     "nu": "1.8",
     "LO": "-0.4551944641025182",
     "planar": "0.01543155854131842",
     "beta0": "-0.07770075005609203",
     "quark": "-0.002210660777610992",
     "total": "-0.5196743163949028",
     "total_without_quark": "-0.5174636556172918"
    },
    {
     "nu": "2.0",
     "LO": "-0.4934339958298815",
     "planar": "0.008294916244840962",
     "beta0": "-0.09130391559024133",
     "quark": "-0.001930724928121243",
     "total": "-0.5783737201034031",
     "total_without_quark": "-0.5764429951752819"
    },
    {
     "nu": "2.2",
     "LO": "-0.5283794424547953",
     "planar": "0.00176090001574713",
     "beta0": "-0.1046943132033151",
     "quark": "-0.001721645935343352",
     "total": "-0.6330345015777067",
     "total_without_quark": "-0.6313128556423633"
    },
    {
     "nu": "2.4",
     "LO": "-0.5605169452133422",
     "planar": "-0.004206980424673704",
     "beta0": "-0.1178172172017363",
     "quark": "-0.001561414971371832",
     "total": "-0.684102557811124",
     "total_without_quark": "-0.6825411428397522"
    },
    {
     "nu": "2.6",
     "LO": "-0.5902430491427703",
     "planar": "-0.009666013310826775",
     "beta0": "-0.130645071398008",
     "quark": "-0.001435654117117823",
     "total": "-0.731989787968723",
     "total_without_quark": "-0.7305541338516052"
    },
    {
     "nu": "2.8",
     "LO": "-0.6178813846795475",
     "planar": "-0.0146763528936441",
     "beta0": "-0.1431665270750681",
     "quark": "-0.001334800787067387",
     "total": "-0.7770590654353272",
     "total_without_quark": "-0.7757242646482598"
    },
    {
     "nu": "3.0",
     "LO": "-0.6436975998219499",
     "planar": "-0.01929392865073913",
     "beta0": "-0.1553799750062022",
     "quark": "-0.001252361342353369",
     "total": "-0.8196238648212446",
     "total_without_quark": "-0.8183715034788913"
    }
   ],
   "compact": "nu | LO | planar | beta0 | quark | total | total_without_quark\n0.0 | -4.30346e-43 | 0.0 | 0.0 | -0.0144952 | -0.0144952 | -4.30346e-43\n0.05 | -0.00114541 | 0.000656368 | -4.91987e-7 | -0.0144346 | -0.0149242 | -0.000489534\n0.1 | -0.00455229 | 0.002576 | -7.77126e-6 | -0.0142554 | -0.0162395 | -0.00198406\n0.15 | -0.0101347 | 0.00561702 | -3.8517e-5 | -0.0139652 | -0.0185214 | -0.0045562\n0.2 | -0.0177561 | 0.00956327 | -0.000118229 | -0.0135756 | -0.0218867 | -0.00831103\n0.25 | -0.0272384 | 0.0141505 | -0.000278223 | -0.0131018 | -0.0264679 | -0.013366\n0.3 | -0.0383732 | 0.0190959 | -0.000552188 | -0.0125607 | -0.0323902 | -0.0198295\n0.35 | -0.0509337 | 0.0241249 | -0.000972841 | -0.0119699 | -0.0397515 | -0.0277816\n0.4 | -0.0646861 | 0.0289942 | -0.00156911 | -0.0113467 | -0.0486077 | -0.037261\n0.45 | -0.0793996 | 0.0335053 | -0.00236411 | -0.010707 | -0.0589654 | -0.0482583\n0.5 | -0.0948548 | 0.0375119 | -0.00337404 | -0.0100649 | -0.0707819 | -0.060717\n0.55 | -0.11085 | 0.0409194 | -0.00460788 | -0.00943213 | -0.0839705 | -0.0745384\n0.6 | -0.127204 | 0.0436802 | -0.00606781 | -0.00881793 | -0.0984094 | -0.0895915\n0.65 | -0.143759 | 0.0457861 | -0.00775004 | -0.00822938 | -0.113953 | -0.105723\n0.7 | -0.160382 | 0.0472585 | -0.00964592 | -0.00767137 | -0.130441 | -0.12277\n0.75 | -0.176961 | 0.04814 | -0.0117432 | -0.00714698 | -0.147711 | -0.140564\n0.8 | -0.193405 | 0.0484866 | -0.014027 | -0.0066578 | -0.165603 | -0.158945\n0.85 | -0.209642 | 0.0483609 | -0.0164812 | -0.00620418 | -0.183967 | -0.177763\n0.9 | -0.225618 | 0.047827 | -0.0190889 | -0.00578558 | -0.202666 | -0.19688\n0.95 | -0.241292 | 0.0469476 | -0.0218332 | -0.00540079 | -0.221578 | -0.216178\n1.0 | -0.256634 | 0.0457811 | -0.0246979 | -0.00504814 | -0.240599 | -0.235551\n1.2 | -0.314402 | 0.0392149 | -0.0370682 | -0.00391826 | -0.316173 | -0.312255\n1.4 | -0.366379 | 0.031251 | -0.0503376 | -0.00313814 | -0.388604 | -0.385466\n1.6 | -0.413072 | 0.0231445 | -0.0639856 | -0.00259554 | -0.456508 | -0.453913\n1.8 | -0.455194 | 0.0154316 | -0.0777008 | -0.00221066 | -0.519674 | -0.517464\n2.0 | -0.493434 | 0.00829492 | -0.0913039 | -0.00193072 | -0.578374 | -0.576443\n2.2 | -0.528379 | 0.0017609 | -0.104694 | -0.00172165 | -0.633035 | -0.631313\n2.4 | -0.560517 | -0.00420698 | -0.117817 | -0.00156141 | -0.684103 | -0.682541\n2.6 | -0.590243 | -0.00966601 | -0.130645 | -0.00143565 | -0.73199 | -0.730554\n2.8 | -0.617881 | -0.0146764 | -0.143167 | -0.0013348 | -0.777059 | -0.775724\n3.0 | -0.643698 | -0.0192939 | -0.15538 | -0.00125236 | -0.819624 | -0.818372"
  },
  "0.1": {
   "rows": [
    {
     "nu": "0.0",
     "LO": "-2.151731474218545e-43",
     "planar": "0.0",
     "beta0": "0.0",
     "quark": "-0.00362381219421971",
     "total": "-0.00362381219421971",
     "total_without_quark": "-2.151731474218545e-43"
    },
    {
     "nu": "0.05",
     "LO": "-0.0005727051543267683",
     "planar": "0.0001640920090032545",
     "beta0": "-1.229966976721678e-7",
     "quark": "-0.003608661802196194",
     "total": "-0.00401739794421738",
     "total_without_quark": "-0.000408736142021186"
    },
    {
     "nu": "0.1",
     "LO": "-0.002276146400593871",
     "planar": "0.0006440010821726969",
     "beta0": "-1.942815913851162e-6",
     "quark": "-0.003563860209929412",
     "total": "-0.005197948344264437",
     "total_without_quark": "-0.001634088134335025"
    },
    {
     "nu": "0.15",
     "LO": "-0.005067347642643788",
     "planar": "0.001404254141666661",
     "beta0": "-9.629254549277832e-6",
     "quark": "-0.003491294067101981",
     "total": "-0.007164016822628386",
     "total_without_quark": "-0.003672722755526405"
    },
    {
     "nu": "0.2",
     "LO": "-0.008878030585336976",
     "planar": "0.002390816316639297",
     "beta0": "-2.955728515281705e-5",
     "quark": "-0.003393911050888639",
     "total": "-0.009910682604739135",
     "total_without_quark": "-0.006516771553850495"
    },
    {
     "nu": "0.25",
     "LO": "-0.01361917719354403",
     "planar": "0.003537636415532204",
     "beta0": "-6.955574528593116e-5",
     "quark": "-0.003275458122664783",
     "total": "-0.01342655464596254",
     "total_without_quark": "-0.01015109652329775"
    },
    {
     "nu": "0.3",
     "LO": "-0.01918659404794576",
     "planar": "0.00477396567997592",
     "beta0": "-0.0001380470216852504",
     "quark": "-0.003140173464560596",
     "total": "-0.01769084885421569",
     "total_without_quark": "-0.01455067538965509"
    },
    {
     "nu": "0.35",
     "LO": "-0.02546685401082282",
     "planar": "0.006031233845535221",
     "beta0": "-0.0002432102449532109",
     "quark": "-0.002992473852136343",
     "total": "-0.02267130426237715",
     "total_without_quark": "-0.01967883041024081"
    },
    {
     "nu": "0.4",
     "LO": "-0.0323430322239672",
     "planar": "0.007248550567114929",
     "beta0": "-0.0003922769000402179",
     "quark": "-0.002836673503217972",
     "total": "-0.02832343206011047",
     "total_without_quark": "-0.02548675855689249"
    },
    {
     "nu": "0.45",
     "LO": "-0.03969977504557588",
     "planar": "0.008376329680290463",
     "beta0": "-0.0005910270520009985",
     "quark": "-0.002676759351734396",
     "total": "-0.03459123176902081",
     "total_without_quark": "-0.03191447241728641"
    },
    {
     "nu": "0.5",
     "LO": "-0.04742740419671835",
     "planar": "0.009377967408414638",
     "beta0": "-0.0008435095008145866",
     "quark": "-0.002516234729778737",
     "total": "-0.04140918101889704",
     "total_without_quark": "-0.0388929462891183"
    },
    {
     "nu": "0.55",
     "LO": "-0.05542492616933692",
     "planar": "0.0102298385466857",
     "beta0": "-0.001151970915328668",
     "quark": "-0.00235803168527476",
     "total": "-0.04870509022325465",
     "total_without_quark": "-0.04634705853797989"
    },
    {
     "nu": "0.6",
     "LO": "-0.06360196004742531",
     "planar": "0.01092006061971237",
     "beta0": "-0.001516953495702857",
     "quark": "-0.002204483550214198",
     "total": "-0.05640333647362999",
     "total_without_quark": "-0.05419885292341579"
    },
    {
     "nu": "0.65",
     "LO": "-0.07187969964691706",
     "planar": "0.0114465220075923",
     "beta0": "-0.001937509207999128",
     "quark": "-0.00205734454007382",
     "total": "-0.06442803138739772",
     "total_without_quark": "-0.0623706868473239"
    },
    {
     "nu": "0.7",
     "LO": "-0.08019108499337829",
     "planar": "0.01181461505570368",
     "beta0": "-0.002411478792155708",
     "quark": "-0.001917841729460545",
     "total": "-0.07270579045929085",
     "total_without_quark": "-0.07078794872983031"
    },
    {
     "nu": "0.75",
     "LO": "-0.08848037912229824",
     "planar": "0.01203500714784162",
     "beta0": "-0.002935791558609611",
     "quark": "-0.001786745781999733",
     "total": "-0.08116790931506596",
     "total_without_quark": "-0.07938116353306623"
    },
    {
     "nu": "0.8",
     "LO": "-0.09670233896086903",
     "planar": "0.01212166233076227",
     "beta0": "-0.003506753385188553",
     "quark": "-0.001664449258738266",
     "total": "-0.08975187927403358",
     "total_without_quark": "-0.08808743001529532"
    },
    {
     "nu": "0.85",
     "LO": "-0.1048211444321785",
     "planar": "0.01209021979398702",
     "beta0": "-0.004120302120026861",
     "quark": "-0.001551044288447865",
     "total": "-0.09840227104666623",
     "total_without_quark": "-0.09685122675821836"
    },
    {
     "nu": "0.9",
     "LO": "-0.1128092172490472",
     "planar": "0.01195675562435259",
     "beta0": "-0.004772219811128524",
     "quark": "-0.001446394230179128",
     "total": "-0.1070710756660023",
     "total_without_quark": "-0.1056246814358231"
    },
    {
     "nu": "0.95",
     "LO": "-0.1206460269875537",
     "planar": "0.01173690260129496",
     "beta0": "-0.005458298935455575",
     "quark": "-0.001350196346751846",
     "total": "-0.1157176196684662",
     "total_without_quark": "-0.1143674233217143"
    },
    {
     "nu": "1.0",
     "LO": "-0.1283169512297448",
     "planar": "0.01144527524168896",
     "beta0": "-0.00617446498983626",
     "quark": "-0.001262034310450666",
     "total": "-0.1243081752883427",
     "total_without_quark": "-0.1230461409778921"
    },
    {
     "nu": "1.2",
     "LO": "-0.1572009436925326",
     "planar": "0.00980371724468313",
     "beta0": "-0.009267051261683546",
     "quark": "-0.000979565350644717",
     "total": "-0.1576438430601777",
     "total_without_quark": "-0.156664277709533"
    },
    {
     "nu": "1.4",
     "LO": "-0.1831895953643102",
     "planar": "0.0078127536867944",
     "beta0": "-0.01258441044365239",
     "quark": "-0.0007845353674420386",
     "total": "-0.1887457874886102",
     "total_without_quark": "-0.1879612521211682"
    },
    {
     "nu": "1.6",
     "LO": "-0.2065358394878321",
     "planar": "0.005786131713255785",
     "beta0": "-0.01599639487235383",
     "quark": "-0.0006488851665728799",
     "total": "-0.217394987813503",
     "total_without_quark": "-0.2167461026469301"
    },
    {
     "nu": "1.8",
     "LO": "-0.2275972320512591",
     "planar": "0.003857889635329605",
     "beta0": "-0.01942518751402301",
     "quark": "-0.000552665194402748",
     "total": "-0.2437171951243553",
     "total_without_quark": "-0.2431645299299525"
    },
    {
     "nu": "2.0",
     "LO": "-0.2467169979149408",
     "planar": "0.002073729061210241",
     "beta0": "-0.02282597889756033",
     "quark": "-0.0004826812320303108",
     "total": "-0.2679519289833212",
     "total_without_quark": "-0.2674692477512909"
    },
    {
     "nu": "2.2",
     "LO": "-0.2641897212273977",
     "planar": "0.0004402250039367824",
     "beta0": "-0.02617357830082879",
     "quark": "-0.0004304114838358379",
     "total": "-0.2903534860081255",
     "total_without_quark": "-0.2899230745242897"
    },
    {
     "nu": "2.4",
     "LO": "-0.2802584726066711",
     "planar": "-0.001051745106168426",
     "beta0": "-0.02945430430043408",
     "quark": "-0.0003903537428429579",
     "total": "-0.3111548757561166",
     "total_without_quark": "-0.3107645220132736"
    },
    {
     "nu": "2.6",
     "LO": "-0.2951215245713852",
     "planar": "-0.002416503327706694",
     "beta0": "-0.03266126784950201",
     "quark": "-0.0003589135292794557",
     "total": "-0.3305582092778733",
     "total_without_quark": "-0.3301992957485939"
    },
    {
     "nu": "2.8",
     "LO": "-0.3089406923397738",
     "planar": "-0.003669088223411026",
     "beta0": "-0.03579163176876703",
     "quark": "-0.0003337001967668468",
     "total": "-0.3487351125287187",
     "total_without_quark": "-0.3484014123319518"
    },
    {
     "nu": "3.0",
     "LO": "-0.321848799910975",
     "planar": "-0.004823482162684783",
     "beta0": "-0.03884499375155055",
     "quark": "-0.0003130903355883423",
     "total": "-0.3658303661607986",
     "total_without_quark": "-0.3655172758252103"
    }
   ],
   "compact": "nu | LO | planar | beta0 | quark | total | total_without_quark\n0.0 | -2.15173e-43 | 0.0 | 0.0 | -0.00362381 | -0.00362381 | -2.15173e-43\n0.05 | -0.000572705 | 0.000164092 | -1.22997e-7 | -0.00360866 | -0.0040174 | -0.000408736\n0.1 | -0.00227615 | 0.000644001 | -1.94282e-6 | -0.00356386 | -0.00519795 | -0.00163409\n0.15 | -0.00506735 | 0.00140425 | -9.62925e-6 | -0.00349129 | -0.00716402 | -0.00367272\n0.2 | -0.00887803 | 0.00239082 | -2.95573e-5 | -0.00339391 | -0.00991068 | -0.00651677\n0.25 | -0.0136192 | 0.00353764 | -6.95557e-5 | -0.00327546 | -0.0134266 | -0.0101511\n0.3 | -0.0191866 | 0.00477397 | -0.000138047 | -0.00314017 | -0.0176908 | -0.0145507\n0.35 | -0.0254669 | 0.00603123 | -0.00024321 | -0.00299247 | -0.0226713 | -0.0196788\n0.4 | -0.032343 | 0.00724855 | -0.000392277 | -0.00283667 | -0.0283234 | -0.0254868\n0.45 | -0.0396998 | 0.00837633 | -0.000591027 | -0.00267676 | -0.0345912 | -0.0319145\n0.5 | -0.0474274 | 0.00937797 | -0.00084351 | -0.00251623 | -0.0414092 | -0.0388929\n0.55 | -0.0554249 | 0.0102298 | -0.00115197 | -0.00235803 | -0.0487051 | -0.0463471\n0.6 | -0.063602 | 0.0109201 | -0.00151695 | -0.00220448 | -0.0564033 | -0.0541989\n0.65 | -0.0718797 | 0.0114465 | -0.00193751 | -0.00205734 | -0.064428 | -0.0623707\n0.7 | -0.0801911 | 0.0118146 | -0.00241148 | -0.00191784 | -0.0727058 | -0.0707879\n0.75 | -0.0884804 | 0.012035 | -0.00293579 | -0.00178675 | -0.0811679 | -0.0793812\n0.8 | -0.0967023 | 0.0121217 | -0.00350675 | -0.00166445 | -0.0897519 | -0.0880874\n0.85 | -0.104821 | 0.0120902 | -0.0041203 | -0.00155104 | -0.0984023 | -0.0968512\n0.9 | -0.112809 | 0.0119568 | -0.00477222 | -0.00144639 | -0.107071 | -0.105625\n0.95 | -0.120646 | 0.0117369 | -0.0054583 | -0.0013502 | -0.115718 | -0.114367\n1.0 | -0.128317 | 0.0114453 | -0.00617446 | -0.00126203 | -0.124308 | -0.123046\n1.2 | -0.157201 | 0.00980372 | -0.00926705 | -0.000979565 | -0.157644 | -0.156664\n1.4 | -0.18319 | 0.00781275 | -0.0125844 | -0.000784535 | -0.188746 | -0.187961\n1.6 | -0.206536 | 0.00578613 | -0.0159964 | -0.000648885 | -0.217395 | -0.216746\n1.8 | -0.227597 | 0.00385789 | -0.0194252 | -0.000552665 | -0.243717 | -0.243165\n2.0 | -0.246717 | 0.00207373 | -0.022826 | -0.000482681 | -0.267952 | -0.267469\n2.2 | -0.26419 | 0.000440225 | -0.0261736 | -0.000430411 | -0.290353 | -0.289923\n2.4 | -0.280258 | -0.00105175 | -0.0294543 | -0.000390354 | -0.311155 | -0.310765\n2.6 | -0.295122 | -0.0024165 | -0.0326613 | -0.000358914 | -0.330558 | -0.330199\n2.8 | -0.308941 | -0.00366909 | -0.0357916 | -0.0003337 | -0.348735 | -0.348401\n3.0 | -0.321849 | -0.00482348 | -0.038845 | -0.00031309 | -0.36583 | -0.365517"
  }
 },
 "grid_coefficients": [
  {
   "nu": "0.0",
   "chi_1_nu": "-2.253287930634305850045357e-42",
   "Re_delta_planar": "0.0",
   "beta0_piece_units_abar2": "0.0",
   "Im_beta0_inner": "0.0",
   "quark_units_nf_as2_over_Nc": "-0.3623812194219710465837348",
   "delta_planar_integral_form_minus_closed": null
  },
  {
   "nu": "0.05",
   "chi_1_nu": "-0.005997354351686613696209623",
   "Re_delta_planar": "0.07197880952187177415338664",
   "beta0_piece_units_abar2": "-0.00001348809720738538592936602",
   "Im_beta0_inner": "0.23937822170042570223",
   "quark_units_nf_as2_over_Nc": "-0.360866180219619427695482",
   "delta_planar_integral_form_minus_closed": "5.42e-39"
  },
  {
   "nu": "0.1",
   "chi_1_nu": "-0.02383574936866851393130573",
   "Re_delta_planar": "0.2824904851074648564129719",
   "beta0_piece_units_abar2": "-0.0002130536054872430476708824",
   "Im_beta0_inner": "0.47264675769517082608",
   "quark_units_nf_as2_over_Nc": "-0.3563860209929412202661147",
   "delta_planar_integral_form_minus_closed": "1.38e-39"
  },
  {
   "nu": "0.15",
   "chi_1_nu": "-0.05306514042438426857567065",
   "Re_delta_planar": "0.6159747936373883077775877",
   "beta0_piece_units_abar2": "-0.001055965923097358036862426",
   "Im_beta0_inner": "0.69412930739793697763",
   "quark_units_nf_as2_over_Nc": "-0.3491294067101981444444597",
   "delta_planar_integral_form_minus_closed": "1.1e-39"
  },
  {
   "nu": "0.2",
   "chi_1_nu": "-0.09297051888413378114738904",
   "Re_delta_planar": "1.048729388484420344191336",
   "beta0_piece_units_abar2": "-0.003241319018094403504063248",
   "Im_beta0_inner": "0.89895877151986568166",
   "quark_units_nf_as2_over_Nc": "-0.3393911050888639153809629",
   "delta_planar_integral_form_minus_closed": "6.89e-41"
  },
  {
   "nu": "0.25",
   "chi_1_nu": "-0.1426196900639185721322831",
   "Re_delta_planar": "1.551780974941805512032017",
   "beta0_piece_units_abar2": "-0.007627640997723072708593734",
   "Im_beta0_inner": "1.0833500013427662279",
   "quark_units_nf_as2_over_Nc": "-0.3275458122664782971763722",
   "delta_planar_integral_form_minus_closed": "4.36e-40"
  },
  {
   "nu": "0.3",
   "chi_1_nu": "-0.2009215430281201812278591",
   "Re_delta_planar": "2.09409567492177283784487",
   "beta0_piece_units_abar2": "-0.01513854991980028102660235",
   "Im_beta0_inner": "1.2447445072189196076",
   "quark_units_nf_as2_over_Nc": "-0.3140173464560595711641295",
   "delta_planar_integral_form_minus_closed": "1.38e-40"
  },
  {
   "nu": "0.35",
   "chi_1_nu": "-0.2666882715681491163248638",
   "Re_delta_planar": "2.645595204706378550537243",
   "beta0_piece_units_abar2": "-0.02667098782200256962318937",
   "Im_beta0_inner": "1.3818253442939510268",
   "quark_units_nf_as2_over_Nc": "-0.2992473852136343272867537",
   "delta_planar_integral_form_minus_closed": "4.59e-41"
  },
  {
   "nu": "0.4",
   "chi_1_nu": "-0.3386954414321110742513521",
   "Re_delta_planar": "3.179570070165167695903719",
   "beta0_piece_units_abar2": "-0.04301797576758471858592908",
   "Im_beta0_inner": "1.4944204598472957101",
   "quark_units_nf_as2_over_Nc": "-0.2836673503217972332102801",
   "delta_planar_integral_form_minus_closed": "4.59e-41"
  },
  {
   "nu": "0.45",
   "chi_1_nu": "-0.4157350721078285940755443",
   "Re_delta_planar": "3.674269345669785400041716",
   "beta0_piece_units_abar2": "-0.06481336881768804024560152",
   "Im_beta0_inner": "1.5833257783018340226",
   "quark_units_nf_as2_over_Nc": "-0.2676759351734395909979274",
   "delta_planar_integral_form_minus_closed": "4.59e-41"
  },
  {
   "nu": "0.5",
   "chi_1_nu": "-0.4966586153441470205253068",
   "Re_delta_planar": "4.113636818104963544553804",
   "beta0_piece_units_abar2": "-0.09250116757333702134727054",
   "Im_beta0_inner": "1.6500839448675816971",
   "quark_units_nf_as2_over_Nc": "-0.2516234729778737042230024",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "0.55",
   "chi_1_nu": "-0.5804084695978185323477573",
   "Re_delta_planar": "4.487309313013457137175293",
   "beta0_piece_units_abar2": "-0.1263277468428306898338617",
   "Im_beta0_inner": "1.6967520681583072098",
   "quark_units_nf_as2_over_Nc": "-0.2358031685274759537638938",
   "delta_planar_integral_form_minus_closed": "9.18e-41"
  },
  {
   "nu": "0.6",
   "chi_1_nu": "-0.6660381681296762730145323",
   "Re_delta_planar": "4.7900745934433697790637",
   "beta0_piece_units_abar2": "-0.1663525655270755944900562",
   "Im_beta0_inner": "1.7256845198625777583",
   "quark_units_nf_as2_over_Nc": "-0.2204483550214198448965239",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "0.65",
   "chi_1_nu": "-0.7527224545099850161073384",
   "Re_delta_planar": "5.021006399257738738679392",
   "beta0_piece_units_abar2": "-0.2124716600713261732181907",
   "Im_beta0_inner": "1.739347673442078726",
   "quark_units_nf_as2_over_Nc": "-0.2057344540073820134039393",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "0.7",
   "chi_1_nu": "-0.8397590783286397837342801",
   "Re_delta_planar": "5.182470077819985605645781",
   "beta0_piece_units_abar2": "-0.2644482411132624628776154",
   "Im_beta0_inner": "1.7401746688617851017",
   "quark_units_nf_as2_over_Nc": "-0.1917841729460544691731983",
   "delta_planar_integral_form_minus_closed": "9.18e-41"
  },
  {
   "nu": "0.75",
   "chi_1_nu": "-0.9265643634581728531458041",
   "Re_delta_planar": "5.279144867265757319956161",
   "beta0_piece_units_abar2": "-0.3219455698614933918179218",
   "Im_beta0_inner": "1.730461258900545446",
   "quark_units_nf_as2_over_Nc": "-0.1786745781999733397071704",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "0.8",
   "chi_1_nu": "-1.012664525548053936746382",
   "Re_delta_planar": "5.317156083920459710636676",
   "beta0_piece_units_abar2": "-0.3845585404887994441348775",
   "Im_beta0_inner": "1.7122990396974180165",
   "quark_units_nf_as2_over_Nc": "-0.1664449258738265893100355",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "0.85",
   "chi_1_nu": "-1.097684457630022351213911",
   "Re_delta_planar": "5.303363843949865766149749",
   "beta0_piece_units_abar2": "-0.4518416881959436253914273",
   "Im_beta0_inner": "1.687539780193538948",
   "quark_units_nf_as2_over_Nc": "-0.1551044288447865116551647",
   "delta_planar_integral_form_minus_closed": "9.18e-41"
  },
  {
   "nu": "0.9",
   "chi_1_nu": "-1.181335360556072321001672",
   "Re_delta_planar": "5.244819908127122455663321",
   "beta0_piece_units_abar2": "-0.5233324627875545217533651",
   "Im_beta0_inner": "1.6577836887612776543",
   "quark_units_nf_as2_over_Nc": "-0.1446394230179128237494102",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "0.95",
   "chi_1_nu": "-1.26340224022964872410809",
   "Re_delta_planar": "5.148381580839906847735893",
   "beta0_piece_units_abar2": "-0.5985694577314856343582546",
   "Im_beta0_inner": "1.6243847360238561903",
   "quark_units_nf_as2_over_Nc": "-0.1350196346751846101477343",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "1.0",
   "chi_1_nu": "-1.343731971048019675756781",
   "Re_delta_planar": "5.020459506535661564727816",
   "beta0_piece_units_abar2": "-0.677105853756223495539445",
   "Im_beta0_inner": "1.5884670855186377312",
   "quark_units_nf_as2_over_Nc": "-0.1262034310450666134317051",
   "delta_planar_integral_form_minus_closed": "9.18e-41"
  },
  {
   "nu": "1.2",
   "chi_1_nu": "-1.646204432806143385533599",
   "Re_delta_planar": "4.300391594007122625525253",
   "beta0_piece_units_abar2": "-1.016245887971473594813371",
   "Im_beta0_inner": "1.4353855801776248829",
   "quark_units_nf_as2_over_Nc": "-0.09795653506447169636390143",
   "delta_planar_integral_form_minus_closed": "9.18e-41"
  },
  {
   "nu": "1.4",
   "chi_1_nu": "-1.91835695670201270632578",
   "Re_delta_planar": "3.427057252080583075899827",
   "beta0_piece_units_abar2": "-1.380035029997627944970142",
   "Im_beta0_inner": "1.2885977082659928126",
   "quark_units_nf_as2_over_Nc": "-0.07845353674420385803122107",
   "delta_planar_integral_form_minus_closed": "4.59e-41"
  },
  {
   "nu": "1.6",
   "chi_1_nu": "-2.162838253459913397426057",
   "Re_delta_planar": "2.538081378774755644528844",
   "beta0_piece_units_abar2": "-1.754200991486073220219521",
   "Im_beta0_inner": "1.1594260267558854939",
   "quark_units_nf_as2_over_Nc": "-0.06488851665728799050329678",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "1.8",
   "chi_1_nu": "-2.383392640632023474519986",
   "Re_delta_planar": "1.692259756611826365713198",
   "beta0_piece_units_abar2": "-2.130210179782083673258418",
   "Im_beta0_inner": "1.0491369640889308626",
   "quark_units_nf_as2_over_Nc": "-0.05526651944027479768968613",
   "delta_planar_integral_form_minus_closed": "4.59e-41"
  },
  {
   "nu": "2.0",
   "chi_1_nu": "-2.583614360551020774526764",
   "Re_delta_planar": "0.9096393541861108275318288",
   "beta0_piece_units_abar2": "-2.503148686517047489408111",
   "Im_beta0_inner": "0.9556511002944594962",
   "quark_units_nf_as2_over_Nc": "-0.04826812320303107690360551",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "2.2",
   "chi_1_nu": "-2.766588291206426553781409",
   "Re_delta_planar": "0.1931042949477354719378449",
   "beta0_piece_units_abar2": "-2.870254039890185720373326",
   "Im_beta0_inner": "0.87620270143273361705",
   "quark_units_nf_as2_over_Nc": "-0.04304114838358378853245176",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "2.4",
   "chi_1_nu": "-2.934859862158047351573747",
   "Re_delta_planar": "-0.4613470279406263238353531",
   "beta0_piece_units_abar2": "-3.230025903939882262831261",
   "Im_beta0_inner": "0.80823573459770386136",
   "quark_units_nf_as2_over_Nc": "-0.03903537428429578818030011",
   "delta_planar_integral_form_minus_closed": "1.15e-41"
  },
  {
   "nu": "2.6",
   "chi_1_nu": "-3.090505378365610996712527",
   "Re_delta_planar": "-1.059996972372491741087535",
   "beta0_piece_units_abar2": "-3.581708810140038145247131",
   "Im_beta0_inner": "0.74962497288348367077",
   "quark_units_nf_as2_over_Nc": "-0.03589135292794557274425547",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "2.8",
   "chi_1_nu": "-3.235219364831925988531901",
   "Re_delta_planar": "-1.609442190122782038241155",
   "beta0_piece_units_abar2": "-3.924991626968808986894474",
   "Im_beta0_inner": "0.6986687349796652453",
   "quark_units_nf_as2_over_Nc": "-0.0333700196766846793307029",
   "delta_planar_integral_form_minus_closed": "0.0"
  },
  {
   "nu": "3.0",
   "chi_1_nu": "-3.370392751223367482786304",
   "Re_delta_planar": "-2.115816034729322197976234",
   "beta0_piece_units_abar2": "-4.259830236562132608987768",
   "Im_beta0_inner": "0.65401998491669128228",
   "quark_units_nf_as2_over_Nc": "-0.03130903355883423378768085",
   "delta_planar_integral_form_minus_closed": "0.0"
  }
 ],
 "seconds": 164.9
}

==> anc/11_nlo_eigenvalue/reference_table_alpha0.1.csv <==
nu,LO,planar,beta0,quark,total,total_without_quark
0.0,0.0,0.0,0.0,-0.0036238121942197104658373479941561533736089705333349,-0.0036238121942197104658373479941561533736089705333349,0.0
0.05,-0.0005727051543267683091338876802339025540425814336651,0.00016409200900325446419733269734247378811990707997851,-1.229966976721678146436736358406274322066584550294e-7,-0.0036086618021961942769548202696619066601214927943211,-0.0040173979442173802897060189261891760534763738064627,-0.00040873614202118601275119865652726939335488101214161
0.1,-0.0022761464005938705073010530458084379890146305886756,0.00064400108217269692591612906287659078601856788108629,-1.9428159138511621630768550221101872008592690425149e-6,-0.0035638602099294122026611466715383874813544255134239,-0.0051979483442644369462091475094923448715513474900557,-0.0016340881343350247435480008379539573901969219766318
0.15,-0.005067347642643787783307588174955847534126329215088,0.0014042541416666609831633288918985199942165962477045,-9.6292545492778324409245089405282348824592864958196e-6,-0.003491294067101981444444596982760425039660584609667,-0.0071640168226283860770297807747582808144527768635463,-0.0036727227555264046325851837919978557747921922538793
0.2,-0.0088780305853369755554111994743687625353554532223721,0.0023908163166392972532641650581619228265997552325925,-0.000029557285152817050299921075585590605405872641566474,-0.0033939110508886391538096286512395745596004590246008,-0.0099106826047391345062565841430320048737620296559469,-0.006516771553850495352446955491792430314161570631346
0.25,-0.013619177193544026606019702110739564397037594510275,0.0035376364155322040365830297853937283030841057944644,-0.000069555745285931155777302529476950170416994559530011,-0.0032754581226647829717637224864457178020439050817116,-0.013426554645962536696977697341268504066414388357053,-0.010151096523297753725213974854822786264370483275341
0.3,-0.019186594047945760500144553641016397879038839283656,0.0047739656799759196216626211733353217661552434486896,-0.00013804702168525038141518135024251067452437371754407,-0.0031401734645605957116412948798859637069258401899819,-0.017690848854215686971538408697809550494333809742492,-0.01455067538965509125989711381792358678740796955251
0.35,-0.025466854010822820891337428191995841116221104569332,0.0060312338455352213321992809200784345161085276317301,-0.00024321024495321089967480515589302024710507633417203,-0.0029924738521363432728675374539923438276126654102286,-0.022671304262377153731680489881802770674830318682002,-0.019678830410240810458812952427810426847217653271774
0.4,-0.032343032223967204623562118416783241759257890928058,0.0072485505671149293606428014845881785075650711494454,-0.00039227690004021786837830394254106157636659101672169,-0.0028366735032179723321028006696108607950582637435512,-0.028323432060110465463400421544346985623117674538885,-0.025486758556892493131297620874736124828059410795334
0.45,-0.039699775045575878271668041679689493817098523634355,0.00837632968029046276358503759861899231994506691404,-0.00059102705200099846038839285211843490154768131818351,-0.0026767593517343959099792742177650980158024513363677,-0.034591231769020809878450671150954034414503589374867,-0.031914472417286413968471396933188936398701138038499
0.5,-0.047427404196718352792930589525866628716224010037552,0.0093779674084146381924847115688744464809074994983711,-0.00084350950081458660860542693213754713989657146574127,-0.0025162347297787370422300235136596388722638041924968,-0.041409181018897038251281328402789368247476886197419,-0.038892946289118301209051304889129729375213082004922
0.55,-0.055424926169336923582167881874504227365430804899636,0.010229838546685703309073535141141296820694050502916,-0.0011519709153286683547101049624557154079489375065204,-0.0023580316852747595376389376835115766412040843456422,-0.048705090223254648165443389379330222593889776248882,-0.04634705853797988862780445169581864595268569190324
0.6,-0.063601960047425306961149507594912847564089827815663,0.010920060619712372450779736695742207822864240851142,-0.0015169534957028568580914993046882283291996943593765,-0.0022044835502141984489652388247795120861132346065411,-0.056403336473629989817426509028638380156538515930439,-0.054198852923415791368461270203858868070425281323898
0.65,-0.071879699646917064520434555605836170095104729713871,0.011446522007592295615783442204928089428810784380286,-0.001937509207999128438707444542510732051385451826921,-0.0020573445400738201340393926051516122168170183491918,-0.064428031387397717477397950548570424934496415509698,-0.062370686847323897343358557943418812717679397160506
0.7,-0.080191084993378285509444229792217544527231194707281,0.011814615055703683866790802163589366248614584312614,-0.0024114787921557075228480255640683506875219645393926,-0.0019178417294605446917319833216299251819831393540081,-0.072705790459290853857233436514326454148121714288068,-0.07078794872983030916550145319269652896613857493406
0.75,-0.088480379122298235970823205920601729604332515982747,0.012035007147841619764899355471255503445258827348542,-0.0029357915586096110829062245969780968718701384762837,-0.0017867457819997333970717037903153770720717391884516,-0.08116790931506596068590177883663970010301556629894,-0.079381163533066227288830075046324323030943827110488
0.8,-0.096702338960869028796163109387186821674357109349979,0.012121662330762265015881280702944342978237580827682,-0.0035067533851885530435097075176986836964708493691877,-0.0016644492587382658931003554004621949038374947206993,-0.089751879274033582716891891602403357296427872612183,-0.088087430015295316823791536201941162392590377891484
0.85,-0.10482114443217852251902320746035437649105643045204,0.012090219793987020857916678382090982679823979397813,-0.0041203021200268614270471840239299539058553353334193,-0.0015510442884478651165516474448111746343531687310663,-0.09840227104666622820470536054700452235144095511871,-0.096851226758218363088153713102193347717087786387643
0.9,-0.1128092172490472089001126290234010120766356653409,0.011956755624352589092602176320112981033596089561824,-0.0047722198111285238723020447668071342987189809403629,-0.0014463942301791282374941015047286161304924015835351,-0.10707107566600227191730659897482378147225095830297,-0.10562468143582314367981249747009516534175855671944
0.95,-0.12064602698755369360350562981884868592940978948168,0.011736902601294962548541049553217603171838221430109,-0.005458298935455575311886792085925899006532403276827,-0.0013501963467518461014773429370628971415036843450504,-0.11571761966846615246832871528861987890560765567344,-0.11436742332171430636685137235155698176410397132839
1.0,-0.12831695122974475345247444948786656922178708336801,0.011445275241688955230759702802540267192317844973734,-0.0061744649898362600982446779748667636721032048535923,-0.0012620343104506661343170509073087710053428955047805,-0.12430817528834272445427647556750183670691533875265,-0.12304614097789205831995942466019306570157244324787
1.2,-0.15720094369253255380282338212246462835432024198928,0.0098037172446831298726832745480434380706041656311313,-0.009267051261683546441852055577823259234803519499295,-0.00097956535064471696363901428670565562577214778222321,-0.15764384306017768733563117743895010514429174363967,-0.15666427770953297037199216315224444951851959585745
1.4,-0.18318959536431021415275645121168596013739556295272,0.0078127536867943996460694688413366016268463034530968,-0.012584410443652389863525766374339732810424581747962,-0.00078453536744203858031221072054211137463588767949694,-0.18874578748861024295052495946523120269560972892708,-0.18796125212116820437021274874468909132097384124759
1.6,-0.20653583948783209024065918549495150399522631895049,0.0057861317132557845530619469154806162096432095136723,-0.015996394872353828000976248192656321956468163652627,-0.00064888516657287990503296783861400957571847156473627,-0.21739498781350301359360645461074121931776974465418,-0.21674610264693013368857348677212720974205127308945
1.8,-0.22759723205125910822511402564867222894525280024706,0.0038578896353296052984442202487147118932634299279183,-0.019425187514023007361103599907523834971191029241345,-0.00055266519440274797689686125087537102465332711612773,-0.24371719512435525826467026655835672304783372667661,-0.24316452992995251028777340530748135202318039956048
2.0,-0.24671699791494076147306136108791682616807810418782,0.0020737290612102405030042758791208651148147456333037,-0.022825978897560331516563970430097130997495386232081,-0.00048268123203031076903605511402503108015512435068134,-0.26795192898332116325565711075291812313091386913728,-0.2674692477512908524866210556388930920507587447866
2.2,-0.26418972122739766761326614689773340987353540407196,0.00044022500393678243236745417640463784486644647554681,-0.026173578300828785166490776649225455622154634107989,-0.00043041148383583788532451764029410728970382653614869,-0.29035348600812550823271398701084833494052741824055,-0.2899230745242896703473894693705542276508235917044
2.4,-0.28025847260667108941919258057602848675429046925113,-0.0010517451061684260303355089619138382449719874605669,-0.029454304300434078533417389105882202604652759136796,-0.00039035374284295788180300110995905030792475137208527,-0.31115487575611655186474847975378357791183996722058,-0.31076452201327359398294547864382452760391521584849
2.6,-0.29512152457138516846944265282510950413674303109299,-0.0024165033277066936388038021780515700183296787894195,-0.032661267849502012404704376379331927616561733888388,-0.00035891352927945572744255468887094800830835076547699,-0.33055820927787333024039338607136394977994279453628,-0.3301992957485938745129508313824930017716344437708
2.8,-0.30894069233977377306134282447402141601017065440101,-0.0036690882234110257733318114241375096493720955328671,-0.035791631768767032473058989304306869778673851799908,-0.0003337001967668467933070290430441984132896639675006,-0.34873511252871867810104065424550999385150626570129,-0.34840141233195183130773362520246579543821660173379
3.0,-0.32184879991097496332255461839707656751586788572494,-0.0048234821626847827444583450606638783508023310233445,-0.038844993751550549084528209082450448358350884091615,-0.00031309033558834233787680852478195308177750274681993,-0.36583036616079863748941798106497284730679860358672,-0.3655172758252102951515411725401908942250211008399


==> anc/11_nlo_eigenvalue/reference_table_alpha0.2.csv <==
nu,LO,planar,beta0,quark,total,total_without_quark
0.0,0.0,0.0,0.0,-0.01449524877687884186334939197662461349443588213334,-0.01449524877687884186334939197662461349443588213334,0.0
0.05,-0.0011454103086535366182677753604678051080851628673302,0.00065636803601301785678933078936989515247962831991404,-4.9198679068867125857469454336250972882663382011758e-7,-0.014434647208784777107819281078647626640485971177284,-0.014924181468215984540556300344288899105820332358521,-0.00048953425943120743273701926564127246533436118123627
0.1,-0.0045522928011877410146021060916168759780292611773512,0.0025760043286907877036645162515063631440742715243452,-7.7712636554046486523074200884407488034370761700598e-6,-0.014255440839717648810644586686153549925417702053696,-0.016239500575870006770234483946352503508176128782872,-0.0019840597361523579595898972601989535827584267291761
0.15,-0.010134695285287575566615176349911695068252658430176,0.0056170165666666439326533155675940799768663849908181,-0.000038517018197111329763698035762112939529837145983278,-0.013965176268407925777778387931041700158642338438668,-0.018521372005225968741503946749121428189558449024009,-0.0045561957368180429637255588180797280309161105853411
0.2,-0.017756061170673951110822398948737525070710906444744,0.0095632652665571890130566602326476913063990209303702,-0.00011822914061126820119968430234236242162349056626589,-0.013575644203554556615238514604958298238401836098403,-0.021886669248282586914203937623390494424337212179043,-0.00831102504472803029896542301843219618593537608064
0.25,-0.027238354387088053212039404221479128794075189020551,0.014150545662128816146332119141574913212336423177858,-0.00027822298114372462310921011790780068166797823812005,-0.013101832490659131887054889945782871208175620326846,-0.02646786419676209357587138514359488747158236440766,-0.013366031706102961688816495197812016263406744080813
0.3,-0.038373188095891521000289107282032795758077678567311,0.019095862719903678486650484693341287064620973794758,-0.00055218808674100152566072540097004269809749487017626,-0.012560693858242382846565179519543854827703360759928,-0.032390207320971226885864527509205406219257560402657,-0.019829513462728844039299347989661551391554199642729
0.35,-0.050933708021645641782674856383991682232442209138664,0.024124935382140885328797123680313738064434110526921,-0.00097284097981284359869922062357208098842030533668811,-0.011969895408545373091470149815969375310450661640914,-0.039751509027862973144047103143219400466879065589345,-0.027781613619317600052576953327250025156428403948431
0.4,-0.064686064447934409247124236833566483518515781856116,0.028994202268459717442571205938352714030260284597782,-0.0015691076001608714735132157701642463054663640668868,-0.011346694012871889328411202678443443180233054974205,-0.048607663792507452606477449343821458973954916299426,-0.037260969779635563278066246665378015793721861325221
0.45,-0.079399550091151756543336083359378987634197047268711,0.03350531872116185105434015039447596927978026765616,-0.002364108208003993841553571408473739606190725272734,-0.010707037406937583639917096871060392063209805345471,-0.058965376984931482970466601244437150023817310230756,-0.048258339577993899330549504373376757960607504885285
0.5,-0.094854808393436705585861179051733257432448020075104,0.037511869633658552769938846275497785923629997993484,-0.0033740380032583464344217077285501885595862858629651,-0.010064938919114948168920094054638555489055216769987,-0.070781915682151447419264134559424215557459524714572,-0.060716976763036499250344040504785660068404307944585
0.55,-0.11084985233867384716433576374900845473086160979927,0.040919354186742813236294140564565187282776202011665,-0.0046078836613146734188404198498228616317957500260816,-0.0094321267410990381505557507340463065648163373825686,-0.083970508554344745497437793768312435644697495196256,-0.074538381813245707346882043034266129079881157813688
0.6,-0.12720392009485061392229901518982569512817965563133,0.043680242478849489803118946782968831291456963404567,-0.0060678139828114274323659972187529133167987774375061,-0.0088179342008567937958609552991180483444529384261644,-0.098409425799669345347407020924727825497974408090429,-0.089591491598812551551546065625609777153521469664265
0.65,-0.14375939929383412904086911121167234019020945942774,0.045786088030369182463133768819712357715243137521144,-0.0077500368319965137548297781700429282055418073076838,-0.0082293781602952805361575704206064488672680733967673,-0.11395272625575674086872269098260935954777620261105,-0.10572334809546146033256512056200291068050812921428
0.7,-0.16038216998675657101888845958443508905446238941456,0.047258460222814735467163208654357464994458337250455,-0.0096459151686228300913921022562734027500878581575706,-0.0076713669178421787669279332865197007279325574160325,-0.13044099185040684441004528647287072753802446773771,-0.12276962493256466564311735318635102681009191032168
0.75,-0.17696075824459647194164641184120345920866503196549,0.048140028591366479059597421885022013781035309394167,-0.011743166234438444331624898387912387487480553905135,-0.0071469831279989335882868151612615082882869567538065,-0.14771087901566737080196070350535534120339723323027,-0.14056389588766843721367388834409383291511027647646
0.8,-0.19340467792173805759232621877437364334871421869996,0.048486649323049060063525122811777371912950323310728,-0.014027013540754212174038830070794734785883397476751,-0.0066577970349530635724014216018487796153499788827973,-0.16560283917439627327524134763523978583699727174878,-0.15894504213944320970283992603339100622164729286598
0.85,-0.20964228886435704503804641492070875298211286090407,0.048360879175948083431666713528363930719295917591253,-0.016481208480107445708188736095719815623421341333677,-0.0062041771537914604662065897792446985374126749242653,-0.18396679532230786778077502726730933642365095957076,-0.1777626181685164073145684374880646378862382846465
0.9,-0.2256184344980944178002252580468020241532713306818,0.047827022497410356370408705280451924134384358247298,-0.019088879244514095489208179067228537194875923761451,-0.0057855769207165129499764060189144645219696063341402,-0.20266586816591466986900113785249310173573250253009,-0.19688029124519815691902473183357863721376289619595
0.95,-0.24129205397510738720701125963769737185881957896335,0.046947610405179850194164198212870412687352885720437,-0.021833195741822301247547168343703596026129613107308,-0.0054007853870073844059093717482515885660147373802014,-0.22157842469875722266630360151678214376361104373043,-0.21617763931174983826039422976853055519759630635022
1.0,-0.25663390245948950690494889897573313844357416673602,0.045781100966755820923038811210161068769271379894936,-0.024697859959345040392978711899467054688412819414369,-0.0050481372418026645372682036292350840213715820191221,-0.24059879869388139091215700329427420838408718827457,-0.23555066145207872637488879966503912436271560625545
1.2,-0.31440188738506510760564676424492925670864048397856,0.039214868978732519490733098192173752282416662524525,-0.03706820504673418576740822231129303693921407799718,-0.0039182614025788678545560571468226225030885911288928,-0.31617348485564564173687794551087116386852649058011,-0.31225522345306677388232188836404854136543789945122
1.4,-0.36637919072862042830551290242337192027479112590544,0.031251014747177598584277875365346406507385213812387,-0.050337641774609559454103065497358931241698326991849,-0.0031381414697681543212488428821684454985435507179878,-0.38860395922582054349658693543755289050764778980289,-0.3854658177560523891753380925553844450091042390849
1.6,-0.41307167897566418048131837098990300799045263790099,0.023144526853023138212247787661922464838572838054689,-0.063985579489415312003904992770625287825872654610509,-0.0025955406662915196201318713544560383028738862589451,-0.45650827227834787389310744745306186928062634071575,-0.45391273161205635427297557609860583097775245445681
1.8,-0.45519446410251821645022805129734445789050560049411,0.015431558541318421193776880994858847573053719711673,-0.07770075005609202944441439963009533988476411696538,-0.0022106607776109919075874450035014840986133084645109,-0.51967431639490281660845301493608243430082930621233,-0.51746365561729182470086556993258095020221599774782
2.0,-0.49343399582988152294612272217583365233615620837564,0.0082949162448409620120171035164834604592589825332149,-0.091303915590241326066255881720388523989981544928323,-0.0019307249281212430761442204561001243206204974027254,-0.57837372010340313007650572083583884018749926817347,-0.57644299517528188700036150037973871586687877077075
2.2,-0.52837944245479533522653229379546681974707080814391,0.0017609000157471297294698167056185513794657859021873,-0.10469431320331514066596310659690182248861853643195,-0.0017216459353433515412980705611764291588153061445947,-0.63303450157770669770432365424792652001503886481827,-0.63131285564236334616302558368675009085622355867368
2.4,-0.56051694521334217883838516115205697350858093850226,-0.0042069804246737041213420358476553529798879498422676,-0.11781721720173631413366955642352881041861103654718,-0.0015614149713718315272120044398362012316990054883411,-0.68410255781112402862060875786307733813877893038006,-0.68254114283975219709339675342324113690707992489172
2.6,-0.59024304914277033693888530565021900827348606218598,-0.009666013310826774555215208712206280073318715157678,-0.13064507139800804961881750551732771046624693555355,-0.001435654117117822909770218755483792033233403061908,-0.73198978796872298402268823863523679084628511595912,-0.73055413385160516111291801987975299881305171289721
2.8,-0.61788138467954754612268564894804283202034130880202,-0.014676352893644103093327245696550038597488382131468,-0.14316652707506812989223595721722747911469540719963,-0.0013348007870673871732281161721767936531586558700024,-0.77705906543532716628147696803399714338568375400312,-0.77572426464825977910824885186182034973252509813312
3.0,-0.64369759982194992664510923679415313503173577144989,-0.019293928650739130977833380242655513403209324093378,-0.15537997500620219633811283632980179343340353636646,-0.0012523613423533693515072340991278123271100109872797,-0.81962386482124462331256268746573825419545864289701,-0.81837150347889125396105545336661044186834863190973


==> anc/12_phi_function/phi_check.py <==
#!/usr/bin/env python3
"""
phi_check.py  (mpmath 1.3.0, 50 significant digits)

The function Phi(n, gamma) of Kotikov and Lipatov, Eq. (28) of arXiv:hep-ph/0004008v2
(LaTeX source of that arXiv version, lines 632-655; the equation number is that of
the text of the v2 version),
as the paper uses it at n = 1 (Eq. (PhiKL)).

Forms evaluated
  KLint(n,g)  Eq. (28), first line (integral), transcribed literally for integer n >= 0:
                Phi = -int_0^1 dx x^(g-1+n/2)/(1+x) [ (psi'((n+1)/2) - zeta2)/2 + Li2(-x) + Li2(x)
                      + ln x ( psi(n+1) - psi(1) + ln(1+x) + S1(x) ) + S2(x) ],
              with S1 = sum_{k>=1} (-x)^k/(k+n)            = -x LerchPhi(-x,1,n+1)
              and  S2 = sum_{k>=1} x^k (1-(-1)^k)/(k+n)^2  =  x LerchPhi(x,2,n+1) + x LerchPhi(-x,2,n+1).
  KLsum(n,g)  Eq. (28), second line (sum), exactly as printed: (-1)^k in front and (-1)^k before
              the beta' terms, beta'(z) = [psi'((z+1)/2) - psi'(z/2)]/4 (printed below Eq. (28)).
  KLsumC(n,g) the same sum with (-1)^(k+1) in both places, as printed for phi(n,gamma) in
              hep-ph/0602250 (A. Sabio Vera, Paper.tex lines 265-273), quoting Kotikov and Lipatov.
  FS(g)       the integral of Eq. (PhiKL) of the paper: -int_0^1 dx x^(g-3/2) [Li2(x^2)/2 + ln x ln(1+x)].
  SER(g)      -sum_{m>=1} [ (1+(-1)^m)/(m^2 (m+a)) + (-1)^m/(m (m+a)^2) ],  a = g - 1/2
              (term-by-term integration of FS).
  ST(g)       Stasto, arXiv:0904.4124, Eq. (20) (resumodderon.tex lines 341-343), closed form at n = 1.
  CF(g)       [psi(g+1/2) - psi(1)]/a^2 - zeta2/(2a) + beta'(g+1/2)/a,  a = g - 1/2
              (ST rewritten with the duplication formula; removable singularity at a = 0).

Run:  python3 -I phi_check.py > phi_check_output.txt
"""
import time
import mpmath as mp

DPS = 50
mp.mp.dps = DPS
T0 = time.time()

Z2, Z3, Z4, Z5 = mp.zeta(2), mp.zeta(3), mp.zeta(4), mp.zeta(5)
GAMMAS = [("1/2", mp.mpf(1)/2),
          ("1/2+0.3i", mp.mpf(1)/2 + mp.mpf('0.3')*1j),
          ("1/2+0.7i", mp.mpf(1)/2 + mp.mpf('0.7')*1j),
          ("1/2+1.5i", mp.mpf(1)/2 + mp.mpf('1.5')*1j),
          ("1/2+3i",   mp.mpf(1)/2 + 3j),
          ("0.8",      mp.mpf('0.8'))]


def s30(z):
    return mp.nstr(z, 30)


def e(z):
    return mp.nstr(abs(z), 3)


def betap(z):
    """beta'(z) = (1/4)[psi'((z+1)/2) - psi'(z/2)], as printed below Eq. (28)."""
    return (mp.psi(1, (z + 1)/2) - mp.psi(1, z/2))/4


def beta(z):
    """beta(z) = (1/2)[psi((z+1)/2) - psi(z/2)] = sum_{k>=0} (-1)^k/(z+k)."""
    return (mp.psi(0, (z + 1)/2) - mp.psi(0, z/2))/2


# ---------------------------------------------------------------- Eq. (28), first line
_br_cache = {}


def kl_bracket(n, x):
    key = (n, x)
    if key in _br_cache:
        return _br_cache[key]
    nn = mp.mpf(n)
    c = (mp.psi(1, (nn + 1)/2) - Z2)/2
    d = mp.psi(0, nn + 1) - mp.psi(0, 1)
    S1 = -x*mp.lerchphi(-x, 1, nn + 1)
    S2 = x*mp.lerchphi(x, 2, nn + 1) + x*mp.lerchphi(-x, 2, nn + 1)
    v = c + mp.polylog(2, -x) + mp.polylog(2, x) + mp.log(x)*(d + mp.log(1 + x) + S1) + S2
    _br_cache[key] = v
    return v


def KLint(n, g):
    nn = mp.mpf(n)
    f = lambda x: x**(g - 1 + nn/2)/(1 + x)*kl_bracket(n, x)
    v, err = mp.quad(f, [0, mp.mpf(1)/2, 1], error=True)
    return -v, err


# ---------------------------------------------------------------- Eq. (28), second line
def KLsum_parts(n, g):
    """A = sum_k (-1)^k [psi'(k+n+1)-psi'(k+1) - (psi(k+n+1)-psi(k+1))/(k+a)]/(k+a),
       B = sum_k [beta'(k+n+1)+beta'(k+1)]/(k+a),   a = g + n/2.
       Printed Eq. (28):  (-1)^k overall and (-1)^k before beta'  ->  A + B.
       With (-1)^(k+1) in both places                            -> -A + B."""
    a = g + mp.mpf(n)/2
    tA = lambda k: (-1)**int(k)*((mp.psi(1, k + n + 1) - mp.psi(1, k + 1))
                                 - (mp.psi(0, k + n + 1) - mp.psi(0, k + 1))/(k + a))/(k + a)
    tB = lambda k: (betap(k + n + 1) + betap(k + 1))/(k + a)
    A1 = mp.nsum(tA, [0, mp.inf], method='alternating')
    A2 = mp.nsum(tA, [0, mp.inf], method='levin')
    B1 = mp.nsum(tB, [0, mp.inf], method='richardson')
    B2 = mp.nsum(tB, [0, mp.inf], method='levin')
    return A1, B1, max(abs(A1 - A2), abs(B1 - B2))


def KLsum(n, g):
    A, B, d = KLsum_parts(n, g)
    return A + B, d


def KLsumC(n, g):
    A, B, d = KLsum_parts(n, g)
    return -A + B, d


# ---------------------------------------------------------------- the integral of Eq. (PhiKL) and its series
def FS(g, pts=(0, 0.5, 1)):
    f = lambda x: x**(g - mp.mpf(3)/2)*(mp.polylog(2, x**2)/2 + mp.log(x)*mp.log(1 + x))
    v, err = mp.quad(f, [mp.mpf(p) for p in pts], error=True)
    return -v, err


def SER(g):
    a = g - mp.mpf(1)/2
    s_even = mp.nsum(lambda j: 1/(2*j**2*(2*j + a)), [1, mp.inf], method='richardson')
    s_alt = mp.nsum(lambda m: (-1)**int(m)/(m*(m + a)**2), [1, mp.inf], method='alternating')
    return -(s_even + s_alt)


def ST(g):
    """Stasto, arXiv:0904.4124, Eq. (20), literally; psi_1 = trigamma."""
    u = 1 - 2*g
    br = (48 - 24*mp.psi(0, 1)*u + mp.pi**2*u**2 + 24*u*mp.psi(0, mp.mpf(1)/2 + g)
          - 3*u**2*mp.psi(1, -mp.mpf(1)/4 + g/2) + 3*u**2*mp.psi(1, mp.mpf(1)/4 + g/2))
    return -br/(6*(-1 + 2*g)**3)


def CF(g):
    a = g - mp.mpf(1)/2
    return (mp.psi(0, g + mp.mpf(1)/2) - mp.psi(0, 1))/a**2 - Z2/(2*a) + betap(g + mp.mpf(1)/2)/a


def line(label, v):
    print(f"    {label:<34s} {s30(v)}")


print("phi_check.py: mpmath", mp.__version__, " working precision", DPS, "digits")
print()

# ---------------------------------------------------------------- 0. identities used in the reduction
print("0. Identities used to reduce Eq. (28), first line, at n = 1 (max |lhs - rhs| over x = 0.1, 0.5, 0.9, 0.999999)")
xs = [mp.mpf(s) for s in ('0.1', '0.5', '0.9', '0.999999')]
xs3 = xs[:3]
d1 = max(abs(mp.polylog(2, x) + mp.polylog(2, -x) - mp.polylog(2, x**2)/2) for x in xs)
d2 = max(abs(mp.nsum(lambda k: (-x)**int(k)/(k + 1), [1, mp.inf]) - (mp.log(1 + x)/x - 1)) for x in xs3)
# odd k only: k = 2j-1
d3 = max(abs(mp.nsum(lambda j: 2*x**int(2*j - 1)/(2*j)**2, [1, mp.inf]) - mp.polylog(2, x**2)/(2*x)) for x in xs3)
d3b = max(abs(-x*mp.lerchphi(-x, 1, 2) - (mp.log(1 + x)/x - 1)) for x in xs)
d3c = max(abs(x*mp.lerchphi(x, 2, 2) + x*mp.lerchphi(-x, 2, 2) - mp.polylog(2, x**2)/(2*x)) for x in xs)
d4 = max(abs(betap(mp.mpf(k) + 2) + betap(mp.mpf(k) + 1) + 1/mp.mpf(k + 1)**2) for k in range(0, 8))
d5 = max(abs(kl_bracket(1, x) - (1 + x)/x*(mp.polylog(2, x**2)/2 + mp.log(x)*mp.log(1 + x))) for x in xs)
print("   Li2(x)+Li2(-x) = Li2(x^2)/2 ................................", e(d1))
print("   sum_{k>=1} (-x)^k/(k+1) = ln(1+x)/x - 1  (nsum, x<=0.9) .....", e(d2))
print("   the same through -x LerchPhi(-x,1,2), all four x .............", e(d3b))
print("   sum_{k>=1} x^k (1-(-1)^k)/(k+1)^2 = Li2(x^2)/(2x) (nsum, x<=0.9)", e(d3))
print("   the same through x LerchPhi(x,2,2) + x LerchPhi(-x,2,2) .......", e(d3c))
print("   beta'(k+2) + beta'(k+1) = -1/(k+1)^2, k = 0..7 .............", e(d4))
print("   KL bracket at n=1 = ((1+x)/x)[Li2(x^2)/2 + ln x ln(1+x)] ....", e(d5))
print("   psi'(1) - zeta(2) =", e(mp.psi(1, 1) - Z2), "   psi(2) - psi(1) - 1 =", e(mp.psi(0, 2) - mp.psi(0, 1) - 1))
print()

# ---------------------------------------------------------------- 1. the six gamma values
print("1. Phi(1, gamma) at the requested gamma values (30 significant digits shown, computed at 50)")
summary = []
for lab, g in GAMMAS:
    t = time.time()
    fs, efs = FS(g)
    fs2, _ = FS(g, pts=(0, 0.25, 0.75, 1))
    kli, ekl = KLint(1, g)
    ser = SER(g)
    klc, dkc = KLsumC(1, g)
    klp, dkp = KLsum(1, g)
    st = ST(g) if g != mp.mpf(1)/2 else None
    cf = CF(g) if g != mp.mpf(1)/2 else None
    print(f"  gamma = {lab}")
    line("FS (integral of Eq. (PhiKL))", fs)
    line("KLint (Eq. (28) line 1, literal)", kli)
    line("SER (series)", ser)
    line("KLsumC (sum with (-1)^(k+1))", klc)
    if st is not None:
        line("ST (Stasto Eq. (20))", st)
        line("CF (closed form)", cf)
    line("KLsum (Eq. (28) line 2, as printed)", klp)
    others = [kli, ser, klc] + ([st, cf] if st is not None else [])
    dmax = max(abs(fs - o) for o in others)
    print(f"    max |FS - (KLint, SER, KLsumC, ST, CF)| = {e(dmax)};  quad error est. FS {e(efs)}, KLint {e(ekl)};"
          f" FS with other split {e(fs - fs2)}; nsum method spread {e(max(dkc, dkp))}")
    print(f"    KLsum(printed) - FS = {s30(klp - fs)}")
    print(f"    [{time.time() - t:.1f} s]")
    summary.append((lab, fs, dmax, klp - fs))
print()

# ---------------------------------------------------------------- 2. Phi(1,1/2), Phi''(1,1/2)
print("2. Values at gamma = 1/2")
h = mp.mpf(1)/2
fs, _ = FS(h)
print("   Phi(1,1/2) from FS     =", s30(fs))
print("   zeta(3)/2              =", s30(Z3/2), "   |diff| =", e(fs - Z3/2))
print("   Phi(1,1/2) from SER    - zeta(3)/2 =", e(SER(h) - Z3/2))
kli, _ = KLint(1, h)
print("   Phi(1,1/2) from KLint  - zeta(3)/2 =", e(kli - Z3/2))
klp, _ = KLsum(1, h)
print("   printed sum KLsum(1,1/2)           =", s30(klp), "  ; + 5 zeta(3)/2 =", e(klp + 5*Z3/2))
A, B, _ = KLsum_parts(1, h)
print("   its two parts: A =", s30(A), " (-3 zeta(3)/2: diff", e(A + 3*Z3/2), ");  B =", s30(B), " (-zeta(3): diff", e(B + Z3), ")")
# second derivative by differentiating under the integral
f2 = lambda x: x**(-1)*mp.log(x)**2*(mp.polylog(2, x**2)/2 + mp.log(x)*mp.log(1 + x))
d2int = -mp.quad(f2, [0, h, 1])
print("   Phi''(1,1/2) = -int_0^1 dx x^-1 ln^2 x [..] =", s30(d2int), "  (11/2)zeta(5) =", s30(11*Z5/2), "  |diff| =", e(d2int - 11*Z5/2))
d2ser = mp.diff(lambda g: SER(g), h, 2)
print("   Phi''(1,1/2) by mp.diff of SER - (11/2)zeta(5) =", e(d2ser - 11*Z5/2))
d1ser = mp.diff(lambda g: SER(g), h, 1)
print("   Phi'(1,1/2) by mp.diff of SER =", s30(d1ser), "  (-13/8 zeta(4): diff", e(d1ser + 13*Z4/8), ")")
print()

# ---------------------------------------------------------------- 3. eq:planar at nu = 0
print("3. eq:planar, the bracket P(nu) = kappa chi(1,nu) + 6 zeta(3) + 2 Re psi''(1+i nu) - 4 Re Phi(1,1/2+i nu)")
Nc = nf = mp.mpf(3)
kappa = mp.mpf(67)/9 - 2*Z2 - 10*nf/(9*Nc)
chi1 = lambda nu: 2*mp.psi(0, 1) - mp.psi(0, 1 + 1j*nu) - mp.psi(0, 1 - 1j*nu)
P = lambda nu, phi: kappa*mp.re(chi1(nu)) + 6*Z3 + 2*mp.re(mp.psi(2, 1 + 1j*nu)) - 4*mp.re(phi(h + 1j*nu))
print("   kappa (N_c = n_f = 3)   =", s30(kappa))
print("   chi(1,0)                =", e(chi1(0)))
print("   psi''(1) + 2 zeta(3)    =", e(mp.psi(2, 1) + 2*Z3))
P0 = P(0, lambda g: FS(g)[0])
print("   P(0) with Phi = FS      =", mp.nstr(P0, 5), "  (6 - 4 - 2) zeta(3) = 0")
P0s = P(0, SER)
print("   P(0) with Phi = SER     =", mp.nstr(P0s, 5))
P0p = P(0, lambda g: KLsum(1, g)[0])
print("   P(0) with the printed sum of Eq. (28) =", s30(P0p), "  12 zeta(3) =", s30(12*Z3), " |diff|", e(P0p - 12*Z3))
# conjugation property on the line, used to write 2Phi(1,g)+2Phi(1,1-g) = 4 Re Phi(1,1/2+i nu)
nu = mp.mpf('0.7')
g = h + 1j*nu
c1 = abs(FS(1 - g)[0] - mp.conj(FS(g)[0]))
c2 = abs(mp.psi(2, g + h) + mp.psi(2, 1 - g + h) - 2*mp.re(mp.psi(2, 1 + 1j*nu)))
print("   |Phi(1,1-g) - conj Phi(1,g)| at g = 1/2+0.7i =", e(c1))
print("   |psi''(g+1/2) + psi''(3/2-g) - 2 Re psi''(1+i nu)| at nu = 0.7 =", e(c2))
# the nu^2 coefficient of P (bracket), compared with 35 zeta(5) - 2 zeta(3) kappa of eq:omegaexp
c2num = mp.diff(lambda v: P(v, SER), 0, 2)/2
print("   nu^2 coefficient of P   =", s30(c2num))
print("   35 zeta(5) - 2 zeta(3) kappa =", s30(35*Z5 - 2*Z3*kappa), "  |diff| =", e(c2num - (35*Z5 - 2*Z3*kappa)))
print()

# ---------------------------------------------------------------- 4. other n: where the printed sum agrees
print("4. Eq. (28) at other n: line 1 (KLint) against line 2 as printed (KLsum) and with (-1)^(k+1) (KLsumC)")
for n in (0, 2, 3):
    for lab, g in (("0.8", mp.mpf('0.8')), ("1/2+0.7i", h + mp.mpf('0.7')*1j)):
        kli, ekl = KLint(n, g)
        klp, _ = KLsum(n, g)
        klc, _ = KLsumC(n, g)
        print(f"   n={n} gamma={lab:<9s} KLint {s30(kli)}")
        print(f"   {'':22s}|KLint-KLsumC| {e(kli - klc)}   |KLint-KLsum(printed)| {e(kli - klp)}   quad err {e(ekl)}")
print()
print(f"total time {time.time() - T0:.1f} s")


==> anc/12_phi_function/phi_check_output.txt <==
phi_check.py: mpmath 1.3.0  working precision 50 digits

0. Identities used to reduce Eq. (28), first line, at n = 1 (max |lhs - rhs| over x = 0.1, 0.5, 0.9, 0.999999)
   Li2(x)+Li2(-x) = Li2(x^2)/2 ................................ 1.34e-51
   sum_{k>=1} (-x)^k/(k+1) = ln(1+x)/x - 1  (nsum, x<=0.9) ..... 8.35e-51
   the same through -x LerchPhi(-x,1,2), all four x ............. 8.35e-51
   sum_{k>=1} x^k (1-(-1)^k)/(k+1)^2 = Li2(x^2)/(2x) (nsum, x<=0.9) 1.34e-51
   the same through x LerchPhi(x,2,2) + x LerchPhi(-x,2,2) ....... 2.67e-51
   beta'(k+2) + beta'(k+1) = -1/(k+1)^2, k = 0..7 ............. 1.67e-52
   KL bracket at n=1 = ((1+x)/x)[Li2(x^2)/2 + ln x ln(1+x)] .... 2.14e-50
   psi'(1) - zeta(2) = 0.0    psi(2) - psi(1) - 1 = 0.0

1. Phi(1, gamma) at the requested gamma values (30 significant digits shown, computed at 50)
  gamma = 1/2
    FS (integral of Eq. (PhiKL))       0.601028451579797142699869080756
    KLint (Eq. (28) line 1, literal)   (0.601028451579797142699869080756 + 6.61992155541586154502915135631e-44j)
    SER (series)                       0.601028451579797142699869080756
    KLsumC (sum with (-1)^(k+1))       0.601028451579797142699869080756
    KLsum (Eq. (28) line 2, as printed) -3.00514225789898571349934540378
    max |FS - (KLint, SER, KLsumC, ST, CF)| = 6.62e-44;  quad error est. FS 1.0e-52, KLint 1.0e-52; FS with other split 2.67e-51; nsum method spread 0.0
    KLsum(printed) - FS = -3.60617070947878285619921448453
    [154.8 s]
  gamma = 1/2+0.3i
    FS (integral of Eq. (PhiKL))       (0.379902294599250857847716598299 - 0.434987505342671563990148541631j)
    KLint (Eq. (28) line 1, literal)   (0.379902294599250857847716598299 - 0.434987505342671563990148541631j)
    SER (series)                       (0.379902294599250857847716598299 - 0.434987505342671563990148541631j)
    KLsumC (sum with (-1)^(k+1))       (0.379902294599250857847716598299 - 0.434987505342671563990148541631j)
    ST (Stasto Eq. (20))               (0.379902294599250857847716598299 - 0.434987505342671563990148541631j)
    CF (closed form)                   (0.379902294599250857847716598299 - 0.434987505342671563990148541631j)
    KLsum (Eq. (28) line 2, as printed) (-2.61236388380058620482392931216 + 1.03392302621769622559194377052j)
    max |FS - (KLint, SER, KLsumC, ST, CF)| = 6.34e-45;  quad error est. FS 1.0e-98, KLint 1.0e-90; FS with other split 0.0; nsum method spread 0.0
    KLsum(printed) - FS = (-2.99226617839983706267164591046 + 1.46891053156036778958209231215j)
    [72.4 s]
  gamma = 1/2+0.7i
    FS (integral of Eq. (PhiKL))       (-0.107424163906401093765163479468 - 0.488047429219123478661657985888j)
    KLint (Eq. (28) line 1, literal)   (-0.107424163906401093765163479468 - 0.488047429219123478661657985888j)
    SER (series)                       (-0.107424163906401093765163479468 - 0.488047429219123478661657985888j)
    KLsumC (sum with (-1)^(k+1))       (-0.107424163906401093765163479468 - 0.488047429219123478661657985888j)
    ST (Stasto Eq. (20))               (-0.107424163906401093765163479468 - 0.488047429219123478661657985888j)
    CF (closed form)                   (-0.107424163906401093765163479468 - 0.488047429219123478661657985888j)
    KLsum (Eq. (28) line 2, as printed) (-1.60636987349898621997826520671 + 1.5322243814187672181125670833j)
    max |FS - (KLint, SER, KLsumC, ST, CF)| = 9.71e-47;  quad error est. FS 1.0e-77, KLint 1.0e-77; FS with other split 0.0; nsum method spread 0.0
    KLsum(printed) - FS = (-1.49894570959258512621310172724 + 2.02027181063789069677422506918j)
    [9.3 s]
  gamma = 1/2+1.5i
    FS (integral of Eq. (PhiKL))       (-0.335393662370470499416388427174 - 0.0908110345160170228516603798964j)
    KLint (Eq. (28) line 1, literal)   (-0.335393662370470499416388427174 - 0.0908110345160170228516603798964j)
    SER (series)                       (-0.335393662370470499416388427174 - 0.0908110345160170228516603798964j)
    KLsumC (sum with (-1)^(k+1))       (-0.335393662370470499416388427174 - 0.0908110345160170228516603798964j)
    ST (Stasto Eq. (20))               (-0.335393662370470499416388427174 - 0.0908110345160170228516603798964j)
    CF (closed form)                   (-0.335393662370470499416388427174 - 0.0908110345160170228516603798964j)
    KLsum (Eq. (28) line 2, as printed) (-0.572973986631414043459439209187 + 1.18386397792777874993682198703j)
    max |FS - (KLint, SER, KLsumC, ST, CF)| = 6.89e-52;  quad error est. FS 1.01e-94, KLint 1.01e-94; FS with other split 0.0; nsum method spread 0.0
    KLsum(printed) - FS = (-0.237580324260943544043050782013 + 1.27467501244379577278848236693j)
    [116.5 s]
  gamma = 1/2+3i
    FS (integral of Eq. (PhiKL))       (-0.180040803901990316361945870785 + 0.0998882411117902646042582691512j)
    KLint (Eq. (28) line 1, literal)   (-0.180040803901990316361945870785 + 0.0998882411117902646042582691512j)
    SER (series)                       (-0.180040803901990316361945870785 + 0.0998882411117902646042582691512j)
    KLsumC (sum with (-1)^(k+1))       (-0.180040803901990316361945870785 + 0.0998882411117902646042582691512j)
    ST (Stasto Eq. (20))               (-0.180040803901990316361945870785 + 0.0998882411117902646042582691512j)
    CF (closed form)                   (-0.180040803901990316361945870785 + 0.0998882411117902646042582691512j)
    KLsum (Eq. (28) line 2, as printed) (-0.19444727956727273728097683714 + 0.684705652212010424230245424476j)
    max |FS - (KLint, SER, KLsumC, ST, CF)| = 4.72e-52;  quad error est. FS 1.0e-91, KLint 1.0e-91; FS with other split 0.0; nsum method spread 0.0
    KLsum(printed) - FS = (-0.0144064756652824209190309663544 + 0.584817411100220159625987155325j)
    [218.6 s]
  gamma = 0.8
    FS (integral of Eq. (PhiKL))       0.253805981265884618494788685452
    KLint (Eq. (28) line 1, literal)   (0.253805981265884618494788685452 - 1.13902461358465575683873183432e-47j)
    SER (series)                       0.253805981265884618494788685452
    KLsumC (sum with (-1)^(k+1))       0.253805981265884618494788685452
    ST (Stasto Eq. (20))               0.253805981265884618494788685452
    CF (closed form)                   0.253805981265884618494788685452
    KLsum (Eq. (28) line 2, as printed) -2.1528158483711007510808694399
    max |FS - (KLint, SER, KLsumC, ST, CF)| = 2.42e-47;  quad error est. FS 1.0e-52, KLint 1.0e-52; FS with other split 2.0e-51; nsum method spread 0.0
    KLsum(printed) - FS = -2.40662182963698536957565812535
    [5.6 s]

2. Values at gamma = 1/2
   Phi(1,1/2) from FS     = 0.601028451579797142699869080756
   zeta(3)/2              = 0.601028451579797142699869080756    |diff| = 2.67e-51
   Phi(1,1/2) from SER    - zeta(3)/2 = 1.34e-51
   Phi(1,1/2) from KLint  - zeta(3)/2 = 6.62e-44
   printed sum KLsum(1,1/2)           = -3.00514225789898571349934540378   ; + 5 zeta(3)/2 = 0.0
   its two parts: A = -1.80308535473939142809960724227  (-3 zeta(3)/2: diff 2.67e-51 );  B = -1.20205690315959428539973816151  (-zeta(3): diff 0.0 )
   Phi''(1,1/2) = -int_0^1 dx x^-1 ln^2 x [..] = 5.70310265328853459482251017551   (11/2)zeta(5) = 5.70310265328853459482251017551   |diff| = 6.41e-50
   Phi''(1,1/2) by mp.diff of SER - (11/2)zeta(5) = 1.07e-50
   Phi'(1,1/2) by mp.diff of SER = -1.75877525478059956121350600688   (-13/8 zeta(4): diff 0.0 )

3. eq:planar, the bracket P(nu) = kappa chi(1,nu) + 6 zeta(3) + 2 Re psi''(1+i nu) - 4 Re Phi(1,1/2+i nu)
   kappa (N_c = n_f = 3)   = 3.04346519963688046038850300004
   chi(1,0)                = 3.77e-52
   psi''(1) + 2 zeta(3)    = 0.0
   P(0) with Phi = FS      = 1.6037e-50   (6 - 4 - 2) zeta(3) = 0
   P(0) with Phi = SER     = 1.0691e-50
   P(0) with the printed sum of Eq. (28) = 14.4246828379151314247968579381   12 zeta(3) = 14.4246828379151314247968579381  |diff| 0.0
   |Phi(1,1-g) - conj Phi(1,g)| at g = 1/2+0.7i = 0.0
   |psi''(g+1/2) + psi''(3/2-g) - 2 Re psi''(1+i nu)| at nu = 0.7 = 0.0
   nu^2 coefficient of P   = 28.9756347245189376126561170795
   35 zeta(5) - 2 zeta(3) kappa = 28.9756347245189376126561170795   |diff| = 0.0

4. Eq. (28) at other n: line 1 (KLint) against line 2 as printed (KLsum) and with (-1)^(k+1) (KLsumC)
   n=0 gamma=0.8       KLint -2.35425674529884500118266649717
                         |KLint-KLsumC| 5.98e-46   |KLint-KLsum(printed)| 5.98e-46   quad err 1.0e-52
   n=0 gamma=1/2+0.7i  KLint (-1.41050920886376696043893478504 + 1.66941836641010215871228775473j)
                         |KLint-KLsumC| 9.71e-28   |KLint-KLsum(printed)| 9.71e-28   quad err 1.0e-28
   n=2 gamma=0.8       KLint (0.350496325523663187627417223815 + 1.07120506580676060186206719667e-52j)
                         |KLint-KLsumC| 6.77e-52   |KLint-KLsum(printed)| 1.96   quad err 1.1e-98
   n=2 gamma=1/2+0.7i  KLint (0.229342822289556508629490864648 - 0.397205839951437042837158592946j)
                         |KLint-KLsumC| 0.0   |KLint-KLsum(printed)| 2.16   quad err 1.0e-93
   n=3 gamma=0.8       KLint (0.289722988185857307135583730249 - 2.36274770555597009994239215989e-57j)
                         |KLint-KLsumC| 2.36e-57   |KLint-KLsum(printed)| 1.55   quad err 1.0e-52
   n=3 gamma=1/2+0.7i  KLint (0.257821383569506309321353406776 - 0.247485406093850395097459185161j)
                         |KLint-KLsumC| 7.47e-52   |KLint-KLsum(printed)| 1.71   quad err 1.01e-99

total time 913.6 s


==> anc/12_phi_function/phi_nlo_eigenvalue_check.py <==
#!/usr/bin/env python3
"""
phi_nlo_eigenvalue_check.py  (mpmath, 50 digits)

The function phi1(g) of the program that draws the NLO eigenvalue at n = 1 (fig2_nlo_n1.py in 11_nlo_eigenvalue, lines
39-43, copied verbatim below) against the integral of Eq. (PhiKL) of the paper at six values of gamma.
Run:  python3 -I phi_nlo_eigenvalue_check.py > phi_nlo_eigenvalue_check_output.txt
"""
import mpmath as mp

mp.mp.dps = 50


def phi1(g):  # verbatim from fig2_nlo_n1.py
    s = g + mp.mpf(1) / 2
    odd = mp.nsum(lambda m: 2 / ((2 * m + 1 + s) * (2 * m + 2) ** 2), [0, mp.inf])
    alt = mp.nsum(lambda k: (-1) ** k / ((k + 1) * (k + s) ** 2), [0, mp.inf])
    return -odd + alt


def FS(g):
    f = lambda x: x**(g - mp.mpf(3)/2)*(mp.polylog(2, x**2)/2 + mp.log(x)*mp.log(1 + x))
    return -mp.quad(f, [0, mp.mpf(1)/2, 1])


h = mp.mpf(1)/2
for lab, g in (("1/2", h), ("1/2+0.3i", h + mp.mpf('0.3')*1j), ("1/2+0.7i", h + mp.mpf('0.7')*1j),
               ("1/2+1.5i", h + mp.mpf('1.5')*1j), ("1/2+3i", h + 3j), ("0.8", mp.mpf('0.8'))):
    a, b = phi1(g), FS(g)
    print(f"gamma = {lab:<9s} phi1 (fig2_nlo_n1.py) = {mp.nstr(a, 30)}   |phi1 - FS| = {mp.nstr(abs(a - b), 3)}")


==> anc/12_phi_function/phi_nlo_eigenvalue_check_output.txt <==
gamma = 1/2       phi1 (fig2_nlo_n1.py) = 0.601028451579797142699869080756   |phi1 - FS| = 1.34e-51
gamma = 1/2+0.3i  phi1 (fig2_nlo_n1.py) = (0.379902294599250857847716598299 - 0.434987505342671563990148541631j)   |phi1 - FS| = 9.45e-52
gamma = 1/2+0.7i  phi1 (fig2_nlo_n1.py) = (-0.107424163906401093765163479468 - 0.488047429219123478661657985888j)   |phi1 - FS| = 6.89e-52
gamma = 1/2+1.5i  phi1 (fig2_nlo_n1.py) = (-0.335393662370470499416388427174 - 0.0908110345160170228516603798964j)   |phi1 - FS| = 6.89e-52
gamma = 1/2+3i    phi1 (fig2_nlo_n1.py) = (-0.180040803901990316361945870785 + 0.0998882411117902646042582691512j)   |phi1 - FS| = 0.0
gamma = 0.8       phi1 (fig2_nlo_n1.py) = 0.253805981265884618494788685452   |phi1 - FS| = 2.0e-51


==> anc/12_phi_function/phi_pole_check.py <==
#!/usr/bin/env python3
"""
phi_pole_check.py  (mpmath, 40 digits)

Behaviour of Phi(1, gamma) at the edge Re gamma = -1/2 of the region where the integral of Eq. (PhiKL) converges.
(1) small-x behavior of the bracket Li2(x^2)/2 + ln x ln(1+x): ratio to x ln x -> 1 as x -> 0;
(2) the series SER(g) = -sum_{m>=1}[(1+(-1)^m)/(m^2(m+a)) + (-1)^m/(m(m+a)^2)], a = g - 1/2, near g = -1/2:
    (g + 1/2)^2 SER(g) -> 1 (double pole with unit coefficient);
(3) the integral and SER agree at g = -0.4 and g = -0.45 (inside the region, near its edge).
Run:  python3 -I phi_pole_check.py > phi_pole_check_output.txt
"""
import mpmath as mp

mp.mp.dps = 40


def SER(g):
    a = g - mp.mpf(1)/2
    s_even = mp.nsum(lambda j: 1/(2*j**2*(2*j + a)), [1, mp.inf], method='richardson')
    s_alt = mp.nsum(lambda m: (-1)**int(m)/(m*(m + a)**2), [1, mp.inf], method='alternating')
    return -(s_even + s_alt)


def log1p_minus_x(x):
    """ln(1+x) - x without cancellation: the series -x^2/2 + x^3/3 - ... for x < 1e-3."""
    if x >= mp.mpf(10)**-3:
        return mp.log1p(x) - x
    s, k, t = mp.mpf(0), 2, x*x
    while True:
        term = (-1)**(k + 1)*t/k
        s += term
        if abs(term) < mp.eps*abs(s):
            return s
        k += 1
        t *= x


def FS_plain(g):
    # mp.log1p keeps ln(1+x) accurate at the tiny x that the tanh-sinh nodes reach
    f = lambda x: x**(g - mp.mpf(3)/2)*(mp.polylog(2, x**2)/2 + mp.log(x)*mp.log1p(x))
    v, err = mp.quad(f, [0, mp.mpf(10)**-6, mp.mpf(10)**-3, mp.mpf(1)/2, 1], error=True)
    return -v, err


def FS(g):
    """The same integral with its leading small-x term x ln x integrated in closed form:
       int_0^1 x^(g-3/2) x ln x dx = -1/(g+1/2)^2; the remainder behaves as x^(g+1/2) ln x at small x."""
    f = lambda x: x**(g - mp.mpf(3)/2)*(mp.polylog(2, x**2)/2 + mp.log(x)*log1p_minus_x(x))
    v, err = mp.quad(f, [0, mp.mpf(10)**-6, mp.mpf(10)**-3, mp.mpf(1)/2, 1], error=True)
    return -(-1/(g + mp.mpf(1)/2)**2 + v), err


print("(1) bracket/(x ln x) at small x")
for e in (2, 4, 8, 16):
    x = mp.mpf(10)**-e
    br = mp.polylog(2, x**2)/2 + mp.log(x)*mp.log(1 + x)
    print(f"    x = 1e-{e:<3d} ratio = {mp.nstr(br/(x*mp.log(x)), 20)}")
print("(2) (gamma + 1/2)^2 Phi(1, gamma) from the series, gamma = -1/2 + eps")
for e in (2, 4, 8, 12):
    eps = mp.mpf(10)**-e
    g = -mp.mpf(1)/2 + eps
    print(f"    eps = 1e-{e:<3d} {mp.nstr(eps**2*SER(g), 20)}")
print("(3) integral against series near the edge (plain quadrature, and with the x ln x term done in closed form)")
for g in (mp.mpf('-0.4'), mp.mpf('-0.45'), mp.mpf('0.8')):
    a, ea = FS(g)
    p, ep = FS_plain(g)
    b = SER(g)
    print(f"    gamma = {mp.nstr(g, 3):<6s} series {mp.nstr(b, 25)}")
    print(f"        subtracted integral {mp.nstr(a, 25)}  |diff| {mp.nstr(abs(a - b), 3)}  quad err est {mp.nstr(ea, 3)}")
    print(f"        plain integral      {mp.nstr(p, 25)}  |diff| {mp.nstr(abs(p - b), 3)}  quad err est {mp.nstr(ep, 3)}")


==> anc/12_phi_function/phi_pole_check_output.txt <==
(1) bracket/(x ln x) at small x
    x = 1e-2   ratio = 0.99394732196743859488
    x = 1e-4   ratio = 0.99994457465204599098
    x = 1e-8   ratio = 0.99999999472856598214
    x = 1e-16  ratio = 0.99999999999999994864
(2) (gamma + 1/2)^2 Phi(1, gamma) from the series, gamma = -1/2 + eps
    eps = 1e-2   0.99990142876080876488
    eps = 1e-4   0.99999999000144782443
    eps = 1e-8   0.9999999999999999
    eps = 1e-12  1.0
(3) integral against series near the edge (plain quadrature, and with the x ln x term done in closed form)
    gamma = -0.4   series 99.1274970651981218705903
        subtracted integral 99.1274970651981218705903  |diff| 1.03e-38  quad err est 1.0e-48
        plain integral      99.11577215679008284858659  |diff| 0.0117  quad err est 0.0001
    gamma = -0.45  series 399.067815831066549643866
        subtracted integral 399.067815831066549643866  |diff| 0.0  quad err est 1.0e-49
        plain integral      390.7749703711931155329582  |diff| 8.29  quad err est 0.1
    gamma = 0.8    series 0.2538059812658846184947887
        subtracted integral 0.2538059812658846184947887  |diff| 1.15e-41  quad err est 1.01e-43
        plain integral      0.2538059812658846184947887  |diff| 0.0  quad err est 1.0e-50


==> anc/13_distribution_P/fig1_pairs.py <==
# The figure of the paper with the distribution P_{1,0} (figure file fig1_pairs.pdf): the distribution of the conformal
# quantum numbers (n', nu') of one gluon pair of the BLV state at (n, nu) = (1, 0), and the pair eigenvalue w(n', 1/2 + i nu') of the non-planar quark loop, drawn in the
# ROOT idiom (framed axes, inward ticks on all four sides, minor ticks, serif labels, no grid, white
# background, mathtext labels).
# Formulas: P from Eq. (P) of the paper, whose reduced forms at (1, 0) are those of Eq. (Pw10); w from Eq. (w)
# (Kotikov and Lipatov), reduced to the forms of Eq. (Pw10); normalization Z_{1,0} = 3 pi zeta(3) (Eq. (Z));
# <w>_P in closed form (Eq. (wP)). The density is normalized to unit integral over all even n' and all real nu' and
# shown on nu' >= 0, i.e. twice the density at +nu'; the red curve of the upper panel sums n' = +2 and n' = -2.
# Checks go to fig1_pairs_checks.txt. If fig1_pairs_crosscheck_wolfram.txt exists (made by
# fig1_pairs_crosscheck.wl from the general formulas, Eqs. (P) and (w)), its numbers are compared as well.
# Run: python3 -I fig1_pairs.py   (writes fig1_pairs.pdf, fig1_pairs.png and fig1_pairs_checks.txt)
import datetime
import os
import platform
import re

import numpy as np
import mpmath as mp
import scipy
from scipy import integrate as si
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.ticker import AutoMinorLocator

# Palette, set once for the module. Black and red for the two families of waves; blue is the third line;
# green is kept for a fourth line and is not used in this figure.
BLACK = 'black'
RED = 'red'
BLUE = 'blue'
GREEN = 'green'

# Axis and legend labels, mathtext only, collected here so that the symbols can follow the paper.
LABEL_X = r'$\nu^{\prime}$'
LABEL_P = r'$2P_{1,0}(n^{\prime},\nu^{\prime})/Z_{1,0}$'
LABEL_W = r'$w(n^{\prime},1/2+i\nu^{\prime})$'
LABEL_N0 = r'$n^{\prime}=0$'
LABEL_N2 = r'$n^{\prime}=\pm 2$'
LABEL_N2_SUM = r'$n^{\prime}=\pm 2$, summed'   # upper panel: the red curve is the sum over n' = +2 and -2
LABEL_WAVG = r'$\langle w\rangle_P$'

HERE = os.path.dirname(os.path.abspath(__file__))
CHECKS = os.path.join(HERE, 'fig1_pairs_checks.txt')
WOLFRAM = os.path.join(HERE, 'fig1_pairs_crosscheck_wolfram.txt')

mp.mp.dps = 30
PI, Z3, Z5 = mp.pi, mp.zeta(3), mp.zeta(5)
ZTOT = 3 * PI * Z3                                                                       # Eq. (Z) at (1, 0)
WAVG = (91 * PI**4 + 90 * PI**2 - 1900 + 4260 * Z3 + 5400 * Z5) / (6480 * PI**2 * Z3)    # Eq. (wP)
QUARTER, NINE_QUARTERS = mp.mpf(1) / 4, mp.mpf(9) / 4


def P_general(n, nu, m, x):
    """Eq. (P): P_{n,nu}(m, x), the distribution P with constant one."""
    n, nu, m, x = mp.mpf(n), mp.mpf(nu), mp.mpf(m), mp.mpf(x)
    return (x**2 + m**2 / 4) / ((x**2 + (m - 1)**2 / 4) * (x**2 + (m + 1)**2 / 4)
                                * ((nu - x)**2 + (n - m)**2 / 4) * ((nu + x)**2 + (n + m)**2 / 4))


def P0(x):
    """Eq. (Pw10): P(0, nu') at (n, nu) = (1, 0)."""
    x = mp.mpf(x)
    return x**2 / (x**2 + QUARTER)**4


def P2(x):
    """Eq. (Pw10): P(+2, nu') = P(-2, nu') at (n, nu) = (1, 0)."""
    x = mp.mpf(x)
    return (x**2 + 1) / ((x**2 + QUARTER)**2 * (x**2 + NINE_QUARTERS)**2)


def w_general(m, gamma):
    """Eq. (w): w(m, gamma) of Kotikov and Lipatov."""
    g = mp.mpc(gamma)
    bracket = (2 + 3 * g * (1 - g)) * (1 if m == 0 else 0) - (g * (1 - g) / 2) * (1 if abs(m) == 2 else 0)
    return mp.cos(PI * g) / (mp.sin(PI * g)**2 * (1 - 2 * g)) * bracket / ((3 - 2 * g) * (1 + 2 * g))


def w0(x):
    """Eq. (Pw10): w(0, 1/2 + i nu'), with its limit 11 pi/32 at nu' = 0."""
    x = mp.mpf(x)
    if x == 0:
        return 11 * PI / 32
    return mp.sinh(PI * x) * (11 * QUARTER + 3 * x**2) / (8 * x * mp.cosh(PI * x)**2 * (1 + x**2))


def w2(x):
    """Eq. (Pw10): w(+-2, 1/2 + i nu'), with its limit -pi/64 at nu' = 0."""
    x = mp.mpf(x)
    if x == 0:
        return -PI / 64
    return -mp.sinh(PI * x) * (QUARTER + x**2) / (16 * x * mp.cosh(PI * x)**2 * (1 + x**2))


def quantities(ztot, w2sign=1, n2factor=4):
    """The integrals of the figure at 30 digits. n2factor = 4 is 2 (fold onto nu' >= 0) times 2 (n' = +2 and -2)."""
    q = {}
    q['I0'] = mp.quad(lambda x: 2 * P0(x) / ztot, [0, 1, mp.inf])
    q['I2'] = mp.quad(lambda x: n2factor * P2(x) / ztot, [0, 1, mp.inf])
    q['A0'] = mp.quad(lambda x: 2 * P0(x) * w0(x) / ztot, [0, 1, mp.inf])
    q['A2'] = mp.quad(lambda x: n2factor * P2(x) * w2sign * w2(x) / ztot, [0, 1, mp.inf])
    q['avg0'] = q['A0'] / q['I0']
    q['sum'] = q['A0'] + q['A2']
    return q


def test_list(q):
    """(label, value, reference, tolerance); a test passes if |value - reference| <= tolerance."""
    return [
        ('integral of the n\' = 0 curve over nu\' >= 0, against 0.5546', q['I0'], mp.mpf('0.5546'), mp.mpf('5e-5')),
        ('integral of the n\' = +-2 curve over nu\' >= 0, against 0.43649', q['I2'], mp.mpf('0.43649'), mp.mpf('5e-6')),
        ('average of w over the n\' = 0 part, against 0.4625', q['avg0'], mp.mpf('0.4625'), mp.mpf('5e-5')),
        ('n\' = 0 contribution to <w>_P, against 0.2565', q['A0'], mp.mpf('0.2565'), mp.mpf('5e-5')),
        ('n\' = +-2 contribution to <w>_P, against -0.0149', q['A2'], mp.mpf('-0.0149'), mp.mpf('5e-5')),
        ('sum of the two contributions, against the closed form', q['sum'], WAVG, mp.mpf('1e-20')),
    ]


# ---------------------------------------------------------------------------------------------------------------
# 1. The curves on the plotted grid, P from Eq. (P) and w from the reduced forms of Eq. (Pw10).
xs = np.linspace(0.0, 3.0, 601)
p0_gen = [P_general(1, 0, 0, x) for x in xs]
p2_gen = [P_general(1, 0, 2, x) for x in xs]
pm2_gen = [P_general(1, 0, -2, x) for x in xs]
f0 = np.array([float(2 * a / ZTOT) for a in p0_gen])                        # upper panel, black
f2 = np.array([float(2 * (a + b) / ZTOT) for a, b in zip(p2_gen, pm2_gen)])  # upper panel, red
wz = np.array([float(w0(x)) for x in xs])                                    # lower panel, black
wt = np.array([float(w2(x)) for x in xs])                                    # lower panel, red

# Reduced forms against the general formulas on the grid.
dP0 = max(abs(a - P0(x)) for a, x in zip(p0_gen, xs)) / max(P0(x) for x in xs)
dP2 = max(abs(a - P2(x)) for a, x in zip(p2_gen, xs)) / max(P2(x) for x in xs)
dPm2 = max(abs(a - P2(x)) for a, x in zip(pm2_gen, xs)) / max(P2(x) for x in xs)
dw, dwim = mp.mpf(0), mp.mpf(0)
for x in xs[1:]:
    for m, red in ((0, w0), (2, w2), (-2, w2)):
        g = w_general(m, mp.mpf(1) / 2 + 1j * mp.mpf(x))
        dw = max(dw, abs(mp.re(g) - red(x)) / abs(red(x)))
        dwim = max(dwim, abs(mp.im(g)))
w0_lim = mp.re(w_general(0, mp.mpf(1) / 2 + 1j * mp.mpf('1e-12')))
w2_lim = mp.re(w_general(2, mp.mpf(1) / 2 + 1j * mp.mpf('1e-12')))

# ---------------------------------------------------------------------------------------------------------------
# 2. The normalization: Z_{1,0} = 3 pi zeta(3) against a direct sum over all even n'.
KMAX = 300
Jn = [mp.quad(lambda x, m=m: P_general(1, 0, m, x), [-mp.inf, -1, 0, 1, mp.inf]) for m in range(0, 2 * KMAX + 1, 2)]
Jm = [mp.quad(lambda x, m=m: P_general(1, 0, m, x), [-mp.inf, -1, 0, 1, mp.inf]) for m in (-2, -4)]
tail = mp.nsum(lambda k: 12 * PI / (2 * k)**5, [KMAX + 1, mp.inf])   # large-n' form of the integral over nu'
Zsum = Jn[0] + 2 * mp.fsum(Jn[1:]) + 2 * tail
rest_direct = (2 * mp.fsum(Jn[2:]) + 2 * tail) / ZTOT

# ---------------------------------------------------------------------------------------------------------------
# 3. The integrals and the averages, at 30 digits, and the closed forms of the two areas.
q = quantities(ZTOT)
I0_closed = 2 / (3 * Z3)              # Int_R P(0,nu') dnu' = 2 pi (partial fractions)
I2_closed = 85 / (162 * Z3)           # 2 Int_R P(2,nu') dnu' / Z = 2 (85 pi/108)/(3 pi zeta(3))
I0_03 = mp.quad(lambda x: 2 * P0(x) / ZTOT, [0, 1, 3])
I2_03 = mp.quad(lambda x: 4 * P2(x) / ZTOT, [0, 1, 3])
trap0, trap2 = np.trapezoid(f0, xs), np.trapezoid(f2, xs)
rest = 1 - q['I0'] - q['I2']

# Second integrator: QUADPACK in double precision, with integrands coded again in numpy.
Zf = float(ZTOT)


def sech_tanh(x):
    """sinh(pi x)/cosh(pi x)^2 without overflow."""
    e = np.exp(-np.pi * x)
    return np.tanh(np.pi * x) * 2 * e / (1 + e * e)


def np_w0(x):
    return np.pi * 11 / 32 if x == 0 else sech_tanh(x) * (2.75 + 3 * x * x) / (8 * x * (1 + x * x))


def np_w2(x):
    return -np.pi / 64 if x == 0 else -sech_tanh(x) * (0.25 + x * x) / (16 * x * (1 + x * x))


def np_P0(x):
    return x * x / (x * x + 0.25)**4


def np_P2(x):
    return (x * x + 1) / ((x * x + 0.25)**2 * (x * x + 2.25)**2)


opt = dict(epsabs=1e-15, epsrel=1e-13, limit=200)
s_I0 = si.quad(lambda x: 2 * np_P0(x) / Zf, 0, np.inf, **opt)[0]
s_I2 = si.quad(lambda x: 4 * np_P2(x) / Zf, 0, np.inf, **opt)[0]
s_A0 = si.quad(lambda x: 2 * np_P0(x) * np_w0(x) / Zf, 0, np.inf, **opt)[0]
s_A2 = si.quad(lambda x: 4 * np_P2(x) * np_w2(x) / Zf, 0, np.inf, **opt)[0]

# ---------------------------------------------------------------------------------------------------------------
# 4. Deliberate errors: each must make at least one test fail, or the tests cannot detect that error.
deliberate_errors = [
    ('norm Z_{1,0} multiplied by 1.01', quantities(ZTOT * mp.mpf('1.01'))),
    ('sign of w(+-2) flipped', quantities(ZTOT, w2sign=-1)),
    ('wave n\' = -2 left out of the red curve', quantities(ZTOT, n2factor=2)),
]

# ---------------------------------------------------------------------------------------------------------------
# 5. The Wolfram cross-check, if present.


def parse_wl(s):
    s = s.strip()
    m = re.match(r'^([-+]?[0-9]*\.?[0-9]*)(`{1,2}[0-9.]*)?(\*\^([-+]?[0-9]+))?$', s)
    if not m or m.group(1) in ('', '-', '+'):
        return None
    v = mp.mpf(m.group(1).rstrip('.') if m.group(1).endswith('.') else m.group(1))
    if m.group(4):
        v *= mp.mpf(10)**int(m.group(4))
    return v


wl = {}
if os.path.exists(WOLFRAM):
    with open(WOLFRAM) as fh:
        for line in fh:
            parts = line.split(None, 1)
            if len(parts) == 2:
                wl[parts[0]] = parts[1].strip()

# ---------------------------------------------------------------------------------------------------------------
# 6. The report.
out = []
say = out.append
nfail = 0


def verdict(ok):
    global nfail
    if not ok:
        nfail += 1
    return 'PASS' if ok else 'FAIL'


say('Checks of the figure of P_{1,0} and w, written by fig1_pairs.py on ' + datetime.datetime.now().strftime('%Y-%m-%d %H:%M'))
say('Python %s, mpmath %s (30 digits), numpy %s, scipy %s, matplotlib %s' % (
    platform.python_version(), mp.__version__, np.__version__, scipy.__version__, matplotlib.__version__))
say('Integrands: P from Eq. (P) (reduced forms of Eq. (Pw10) checked in item 1), w from Eq. (Pw10) (checked against Eq. (w)).')
say('Second integrator: scipy QUADPACK, integrands coded again in numpy. Third: Wolfram Language from Eq. (P) and Eq. (w) (item 8).')
say('Plotted grid: nu\' = 0 to 3 in 601 points.')
say('')
say('1. Reduced forms against the general formulas, on the plotted grid')
say('   P(0,nu\') of Eq. (Pw10) against Eq. (P) at (1,0): max |difference| / max P = %s' % mp.nstr(dP0, 3))
say('   P(+2,nu\') of Eq. (Pw10) against Eq. (P):            max |difference| / max P = %s' % mp.nstr(dP2, 3))
say('   P(-2,nu\') = P(+2,nu\') against Eq. (P):      max |difference| / max P = %s' % mp.nstr(dPm2, 3))
say('   w(0), w(+2), w(-2) of Eq. (Pw10) against Re Eq. (w) at gamma = 1/2 + i nu\', 600 points nu\' > 0: max relative difference %s,'
  ' max |Im Eq. (w)| %s' % (mp.nstr(dw, 3), mp.nstr(dwim, 3)))
ok1 = dP0 < 1e-25 and dP2 < 1e-25 and dPm2 < 1e-25 and dw < 1e-20 and dwim < 1e-20
say('   %s (tolerance 1e-25 for P, 1e-20 for w)' % verdict(ok1))
say('')
say('2. Normalization: the norm Z_{1,0}, over all even n\' and all real nu\' at (n, nu) = (1, 0)')
say('   closed form 3 pi zeta(3)                                  = %s' % mp.nstr(ZTOT, 20))
say('   direct sum, |n\'| <= %d, plus the tail 12 pi/n\'^5 beyond   = %s (tail %s)' % (
    2 * KMAX, mp.nstr(Zsum, 20), mp.nstr(2 * tail, 3)))
say('   difference %s; P(-2) = P(+2) and P(-4) = P(+4) integrated: %s, %s' % (
    mp.nstr(Zsum - ZTOT, 3), mp.nstr(Jm[0] - Jn[1], 3), mp.nstr(Jm[1] - Jn[2], 3)))
ok2 = abs(Zsum - ZTOT) < 1e-14 and abs(Jm[0] - Jn[1]) < 1e-25 and abs(Jm[1] - Jn[2]) < 1e-25
say('   %s (tolerance 1e-14, set by the large-n\' form of the tail)' % verdict(ok2))
say('')
say('3. Integrals of the two curves of the upper panel')
say('   n\' = 0,   over nu\' >= 0: mpmath %s, closed form 2/(3 zeta(3)) = %s, QUADPACK %.15f' % (
    mp.nstr(q['I0'], 20), mp.nstr(I0_closed, 20), s_I0))
say('   n\' = +-2, over nu\' >= 0: mpmath %s, closed form 85/(162 zeta(3)) = %s, QUADPACK %.15f' % (
    mp.nstr(q['I2'], 20), mp.nstr(I2_closed, 20), s_I2))
say('   (closed forms by partial fractions, Int P(0) dnu\' = 2 pi and Int P(+-2) dnu\' = 85 pi/108 over the real line)')
say('   over the drawn range 0 <= nu\' <= 3: n\' = 0 %s, n\' = +-2 %s; the parts beyond nu\' = 3 are %s and %s' % (
    mp.nstr(I0_03, 12), mp.nstr(I2_03, 12), mp.nstr(q['I0'] - I0_03, 4), mp.nstr(q['I2'] - I2_03, 4)))
say('   trapezoid sums of the plotted arrays on [0, 3]: %.10f and %.10f (differences %.1e, %.1e from the integrals)' % (
    trap0, trap2, trap0 - float(I0_03), trap2 - float(I2_03)))
say('   share of the waves |n\'| >= 4, which the figure does not draw: 1 - sum = %s, direct sum over |n\'| >= 4 = %s' % (
    mp.nstr(rest, 15), mp.nstr(rest_direct, 15)))
ok3 = (abs(q['I0'] - I0_closed) < 1e-25 and abs(q['I2'] - I2_closed) < 1e-25 and abs(s_I0 - float(I0_closed)) < 1e-12
       and abs(s_I2 - float(I2_closed)) < 1e-12 and abs(trap0 - float(I0_03)) < 1e-8 and abs(trap2 - float(I2_03)) < 1e-8
       and abs(rest - rest_direct) < 1e-14)
say('   %s (closed forms 1e-25, QUADPACK 1e-12, trapezoid 1e-8, remainder 1e-14)' % verdict(ok3))
say('')
say('4. Tests against the numbers quoted with the figure (tolerance = half a unit in the last digit given)')
for label, val, ref, tol in test_list(q):
    say('   %-62s %s  [%s]' % (label, mp.nstr(val, 15), verdict(abs(val - ref) <= tol)))
say('   product of the n\' = 0 average with the n\' = 0 weight: %s x %s = %s' % (
    mp.nstr(q['avg0'], 10), mp.nstr(q['I0'], 10), mp.nstr(q['avg0'] * q['I0'], 10)))
say('   closed form <w>_P = [91 pi^4 + 90 pi^2 - 1900 + 4260 zeta(3) + 5400 zeta(5)]/(6480 pi^2 zeta(3)) = %s' % mp.nstr(
    WAVG, 20))
say('   sum - closed form = %s; against 0.2415874796: %s' % (
    mp.nstr(q['sum'] - WAVG, 3), verdict(abs(q['sum'] - mp.mpf('0.2415874796')) <= mp.mpf('5e-11'))))
say('   QUADPACK: n\' = 0 part %.12f, n\' = +-2 part %.12f, sum %.12f (difference from the closed form %.1e)' % (
    s_A0, s_A2, s_A0 + s_A2, s_A0 + s_A2 - float(WAVG)))
say('   %s (QUADPACK sum against the closed form, tolerance 1e-11)' % verdict(abs(s_A0 + s_A2 - float(WAVG)) < 1e-11))
say('   the dashed line is drawn at %s; -(3/2) times it is %s, the coefficient of n_f alpha_s^2/N_c in Eq. (main)' % (
    mp.nstr(WAVG, 10), mp.nstr(-mp.mpf(3) / 2 * WAVG, 8)))
say('')
say('5. w at nu\' = 0')
say('   w(0, 1/2) = 11 pi/32 = %s; the value plotted at nu\' = 0 is %.10f; Eq. (w) at nu\' = 1e-12 gives %s  [%s]' % (
    mp.nstr(11 * PI / 32, 15), wz[0], mp.nstr(w0_lim, 15),
    verdict(abs(11 * PI / 32 - mp.mpf('1.0799')) <= mp.mpf('5e-5') and abs(w0_lim - 11 * PI / 32) < 1e-15
            and abs(wz[0] - float(11 * PI / 32)) < 1e-15)))
say('   w(+-2, 1/2) = -pi/64 = %s; the value plotted at nu\' = 0 is %.10f; Eq. (w) at nu\' = 1e-12 gives %s  [%s]' % (
    mp.nstr(-PI / 64, 15), wt[0], mp.nstr(w2_lim, 15),
    verdict(abs(w2_lim + PI / 64) < 1e-15 and abs(wt[0] + float(PI / 64)) < 1e-15)))
say('')
say('6. Sign of w(2, 1/2 + i nu\') on the plotted range 0 <= nu\' <= 3')
say('   In the form of Eq. (Pw10) every factor of sinh(pi nu\')(1/4 + nu\'^2)/(16 nu\' cosh^2(pi nu\')(1 + nu\'^2)) is positive for')
say('   nu\' > 0 and the limit at nu\' = 0 is pi/64 > 0, so w(2, 1/2 + i nu\') < 0 on the whole range.')
say('   On the 601 plotted points: largest value %.4e (at nu\' = %.3f), smallest %.6f (at nu\' = %.3f), all negative: %s' % (
    wt.max(), xs[wt.argmax()], wt.min(), xs[wt.argmin()], verdict(bool(np.all(wt < 0)))))
say('   On the plotted points w(2, 1/2 + i nu\') increases toward 0, so |w(2)| <= pi/64 there: %s; w(0, 1/2 + i nu\')'
    ' decreases: %s' % (verdict(bool(np.all(np.diff(wt) > 0))), verdict(bool(np.all(np.diff(wz) < 0)))))
w0_asym = lambda x: 3 * mp.exp(-PI * x) / (4 * x)
say('   Large nu\': w(0, 1/2 + i nu\') / [(3/(4 nu\')) exp(-pi nu\')] = %s at nu\' = 3 and %s at nu\' = 10' % (
    mp.nstr(w0(3) / w0_asym(3), 6), mp.nstr(w0(10) / w0_asym(10), 6)))
say('')
say('7. Deliberate errors: each must make at least one test of item 4 fail')
for name, qm in deliberate_errors:
    failing = [label.split(',')[0] for label, val, ref, tol in test_list(qm) if abs(val - ref) > tol]
    say('   %-40s -> %d failing: %s  [%s]' % (name, len(failing), '; '.join(failing) if failing else 'none',
                                            verdict(len(failing) > 0)))
say('')
say('8. Wolfram Language cross-check (fig1_pairs_crosscheck_wolfram.txt, integrands from Eq. (P) and Eq. (w))')
if not wl:
    say('   file not found or empty: not compared  [FAIL]')
    nfail += 1
else:
    exact = [('red_P0', '0'), ('red_P2', '0'), ('red_Pm2', '0'), ('red_w0', '0'), ('red_w2', '0'), ('red_wm2', '0'),
             ('even_in_m_4', '0'), ('w0_at_half_exact', '(11*Pi)/32'), ('w2_at_half_exact', '-1/64*Pi'),
             ('J0_exact', '2*Pi'), ('J2_exact', '(85*Pi)/108'), ('Jm2_exact', '(85*Pi)/108')]
    for key, ref in exact:
        say('   %-22s %-14s expected %-14s [%s]' % (key, wl.get(key, 'missing'), ref, verdict(wl.get(key) == ref)))
    numeric = [('Z_sum_total', ZTOT, 1e-14), ('I0', q['I0'], 1e-22), ('I2', q['I2'], 1e-22),
               ('I0_0to3', I0_03, 1e-22), ('I2_0to3', I2_03, 1e-22), ('rest_ge4', rest, 1e-22),
               ('rest_ge4_direct', rest_direct, 1e-14), ('A0', q['A0'], 1e-20), ('A2', q['A2'], 1e-20),
               ('avg_w_n0', q['avg0'], 1e-20), ('wavg_sum', q['sum'], 1e-20), ('wavg_closed', WAVG, 1e-22)]
    for key, mine, tol in numeric:
        v = parse_wl(wl.get(key, ''))
        if v is None:
            say('   %-22s missing or unreadable  [FAIL]' % key)
            nfail += 1
            continue
        say('   %-22s Wolfram %s   here %s   difference %s  [%s]' % (
            key, mp.nstr(v, 18), mp.nstr(mine, 18), mp.nstr(v - mine, 2), verdict(abs(v - mine) < tol)))
    vmax = parse_wl(wl.get('w2_max_on_range', ''))
    xmax = parse_wl(wl.get('w2_argmax_on_range', ''))
    say('   %-22s %s (NMaximize on 0.001 <= nu\' <= 3, at nu\' = %s)  [%s]' % (
        'w2_max_on_range', mp.nstr(vmax, 6) if vmax is not None else 'missing',
        mp.nstr(xmax, 6) if xmax is not None else '?', verdict(vmax is not None and vmax < 0)))
say('')
say('Descriptive values (not tests): the n\' = 0 curve vanishes at nu\' = 0 and peaks at nu\' = 1/(2 sqrt 3) = %s with'
  ' height %s; the n\' = +-2 curve is largest at nu\' = 0, height 1024/(81 Z) = %s; the n\' = 0 curve of the lower panel'
  ' crosses the dashed line at nu\' = %s; at the right edge nu\' = 3 the upper curves are %.3e (n\' = 0) and %.3e'
  ' (n\' = +-2).' % (
      mp.nstr(1 / (2 * mp.sqrt(3)), 6), mp.nstr(2 * P0(1 / (2 * mp.sqrt(3))) / ZTOT, 6), mp.nstr(4 * P2(0) / ZTOT, 6),
      mp.nstr(mp.findroot(lambda x: w0(x) - WAVG, 0.5), 6), f0[-1], f2[-1]))
say('')
say('Result: %d FAIL' % nfail)

os.makedirs(os.path.dirname(CHECKS), exist_ok=True)
with open(CHECKS, 'w') as fh:
    fh.write('\n'.join(out) + '\n')
print('\n'.join(out))

# ---------------------------------------------------------------------------------------------------------------
# 7. The figure.
plt.rcParams.update({'font.family': 'serif', 'font.size': 11, 'text.usetex': True, 'font.serif': ['Computer Modern Roman'], 'text.latex.preamble': r'\usepackage{amsmath}',
                     'axes.linewidth': 1.0, 'xtick.direction': 'in', 'ytick.direction': 'in',
                     'xtick.top': True, 'ytick.right': True, 'xtick.minor.visible': True, 'ytick.minor.visible': True,
                     'figure.facecolor': 'white', 'axes.facecolor': 'white'})
fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(3.4, 4.6), sharex=True, gridspec_kw={'hspace': 0.08})
ax1.plot(xs, f0, color=BLACK, lw=1.3, label=LABEL_N0)
ax1.plot(xs, f2, color=RED, lw=1.3, label=LABEL_N2_SUM)
ax1.set_ylabel(LABEL_P)
ax1.legend(loc='upper right', frameon=False, fontsize=10, handlelength=2.2)
ax2.axhline(0, color=BLACK, lw=0.5)
ax2.plot(xs, wz, color=BLACK, lw=1.3, label=LABEL_N0)
ax2.plot(xs, wt, color=RED, lw=1.3, label=LABEL_N2)
ax2.axhline(float(WAVG), color=BLUE, lw=1.3, ls='--', label=LABEL_WAVG)
ax2.set_ylabel(LABEL_W)
ax2.set_xlabel(LABEL_X)
ax2.legend(loc='upper right', frameon=False, fontsize=10, handlelength=2.2)
for ax in (ax1, ax2):
    ax.xaxis.set_minor_locator(AutoMinorLocator()); ax.yaxis.set_minor_locator(AutoMinorLocator())
    ax.tick_params(which='both', top=True, right=True, direction='in')
ax1.set_xlim(0, 3); ax1.set_ylim(0, 1.4); ax2.set_ylim(-0.15, 1.2)
fig.align_ylabels((ax1, ax2))
fig.subplots_adjust(left=0.25, right=0.96, top=0.98, bottom=0.10)
fig.savefig(os.path.join(HERE, 'fig1_pairs.pdf'))
fig.savefig(os.path.join(HERE, 'fig1_pairs.png'), dpi=160)
print('written fig1_pairs.pdf and fig1_pairs.png; upper maxima %.4f (black), %.4f (red); lower w(0,1/2) = %.4f,'
      ' min w(2) = %.4f' % (f0.max(), f2.max(), wz[0], wt.min()))


==> anc/13_distribution_P/fig1_pairs_checks.txt <==
Checks of the figure of P_{1,0} and w, written by fig1_pairs.py on 2026-11-24 11:01
Python 3.14.6, mpmath 1.3.0 (30 digits), numpy 2.4.6, scipy 1.17.1, matplotlib 3.10.9
Integrands: P from Eq. (P) (reduced forms of Eq. (Pw10) checked in item 1), w from Eq. (Pw10) (checked against Eq. (w)).
Second integrator: scipy QUADPACK, integrands coded again in numpy. Third: Wolfram Language from Eq. (P) and Eq. (w) (item 8).
Plotted grid: nu' = 0 to 3 in 601 points.

1. Reduced forms against the general formulas, on the plotted grid
   P(0,nu') of Eq. (Pw10) against Eq. (P) at (1,0): max |difference| / max P = 1.17e-31
   P(+2,nu') of Eq. (Pw10) against Eq. (P):            max |difference| / max P = 2.5e-31
   P(-2,nu') = P(+2,nu') against Eq. (P):      max |difference| / max P = 2.5e-31
   w(0), w(+2), w(-2) of Eq. (Pw10) against Re Eq. (w) at gamma = 1/2 + i nu', 600 points nu' > 0: max relative difference 6.39e-31, max |Im Eq. (w)| 5.83e-30
   PASS (tolerance 1e-25 for P, 1e-20 for w)

2. Normalization: the norm Z_{1,0}, over all even n' and all real nu' at (n, nu) = (1, 0)
   closed form 3 pi zeta(3)                                  = 11.329119408489236782
   direct sum, |n'| <= 600, plus the tail 12 pi/n'^5 beyond   = 11.329119408489236437 (tail 7.22e-11)
   difference -3.45e-16; P(-2) = P(+2) and P(-4) = P(+4) integrated: 0.0, 0.0
   PASS (tolerance 1e-14, set by the large-n' form of the tail)

3. Integrals of the two curves of the upper panel
   n' = 0,   over nu' >= 0: mpmath 0.55460491505380497912, closed form 2/(3 zeta(3)) = 0.55460491505380497912, QUADPACK 0.554604915053805
   n' = +-2, over nu' >= 0: mpmath 0.43649460907012428912, closed form 85/(162 zeta(3)) = 0.43649460907012428912, QUADPACK 0.436494609070124
   (closed forms by partial fractions, Int P(0) dnu' = 2 pi and Int P(+-2) dnu' = 85 pi/108 over the real line)
   over the drawn range 0 <= nu' <= 3: n' = 0 0.554470553624, n' = +-2 0.436276349502; the parts beyond nu' = 3 are 0.0001344 and 0.0002183
   trapezoid sums of the plotted arrays on [0, 3]: 0.5544705528 and 0.4362763483 (differences -8.7e-10, -1.2e-09 from the integrals)
   share of the waves |n'| >= 4, which the figure does not draw: 1 - sum = 0.00890047587607073, direct sum over |n'| >= 4 = 0.0089004758760707
   PASS (closed forms 1e-25, QUADPACK 1e-12, trapezoid 1e-8, remainder 1e-14)

4. Tests against the numbers quoted with the figure (tolerance = half a unit in the last digit given)
   integral of the n' = 0 curve over nu' >= 0, against 0.5546     0.554604915053805  [PASS]
   integral of the n' = +-2 curve over nu' >= 0, against 0.43649  0.436494609070124  [PASS]
   average of w over the n' = 0 part, against 0.4625              0.462507202953097  [PASS]
   n' = 0 contribution to <w>_P, against 0.2565                   0.256508768005575  [PASS]
   n' = +-2 contribution to <w>_P, against -0.0149                -0.0149212883909281  [PASS]
   sum of the two contributions, against the closed form          0.241587479614647  [PASS]
   product of the n' = 0 average with the n' = 0 weight: 0.462507203 x 0.5546049151 = 0.256508768
   closed form <w>_P = [91 pi^4 + 90 pi^2 - 1900 + 4260 zeta(3) + 5400 zeta(5)]/(6480 pi^2 zeta(3)) = 0.24158747961464736439
   sum - closed form = 7.4e-32; against 0.2415874796: PASS
   QUADPACK: n' = 0 part 0.256508768006, n' = +-2 part -0.014921288391, sum 0.241587479615 (difference from the closed form 0.0e+00)
   PASS (QUADPACK sum against the closed form, tolerance 1e-11)
   the dashed line is drawn at 0.2415874796; -(3/2) times it is -0.36238122, the coefficient of n_f alpha_s^2/N_c in Eq. (main)

5. w at nu' = 0
   w(0, 1/2) = 11 pi/32 = 1.07992247467149; the value plotted at nu' = 0 is 1.0799224747; Eq. (w) at nu' = 1e-12 gives 1.07992247467149  [PASS]
   w(+-2, 1/2) = -pi/64 = -0.0490873852123405; the value plotted at nu' = 0 is -0.0490873852; Eq. (w) at nu' = 1e-12 gives -0.0490873852123405  [PASS]

6. Sign of w(2, 1/2 + i nu') on the plotted range 0 <= nu' <= 3
   In the form of Eq. (Pw10) every factor of sinh(pi nu')(1/4 + nu'^2)/(16 nu' cosh^2(pi nu')(1 + nu'^2)) is positive for
   nu' > 0 and the limit at nu' = 0 is pi/64 > 0, so w(2, 1/2 + i nu') < 0 on the whole range.
   On the 601 plotted points: largest value -3.1103e-06 (at nu' = 3.000), smallest -0.049087 (at nu' = 0.000), all negative: PASS
   On the plotted points w(2, 1/2 + i nu') increases toward 0, so |w(2)| <= pi/64 there: PASS; w(0, 1/2 + i nu') decreases: PASS
   Large nu': w(0, 1/2 + i nu') / [(3/(4 nu')) exp(-pi nu')] = 0.991667 at nu' = 3 and 0.999175 at nu' = 10

7. Deliberate errors: each must make at least one test of item 4 fail
   norm Z_{1,0} multiplied by 1.01          -> 5 failing: integral of the n' = 0 curve over nu' >= 0; integral of the n' = +-2 curve over nu' >= 0; n' = 0 contribution to <w>_P; n' = +-2 contribution to <w>_P; sum of the two contributions  [PASS]
   sign of w(+-2) flipped                   -> 2 failing: n' = +-2 contribution to <w>_P; sum of the two contributions  [PASS]
   wave n' = -2 left out of the red curve   -> 3 failing: integral of the n' = +-2 curve over nu' >= 0; n' = +-2 contribution to <w>_P; sum of the two contributions  [PASS]

8. Wolfram Language cross-check (fig1_pairs_crosscheck_wolfram.txt, integrands from Eq. (P) and Eq. (w))
   red_P0                 0              expected 0              [PASS]
   red_P2                 0              expected 0              [PASS]
   red_Pm2                0              expected 0              [PASS]
   red_w0                 0              expected 0              [PASS]
   red_w2                 0              expected 0              [PASS]
   red_wm2                0              expected 0              [PASS]
   even_in_m_4            0              expected 0              [PASS]
   w0_at_half_exact       (11*Pi)/32     expected (11*Pi)/32     [PASS]
   w2_at_half_exact       -1/64*Pi       expected -1/64*Pi       [PASS]
   J0_exact               2*Pi           expected 2*Pi           [PASS]
   J2_exact               (85*Pi)/108    expected (85*Pi)/108    [PASS]
   Jm2_exact              (85*Pi)/108    expected (85*Pi)/108    [PASS]
   Z_sum_total            Wolfram 11.3291194084892367   here 11.3291194084892368   difference -6.3e-17  [PASS]
   I0                     Wolfram 0.554604915053804979   here 0.554604915053804979   difference 0.0  [PASS]
   I2                     Wolfram 0.436494609070124289   here 0.436494609070124289   difference -4.9e-32  [PASS]
   I0_0to3                Wolfram 0.554470553624363982   here 0.554470553624363982   difference 0.0  [PASS]
   I2_0to3                Wolfram 0.436276349502367267   here 0.436276349502367267   difference 0.0  [PASS]
   rest_ge4               Wolfram 0.00890047587607073175   here 0.00890047587607073175   difference 6.8e-32  [PASS]
   rest_ge4_direct        Wolfram 0.00890047587607072618   here 0.00890047587607070131   difference 2.5e-17  [PASS]
   A0                     Wolfram 0.256508768005575429   here 0.256508768005575429   difference 0.0  [PASS]
   A2                     Wolfram -0.0149212883909280645   here -0.0149212883909280645   difference 0.0  [PASS]
   avg_w_n0               Wolfram 0.46250720295309723   here 0.46250720295309723   difference 4.9e-32  [PASS]
   wavg_sum               Wolfram 0.241587479614647364   here 0.241587479614647364   difference 0.0  [PASS]
   wavg_closed            Wolfram 0.241587479614647364   here 0.241587479614647364   difference 4.9e-32  [PASS]
   w2_max_on_range        -3.11029e-6 (NMaximize on 0.001 <= nu' <= 3, at nu' = 3.0)  [PASS]

Descriptive values (not tests): the n' = 0 curve vanishes at nu' = 0 and peaks at nu' = 1/(2 sqrt 3) = 0.288675 with height 1.19162; the n' = +-2 curve is largest at nu' = 0, height 1024/(81 Z) = 1.11588; the n' = 0 curve of the lower panel crosses the dashed line at nu' = 0.513394; at the right edge nu' = 3 the upper curves are 2.170e-04 (n' = 0) and 3.260e-04 (n' = +-2).

Result: 0 FAIL


==> anc/13_distribution_P/fig1_pairs_crosscheck.wl <==
(* fig1_pairs_crosscheck.wl: check of the numbers of the figure of P_{1,0} and w in the Wolfram Language.
   The integrands are built from the general formulas, Eq. (P) of the paper for the distribution
   P_{n,nu}(n',nu') and Eq. (w) (Kotikov and Lipatov) for w(n,gamma), and not from the reduced forms of Eq. (Pw10)
   that fig1_pairs.py plots. Output: one line "key value" per quantity, read by fig1_pairs.py.
   Run from this folder:  wolframscript -file fig1_pairs_crosscheck.wl > fig1_pairs_crosscheck_wolfram.txt *)

P[n_, nu_, m_, x_] := (x^2 + m^2/4)/((x^2 + (m - 1)^2/4) (x^2 + (m + 1)^2/4) ((nu - x)^2 + (n - m)^2/4) ((nu + x)^2 + (n + m)^2/4));
w[m_, g_] := Cos[Pi g]/(Sin[Pi g]^2 (1 - 2 g)) ((2 + 3 g (1 - g)) KroneckerDelta[m, 0] - (g (1 - g)/2) KroneckerDelta[Abs[m], 2])/((3 - 2 g) (1 + 2 g));
wre[m_, x_?NumericQ] := Re[w[m, 1/2 + I x]];
fmt[v_] := ToString[N[v, 25], InputForm];
put[k_String, v_] := Print[k, " ", fmt[v]];
putx[k_String, v_] := Print[k, " ", ToString[v, InputForm]];

Z = 3 Pi Zeta[3];
put["Z_closed", Z];

(* 1. Reduced forms of Eq. (Pw10) against the general formulas, symbolically *)
putx["red_P0", FullSimplify[P[1, 0, 0, x] - x^2/(x^2 + 1/4)^4]];
putx["red_P2", FullSimplify[P[1, 0, 2, x] - (x^2 + 1)/((x^2 + 1/4)^2 (x^2 + 9/4)^2)]];
putx["red_Pm2", FullSimplify[P[1, 0, -2, x] - P[1, 0, 2, x]]];
putx["red_w0", FullSimplify[ComplexExpand[w[0, 1/2 + I x]] - Sinh[Pi x] (11/4 + 3 x^2)/(8 x Cosh[Pi x]^2 (1 + x^2)), x > 0]];
putx["red_w2", FullSimplify[ComplexExpand[w[2, 1/2 + I x]] + Sinh[Pi x] (1/4 + x^2)/(16 x Cosh[Pi x]^2 (1 + x^2)), x > 0]];
putx["red_wm2", FullSimplify[w[-2, g] - w[2, g]]];
putx["w0_at_half_exact", Limit[ComplexExpand[w[0, 1/2 + I x]], x -> 0]];
putx["w2_at_half_exact", Limit[ComplexExpand[w[2, 1/2 + I x]], x -> 0]];

(* 2. Areas of the conformal partial waves with n' = 0 and n' = +-2, exact *)
J0 = Integrate[P[1, 0, 0, x], {x, -Infinity, Infinity}];
J2 = Integrate[P[1, 0, 2, x], {x, -Infinity, Infinity}];
Jm2 = Integrate[P[1, 0, -2, x], {x, -Infinity, Infinity}];
putx["J0_exact", J0];
putx["J2_exact", J2];
putx["Jm2_exact", Jm2];
put["I0", J0/Z];
put["I2", (J2 + Jm2)/Z];
put["I0_0to3", Integrate[2 P[1, 0, 0, x], {x, 0, 3}]/Z];
put["I2_0to3", Integrate[2 (P[1, 0, 2, x] + P[1, 0, -2, x]), {x, 0, 3}]/Z];

(* 3. The normalization Z_{1,0} as a sum over all even n' (P is even in n' at (1,0); checked at m = 4, 6) *)
putx["even_in_m_4", FullSimplify[P[1, 0, 4, x] - P[1, 0, -4, x]]];
Jk = Table[NIntegrate[P[1, 0, 2 k, x], {x, -Infinity, Infinity}, WorkingPrecision -> 30, PrecisionGoal -> 22], {k, 1, 400}];
tail = Sum[N[12 Pi/(2 k)^5, 30], {k, 401, 20000}];  (* large-n' form 12 pi/n'^5 of the integral over nu' *)
put["Z_sum_k400", J0 + 2 Total[Jk]];
put["Z_sum_k400_tail", 2 tail];
put["Z_sum_total", J0 + 2 Total[Jk] + 2 tail];
put["rest_ge4", 1 - (J0 + J2 + Jm2)/Z];
put["rest_ge4_direct", (2 Total[Rest[Jk]] + 2 tail)/Z];

(* 4. The average of w, from the general w of Eq. (w) evaluated at gamma = 1/2 + i nu' *)
A0 = 2 NIntegrate[P[1, 0, 0, x] wre[0, x], {x, 0, Infinity}, WorkingPrecision -> 30, PrecisionGoal -> 22]/Z;
A2 = 2 NIntegrate[(P[1, 0, 2, x] + P[1, 0, -2, x]) wre[2, x], {x, 0, Infinity}, WorkingPrecision -> 30, PrecisionGoal -> 22]/Z;
put["A0", A0];
put["A2", A2];
put["avg_w_n0", A0/(J0/Z)];
put["wavg_sum", A0 + A2];
wcl = (91 Pi^4 + 90 Pi^2 - 1900 + 4260 Zeta[3] + 5400 Zeta[5])/(6480 Pi^2 Zeta[3]);
put["wavg_closed", wcl];
put["wavg_diff", A0 + A2 - wcl];

(* 5. Sign of w(2, 1/2 + i nu') on 0 < nu' <= 3 *)
mx = NMaximize[{wre[2, x], 1/1000 <= x <= 3}, x, WorkingPrecision -> 30];
put["w2_max_on_range", mx[[1]]];
put["w2_argmax_on_range", x /. mx[[2]]];
put["w2_at_3", wre[2, 3]];


==> anc/13_distribution_P/fig1_pairs_crosscheck_wolfram.txt <==
Z_closed 11.32911940848923678161042737975762846105`25.
red_P0 0
red_P2 0
red_Pm2 0
red_w0 0
red_w2 0
red_wm2 0
w0_at_half_exact (11*Pi)/32
w2_at_half_exact -1/64*Pi
J0_exact 2*Pi
J2_exact (85*Pi)/108
Jm2_exact (85*Pi)/108
I0 0.55460491505380497912208418588102048978`25.
I2 0.4364946090701242891238625537026550151`25.
I0_0to3 0.55447055362436398209432294884347390043`25.
I2_0to3 0.43627634950236726666738918468991144752`25.
even_in_m_4 0
Z_sum_k400 11.32911940846634181919462805625577981727`25.
Z_sum_k400_tail 2.28948992614569431645293995645979372240678004911`25.*^-11
Z_sum_total 11.32911940848923671845608499942030921683`25.
rest_ge4 0.00890047587607073175405326041632449512`25.
rest_ge4_direct 0.00890047587607072617953858692687886014`25.
A0 0.25650876800557542886843484957892384957`25.
A2 -0.01492128839092806447927831663515681591`25.
avg_w_n0 0.46250720295309723043065692949008106343`25.
wavg_sum 0.24158747961464736438915653294376703367`25.
wavg_closed 0.2415874796146473643891565329437435583`25.
wavg_diff 0``30.566342063071268
w2_max_on_range -3.1102938455889430743311272726352205757323128356835818`25.*^-6
w2_argmax_on_range 3.`25.
w2_at_3 -3.1102938455889430743311272726352205757563861276959828`25.*^-6


==> anc/13_distribution_P/fig1_pairs_output.txt <==
Checks of the figure of P_{1,0} and w, written by fig1_pairs.py on 2026-11-24 11:01
Python 3.14.6, mpmath 1.3.0 (30 digits), numpy 2.4.6, scipy 1.17.1, matplotlib 3.10.9
Integrands: P from Eq. (P) (reduced forms of Eq. (Pw10) checked in item 1), w from Eq. (Pw10) (checked against Eq. (w)).
Second integrator: scipy QUADPACK, integrands coded again in numpy. Third: Wolfram Language from Eq. (P) and Eq. (w) (item 8).
Plotted grid: nu' = 0 to 3 in 601 points.

1. Reduced forms against the general formulas, on the plotted grid
   P(0,nu') of Eq. (Pw10) against Eq. (P) at (1,0): max |difference| / max P = 1.17e-31
   P(+2,nu') of Eq. (Pw10) against Eq. (P):            max |difference| / max P = 2.5e-31
   P(-2,nu') = P(+2,nu') against Eq. (P):      max |difference| / max P = 2.5e-31
   w(0), w(+2), w(-2) of Eq. (Pw10) against Re Eq. (w) at gamma = 1/2 + i nu', 600 points nu' > 0: max relative difference 6.39e-31, max |Im Eq. (w)| 5.83e-30
   PASS (tolerance 1e-25 for P, 1e-20 for w)

2. Normalization: the norm Z_{1,0}, over all even n' and all real nu' at (n, nu) = (1, 0)
   closed form 3 pi zeta(3)                                  = 11.329119408489236782
   direct sum, |n'| <= 600, plus the tail 12 pi/n'^5 beyond   = 11.329119408489236437 (tail 7.22e-11)
   difference -3.45e-16; P(-2) = P(+2) and P(-4) = P(+4) integrated: 0.0, 0.0
   PASS (tolerance 1e-14, set by the large-n' form of the tail)

3. Integrals of the two curves of the upper panel
   n' = 0,   over nu' >= 0: mpmath 0.55460491505380497912, closed form 2/(3 zeta(3)) = 0.55460491505380497912, QUADPACK 0.554604915053805
   n' = +-2, over nu' >= 0: mpmath 0.43649460907012428912, closed form 85/(162 zeta(3)) = 0.43649460907012428912, QUADPACK 0.436494609070124
   (closed forms by partial fractions, Int P(0) dnu' = 2 pi and Int P(+-2) dnu' = 85 pi/108 over the real line)
   over the drawn range 0 <= nu' <= 3: n' = 0 0.554470553624, n' = +-2 0.436276349502; the parts beyond nu' = 3 are 0.0001344 and 0.0002183
   trapezoid sums of the plotted arrays on [0, 3]: 0.5544705528 and 0.4362763483 (differences -8.7e-10, -1.2e-09 from the integrals)
   share of the waves |n'| >= 4, which the figure does not draw: 1 - sum = 0.00890047587607073, direct sum over |n'| >= 4 = 0.0089004758760707
   PASS (closed forms 1e-25, QUADPACK 1e-12, trapezoid 1e-8, remainder 1e-14)

4. Tests against the numbers quoted with the figure (tolerance = half a unit in the last digit given)
   integral of the n' = 0 curve over nu' >= 0, against 0.5546     0.554604915053805  [PASS]
   integral of the n' = +-2 curve over nu' >= 0, against 0.43649  0.436494609070124  [PASS]
   average of w over the n' = 0 part, against 0.4625              0.462507202953097  [PASS]
   n' = 0 contribution to <w>_P, against 0.2565                   0.256508768005575  [PASS]
   n' = +-2 contribution to <w>_P, against -0.0149                -0.0149212883909281  [PASS]
   sum of the two contributions, against the closed form          0.241587479614647  [PASS]
   product of the n' = 0 average with the n' = 0 weight: 0.462507203 x 0.5546049151 = 0.256508768
   closed form <w>_P = [91 pi^4 + 90 pi^2 - 1900 + 4260 zeta(3) + 5400 zeta(5)]/(6480 pi^2 zeta(3)) = 0.24158747961464736439
   sum - closed form = 7.4e-32; against 0.2415874796: PASS
   QUADPACK: n' = 0 part 0.256508768006, n' = +-2 part -0.014921288391, sum 0.241587479615 (difference from the closed form 0.0e+00)
   PASS (QUADPACK sum against the closed form, tolerance 1e-11)
   the dashed line is drawn at 0.2415874796; -(3/2) times it is -0.36238122, the coefficient of n_f alpha_s^2/N_c in Eq. (main)

5. w at nu' = 0
   w(0, 1/2) = 11 pi/32 = 1.07992247467149; the value plotted at nu' = 0 is 1.0799224747; Eq. (w) at nu' = 1e-12 gives 1.07992247467149  [PASS]
   w(+-2, 1/2) = -pi/64 = -0.0490873852123405; the value plotted at nu' = 0 is -0.0490873852; Eq. (w) at nu' = 1e-12 gives -0.0490873852123405  [PASS]

6. Sign of w(2, 1/2 + i nu') on the plotted range 0 <= nu' <= 3
   In the form of Eq. (Pw10) every factor of sinh(pi nu')(1/4 + nu'^2)/(16 nu' cosh^2(pi nu')(1 + nu'^2)) is positive for
   nu' > 0 and the limit at nu' = 0 is pi/64 > 0, so w(2, 1/2 + i nu') < 0 on the whole range.
   On the 601 plotted points: largest value -3.1103e-06 (at nu' = 3.000), smallest -0.049087 (at nu' = 0.000), all negative: PASS
   On the plotted points w(2, 1/2 + i nu') increases toward 0, so |w(2)| <= pi/64 there: PASS; w(0, 1/2 + i nu') decreases: PASS
   Large nu': w(0, 1/2 + i nu') / [(3/(4 nu')) exp(-pi nu')] = 0.991667 at nu' = 3 and 0.999175 at nu' = 10

7. Deliberate errors: each must make at least one test of item 4 fail
   norm Z_{1,0} multiplied by 1.01          -> 5 failing: integral of the n' = 0 curve over nu' >= 0; integral of the n' = +-2 curve over nu' >= 0; n' = 0 contribution to <w>_P; n' = +-2 contribution to <w>_P; sum of the two contributions  [PASS]
   sign of w(+-2) flipped                   -> 2 failing: n' = +-2 contribution to <w>_P; sum of the two contributions  [PASS]
   wave n' = -2 left out of the red curve   -> 3 failing: integral of the n' = +-2 curve over nu' >= 0; n' = +-2 contribution to <w>_P; sum of the two contributions  [PASS]

8. Wolfram Language cross-check (fig1_pairs_crosscheck_wolfram.txt, integrands from Eq. (P) and Eq. (w))
   red_P0                 0              expected 0              [PASS]
   red_P2                 0              expected 0              [PASS]
   red_Pm2                0              expected 0              [PASS]
   red_w0                 0              expected 0              [PASS]
   red_w2                 0              expected 0              [PASS]
   red_wm2                0              expected 0              [PASS]
   even_in_m_4            0              expected 0              [PASS]
   w0_at_half_exact       (11*Pi)/32     expected (11*Pi)/32     [PASS]
   w2_at_half_exact       -1/64*Pi       expected -1/64*Pi       [PASS]
   J0_exact               2*Pi           expected 2*Pi           [PASS]
   J2_exact               (85*Pi)/108    expected (85*Pi)/108    [PASS]
   Jm2_exact              (85*Pi)/108    expected (85*Pi)/108    [PASS]
   Z_sum_total            Wolfram 11.3291194084892367   here 11.3291194084892368   difference -6.3e-17  [PASS]
   I0                     Wolfram 0.554604915053804979   here 0.554604915053804979   difference 0.0  [PASS]
   I2                     Wolfram 0.436494609070124289   here 0.436494609070124289   difference -4.9e-32  [PASS]
   I0_0to3                Wolfram 0.554470553624363982   here 0.554470553624363982   difference 0.0  [PASS]
   I2_0to3                Wolfram 0.436276349502367267   here 0.436276349502367267   difference 0.0  [PASS]
   rest_ge4               Wolfram 0.00890047587607073175   here 0.00890047587607073175   difference 6.8e-32  [PASS]
   rest_ge4_direct        Wolfram 0.00890047587607072618   here 0.00890047587607070131   difference 2.5e-17  [PASS]
   A0                     Wolfram 0.256508768005575429   here 0.256508768005575429   difference 0.0  [PASS]
   A2                     Wolfram -0.0149212883909280645   here -0.0149212883909280645   difference 0.0  [PASS]
   avg_w_n0               Wolfram 0.46250720295309723   here 0.46250720295309723   difference 4.9e-32  [PASS]
   wavg_sum               Wolfram 0.241587479614647364   here 0.241587479614647364   difference 0.0  [PASS]
   wavg_closed            Wolfram 0.241587479614647364   here 0.241587479614647364   difference 4.9e-32  [PASS]
   w2_max_on_range        -3.11029e-6 (NMaximize on 0.001 <= nu' <= 3, at nu' = 3.0)  [PASS]

Descriptive values (not tests): the n' = 0 curve vanishes at nu' = 0 and peaks at nu' = 1/(2 sqrt 3) = 0.288675 with height 1.19162; the n' = +-2 curve is largest at nu' = 0, height 1024/(81 Z) = 1.11588; the n' = 0 curve of the lower panel crosses the dashed line at nu' = 0.513394; at the right edge nu' = 3 the upper curves are 2.170e-04 (n' = 0) and 3.260e-04 (n' = +-2).

Result: 0 FAIL
written fig1_pairs.pdf and fig1_pairs.png; upper maxima 1.1916 (black), 1.1159 (red); lower w(0,1/2) = 1.0799, min w(2) = -0.0491


==> anc/14_quark_term_quadrupoles/independent/quark_loop_independent.py <==
#!/usr/bin/env python3
"""
Independent check of the quark-loop color structure of the NLO dipole (BK) equation,

    S_q(z,z') = sum_{a,b} Tr{t^a U_x t^b U_y^+} [ Tr{t^a U_z t^b U_z'^+} - Tr{t^a U_z t^b U_z^+} ],

with U_p = exp(i A_p), A_p = A_p^a t^a, tr(t^a t^b) = delta^{ab}/2, Tr the unnormalized trace.

Hand derivation tested by this program
--------------------------------------
Fierz, sum_a t^a_ij t^a_kl = (1/2)(d_il d_kj - (1/N) d_ij d_kl), in its two trace forms
    sum_a Tr(t^a X) Tr(t^a Y) = (1/2)[Tr(XY) - (1/N) Tr X Tr Y],
    sum_a Tr(t^a X t^a Y)     = (1/2)[Tr X Tr Y - (1/N) Tr(XY)],
applied to the sum over a (X = U_x t^b U_y^+, Y = U_z t^b U_z'^+) and then to the sum over b gives
    F(z,z') = sum_ab Tr{t^a U_x t^b U_y^+} Tr{t^a U_z t^b U_z'^+}
            = 1/4 [ Tr(U_x U_z'^+) Tr(U_z U_y^+) - 1/N Tr(U_x U_y^+ U_z U_z'^+)
                    - 1/N Tr(U_x U_z'^+ U_z U_y^+) + 1/N^2 Tr(U_x U_y^+) Tr(U_z U_z'^+) ],
    F(z,z)  = 1/4 [ Tr(U_x U_z^+) Tr(U_z U_y^+) - 1/N Tr(U_x U_y^+) ]          (U_z U_z^+ = 1),
(a) S_q = F(z,z') - F(z,z)
        = 1/4 Tr(U_x U_z'^+) Tr(U_z U_y^+) - 1/4 Tr(U_x U_z^+) Tr(U_z U_y^+)
          - 1/(4N) Tr(U_x U_y^+ U_z U_z'^+) - 1/(4N) Tr(U_x U_z'^+ U_z U_y^+)
          + 1/(4N^2) Tr(U_x U_y^+) Tr(U_z U_z'^+) + 1/(4N) Tr(U_x U_y^+).

Cubic C-odd part of each term (i C(D) per trace, D = sum sigma_k A_k, times N per other trace):
    T1 = +1/4 Tr(x z'+) Tr(z y+)       ->  i N/4 [C(D_xz') + C(D_zy)]
    T2 = -1/4 Tr(x z+) Tr(z y+)        -> -i N/4 [C(D_xz) + C(D_zy)]
    Q1 = -1/(4N) Tr(x y+ z z'+)        -> -i/(4N) C(D_xy + D_zz')
    Q2 = -1/(4N) Tr(x z'+ z y+)        -> -i/(4N) C(D_xy + D_zz')      (same D as Q1)
    T5 = +1/(4N^2) Tr(x y+) Tr(z z'+)  ->  i/(4N) [C(D_xy) + C(D_zz')]
    T6 = +1/(4N) Tr(x y+)              ->  i/(4N) C(D_xy)
(b) with C(a+b) = C(a) + 3T(a,a,b) + 3T(a,b,b) + C(b):
    S_q^{odd,3} = i/4 { N[C(D_xz') - C(D_xz)] - (2/N) C(D_xy + D_zz') + (2/N) C(D_xy) + (1/N) C(D_zz') }
                = iN/4 [C(D_xz') - C(D_xz)] - i/(4N) C(D_zz')
                  - 3i/(2N) [T(D_xy,D_xy,D_zz') + T(D_xy,D_zz',D_zz')].
(c) z <-> z' maps D_xz <-> D_xz', D_zz' -> -D_zz', D_xy -> D_xy. Even part:
    -3i/(2N) T(D_xy,D_zz',D_zz') = i/(16N) d^{abc} D_xy^a D_zz'^b D_zz'^c,
    from Q1 + Q2 alone. Their even dipole piece -i/(2N) C(D_xy) cancels i/(4N) C(D_xy) from T5 and
    i/(4N) C(D_xy) from T6, and the even parts of T1 and T2 cancel each other.

Checks (d)
----------
 1. Exact (Gaussian-rational) arithmetic: generator normalization, the Fierz identity, the d-tensor
    normalization sum_bc d^abc d^a'bc = (N^2-4)/N delta^aa', and C(D) = -Tr(D^3)/6.
 2. Exact truncated series in eps for A_p = eps a_p with random Gaussian-integer Hermitian traceless a_p:
    S_q from the definition (explicit sum over generators) against the Fierz form at orders eps^0..eps^3,
    the cubic C-odd part against (b), its z<->z' even and odd parts against (c), term by term.
 3. Exact rank test: T(D_xy,D_zz',D_zz') is not a linear combination of the six dipole forms.
 4. Floating point: (a) at Haar-random SU(N) matrices in double precision, and at 50 digits (mpmath)
    for U = exp(iH) with random H of order one; the eps^3 coefficient of Im S_q from exp(i eps a)
    evaluated at 90 digits, against the exact series coefficient.
Run: python3 -I quark_loop_independent.py
"""
import sys
import time
import random
from fractions import Fraction
from math import lcm

import numpy as np
import mpmath as mp
import sympy as sp

ORDER = 3
LOG = []


def log(*args):
    s = " ".join(str(x) for x in args)
    print(s, flush=True)
    LOG.append(s)


# ---------------------------------------------------------------------------
# Exact Gaussian-integer / Gaussian-rational matrices: pairs (re, im) of object arrays
# ---------------------------------------------------------------------------
def gz(N):
    return (np.zeros((N, N), dtype=object), np.zeros((N, N), dtype=object))


def geye(N, c=1):
    re = np.zeros((N, N), dtype=object)
    for i in range(N):
        re[i, i] = c
    return (re, np.zeros((N, N), dtype=object))


def gadd(A, B):
    return (A[0] + B[0], A[1] + B[1])


def gsub(A, B):
    return (A[0] - B[0], A[1] - B[1])


def gmul(A, B):
    return (A[0].dot(B[0]) - A[1].dot(B[1]), A[0].dot(B[1]) + A[1].dot(B[0]))


def gscale(A, c):
    return (A[0] * c, A[1] * c)


def gtimes_i(A):
    return (-A[1], A[0].copy())


def gdag(A):
    return (A[0].T.copy(), (-A[1]).T.copy())


def gtrace(A):
    N = A[0].shape[0]
    return (sum(A[0][i, i] for i in range(N)), sum(A[1][i, i] for i in range(N)))


def geq(A, B):
    return bool(np.all(A[0] == B[0]) and np.all(A[1] == B[1]))


# scalar Gaussian numbers as tuples (re, im)
def cadd(a, b):
    return (a[0] + b[0], a[1] + b[1])


def csub(a, b):
    return (a[0] - b[0], a[1] - b[1])


def cmul(a, b):
    return (a[0] * b[0] - a[1] * b[1], a[0] * b[1] + a[1] * b[0])


# truncated power series in eps (lists of ORDER+1 coefficients)
def smul(S, T):
    N = S[0][0].shape[0]
    out = [gz(N) for _ in range(ORDER + 1)]
    for i in range(ORDER + 1):
        for j in range(ORDER + 1 - i):
            out[i + j] = gadd(out[i + j], gmul(S[i], T[j]))
    return out


def scmul(s, t):
    out = [(0, 0)] * (ORDER + 1)
    for i in range(ORDER + 1):
        for j in range(ORDER + 1 - i):
            out[i + j] = cadd(out[i + j], cmul(s[i], t[j]))
    return out


def sadd(s, t):
    return [cadd(a, b) for a, b in zip(s, t)]


def sscale(s, c):
    return [(a[0] * c, a[1] * c) for a in s]


def wilson6(a, dagger=False):
    """Coefficients of 6*exp(+i eps a) (or 6*exp(-i eps a)) through eps^3, Gaussian integers."""
    N = a[0].shape[0]
    a2 = gmul(a, a)
    a3 = gmul(a2, a)
    s = -1 if dagger else 1
    # 6 + 6 i s eps a - 3 eps^2 a^2 - i s eps^3 a^3
    return [geye(N, 6), gscale(gtimes_i(a), 6 * s), gscale(a2, -3), gscale(gtimes_i(a3), -s)]


# ---------------------------------------------------------------------------
# SU(N) generators: t^a = sqrt(w_a) g^a, g^a with entries in Z[i], w_a rational
# ---------------------------------------------------------------------------
def su_generators(N):
    gens = []
    for j in range(N):
        for k in range(j + 1, N):
            gens.append({"label": f"S{j}{k}", "sp": [(j, k, 1, 0), (k, j, 1, 0)], "w": Fraction(1, 4)})
            gens.append({"label": f"A{j}{k}", "sp": [(j, k, 0, -1), (k, j, 0, 1)], "w": Fraction(1, 4)})
    for l in range(1, N):
        spl = [(m, m, 1, 0) for m in range(l)] + [(l, l, -l, 0)]
        gens.append({"label": f"H{l}", "sp": spl, "w": Fraction(1, 2 * l * (l + 1))})
    for g in gens:
        re = np.zeros((N, N), dtype=object)
        im = np.zeros((N, N), dtype=object)
        for (i, j, r, s) in g["sp"]:
            re[i, j] = r
            im[i, j] = s
        g["m"] = (re, im)
    L = 1
    for g in gens:
        L = lcm(L, g["w"].denominator)
    for g in gens:
        W = g["w"] * L
        assert W.denominator == 1
        g["W"] = int(W)
    return gens, L


def tr_sparse(spl, P):
    """Tr(g P) = sum_ij g_ij P_ji for g given by its nonzero entries (i, j, re, im)."""
    re = 0
    im = 0
    Pr, Pi = P
    for (i, j, r, s) in spl:
        pr = Pr[j, i]
        pi = Pi[j, i]
        re += r * pr - s * pi
        im += r * pi + s * pr
    return (re, im)


def check_generators_exact(N, gens):
    n = len(gens)
    assert n == N * N - 1
    # tr(t^a t^b) = sqrt(w_a w_b) tr(g^a g^b) = delta^ab / 2
    for a in range(n):
        for b in range(n):
            v = tr_sparse(gens[a]["sp"], gens[b]["m"])
            if a == b:
                assert v[1] == 0 and gens[a]["w"] * v[0] == Fraction(1, 2), (a, v)
            else:
                assert v == (0, 0), (a, b, v)
    # hermiticity and tracelessness
    for g in gens:
        assert geq(gdag(g["m"]), g["m"])
        assert gtrace(g["m"]) == (0, 0)
    # Fierz: sum_a t^a_ij t^a_kl = (1/2)(d_il d_kj - (1/N) d_ij d_kl)
    K = {}
    for g in gens:
        for (i, j, r1, s1) in g["sp"]:
            for (k, l, r2, s2) in g["sp"]:
                re = g["w"] * (r1 * r2 - s1 * s2)
                im = g["w"] * (r1 * s2 + s1 * r2)
                old = K.get((i, j, k, l), (Fraction(0), Fraction(0)))
                K[(i, j, k, l)] = (old[0] + re, old[1] + im)
    nbad = 0
    for i in range(N):
        for j in range(N):
            for k in range(N):
                for l in range(N):
                    expect = Fraction(1, 2) * ((1 if (i == l and k == j) else 0)
                                               - Fraction(1 if (i == j and k == l) else 0, N))
                    got = K.get((i, j, k, l), (Fraction(0), Fraction(0)))
                    if got != (expect, 0):
                        nbad += 1
    assert nbad == 0
    return True


def d_tensor(gens):
    """Entries (a, b, c, W_a W_b W_c delta^abc) with delta^abc = Tr({g^a, g^b} g^c) != 0.
    d^abc = 2 Tr({t^a,t^b} t^c) = 2 sqrt(w_a w_b w_c) delta^abc."""
    n = len(gens)
    ent = []
    raw = {}
    for a in range(n):
        for b in range(n):
            anti = gadd(gmul(gens[a]["m"], gens[b]["m"]), gmul(gens[b]["m"], gens[a]["m"]))
            for c in range(n):
                v = tr_sparse(gens[c]["sp"], anti)
                assert v[1] == 0
                if v[0] != 0:
                    raw[(a, b, c)] = v[0]
                    ent.append((a, b, c, gens[a]["W"] * gens[b]["W"] * gens[c]["W"] * v[0]))
    # total symmetry
    for (a, b, c), v in raw.items():
        for perm in [(a, c, b), (b, a, c), (b, c, a), (c, a, b), (c, b, a)]:
            assert raw.get(perm, 0) == v
    return ent, raw


def check_d_normalization(N, gens, raw):
    """sum_bc d^abc d^a'bc = (N^2 - 4)/N delta^aa'. With d = 2 sqrt(www) delta:
    a = a': 4 w_a sum_bc w_b w_c delta_abc^2 ; a != a': sum_bc w_b w_c delta_abc delta_a'bc = 0."""
    n = len(gens)
    bybc = {}
    for (a, b, c), v in raw.items():
        bybc.setdefault((b, c), []).append((a, v))
    G = {}
    for (b, c), lst in bybc.items():
        wbc = gens[b]["w"] * gens[c]["w"]
        for (a1, v1) in lst:
            for (a2, v2) in lst:
                G[(a1, a2)] = G.get((a1, a2), Fraction(0)) + wbc * v1 * v2
    target = Fraction(N * N - 4, N)
    for a in range(n):
        assert 4 * gens[a]["w"] * G.get((a, a), 0) == target, (a,)
        for a2 in range(n):
            if a2 != a:
                assert G.get((a, a2), 0) == 0
    return True


def tau_vec(Delta, gens):
    """tau^a = Tr(Delta g^a); D^a = 2 Tr(Delta t^a) = 2 sqrt(w_a) tau^a."""
    out = []
    for g in gens:
        v = tr_sparse(g["sp"], Delta)
        assert v[1] == 0
        out.append(v[0])
    return out


def T_form(p, q, r, dent, L):
    """T(P,Q,R) = -(1/24) d^abc P^a Q^b R^c = -(2/3) sum w_a w_b w_c delta^abc tau_P^a tau_Q^b tau_R^c."""
    s = 0
    for (a, b, c, v) in dent:
        s += v * p[a] * q[b] * r[c]
    return Fraction(-2, 3) * Fraction(s, L ** 3)


# ---------------------------------------------------------------------------
# S_q as an exact series in eps
# ---------------------------------------------------------------------------
def m_matrix(X, Y, gens):
    """m[a][b] = series of Tr(g^a X g^b Y) for series X, Y."""
    n = len(gens)
    res = [[None] * n for _ in range(n)]
    for b, gb in enumerate(gens):
        XG = [gmul(Xi, gb["m"]) for Xi in X]
        P = smul(XG, Y)
        for a, ga in enumerate(gens):
            res[a][b] = [tr_sparse(ga["sp"], P[k]) for k in range(ORDER + 1)]
    return res


class SqDirect:
    """S_q from its definition, summing explicitly over the generators."""

    def __init__(self, U, Ud, gens, L):
        self.U, self.Ud, self.gens, self.L = U, Ud, gens, L
        self.cache = {}

    def m(self, p, q):
        if (p, q) not in self.cache:
            self.cache[(p, q)] = m_matrix(self.U[p], self.Ud[q], self.gens)
        return self.cache[(p, q)]

    def series(self, x, y, z, zp):
        mxy, mzzp, mzz = self.m(x, y), self.m(z, zp), self.m(z, z)
        n = len(self.gens)
        tot = [(0, 0)] * (ORDER + 1)
        for a in range(n):
            Wa = self.gens[a]["W"]
            for b in range(n):
                ww = Wa * self.gens[b]["W"]
                diff = [csub(mzzp[a][b][k], mzz[a][b][k]) for k in range(ORDER + 1)]
                pr = scmul(mxy[a][b], diff)
                for k in range(ORDER + 1):
                    tot[k] = (tot[k][0] + ww * pr[k][0], tot[k][1] + ww * pr[k][1])
        # M^ab = Tr(t^a U t^b U^+) = sqrt(w_a w_b) m^ab / 36, w = W / L
        den = self.L * self.L * 1296
        return [(Fraction(t[0], den), Fraction(t[1], den)) for t in tot]


def trace_word(word, U, Ud):
    """Series of Tr(prod_k U_{p_k}^{sigma_k}) for word = [(p, sigma)]."""
    mats = [U[p] if s > 0 else Ud[p] for (p, s) in word]
    prod = mats[0]
    for M in mats[1:]:
        prod = smul(prod, M)
    den = 6 ** len(mats)
    out = []
    for c in prod:
        t = gtrace(c)
        out.append((Fraction(t[0], den), Fraction(t[1], den)))
    return out


def fierz_terms(U, Ud, N, x, y, z, zp):
    dip = lambda p, q: trace_word([(p, 1), (q, -1)], U, Ud)
    q1 = trace_word([(x, 1), (y, -1), (z, 1), (zp, -1)], U, Ud)
    q2 = trace_word([(x, 1), (zp, -1), (z, 1), (y, -1)], U, Ud)
    return {
        "T1": sscale(scmul(dip(x, zp), dip(z, y)), Fraction(1, 4)),
        "T2": sscale(scmul(dip(x, z), dip(z, y)), Fraction(-1, 4)),
        "Q1": sscale(q1, Fraction(-1, 4 * N)),
        "Q2": sscale(q2, Fraction(-1, 4 * N)),
        "T5": sscale(scmul(dip(x, y), dip(z, zp)), Fraction(1, 4 * N * N)),
        "T6": sscale(dip(x, y), Fraction(1, 4 * N)),
    }


def random_field(N, rng, amp=3):
    """Random Hermitian traceless matrix with Gaussian-integer entries."""
    re = np.zeros((N, N), dtype=object)
    im = np.zeros((N, N), dtype=object)
    for i in range(N):
        for j in range(i + 1, N):
            x = rng.randint(-amp, amp)
            y = rng.randint(-amp, amp)
            re[i, j] = x
            re[j, i] = x
            im[i, j] = y
            im[j, i] = -y
    dg = [rng.randint(-amp, amp) for _ in range(N - 1)]
    dg.append(-sum(dg))
    for i in range(N):
        re[i, i] = dg[i]
    return (re, im)


def relerr(a, b):
    """|a - b| / |b| for Fractions (b != 0)."""
    if b == 0:
        return float("inf") if a != 0 else 0.0
    return float(abs(Fraction(a) - Fraction(b)) / abs(Fraction(b)))


def series_checks(N, gens, L, dent, rng, nconf):
    worst = {"a_series": 0.0, "b": 0.0, "b_C_vs_T": 0.0, "c_even": 0.0, "c_odd": 0.0,
             "per_term": 0.0, "groups_even": 0.0, "single_trace_rule": 0.0, "expm": None}
    configs = []
    for ic in range(nconf):
        f = {p: random_field(N, rng) for p in ("x", "y", "z", "w")}   # w stands for z'
        for p in f:
            assert geq(gdag(f[p]), f[p]) and gtrace(f[p]) == (0, 0)
        U = {p: wilson6(f[p]) for p in f}
        Ud = {p: wilson6(f[p], dagger=True) for p in f}
        for p in f:
            for k in range(ORDER + 1):
                assert geq(gdag(U[p][k]), Ud[p][k])
        D = lambda p, q: gsub(f[p], f[q])
        tv = {}

        def tau(p, q):
            if (p, q) not in tv:
                tv[(p, q)] = tau_vec(D(p, q), gens)
            return tv[(p, q)]

        def tsum(t1, t2):
            return [u + v for u, v in zip(t1, t2)]

        def Cf(t):
            return T_form(t, t, t, dent, L)

        def Tf(t1, t2, t3):
            return T_form(t1, t2, t3, dent, L)

        # C(D) = -Tr(D^3)/6, independent normalization check
        for (p, q) in [("x", "y"), ("z", "w")]:
            Dm = D(p, q)
            tr3 = gtrace(gmul(gmul(Dm, Dm), Dm))
            assert tr3[1] == 0
            assert Cf(tau(p, q)) == Fraction(-tr3[0], 6)

        direct = SqDirect(U, Ud, gens, L)
        s_zw = direct.series("x", "y", "z", "w")      # S_q(z, z')
        s_wz = direct.series("x", "y", "w", "z")      # S_q(z', z)

        # (a) at series level: Fierz form vs definition, all orders 0..3
        terms = fierz_terms(U, Ud, N, "x", "y", "z", "w")
        terms_sw = fierz_terms(U, Ud, N, "x", "y", "w", "z")
        fz = [(Fraction(0), Fraction(0))] * (ORDER + 1)
        for t in terms.values():
            fz = sadd(fz, t)
        for k in range(ORDER + 1):
            for part in (0, 1):
                if s_zw[k][part] != fz[k][part]:
                    worst["a_series"] = max(worst["a_series"], relerr(fz[k][part], s_zw[k][part]))
        assert s_zw[0] == (0, 0) and s_zw[1] == (0, 0)

        # (b)
        txy, txz, txw, tzw = tau("x", "y"), tau("x", "z"), tau("x", "w"), tau("z", "w")
        tzy = tau("z", "y")
        C_xy, C_xz, C_xw, C_zw = Cf(txy), Cf(txz), Cf(txw), Cf(tzw)
        C_zy = Cf(tzy)
        C_quad = Cf(tsum(txy, tzw))
        T_aab = Tf(txy, txy, tzw)
        T_abb = Tf(txy, tzw, tzw)
        B_C = Fraction(1, 4) * (N * (C_xw - C_xz) - Fraction(2, N) * C_quad
                                + Fraction(2, N) * C_xy + Fraction(1, N) * C_zw)
        B_T = (Fraction(N, 4) * (C_xw - C_xz) - Fraction(1, 4 * N) * C_zw
               - Fraction(3, 2 * N) * (T_aab + T_abb))
        worst["b_C_vs_T"] = max(worst["b_C_vs_T"], relerr(B_C, B_T))
        im3 = s_zw[3][1]
        worst["b"] = max(worst["b"], relerr(im3, B_T))

        # (c)
        even = (s_zw[3][1] + s_wz[3][1]) / 2
        odd = (s_zw[3][1] - s_wz[3][1]) / 2
        even_f = -Fraction(3, 2 * N) * T_abb
        odd_f = Fraction(N, 4) * (C_xw - C_xz) - Fraction(1, 4 * N) * C_zw - Fraction(3, 2 * N) * T_aab
        worst["c_even"] = max(worst["c_even"], relerr(even, even_f))
        worst["c_odd"] = max(worst["c_odd"], relerr(odd, odd_f))

        # term by term (Im of eps^3 coefficient = coefficient of i in the C-odd part)
        expect = {
            "T1": Fraction(N, 4) * (C_xw + C_zy),
            "T2": -Fraction(N, 4) * (C_xz + C_zy),
            "Q1": -Fraction(1, 4 * N) * C_quad,
            "Q2": -Fraction(1, 4 * N) * C_quad,
            "T5": Fraction(1, 4 * N) * (C_xy + C_zw),
            "T6": Fraction(1, 4 * N) * C_xy,
        }
        for key, val in expect.items():
            worst["per_term"] = max(worst["per_term"], relerr(terms[key][3][1], val))

        # single-trace rule i C(D), D = sum_k sigma_k A_k, on the two quadrupoles and two longer words
        tx, ty, tz_, tw = (tau_vec(f[p], gens) for p in ("x", "y", "z", "w"))

        def tlin(cx, cy, cz, cw):
            return [cx * a + cy * b + cz * c + cw * d for a, b, c, d in zip(tx, ty, tz_, tw)]

        rule_words = [
            ([("x", 1), ("y", -1), ("z", 1), ("w", -1)], tlin(1, -1, 1, -1)),
            ([("x", 1), ("w", -1), ("z", 1), ("y", -1)], tlin(1, -1, 1, -1)),
            ([("x", 1), ("z", 1), ("y", -1), ("w", -1), ("x", -1), ("y", 1)], tlin(0, 0, 1, -1)),
            ([("y", 1), ("x", 1), ("z", -1), ("w", 1), ("x", 1), ("z", -1)], tlin(2, 1, -2, 1)),
        ]
        assert tlin(1, -1, 1, -1) == tsum(txy, tzw) == tsum(txw, tzy)
        for word, tD in rule_words:
            ser = trace_word(word, U, Ud)
            worst["single_trace_rule"] = max(worst["single_trace_rule"], relerr(ser[3][1], Cf(tD)))

        # even parts by groups of terms
        def even_of(keys):
            return (sum(terms[k][3][1] for k in keys) + sum(terms_sw[k][3][1] for k in keys)) / 2

        grp = {
            ("Q1", "Q2"): -Fraction(1, 2 * N) * (C_xy + 3 * T_abb),
            ("T5", "T6"): Fraction(1, 2 * N) * C_xy,
            ("T1", "T2"): Fraction(0),
        }
        for keys, val in grp.items():
            got = even_of(keys)
            if val == 0:
                worst["groups_even"] = max(worst["groups_even"], 0.0 if got == 0 else float("inf"))
            else:
                worst["groups_even"] = max(worst["groups_even"], relerr(got, val))
        indiv_even = {k: even_of((k,)) for k in terms}

        configs.append({"f": f, "im3": im3, "re3": s_zw[3][0], "even": even, "odd": odd,
                        "T_abb": T_abb, "C_xy": C_xy, "indiv_even": indiv_even,
                        "re3_Q1": terms["Q1"][3][0], "re3_Q2": terms["Q2"][3][0]})
    return worst, configs


def rank_test(N, gens, L, dent, rng, K=10):
    rows = []
    for _ in range(K):
        f = {p: random_field(N, rng) for p in ("x", "y", "z", "w")}
        t = {(p, q): tau_vec(gsub(f[p], f[q]), gens) for p in f for q in f if p != q}
        C = lambda k: T_form(t[k], t[k], t[k], dent, L)
        row = [C(("x", "y")), C(("x", "z")), C(("x", "w")), C(("y", "z")), C(("y", "w")), C(("z", "w")),
               T_form(t[("x", "y")], t[("z", "w")], t[("z", "w")], dent, L),
               T_form(t[("x", "y")], t[("x", "y")], t[("z", "w")], dent, L)]
        rows.append(row)
    M = sp.Matrix([[sp.Rational(v.numerator, v.denominator) for v in row] for row in rows])
    r_dip = M[:, :6].rank()
    r_even = M[:, :7].rank()
    r_odd = M[:, [0, 1, 2, 3, 4, 5, 7]].rank()
    return r_dip, r_even, r_odd


# ---------------------------------------------------------------------------
# Floating-point checks of (a)
# ---------------------------------------------------------------------------
def float_generators(gens, N):
    T = np.zeros((len(gens), N, N), dtype=complex)
    for a, g in enumerate(gens):
        s = float(g["w"]) ** 0.5
        for (i, j, r, si) in g["sp"]:
            T[a, i, j] = s * complex(r, si)
    return T


def haar_su(N, rng):
    Z = (rng.standard_normal((N, N)) + 1j * rng.standard_normal((N, N))) / np.sqrt(2)
    Q, R = np.linalg.qr(Z)
    d = np.diag(R)
    Q = Q * (d / np.abs(d))
    det = np.linalg.det(Q)
    return Q / det ** (1.0 / N)


def Sq_direct_np(Ux, Uy, Uz, Uzp, T):
    def M(X, Y):
        P = np.einsum("ij,bjk,kl->bil", X, T, Y.conj().T)
        return np.einsum("aij,bji->ab", T, P)
    return np.sum(M(Ux, Uy) * (M(Uz, Uzp) - M(Uz, Uz)))


def Sq_fierz_np(Ux, Uy, Uz, Uzp, N):
    tr = np.trace
    H = lambda U: U.conj().T
    d = lambda A, B: tr(A @ H(B))
    return (0.25 * d(Ux, Uzp) * d(Uz, Uy) - 0.25 * d(Ux, Uz) * d(Uz, Uy)
            - tr(Ux @ H(Uy) @ Uz @ H(Uzp)) / (4 * N) - tr(Ux @ H(Uzp) @ Uz @ H(Uy)) / (4 * N)
            + d(Ux, Uy) * d(Uz, Uzp) / (4 * N * N) + d(Ux, Uy) / (4 * N))


def mp_generators(gens, N):
    out = []
    for g in gens:
        s = mp.sqrt(mp.mpf(g["w"].numerator) / g["w"].denominator)
        M = mp.zeros(N, N)
        spl = []
        for (i, j, r, si) in g["sp"]:
            v = s * mp.mpc(r, si)
            M[i, j] = v
            spl.append((i, j, v))
        out.append((M, spl))
    return out


def mp_tr(A):
    return mp.fsum(A[i, i] for i in range(A.rows))


def mp_Sq_direct(Ux, Uy, Uz, Uzp, mg):
    n = len(mg)

    def M(X, Y):
        Yd = Y.H
        Ps = [X * mg[b][0] * Yd for b in range(n)]
        return [[mp.fsum(v * Ps[b][j, i] for (i, j, v) in mg[a][1]) for b in range(n)] for a in range(n)]
    Mxy, Mzzp, Mzz = M(Ux, Uy), M(Uz, Uzp), M(Uz, Uz)
    return mp.fsum(Mxy[a][b] * (Mzzp[a][b] - Mzz[a][b]) for a in range(n) for b in range(n))


def mp_Sq_fierz(Ux, Uy, Uz, Uzp, N):
    H = lambda U: U.H
    d = lambda A, B: mp_tr(A * H(B))
    N = mp.mpf(N)
    return (d(Ux, Uzp) * d(Uz, Uy) / 4 - d(Ux, Uz) * d(Uz, Uy) / 4
            - mp_tr(Ux * H(Uy) * Uz * H(Uzp)) / (4 * N) - mp_tr(Ux * H(Uzp) * Uz * H(Uy)) / (4 * N)
            + d(Ux, Uy) * d(Uz, Uzp) / (4 * N * N) + d(Ux, Uy) / (4 * N))


def mp_random_su(N, mg, rng, scale=1.5):
    H = mp.zeros(N, N)
    for (M, _) in mg:
        H += mp.mpf(rng.gauss(0.0, scale)) * M
    return mp.expm(mp.mpc(0, 1) * H)


def gi_to_mp(a, N):
    A = mp.matrix(N, N)
    for i in range(N):
        for j in range(N):
            A[i, j] = mp.mpc(int(a[0][i, j]), int(a[1][i, j]))
    return A


# ---------------------------------------------------------------------------
def main():
    t0 = time.time()
    seed = 20261123
    rng = random.Random(seed)
    nrng = np.random.default_rng(seed)
    log("Independent check of S_q(z,z'), quark-loop color structure; seed", seed)
    log("python", sys.version.split()[0], "numpy", np.__version__, "sympy", sp.__version__, "mpmath", mp.__version__)
    summary = {}
    Ns = tuple(int(a) for a in sys.argv[1:]) or (3, 4, 5, 6)
    for N in Ns:
        tN = time.time()
        log("")
        log("=" * 78)
        log(f"N = {N}")
        gens, L = su_generators(N)
        check_generators_exact(N, gens)
        log(f"  {len(gens)} generators: tr(t^a t^b) = delta/2 and the Fierz identity hold exactly")
        dent, raw = d_tensor(gens)
        check_d_normalization(N, gens, raw)
        log(f"  d-tensor: {len(raw)} nonzero ordered entries, totally symmetric, "
            f"sum_bc d^abc d^a'bc = (N^2-4)/N delta^aa' exactly")

        # exact series checks
        worst, configs = series_checks(N, gens, L, dent, rng, nconf=3)
        for c in configs:
            log(f"  config: Im S3 = {float(c['im3']): .6e}  Re S3 = {float(c['re3']): .6e}"
                f"  even part Im = {float(c['even']): .6e}  odd part Im = {float(c['odd']): .6e}"
                f"  T(Dxy,Dzz',Dzz') = {float(c['T_abb']): .6e}")
            ie = c["indiv_even"]
            log("    even parts of Im eps^3 coefficient by term: "
                + ", ".join(f"{k} {float(v): .4e}" for k, v in ie.items()))
            log(f"    C-even cubic parts of the two quadrupoles differ: Re Q1 = {float(c['re3_Q1']): .4e},"
                f" Re Q2 = {float(c['re3_Q2']): .4e}")

        # true exponentials at high precision, against the exact eps^3 coefficient
        mp.mp.dps = 90
        mg = mp_generators(gens, N)
        f = configs[0]["f"]
        eps = mp.mpf("1e-12")
        Us = {p: mp.expm(mp.mpc(0, 1) * eps * gi_to_mp(f[p], N)) for p in f}
        S = mp_Sq_direct(Us["x"], Us["y"], Us["z"], Us["w"], mg)
        est = S.imag / eps ** 3
        ex = mp.mpf(configs[0]["im3"].numerator) / configs[0]["im3"].denominator
        worst["expm"] = float(abs(est - ex) / abs(ex))

        # rank test (non-dipole)
        r_dip, r_even, r_odd = rank_test(N, gens, L, dent, rng, K=10)

        # floating point check of (a)
        T = float_generators(gens, N)
        assert np.allclose(np.einsum("aij,bji->ab", T, T), 0.5 * np.eye(len(gens)), atol=1e-14)
        rel_np = 0.0
        nsamp = 1000
        for _ in range(nsamp):
            Ux, Uy, Uz, Uzp = (haar_su(N, nrng) for _ in range(4))
            for U_ in (Ux, Uy, Uz, Uzp):
                assert abs(np.linalg.det(U_) - 1) < 1e-12
                assert np.allclose(U_ @ U_.conj().T, np.eye(N), atol=1e-12)
            s1 = Sq_direct_np(Ux, Uy, Uz, Uzp, T)
            s2 = Sq_fierz_np(Ux, Uy, Uz, Uzp, N)
            rel_np = max(rel_np, abs(s1 - s2) / abs(s1))
        mp.mp.dps = 50
        mg = mp_generators(gens, N)
        rel_mp = mp.mpf(0)
        for _ in range(3):
            Ux, Uy, Uz, Uzp = (mp_random_su(N, mg, rng) for _ in range(4))
            for U_ in (Ux, Uy, Uz, Uzp):
                assert mp.mnorm(U_ * U_.H - mp.eye(N), 1) < mp.mpf("1e-45")
                assert abs(mp.det(U_) - 1) < mp.mpf("1e-45")
            s1 = mp_Sq_direct(Ux, Uy, Uz, Uzp, mg)
            s2 = mp_Sq_fierz(Ux, Uy, Uz, Uzp, N)
            rel_mp = max(rel_mp, abs(s1 - s2) / abs(s1))

        log(f"  (a) double precision, {nsamp} Haar-random SU({N}) quadruples: max rel. diff = {rel_np:.3e}")
        log(f"  (a) 50-digit mpmath, 3 random SU({N}) quadruples exp(iH):      max rel. diff = {mp.nstr(rel_mp, 3)}")
        log(f"  (a) exact series, orders eps^0..eps^3, 3 configurations:      max rel. diff = {worst['a_series']:.3e}")
        log(f"  (b) exact series, Im eps^3 coefficient vs formula:              max rel. diff = {worst['b']:.3e}")
        log(f"      C-form and T-form of (b) agree:                             max rel. diff = {worst['b_C_vs_T']:.3e}")
        log(f"      term-by-term cubic C-odd parts:                             max rel. diff = {worst['per_term']:.3e}")
        log(f"      single-trace rule i C(D) on four words:                     max rel. diff = {worst['single_trace_rule']:.3e}")
        log(f"  (c) exact series, z<->z' even part vs -3i/(2N) T(Dxy,Dzz',Dzz'): max rel. diff = {worst['c_even']:.3e}")
        log(f"      z<->z' odd part vs formula:                                 max rel. diff = {worst['c_odd']:.3e}")
        log(f"      even parts by groups (Q1+Q2, T5+T6, T1+T2):                 max rel. diff = {worst['groups_even']:.3e}")
        log(f"  expm at 90 digits, eps = 1e-12, Im S_q/eps^3 vs exact coeff.:  rel. diff = {worst['expm']:.3e}")
        log(f"  rank test: dipole forms {r_dip}; with T(Dxy,Dzz',Dzz') {r_even}; with T(Dxy,Dxy,Dzz') {r_odd}")
        log(f"  time {time.time() - tN:.1f} s")
        summary[N] = dict(worst, rel_np=rel_np, rel_mp=float(rel_mp), ranks=(r_dip, r_even, r_odd))

    log("")
    log("=" * 78)
    log("Largest relative differences over N = 3, 4, 5, 6")
    for key, label in [("rel_np", "(a) double precision, Haar SU(N)"),
                       ("rel_mp", "(a) 50-digit mpmath"),
                       ("a_series", "(a) exact series to eps^3"),
                       ("b", "(b) exact series"),
                       ("per_term", "(b) term by term"),
                       ("c_even", "(c) even part"),
                       ("c_odd", "(c) odd part"),
                       ("groups_even", "(c) even parts by groups"),
                       ("expm", "expm 90 digits, eps=1e-12")]:
        log(f"  {label:40s} {max(summary[N][key] for N in summary):.3e}")
    log("  ranks (dipoles, +even form, +T(Dxy,Dxy,Dzz')): "
        + ", ".join(f"N={N}: {summary[N]['ranks']}" for N in summary))
    log(f"total time {time.time() - t0:.1f} s")


if __name__ == "__main__":
    main()
    tag = "" if len(sys.argv) == 1 else "_N" + "".join(sys.argv[1:])
    out = __file__.rsplit("/", 1)[0] + f"/quark_loop_independent_output{tag}.txt"
    with open(out, "w") as fh:
        fh.write("\n".join(LOG) + "\n")


==> anc/14_quark_term_quadrupoles/independent/quark_loop_independent_output.txt <==
Independent check of S_q(z,z'), quark-loop color structure; seed 20261123
python 3.14.6 numpy 2.4.6 sympy 1.14.0 mpmath 1.3.0

==============================================================================
N = 3
  8 generators: tr(t^a t^b) = delta/2 and the Fierz identity hold exactly
  d-tensor: 58 nonzero ordered entries, totally symmetric, sum_bc d^abc d^a'bc = (N^2-4)/N delta^aa' exactly
  config: Im S3 =  3.933333e+01  Re S3 =  0.000000e+00  even part Im =  2.283333e+01  odd part Im =  1.650000e+01  T(Dxy,Dzz',Dzz') = -4.566667e+01
    even parts of Im eps^3 coefficient by term: T1 -1.0125e+01, T2  1.0125e+01, Q1  1.4083e+01, Q2  1.4083e+01, T5 -2.6667e+00, T6 -2.6667e+00
    C-even cubic parts of the two quadrupoles differ: Re Q1 =  9.1667e+00, Re Q2 = -9.1667e+00
  config: Im S3 =  1.604167e+01  Re S3 =  0.000000e+00  even part Im =  6.333333e+00  odd part Im =  9.708333e+00  T(Dxy,Dzz',Dzz') = -1.266667e+01
    even parts of Im eps^3 coefficient by term: T1 -8.6250e+00, T2  8.6250e+00, Q1  2.0250e+01, Q2  2.0250e+01, T5 -1.7083e+01, T6 -1.7083e+01
    C-even cubic parts of the two quadrupoles differ: Re Q1 = -1.7500e+00, Re Q2 =  1.7500e+00
  config: Im S3 =  9.579167e+01  Re S3 =  0.000000e+00  even part Im = -1.200000e+01  odd part Im =  1.077917e+02  T(Dxy,Dzz',Dzz') =  2.400000e+01
    even parts of Im eps^3 coefficient by term: T1 -2.4000e+01, T2  2.4000e+01, Q1 -1.0833e+01, Q2 -1.0833e+01, T5  4.8333e+00, T6  4.8333e+00
    C-even cubic parts of the two quadrupoles differ: Re Q1 =  3.3333e-01, Re Q2 = -3.3333e-01
  (a) double precision, 1000 Haar-random SU(3) quadruples: max rel. diff = 2.800e-14
  (a) 50-digit mpmath, 3 random SU(3) quadruples exp(iH):      max rel. diff = 4.15e-51
  (a) exact series, orders eps^0..eps^3, 3 configurations:      max rel. diff = 0.000e+00
  (b) exact series, Im eps^3 coefficient vs formula:              max rel. diff = 0.000e+00
      C-form and T-form of (b) agree:                             max rel. diff = 0.000e+00
      term-by-term cubic C-odd parts:                             max rel. diff = 0.000e+00
      single-trace rule i C(D) on four words:                     max rel. diff = 0.000e+00
  (c) exact series, z<->z' even part vs -3i/(2N) T(Dxy,Dzz',Dzz'): max rel. diff = 0.000e+00
      z<->z' odd part vs formula:                                 max rel. diff = 0.000e+00
      even parts by groups (Q1+Q2, T5+T6, T1+T2):                 max rel. diff = 0.000e+00
  expm at 90 digits, eps = 1e-12, Im S_q/eps^3 vs exact coeff.:  rel. diff = 4.154e-23
  rank test: dipole forms 6; with T(Dxy,Dzz',Dzz') 7; with T(Dxy,Dxy,Dzz') 7
  time 0.6 s

==============================================================================
N = 4
  15 generators: tr(t^a t^b) = delta/2 and the Fierz identity hold exactly
  d-tensor: 203 nonzero ordered entries, totally symmetric, sum_bc d^abc d^a'bc = (N^2-4)/N delta^aa' exactly
  config: Im S3 = -3.059375e+01  Re S3 =  0.000000e+00  even part Im =  5.306250e+01  odd part Im = -8.365625e+01  T(Dxy,Dzz',Dzz') = -1.415000e+02
    even parts of Im eps^3 coefficient by term: T1 -1.0925e+02, T2  1.0925e+02, Q1  1.2188e+01, Q2  1.2188e+01, T5  1.4344e+01, T6  1.4344e+01
    C-even cubic parts of the two quadrupoles differ: Re Q1 = -1.7312e+01, Re Q2 =  1.7312e+01
  config: Im S3 = -2.752188e+02  Re S3 =  0.000000e+00  even part Im = -2.187500e+00  odd part Im = -2.730312e+02  T(Dxy,Dzz',Dzz') =  5.833333e+00
    even parts of Im eps^3 coefficient by term: T1  1.4300e+02, T2 -1.4300e+02, Q1 -7.7500e+00, Q2 -7.7500e+00, T5  6.6562e+00, T6  6.6562e+00
    C-even cubic parts of the two quadrupoles differ: Re Q1 =  1.9750e+01, Re Q2 = -1.9750e+01
  config: Im S3 =  8.946875e+01  Re S3 =  0.000000e+00  even part Im = -8.687500e+00  odd part Im =  9.815625e+01  T(Dxy,Dzz',Dzz') =  2.316667e+01
    even parts of Im eps^3 coefficient by term: T1  1.3525e+02, T2 -1.3525e+02, Q1 -8.6562e+00, Q2 -8.6562e+00, T5  4.3125e+00, T6  4.3125e+00
    C-even cubic parts of the two quadrupoles differ: Re Q1 = -2.5000e+00, Re Q2 =  2.5000e+00
  (a) double precision, 1000 Haar-random SU(4) quadruples: max rel. diff = 8.592e-15
  (a) 50-digit mpmath, 3 random SU(4) quadruples exp(iH):      max rel. diff = 2.57e-51
  (a) exact series, orders eps^0..eps^3, 3 configurations:      max rel. diff = 0.000e+00
  (b) exact series, Im eps^3 coefficient vs formula:              max rel. diff = 0.000e+00
      C-form and T-form of (b) agree:                             max rel. diff = 0.000e+00
      term-by-term cubic C-odd parts:                             max rel. diff = 0.000e+00
      single-trace rule i C(D) on four words:                     max rel. diff = 0.000e+00
  (c) exact series, z<->z' even part vs -3i/(2N) T(Dxy,Dzz',Dzz'): max rel. diff = 0.000e+00
      z<->z' odd part vs formula:                                 max rel. diff = 0.000e+00
      even parts by groups (Q1+Q2, T5+T6, T1+T2):                 max rel. diff = 0.000e+00
  expm at 90 digits, eps = 1e-12, Im S_q/eps^3 vs exact coeff.:  rel. diff = 1.309e-23
  rank test: dipole forms 6; with T(Dxy,Dzz',Dzz') 7; with T(Dxy,Dxy,Dzz') 7
  time 0.7 s

==============================================================================
N = 5
  24 generators: tr(t^a t^b) = delta/2 and the Fierz identity hold exactly
  d-tensor: 471 nonzero ordered entries, totally symmetric, sum_bc d^abc d^a'bc = (N^2-4)/N delta^aa' exactly
  config: Im S3 =  2.292500e+02  Re S3 =  0.000000e+00  even part Im =  3.050000e+01  odd part Im =  1.987500e+02  T(Dxy,Dzz',Dzz') = -1.016667e+02
    even parts of Im eps^3 coefficient by term: T1  7.7812e+01, T2 -7.7812e+01, Q1  1.3525e+01, Q2  1.3525e+01, T5  1.7250e+00, T6  1.7250e+00
    C-even cubic parts of the two quadrupoles differ: Re Q1 =  1.1500e+00, Re Q2 = -1.1500e+00
  config: Im S3 =  4.427500e+01  Re S3 =  0.000000e+00  even part Im = -5.280000e+01  odd part Im =  9.707500e+01  T(Dxy,Dzz',Dzz') =  1.760000e+02
    even parts of Im eps^3 coefficient by term: T1 -6.8750e+00, T2  6.8750e+00, Q1 -2.5575e+01, Q2 -2.5575e+01, T5 -8.2500e-01, T6 -8.2500e-01
    C-even cubic parts of the two quadrupoles differ: Re Q1 = -2.1000e+00, Re Q2 =  2.1000e+00
  config: Im S3 =  6.615000e+01  Re S3 =  0.000000e+00  even part Im =  5.950000e+00  odd part Im =  6.020000e+01  T(Dxy,Dzz',Dzz') = -1.983333e+01
    even parts of Im eps^3 coefficient by term: T1 -1.2719e+02, T2  1.2719e+02, Q1  8.5750e+00, Q2  8.5750e+00, T5 -5.6000e+00, T6 -5.6000e+00
    C-even cubic parts of the two quadrupoles differ: Re Q1 =  5.5000e-01, Re Q2 = -5.5000e-01
  (a) double precision, 1000 Haar-random SU(5) quadruples: max rel. diff = 1.269e-14
  (a) 50-digit mpmath, 3 random SU(5) quadruples exp(iH):      max rel. diff = 5.95e-51
  (a) exact series, orders eps^0..eps^3, 3 configurations:      max rel. diff = 0.000e+00
  (b) exact series, Im eps^3 coefficient vs formula:              max rel. diff = 0.000e+00
      C-form and T-form of (b) agree:                             max rel. diff = 0.000e+00
      term-by-term cubic C-odd parts:                             max rel. diff = 0.000e+00
      single-trace rule i C(D) on four words:                     max rel. diff = 0.000e+00
  (c) exact series, z<->z' even part vs -3i/(2N) T(Dxy,Dzz',Dzz'): max rel. diff = 0.000e+00
      z<->z' odd part vs formula:                                 max rel. diff = 0.000e+00
      even parts by groups (Q1+Q2, T5+T6, T1+T2):                 max rel. diff = 0.000e+00
  expm at 90 digits, eps = 1e-12, Im S_q/eps^3 vs exact coeff.:  rel. diff = 4.513e-23
  rank test: dipole forms 6; with T(Dxy,Dzz',Dzz') 7; with T(Dxy,Dxy,Dzz') 7
  time 1.3 s

==============================================================================
N = 6
  35 generators: tr(t^a t^b) = delta/2 and the Fierz identity hold exactly
  d-tensor: 898 nonzero ordered entries, totally symmetric, sum_bc d^abc d^a'bc = (N^2-4)/N delta^aa' exactly
  config: Im S3 = -1.614583e+01  Re S3 =  0.000000e+00  even part Im = -3.483333e+01  odd part Im =  1.868750e+01  T(Dxy,Dzz',Dzz') =  1.393333e+02
    even parts of Im eps^3 coefficient by term: T1 -2.6888e+02, T2  2.6888e+02, Q1 -5.2292e+00, Q2 -5.2292e+00, T5 -1.2188e+01, T6 -1.2188e+01
    C-even cubic parts of the two quadrupoles differ: Re Q1 =  1.2542e+01, Re Q2 = -1.2542e+01
  config: Im S3 = -1.602708e+02  Re S3 =  0.000000e+00  even part Im = -7.412500e+01  odd part Im = -8.614583e+01  T(Dxy,Dzz',Dzz') =  2.965000e+02
    even parts of Im eps^3 coefficient by term: T1  5.0475e+02, T2 -5.0475e+02, Q1 -4.2396e+01, Q2 -4.2396e+01, T5  5.3333e+00, T6  5.3333e+00
    C-even cubic parts of the two quadrupoles differ: Re Q1 = -1.1417e+01, Re Q2 =  1.1417e+01
  config: Im S3 = -1.114375e+02  Re S3 =  0.000000e+00  even part Im =  3.583333e+01  odd part Im = -1.472708e+02  T(Dxy,Dzz',Dzz') = -1.433333e+02
    even parts of Im eps^3 coefficient by term: T1  2.3475e+02, T2 -2.3475e+02, Q1  1.3146e+01, Q2  1.3146e+01, T5  4.7708e+00, T6  4.7708e+00
    C-even cubic parts of the two quadrupoles differ: Re Q1 =  5.6250e+00, Re Q2 = -5.6250e+00
  (a) double precision, 1000 Haar-random SU(6) quadruples: max rel. diff = 6.762e-15
  (a) 50-digit mpmath, 3 random SU(6) quadruples exp(iH):      max rel. diff = 2.96e-50
  (a) exact series, orders eps^0..eps^3, 3 configurations:      max rel. diff = 0.000e+00
  (b) exact series, Im eps^3 coefficient vs formula:              max rel. diff = 0.000e+00
      C-form and T-form of (b) agree:                             max rel. diff = 0.000e+00
      term-by-term cubic C-odd parts:                             max rel. diff = 0.000e+00
      single-trace rule i C(D) on four words:                     max rel. diff = 0.000e+00
  (c) exact series, z<->z' even part vs -3i/(2N) T(Dxy,Dzz',Dzz'): max rel. diff = 0.000e+00
      z<->z' odd part vs formula:                                 max rel. diff = 0.000e+00
      even parts by groups (Q1+Q2, T5+T6, T1+T2):                 max rel. diff = 0.000e+00
  expm at 90 digits, eps = 1e-12, Im S_q/eps^3 vs exact coeff.:  rel. diff = 3.268e-22
  rank test: dipole forms 6; with T(Dxy,Dzz',Dzz') 7; with T(Dxy,Dxy,Dzz') 7
  time 2.5 s

==============================================================================
Largest relative differences over N = 3, 4, 5, 6
  (a) double precision, Haar SU(N)         2.800e-14
  (a) 50-digit mpmath                      2.962e-50
  (a) exact series to eps^3                0.000e+00
  (b) exact series                         0.000e+00
  (b) term by term                         0.000e+00
  (c) even part                            0.000e+00
  (c) odd part                             0.000e+00
  (c) even parts by groups                 0.000e+00
  expm 90 digits, eps=1e-12                3.268e-22
  ranks (dipoles, +even form, +T(Dxy,Dxy,Dzz')): N=3: (6, 7, 7), N=4: (6, 7, 7), N=5: (6, 7, 7), N=6: (6, 7, 7)
total time 5.4 s


==> anc/14_quark_term_quadrupoles/independent/wrong_input_tests.py <==
#!/usr/bin/env python3
"""
Tests with deliberately wrong inputs for quark_loop_independent.py: every comparison used there is run once with the
derived formula (must give 0 or rounding) and once with a perturbed formula (must give a clear
nonzero difference). Run: python3 -I wrong_input_tests.py
"""
import os
import sys
import random
from fractions import Fraction

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np                      # noqa: E402
import quark_loop_independent as Q      # noqa: E402

LOG = []


def log(*a):
    s = " ".join(str(x) for x in a)
    print(s, flush=True)
    LOG.append(s)


def report(name, good, bad):
    ok = (good == 0 or good < 1e-12) and bad > 1e-6
    log(f"  {name:62s} derived {good:.3e}   wrong {bad:.3e}   {'OK' if ok else 'CHECK CANNOT FAIL'}")
    return ok


def main():
    allok = True
    for N in (3, 4):
        log(f"N = {N}")
        rng = random.Random(777 + N)
        gens, L = Q.su_generators(N)
        dent, raw = Q.d_tensor(gens)
        f = {p: Q.random_field(N, rng) for p in ("x", "y", "z", "w")}
        U = {p: Q.wilson6(f[p]) for p in f}
        Ud = {p: Q.wilson6(f[p], dagger=True) for p in f}
        direct = Q.SqDirect(U, Ud, gens, L)
        s_zw = direct.series("x", "y", "z", "w")
        s_wz = direct.series("x", "y", "w", "z")
        terms = Q.fierz_terms(U, Ud, N, "x", "y", "z", "w")

        def tsum(ser_list):
            tot = [(Fraction(0), Fraction(0))] * (Q.ORDER + 1)
            for s in ser_list:
                tot = Q.sadd(tot, s)
            return tot

        def series_diff(a, b):
            return max(Q.relerr(a[k][p], b[k][p]) if b[k][p] != 0 else (0.0 if a[k][p] == 0 else 1.0)
                       for k in range(Q.ORDER + 1) for p in (0, 1))

        # (a) exact series: derived Fierz form vs deliberately wrong forms
        good = series_diff(tsum(terms.values()), s_zw)
        m1 = dict(terms)
        m1["T6"] = Q.sscale(Q.trace_word([("x", 1), ("y", -1)], U, Ud), Fraction(1, 4 * N * N))
        allok &= report("(a) series, T6 coefficient 1/(4N) -> 1/(4N^2)", good, series_diff(tsum(m1.values()), s_zw))
        m2 = dict(terms)
        m2["Q2"] = Q.sscale(Q.trace_word([("x", 1), ("z", -1), ("w", 1), ("y", -1)], U, Ud), Fraction(-1, 4 * N))
        allok &= report("(a) series, Q2 -> Tr(Ux Uz^+ Uz' Uy^+)", good, series_diff(tsum(m2.values()), s_zw))
        m3 = dict(terms)
        m3.pop("T5")
        allok &= report("(a) series, T5 dropped", good, series_diff(tsum(m3.values()), s_zw))

        # formula ingredients
        tau = {}
        for p in f:
            for q in f:
                if p != q:
                    tau[(p, q)] = Q.tau_vec(Q.gsub(f[p], f[q]), gens)
        C = lambda t: Q.T_form(t, t, t, dent, L)
        T = lambda a, b, c: Q.T_form(a, b, c, dent, L)
        txy, tzw = tau[("x", "y")], tau[("z", "w")]
        C_xy, C_xz, C_xw, C_zw = C(txy), C(tau[("x", "z")]), C(tau[("x", "w")]), C(tzw)
        T_aab, T_abb = T(txy, txy, tzw), T(txy, tzw, tzw)
        im3 = s_zw[3][1]
        B = Fraction(N, 4) * (C_xw - C_xz) - Fraction(1, 4 * N) * C_zw - Fraction(3, 2 * N) * (T_aab + T_abb)
        B_m1 = Fraction(N, 4) * (C_xw - C_xz) + Fraction(1, 4 * N) * C_zw - Fraction(3, 2 * N) * (T_aab + T_abb)
        B_m2 = Fraction(N, 4) * (C_xw - C_xz) - Fraction(1, 4 * N) * C_zw - Fraction(3, 2 * N) * T_abb
        allok &= report("(b) sign of C(D_zz') flipped", Q.relerr(im3, B), Q.relerr(im3, B_m1))
        allok &= report("(b) T(D_xy,D_xy,D_zz') dropped", Q.relerr(im3, B), Q.relerr(im3, B_m2))
        # T normalization: -(1/24) d -> -(1/12) d
        B_m3 = 2 * B
        allok &= report("(b) C, T normalization doubled", Q.relerr(im3, B), Q.relerr(im3, B_m3))

        even = (s_zw[3][1] + s_wz[3][1]) / 2
        E = -Fraction(3, 2 * N) * T_abb
        allok &= report("(c) coefficient -3/(2N) -> -1/N", Q.relerr(even, E), Q.relerr(even, -Fraction(1, N) * T_abb))
        allok &= report("(c) T(Dxy,Dzz',Dzz') -> T(Dxy,Dxy,Dzz')", Q.relerr(even, E),
                        Q.relerr(even, -Fraction(3, 2 * N) * T_aab))
        allok &= report("(c) dipole piece -1/(2N) C(D_xy) left in", Q.relerr(even, E),
                        Q.relerr(even, E - Fraction(1, 2 * N) * C_xy))

        # single-trace rule: one sigma flipped
        tx, ty, tz, tw = (Q.tau_vec(f[p], gens) for p in ("x", "y", "z", "w"))
        good_D = [a - b + c - d for a, b, c, d in zip(tx, ty, tz, tw)]
        bad_D = [a - b + c + d for a, b, c, d in zip(tx, ty, tz, tw)]
        ser = Q.trace_word([("x", 1), ("y", -1), ("z", 1), ("w", -1)], U, Ud)
        allok &= report("single-trace rule, sigma of z' flipped", Q.relerr(ser[3][1], C(good_D)),
                        Q.relerr(ser[3][1], C(bad_D)))

        # rank test: a dipole combination in the target column must give rank 6
        rows_good, rows_bad = [], []
        for _ in range(10):
            g = {p: Q.random_field(N, rng) for p in ("x", "y", "z", "w")}
            t = {(p, q): Q.tau_vec(Q.gsub(g[p], g[q]), gens) for p in g for q in g if p != q}
            dips = [C(t[k]) for k in [("x", "y"), ("x", "z"), ("x", "w"), ("y", "z"), ("y", "w"), ("z", "w")]]
            rows_good.append(dips + [T(t[("x", "y")], t[("z", "w")], t[("z", "w")])])
            rows_bad.append(dips + [3 * dips[0] - 2 * dips[5] + dips[3]])
        import sympy as sp
        Mg = sp.Matrix([[sp.Rational(v.numerator, v.denominator) for v in r] for r in rows_good])
        Mb = sp.Matrix([[sp.Rational(v.numerator, v.denominator) for v in r] for r in rows_bad])
        rg, rb = Mg.rank(), Mb.rank()
        ok = (rg == 7 and rb == 6)
        allok &= ok
        log(f"  rank test: target T(Dxy,Dzz',Dzz') rank {rg}, target 3C_xy - 2C_zz' + C_yz rank {rb}   "
            f"{'OK' if ok else 'CHECK CANNOT FAIL'}")

        # (a) at full field strength in double precision
        nrng = np.random.default_rng(99 + N)
        Tf = Q.float_generators(gens, N)
        worst_good, worst_bad1, worst_bad2 = 0.0, 0.0, 0.0
        for _ in range(50):
            Ux, Uy, Uz, Uzp = (Q.haar_su(N, nrng) for _ in range(4))
            s1 = Q.Sq_direct_np(Ux, Uy, Uz, Uzp, Tf)
            s2 = Q.Sq_fierz_np(Ux, Uy, Uz, Uzp, N)
            H = lambda X: X.conj().T
            q1 = np.trace(Ux @ H(Uy) @ Uz @ H(Uzp))
            q2 = np.trace(Ux @ H(Uzp) @ Uz @ H(Uy))
            s_bad1 = s2 + (q2 - q1) / (4 * N)                    # Q2 replaced by Q1
            s_bad2 = s2 - np.trace(Ux @ H(Uy)) * (1 / (4 * N) - 1 / (4 * N * N))   # T6 coefficient changed
            worst_good = max(worst_good, abs(s1 - s2) / abs(s1))
            worst_bad1 = max(worst_bad1, abs(s1 - s_bad1) / abs(s1))
            worst_bad2 = max(worst_bad2, abs(s1 - s_bad2) / abs(s1))
        allok &= report("(a) double, Q2 replaced by Q1 (equal at cubic C-odd order)", worst_good, worst_bad1)
        allok &= report("(a) double, T6 coefficient 1/(4N) -> 1/(4N^2)", worst_good, worst_bad2)
    log("ALL CHECKS CAN FAIL" if allok else "SOME CHECK CANNOT FAIL")


if __name__ == "__main__":
    main()
    out = os.path.join(os.path.dirname(os.path.abspath(__file__)), "wrong_input_tests_output.txt")
    with open(out, "w") as fh:
        fh.write("\n".join(LOG) + "\n")


==> anc/14_quark_term_quadrupoles/independent/wrong_input_tests_output.txt <==
N = 3
  (a) series, T6 coefficient 1/(4N) -> 1/(4N^2)                  derived 0.000e+00   wrong 1.000e+00   OK
  (a) series, Q2 -> Tr(Ux Uz^+ Uz' Uy^+)                         derived 0.000e+00   wrong 1.000e+00   OK
  (a) series, T5 dropped                                         derived 0.000e+00   wrong 1.000e+00   OK
  (b) sign of C(D_zz') flipped                                   derived 0.000e+00   wrong 3.215e-01   OK
  (b) T(D_xy,D_xy,D_zz') dropped                                 derived 0.000e+00   wrong 1.787e-01   OK
  (b) C, T normalization doubled                                 derived 0.000e+00   wrong 5.000e-01   OK
  (c) coefficient -3/(2N) -> -1/N                                derived 0.000e+00   wrong 5.000e-01   OK
  (c) T(Dxy,Dzz',Dzz') -> T(Dxy,Dxy,Dzz')                        derived 0.000e+00   wrong 3.293e+00   OK
  (c) dipole piece -1/(2N) C(D_xy) left in                       derived 0.000e+00   wrong 8.738e-02   OK
  single-trace rule, sigma of z' flipped                         derived 0.000e+00   wrong 1.132e+00   OK
  rank test: target T(Dxy,Dzz',Dzz') rank 7, target 3C_xy - 2C_zz' + C_yz rank 6   OK
  (a) double, Q2 replaced by Q1 (equal at cubic C-odd order)     derived 6.182e-15   wrong 4.090e+00   OK
  (a) double, T6 coefficient 1/(4N) -> 1/(4N^2)                  derived 6.182e-15   wrong 1.486e+00   OK
N = 4
  (a) series, T6 coefficient 1/(4N) -> 1/(4N^2)                  derived 0.000e+00   wrong 1.000e+00   OK
  (a) series, Q2 -> Tr(Ux Uz^+ Uz' Uy^+)                         derived 0.000e+00   wrong 1.590e+00   OK
  (a) series, T5 dropped                                         derived 0.000e+00   wrong 1.000e+00   OK
  (b) sign of C(D_zz') flipped                                   derived 0.000e+00   wrong 5.767e+00   OK
  (b) T(D_xy,D_xy,D_zz') dropped                                 derived 0.000e+00   wrong 6.142e-01   OK
  (b) C, T normalization doubled                                 derived 0.000e+00   wrong 5.000e-01   OK
  (c) coefficient -3/(2N) -> -1/N                                derived 0.000e+00   wrong 5.000e-01   OK
  (c) T(Dxy,Dzz',Dzz') -> T(Dxy,Dxy,Dzz')                        derived 0.000e+00   wrong 2.936e+00   OK
  (c) dipole piece -1/(2N) C(D_xy) left in                       derived 0.000e+00   wrong 2.047e-01   OK
  single-trace rule, sigma of z' flipped                         derived 0.000e+00   wrong 1.037e+01   OK
  rank test: target T(Dxy,Dzz',Dzz') rank 7, target 3C_xy - 2C_zz' + C_yz rank 6   OK
  (a) double, Q2 replaced by Q1 (equal at cubic C-odd order)     derived 3.901e-14   wrong 1.498e+01   OK
  (a) double, T6 coefficient 1/(4N) -> 1/(4N^2)                  derived 3.901e-14   wrong 1.096e+01   OK
ALL CHECKS CAN FAIL


==> anc/14_quark_term_quadrupoles/sq_quadrupoles.py <==
#!/usr/bin/env python3
"""Check of the derivation that the non-dipole form T(D_xy, D_zz', D_zz') of the non-planar quark term comes from
Wilson-line quadrupoles (eq:Sqquad and eq:quadcubic of the paper).

Claims checked (U_x = exp(i A_x), A_x = A_x^a t^a, tr(t^a t^b) = delta^{ab}/2, S_q as in eq:Bquark):
 (1) Fierz form of S_q (eq:Sqquad), at random SU(N) matrices (any field strength):
     S_q(z,z') = Tr{t^a U_x t^b U_y^+}[Tr{t^a U_z t^b U_z'^+} - (z' -> z)]
       = 1/4 [Tr{U_x U_z'^+} - Tr{U_x U_z^+}] Tr{U_z U_y^+}
         - 1/(4N) [Tr{U_x U_y^+ U_z U_z'^+} + Tr{U_x U_z'^+ U_z U_y^+} - Tr{U_x U_y^+}]
         + 1/(4N^2) Tr{U_x U_y^+} Tr{U_z U_z'^+}.
 (2) The cubic C-odd part (i times the imaginary part of the coefficient of eps^3 when A -> eps A; written "->",
     with C(D) = -(1/24) d^{abc} D^a D^b D^c and T the symmetric trilinear form with T(D,D,D) = C(D)) of each
     quadrupole is C(D_xy + D_zz'): Tr{U_x U_y^+ U_z U_z'^+} -> C(D_xy + D_zz') and Tr{U_x U_z'^+ U_z U_y^+} ->
     C(D_xy + D_zz').
 (3) The trilinear expansion C(D_xy + D_zz') = C(D_xy) + 3T(D_xy,D_xy,D_zz') + 3T(D_xy,D_zz',D_zz') + C(D_zz')
     (eq:quadcubic), so its part even under z <-> z' is C(D_xy) + 3T(D_xy,D_zz',D_zz').
 (4) The full cubic part of S_q equals eq:Bquark:
     -(6/4N) T(D_xy,D_zz',D_zz') + (N/4)[C(D_xz') - C(D_xz)] - (1/4N) C(D_zz') - (6/4N) T(D_xy,D_xy,D_zz').
 (5) The part of S_q's cubic expansion even under z <-> z' is -(6/4N) T(D_xy,D_zz',D_zz'), and it equals the even part
     of the two quadrupole terms, -(1/2N) C(D_xy) - (6/4N) T(D_xy,D_zz',D_zz'), plus the even part of the other terms,
     +(1/2N) C(D_xy): the dipole parts cancel and T comes from the quadrupoles alone.
Method: exact power series in eps to third order with numpy matrices (U = 1 + i eps A - eps^2 A^2/2 - i eps^3 A^3/6),
d^{abc} = 2 tr({t^a, t^b} t^c) from explicit generalized Gell-Mann generators; N = 3, 4, 5, 6; 6 random field
configurations each. Prints the largest relative difference of each claim.
Run: python3 -I sq_quadrupoles.py > sq_quadrupoles_output.txt"""
import numpy as np
import itertools

rng = np.random.default_rng(20261123)


def gens(N):
    T = []
    for j in range(N):
        for k in range(j + 1, N):
            m = np.zeros((N, N), complex); m[j, k] = m[k, j] = 0.5; T.append(m)
            m = np.zeros((N, N), complex); m[j, k] = -0.5j; m[k, j] = 0.5j; T.append(m)
    for l in range(1, N):
        m = np.zeros((N, N), complex)
        for j in range(l):
            m[j, j] = 1
        m[l, l] = -l
        T.append(m/np.sqrt(2*l*(l + 1)))
    return T


def dtensor(T):
    n = len(T)
    d = np.zeros((n, n, n))
    for a, b, c in itertools.product(range(n), repeat=3):
        d[a, b, c] = 2*np.trace((T[a] @ T[b] + T[b] @ T[a]) @ T[c]).real
    return d


def series(A, sign):
    """coefficients of eps^0..3 of exp(i sign eps A)"""
    I = np.eye(A.shape[0], dtype=complex)
    s = 1j*sign
    return [I, s*A, (s*s/2)*(A @ A), (s**3/6)*(A @ A @ A)]


def mul(P, Q):
    return [sum(P[i] @ Q[k - i] for i in range(k + 1)) for k in range(4)]


def tr3(P):
    return [np.trace(m) for m in P]


def prodtr(p, q):
    return [sum(p[i]*q[k - i] for i in range(k + 1)) for k in range(4)]


def odd3(c):
    """cubic C-odd part: imaginary part of the eps^3 coefficient (the C-odd part is i times it)"""
    return c[3].imag


def check(N, ncfg=6):
    T = gens(N); d = dtensor(T); n = len(T)
    worst = {k: 0.0 for k in ('fierz', 'quad1', 'quad2', 'trilinear', 'Bquark', 'even_total', 'even_split')}
    for _ in range(ncfg):
        a = {p: rng.normal(size=n) for p in ('x', 'y', 'z', 'w')}  # w stands for z'
        A = {p: sum(a[p][k]*T[k] for k in range(n)) for p in a}
        C = lambda D: -np.einsum('abc,a,b,c', d, D, D, D)/24
        Tt = lambda D1, D2, D3: -np.einsum('abc,a,b,c', d, D1, D2, D3)/24
        Dxy, Dzw = a['x'] - a['y'], a['z'] - a['w']
        Dxz, Dxw = a['x'] - a['z'], a['x'] - a['w']
        # (1) Fierz at finite field: random SU(N) via exp of the random Hermitian matrices
        U = {p: np.linalg.eigh(A[p])[1] @ np.diag(np.exp(1j*np.linalg.eigh(A[p])[0])) @ np.linalg.eigh(A[p])[1].conj().T
             for p in A}
        H = lambda M: M.conj().T
        Tr = np.trace
        lhs = sum(Tr(T[i] @ U['x'] @ T[j] @ H(U['y']))*(Tr(T[i] @ U['z'] @ T[j] @ H(U['w']))
                                                        - Tr(T[i] @ U['z'] @ T[j] @ H(U['z'])))
                  for i in range(n) for j in range(n))
        rhs = (0.25*(Tr(U['x'] @ H(U['w'])) - Tr(U['x'] @ H(U['z'])))*Tr(U['z'] @ H(U['y']))
               - (Tr(U['x'] @ H(U['y']) @ U['z'] @ H(U['w'])) + Tr(U['x'] @ H(U['w']) @ U['z'] @ H(U['y']))
                  - Tr(U['x'] @ H(U['y'])))/(4*N)
               + Tr(U['x'] @ H(U['y']))*Tr(U['z'] @ H(U['w']))/(4*N*N))
        worst['fierz'] = max(worst['fierz'], abs(lhs - rhs)/abs(lhs))
        # series to cubic order
        S = {p: series(A[p], 1) for p in A}
        Sd = {p: series(A[p], -1) for p in A}
        q1 = tr3(mul(mul(mul(S['x'], Sd['y']), S['z']), Sd['w']))
        q2 = tr3(mul(mul(mul(S['x'], Sd['w']), S['z']), Sd['y']))
        ref = C(Dxy + Dzw)
        worst['quad1'] = max(worst['quad1'], abs(odd3(q1) - ref)/abs(ref))
        worst['quad2'] = max(worst['quad2'], abs(odd3(q2) - ref)/abs(ref))
        tri = C(Dxy) + 3*Tt(Dxy, Dxy, Dzw) + 3*Tt(Dxy, Dzw, Dzw) + C(Dzw)
        worst['trilinear'] = max(worst['trilinear'], abs(tri - ref)/abs(ref))

        def Sq_cubic(zp):
            tot = 0.0
            for i in range(n):
                for j in range(n):
                    o = tr3(mul(mul(mul([T[i]] + [0*T[i]]*3, S['x']), [T[j]] + [0*T[j]]*3), Sd['y']))
                    i1 = tr3(mul(mul(mul([T[i]] + [0*T[i]]*3, S['z']), [T[j]] + [0*T[j]]*3), Sd[zp]))
                    i0 = tr3(mul(mul(mul([T[i]] + [0*T[i]]*3, S['z']), [T[j]] + [0*T[j]]*3), Sd['z']))
                    tot += odd3(prodtr(o, [i1[k] - i0[k] for k in range(4)]))
            return tot
        sq = Sq_cubic('w')
        bq = (-6/(4*N))*Tt(Dxy, Dzw, Dzw) + (N/4)*(C(Dxw) - C(Dxz)) - C(Dzw)/(4*N) - (6/(4*N))*Tt(Dxy, Dxy, Dzw)
        worst['Bquark'] = max(worst['Bquark'], abs(sq - bq)/abs(bq))
        # even part under z <-> z': swap the fields at z and z' and average
        a_sw = dict(a); a_sw['z'], a_sw['w'] = a['w'], a['z']
        A_sw = dict(A); A_sw['z'], A_sw['w'] = A['w'], A['z']
        S_b, Sd_b = S, Sd
        S = {p: series(A_sw[p], 1) for p in A_sw}; Sd = {p: series(A_sw[p], -1) for p in A_sw}
        sq_sw = Sq_cubic('w')
        q1s = tr3(mul(mul(mul(S['x'], Sd['y']), S['z']), Sd['w']))
        q2s = tr3(mul(mul(mul(S['x'], Sd['w']), S['z']), Sd['y']))
        S, Sd = S_b, Sd_b
        even = 0.5*(sq + sq_sw)
        target = (-6/(4*N))*Tt(Dxy, Dzw, Dzw)
        worst['even_total'] = max(worst['even_total'], abs(even - target)/abs(target))
        quad_even = -(0.5*(odd3(q1) + odd3(q1s)) + 0.5*(odd3(q2) + odd3(q2s)))/(4*N)
        pred_quad_even = -C(Dxy)/(2*N) - (6/(4*N))*Tt(Dxy, Dzw, Dzw)
        rest_even = even - quad_even
        worst['even_split'] = max(worst['even_split'], abs(quad_even - pred_quad_even)/abs(pred_quad_even),
                                  abs(rest_even - C(Dxy)/(2*N))/abs(C(Dxy)/(2*N)))
    return worst


if __name__ == '__main__':
    print('# largest relative difference over 6 random configurations per N (claims (1) to (5) of the docstring)')
    for N in (3, 4, 5, 6):
        w = check(N)
        print('N = %d: ' % N + ', '.join('%s %.1e' % (k, v) for k, v in w.items()), flush=True)


==> anc/14_quark_term_quadrupoles/sq_quadrupoles_output.txt <==
# largest relative difference over 6 random configurations per N (claims (1) to (5) of the docstring)
N = 3: fierz 2.5e-15, quad1 8.8e-16, quad2 3.4e-15, trilinear 3.5e-16, Bquark 5.9e-15, even_total 3.9e-15, even_split 1.6e-14
N = 4: fierz 2.8e-15, quad1 2.9e-15, quad2 2.9e-15, trilinear 2.7e-15, Bquark 5.1e-15, even_total 4.4e-15, even_split 1.6e-14
N = 5: fierz 1.8e-15, quad1 7.7e-15, quad2 1.1e-15, trilinear 2.7e-14, Bquark 4.9e-15, even_total 4.5e-14, even_split 1.0e-13
N = 6: fierz 6.5e-15, quad1 5.2e-15, quad2 3.3e-15, trilinear 3.9e-15, Bquark 2.4e-15, even_total 3.0e-14, even_split 6.5e-14


==> anc/15_levels_beyond_search/bax3_mp.py <==
# bax3.py in mpmath, one value of q3 at a time: the DKKM series (Q-0-h) about z = 0 with the mixing matrix (C0),
# alpha_3 = 1, and the monodromy around z = 1 by Taylor steps (holomorphic set counterclockwise, antiholomorphic set
# clockwise); conditions M^T C0 Mbar = C0 (9 equations for alpha_1, alpha_2). Valid at every nu, in particular at
# h = 1 itself, where the z = 1 set of DKKM (dkkm_mp.py) degenerates. Used to carry levels found at small nu to
# nu = 0 and to check them there at 40 digits.
import mpmath as mp
from math import comb

C0P = {1: [[1, 0, 0], [0, 0, 0], [0, 0, 0]],
       2: [[-2, 1, 0], [1, 0, 0], [0, 0, 0]],
       3: [[2, -2, mp.mpf(1)/2], [-2, 1, 0], [mp.mpf(1)/2, 0, 0]]}


class ST:
    def __init__(self, dps=40, nmax=220, nsteps=48, NT=50, z0='0.5'):
        self.dps, self.nmax, self.nsteps, self.NT, self.z0 = dps, nmax, nsteps, NT, z0

    def __repr__(self):
        return 'dps=%d nmax=%d nsteps=%d NT=%d z0=%s' % (self.dps, self.nmax, self.nsteps, self.NT, self.z0)


def _smul(u, v):
    return [u[0]*v[0], u[0]*v[1] + u[1]*v[0], u[0]*v[2] + u[1]*v[1] + u[2]*v[0]]


def frob0(s, q2, q3, z0, logz0, nmax):
    """T[m][j] = theta^j Q_{m+1}(z0) for the DKKM set (Q-0-h), any complex z0 with |z0| < 1 and branch logz0"""
    a = 1 - s
    I = mp.mpc(0, 1)
    c_pp = [mp.mpc(0)]*3
    c_p = [mp.mpc(1), mp.mpc(0), mp.mpc(0)]
    D = [[mp.mpc(0)]*3 for _ in range(3)]
    zp = mp.mpc(z0)**a
    for k in range(0, nmax + 1):
        if k > 0:
            x1 = a + k - 1
            R1 = [-2*x1**3 + q2*x1 + I*q3, -6*x1**2 + q2, mp.mpf(-6*x1)]
            y2 = k - 2*s
            R2 = [mp.mpf(y2)**3, mp.mpf(3*y2*y2), mp.mpf(3*y2)]
            kk = mp.mpf(k)
            inv0 = [1/kk**3, -3/kk**4, 6/kk**5]
            r1 = _smul(c_p, R1); r2 = _smul(c_pp, R2)
            c_n = _smul([r1[i] + r2[i] for i in range(3)], inv0)
            c_n = [-v for v in c_n]
            c_pp, c_p = c_p, c_n
            zp = zp*z0
        x = a + k
        c = c_p
        D[0] = [D[0][i] + c[i]*zp for i in range(3)]
        t1 = _smul(c, [mp.mpf(x), 1, 0])
        D[1] = [D[1][i] + t1[i]*zp for i in range(3)]
        t2 = _smul(c, [mp.mpf(x*x), mp.mpf(2*x), 1])
        D[2] = [D[2][i] + t2[i]*zp for i in range(3)]
    L1 = 1 + logz0
    ex = [mp.mpf(1), L1, L1*L1/2]
    T = [[None]*3 for _ in range(3)]
    for j in range(3):
        Dj = _smul(D[j], ex)
        T[0][j], T[1][j], T[2][j] = Dj[0], Dj[1], 2*Dj[2]
    return T


def theta_to_deriv(T, z0):
    return [[row[0], row[1]/z0, (row[2] - row[1])/z0**2] for row in T]


def ode_poly(a, q2, q3):
    I = mp.mpc(0, 1)
    p3 = [0, 0, 0, 1, -2, 1]
    p2 = [0, 0, 3 - 3*a, -6, 3 + 3*a]
    p1 = [0, 1 - 3*a + 3*a*a, q2 - 2, 1 + 3*a + 3*a*a]
    p0 = [-a**3, I*q3, a**3]
    return p3, p2, p1, p0


def shift_poly(p, c):
    n = len(p)
    return [sum(p[j]*comb(j, k)*c**(j - k) for j in range(k, n)) for k in range(n)]


def taylor_step(Y, c, dt, polys, NT):
    p3, p2, p1, p0 = polys
    P3 = shift_poly(p3, c); P2 = shift_poly(p2, c); P1 = shift_poly(p1, c); P0 = shift_poly(p0, c)
    terms = []       # (index offset relative to n, coefficient factor function) precomputed per n below
    out = []
    inv = 1/P3[0]
    for sol in Y:
        f = [sol[0], sol[1], sol[2]/2]
        for n in range(NT):
            acc = mp.mpc(0)
            for k in range(1, 6):
                m = n - k + 3
                if m >= 3:
                    acc += P3[k]*(m*(m - 1)*(m - 2))*f[m]
            for k in range(5):
                m = n - k + 2
                if m >= 2:
                    acc += P2[k]*(m*(m - 1))*f[m]
            for k in range(4):
                m = n - k + 1
                if m >= 1:
                    acc += P1[k]*m*f[m]
            for k in range(3):
                m = n - k
                if m >= 0:
                    acc += P0[k]*f[m]
            f.append(-acc*inv/((n + 3)*(n + 2)*(n + 1)))
        F0 = F1 = F2 = mp.mpc(0)
        pw = mp.mpc(1)
        pws = [pw]
        for n in range(1, len(f)):
            pw = pw*dt
            pws.append(pw)
        for n in range(len(f)):
            F0 += f[n]*pws[n]
            if n >= 1:
                F1 += n*f[n]*pws[n - 1]
            if n >= 2:
                F2 += n*(n - 1)*f[n]*pws[n - 2]
        out.append([F0, F1, F2])
    return out


def transport(Y, pts, a, q2, q3, NT):
    polys = ode_poly(a, q2, q3)
    for c, d in zip(pts[:-1], pts[1:]):
        Y = taylor_step(Y, c, d - c, polys, NT)
    return Y


def monodromies(h, q3, st):
    h = mp.mpc(h); q3 = mp.mpc(q3)
    q2 = -h*(h - 1)
    hb = 1 - mp.conj(h)
    q2b = -hb*(hb - 1)
    z0 = mp.mpf(st.z0)
    out = []
    for s, qq2, qq3, sign in ((0, q2, q3, 1), (1, q2b, mp.conj(q3), -1)):
        T = frob0(s, qq2, qq3, z0, mp.log(z0), st.nmax)
        Y0 = theta_to_deriv(T, z0)
        pts = [1 + (z0 - 1)*mp.expjpi(sign*2*mp.mpf(k)/st.nsteps) for k in range(st.nsteps + 1)]
        pts[-1] = mp.mpc(z0)
        Y1 = transport(Y0, pts, 1 - s, qq2, qq3, st.NT)
        out.append(mp.matrix(Y1)*mp.inverse(mp.matrix(Y0)))
    return out[0], out[1]


def conditions(h, q3, st):
    M, Mb = monodromies(h, q3, st)
    D = {j: M.T*mp.matrix(C0P[j])*Mb - mp.matrix(C0P[j]) for j in (1, 2, 3)}
    A = mp.matrix(9, 2)
    b = mp.matrix(9, 1)
    for i in range(3):
        for k in range(3):
            A[3*i + k, 0] = D[1][i, k]
            A[3*i + k, 1] = D[2][i, k]
            b[3*i + k] = -D[3][i, k]
    return A, b


def lsq(A, b):
    AH = A.H
    alpha = mp.lu_solve(AH*A, AH*b)
    r = A*alpha - b
    return alpha, r/mp.norm(b)


def evaluate(h, q3, st):
    with mp.workdps(st.dps):
        A, b = conditions(h, q3, st)
        alpha, r = lsq(A, b)
        return alpha, r, A, b


def refine(h, q0, st, tol=None, maxit=25, verbose=False):
    with mp.workdps(st.dps):
        tol = tol if tol is not None else mp.mpf(10)**(-(st.dps*2)//3)
        q = mp.mpc(q0)
        dlt = mp.mpf(10)**(-(st.dps//2))
        for it in range(maxit):
            _, r0, _, _ = evaluate(h, q, st)
            d = dlt*max(1, abs(q))
            _, rx, _, _ = evaluate(h, q + d, st)
            _, ry, _, _ = evaluate(h, q + mp.mpc(0, 1)*d, st)
            n = r0.rows
            J = mp.matrix(2*n, 2); F = mp.matrix(2*n, 1)
            for i in range(n):
                F[i] = mp.re(r0[i]); F[i + n] = mp.im(r0[i])
                J[i, 0] = mp.re(rx[i] - r0[i])/d; J[i + n, 0] = mp.im(rx[i] - r0[i])/d
                J[i, 1] = mp.re(ry[i] - r0[i])/d; J[i + n, 1] = mp.im(ry[i] - r0[i])/d
            step = mp.lu_solve(J.T*J, -(J.T*F))
            dq = mp.mpc(step[0], step[1])
            lim = max(abs(q), mp.mpf('0.2'))/4
            if abs(dq) > lim:
                dq *= lim/abs(dq)
            q = q + dq
            if verbose:
                print('   it', it, mp.nstr(q, 25), '|r|', mp.nstr(mp.norm(r0), 3), flush=True)
            if abs(dq) < tol*max(1, abs(q)):
                break
        _, r, _, _ = evaluate(h, q, st)
        return q, mp.norm(r), it


def q_at_minus_one(h, q3, alpha, st, nline=20):
    h = mp.mpc(h); q3 = mp.mpc(q3)
    q2 = -h*(h - 1)
    hb = 1 - mp.conj(h)
    q2b = -hb*(hb - 1)
    z0 = mp.mpf('-0.5')
    pts = [z0 - mp.mpf(k)/(2*nline) for k in range(nline + 1)]
    vals = []
    for s, qq2, qq3, br in ((0, q2, q3, 1), (1, q2b, mp.conj(q3), -1)):
        T = frob0(s, qq2, qq3, z0, mp.log(mp.mpf('0.5')) + br*mp.pi*mp.mpc(0, 1), st.nmax)
        Y = theta_to_deriv(T, z0)
        Y = transport(Y, pts, 1 - s, qq2, qq3, st.NT)
        vals.append([row[0] for row in Y])
    C = mp.matrix(C0P[3]) + alpha[0]*mp.matrix(C0P[1]) + alpha[1]*mp.matrix(C0P[2])
    return sum(vals[0][i]*C[i, k]*vals[1][k] for i in range(3) for k in range(3))


def props(h, q3, st, theta=True):
    """E_3 = Re[alpha_2(q3) + alpha_2(-q3)], quasimomentum from (Qz-symmetry) at z = -1, residual norms"""
    with mp.workdps(st.dps):
        al, r, _, _ = evaluate(h, q3, st)
        alm, rm, _, _ = evaluate(h, -mp.mpc(q3), st)
        out = dict(E=mp.re(al[1] + alm[1]), res=mp.norm(r), res_minus=mp.norm(rm))
        if theta:
            Qp = q_at_minus_one(h, q3, al, st)
            Qm = q_at_minus_one(h, -mp.mpc(q3), alm, st)
            eith = Qm/Qp
            out.update(theta=mp.arg(eith)/(2*mp.pi/3), mod=abs(eith))
        return out


==> anc/15_levels_beyond_search/extra_theta0_8i_nu0.txt <==
{"q05": ["0.038003900638317332838372458528001", "-8.1281892281685472116049118250413"], "q10": ["0.07603940297538868748622752", "-8.1337894635309903285345"], "log10_res10": -38.91201930113238, "E10": "15.312607487760323772", "theta10": 5.3267132533279105e-31, "q0": ["-1.83078401623513048427392400893e-22", "-8.12632249562583331208574004527"], "abs_q0": 8.126322495625834, "it0": 24, "log10_res0": -34.281901373322114, "log10_res0_minus": -34.6129893210305, "E0": "15.30874558828203965661833", "omega0": "-3.8271863970705099142", "theta0": -1.8403080360254703e-22, "mod_eith0": 1.0, "dist_from_start": 0.003733636561353991, "dq0_fine": 4.138142853350533e-22, "dE0_fine": 1.8251284089308623e-22, "log10_res0_fine": -44.00305098345252, "wkb_l1l2": [9, -3], "wkb_q3": [-9.712957006335823e-16, -8.657937897136616], "wkb_theta_2pi3": 0, "rel_dist_q13_to_wkb": 0.021347360698319415}


==> anc/15_levels_beyond_search/independent/dkkm_n3.py <==
#!/usr/bin/env python3
"""
Independent implementation of the quantization of the conserved charge q_3 of the
noncompact SL(2,C) Heisenberg magnet with N sites and spins (s, sbar) = (0, 1),
following Derkachov, Korchemsky, Kotanski and Manashov, hep-th/0204124 (DKKM).

Equations of the source used here (numbering of the LaTeX labels):
  Eq-1      : N-th order ODE for Q(z) obtained from the Baxter equation,
              [z^s (zd)^N z^{1-s} + z^{-s}(zd)^N z^{s-1} - 2(zd)^N
               - sum_k i^k q_k (zd)^{N-k}] Q(z) = 0,
              antiholomorphic sector: s -> sbar = 1 - s^*, q_k -> q_k^*.
  q2        : q_2 = -h(h-1) + N s(s-1),  h = (1+n_h)/2 + i nu_h, hbar = 1 - h^*.
  Q-0-h     : Frobenius basis at z=0 with logs,
              Q_m = z^{1-s}[u_1 L^{m-1} + sum_k C(m-1,k) u_{k+1} L^{m-k-1}], u_m = 1 + O(z).
  C0        : mixing matrix that makes sum Q_n C_nm Qbar_m single valued around z=0,
              C_nm = sigma/((n-1)!(m-1)!) sum_k (-2)^k/k! alpha_{k+n+m-1}, alpha_N = 1.
  Q-small   : Q -> z^{1-s} zbar^{1-sbar} sigma [L^{N-1}/(N-1)! + ... + alpha_2 L + alpha_1].
  E-fin     : E_N = Re[alpha_{N-1}(q) + alpha_{N-1}(-q)].
  Qz-symm.  : Q_q(z,zbar) = e^{i theta} Q_{-q}(1/z,1/zbar), with sigma = e^{i theta}.

Quantization condition used here: the bilinear form Q(z,zbar) = Y(z)^T C Ybar(zbar),
with C of the form C0, must also be single valued around z = 1, i.e.
    M1^T C M1bar_cw = C,
where M1 is the monodromy of the holomorphic z=0 basis along an anticlockwise loop around
z = 1 based at z0 = 1/2 and M1bar_cw that of the antiholomorphic basis along the complex
conjugate (clockwise) loop.  The monodromies are obtained by analytic continuation of the
basis with Taylor series of the ODE at regular points (arbitrary precision, mpmath), so no
local basis at z = 1 is needed (the local exponents at z = 1 are degenerate at h = 1).
"""
import math
import cmath
from fractions import Fraction
import mpmath

# --------------------------------------------------------------------------------------
# numeric context: 'mp' (mpmath, arbitrary precision) or 'fl' (python complex, double)
# --------------------------------------------------------------------------------------


class Ctx:
    def __init__(self, mode='mp', dps=50, rho=0.4, nloop=16, radius=0.5):
        self.mode = mode
        self.dps = dps
        self.rho = rho          # Taylor step / distance to nearest singular point
        self.nloop = nloop      # number of vertices of the polygon loop around z = 1
        self.radius = radius    # loop |z-1| = radius, based at the real point z0 = 1 - radius
        if mode == 'mp':
            mpmath.mp.dps = dps
            self.C = mpmath.mpc
            self.R = mpmath.mpf
            self.log = mpmath.log
            self.exp = mpmath.exp
            self.pi = +mpmath.pi
            self.I = mpmath.mpc(0, 1)
            self.tol = mpmath.mpf(10) ** (-(dps + 6))
            self.zero = mpmath.mpc(0)
            self.one = mpmath.mpc(1)
        else:
            self.C = complex
            self.R = float
            self.log = cmath.log
            self.exp = cmath.exp
            self.pi = math.pi
            self.I = 1j
            self.tol = 1e-19
            self.zero = 0j
            self.one = 1 + 0j

    def num(self, x):
        if self.mode == 'mp':
            if isinstance(x, Fraction):
                return mpmath.mpc(mpmath.mpf(x.numerator) / x.denominator)
            return mpmath.mpc(x)
        if isinstance(x, Fraction):
            return complex(x.numerator / x.denominator)
        return complex(x)


def conj(x):
    return x.conjugate()


# --------------------------------------------------------------------------------------
# small linear algebra (works for mpc and complex)
# --------------------------------------------------------------------------------------

def mat_mul(A, B):
    n, m, p = len(A), len(B), len(B[0])
    return [[sum((A[i][k] * B[k][j] for k in range(m)), 0 * A[0][0]) for j in range(p)]
            for i in range(n)]


def mat_T(A):
    return [list(r) for r in zip(*A)]


def mat_inv(A):
    n = len(A)
    M = [list(A[i]) + [1 if i == j else 0 for j in range(n)] for i in range(n)]
    for c in range(n):
        piv = max(range(c, n), key=lambda r: abs(M[r][c]))
        M[c], M[piv] = M[piv], M[c]
        pv = M[c][c]
        M[c] = [v / pv for v in M[c]]
        for r in range(n):
            if r != c:
                f = M[r][c]
                if f != 0:
                    M[r] = [a - f * b for a, b in zip(M[r], M[c])]
    return [row[n:] for row in M]


def solve_lin(A, b):
    n = len(A)
    M = [list(A[i]) + [b[i]] for i in range(n)]
    for c in range(n):
        piv = max(range(c, n), key=lambda r: abs(M[r][c]))
        M[c], M[piv] = M[piv], M[c]
        pv = M[c][c]
        M[c] = [v / pv for v in M[c]]
        for r in range(n):
            if r != c:
                f = M[r][c]
                if f != 0:
                    M[r] = [a - f * bb for a, bb in zip(M[r], M[c])]
    return [M[i][n] for i in range(n)]


# --------------------------------------------------------------------------------------
# lambda-series (truncated power series in the Frobenius exponent shift lambda)
# --------------------------------------------------------------------------------------

def ls_mul(a, b):
    L = len(a)
    return [sum((a[i] * b[j - i] for i in range(j + 1)), 0 * a[0]) for j in range(L)]


def lin_pow(x, p, L, one):
    """(x + lambda)^p truncated to L terms, p >= 0 integer."""
    return [math.comb(p, j) * (x ** (p - j) if p - j > 0 else one) if j <= p else 0 * one
            for j in range(L)]


def falling_ls(x, k, L, one):
    """prod_{i<k} (x - i + lambda) as lambda-series."""
    res = [one] + [0 * one] * (L - 1)
    for i in range(k):
        res = ls_mul(res, [x - i, one] + [0 * one] * (L - 2))
    return res


def frob0(ctx, N, s, qs, z, ell):
    """Frobenius basis of Eq-1 at z = 0 in the DKKM normalization (Q-0-h with u_m = 1+O(z)).
    Returns F[m][k] = d^k/dz^k Q_{m+1}^{(0)}(z), m,k = 0..N-1, with log branch ell = ln z.
    Generating function: Phi(z,lam) = z^{1-s+lam} sum_n c_n(lam) z^n, c_0 = e^lam,
    Q_m = d^{m-1}/dlam^{m-1} Phi at lam = 0."""
    L = N
    one = ctx.one
    zero = ctx.zero
    s = ctx.num(s)
    I = ctx.I
    cpp = [zero] * L
    cp = [one / math.factorial(j) for j in range(L)]
    S = [[zero] * L for _ in range(N)]
    for k in range(N):
        t = ls_mul(cp, falling_ls(1 - s, k, L, one))
        S[k] = [S[k][j] + t[j] for j in range(L)]
    zn = one
    n = 0
    small = 0
    while True:
        n += 1
        x = n - s
        y = n - 2 * s
        A = [2 * v for v in lin_pow(x, N, L, one)]
        for k in range(2, N + 1):
            coef = (I ** k) * qs[k]
            lp = lin_pow(x, N - k, L, one)
            A = [a + coef * b for a, b in zip(A, lp)]
        B = lin_pow(y, N, L, one)
        nn = ctx.num(n)
        Dinv = [((-1) ** j) * math.comb(N + j - 1, j) / nn ** (N + j) for j in range(L)]
        rhs = [a - b for a, b in zip(ls_mul(A, cp), ls_mul(B, cpp))]
        cn = ls_mul(Dinv, rhs)
        zn = zn * z
        mx = 0
        for k in range(N):
            t = ls_mul(cn, falling_ls(n + 1 - s, k, L, one))
            for j in range(L):
                tj = t[j] * zn
                S[k][j] += tj
                a = abs(tj)
                if a > mx:
                    mx = a
        scale = max(abs(v) for row in S for v in row)
        small = small + 1 if mx < ctx.tol * scale else 0
        if small >= 6 and n > 30:
            break
        if n > 200000:
            raise RuntimeError('frob0 series did not converge')
        cpp, cp = cp, cn
    els = [ell ** j / math.factorial(j) if j > 0 else one for j in range(L)]
    F = [[None] * N for _ in range(N)]
    for k in range(N):
        pref = ctx.exp((1 - s - k) * ell)
        P = ls_mul(els, S[k])
        for m in range(N):
            F[m][k] = pref * math.factorial(m) * P[m]
    return F


# --------------------------------------------------------------------------------------
# ODE as sum_k p_k(z) d^k Q / dz^k = 0  (this is z * Eq-1)
# --------------------------------------------------------------------------------------

def stirling2(n, k):
    if n == k:
        return 1
    if k == 0 or k > n:
        return 0
    return k * stirling2(n - 1, k) + stirling2(n - 1, k - 1)


def ode_polys(ctx, N, s, qs):
    """z*L = z^2 (D+A)^N + (D+B)^N - z (2 D^N + sum_j i^j q_j D^{N-j}), D = z d/dz,
    A = 1-s, B = s-1.  D^m = sum_k S2(m,k) z^k d^k.  Returns p_k(z) coefficient lists."""
    I = ctx.I
    s = ctx.num(s)
    A = 1 - s
    B = s - 1
    zero = ctx.zero

    def pw(x, e):
        return ctx.one if e == 0 else x ** e
    coefD = [zero] * (N + 1)
    coefD[N] += 2
    for j in range(2, N + 1):
        coefD[N - j] += (I ** j) * qs[j]
    polys = []
    for k in range(N + 1):
        al = sum((math.comb(N, m) * pw(A, N - m) * stirling2(m, k) for m in range(k, N + 1)), zero)
        be = sum((math.comb(N, m) * pw(B, N - m) * stirling2(m, k) for m in range(k, N + 1)), zero)
        ga = sum((coefD[m] * stirling2(m, k) for m in range(k, N + 1)), zero)
        poly = [zero] * (k + 3)
        poly[k] += be
        poly[k + 1] -= ga
        poly[k + 2] += al
        polys.append(poly)
    return polys


def shift_polys(ctx, polys, c):
    out = []
    for poly in polys:
        deg = len(poly) - 1
        cp = [ctx.one]
        for _ in range(deg):
            cp.append(cp[-1] * c)
        out.append([sum((poly[d] * math.comb(d, m) * cp[d - m] for d in range(m, deg + 1)), ctx.zero)
                    for m in range(deg + 1)])
    return out


_FF = {}


def ff(a, k):
    key = (a, k)
    v = _FF.get(key)
    if v is None:
        v = 1
        for i in range(k):
            v *= (a - i)
        _FF[key] = v
    return v


def taylor_transfer(ctx, N, P, h):
    """Transfer matrix T[i][j]: i-th derivative at c+h of the solution whose j-th derivative
    at c is 1 and the others 0.  P[k][m] = coefficients of p_k(c+t) in t."""
    Pt = [[P[k][m] * (h ** (m + N - k) if m + N - k > 0 else ctx.one) for m in range(len(P[k]))]
          for k in range(N + 1)]
    lead = Pt[N][0]
    terms = [(k, m, Pt[k][m]) for k in range(N + 1) for m in range(len(Pt[k]))
             if not (k == N and m == 0) and Pt[k][m] != 0]
    tol = ctx.tol
    T = [[None] * N for _ in range(N)]
    for j in range(N):
        b = [ctx.zero] * N
        b[j] = (h ** j if j > 0 else ctx.one) / math.factorial(j)
        sums = [ctx.zero] * N
        for l in range(N):
            for i in range(N):
                if l >= i:
                    sums[i] += b[l] * ff(l, i)
        bmax = max(abs(v) for v in b)
        small = 0
        l = N
        while True:
            r = l - N
            acc = ctx.zero
            for (k, m, cf) in terms:
                if m > r:
                    continue
                idx = r - m + k
                acc += cf * b[idx] * ff(idx, k)
            bl = -acc / (lead * ff(l, N))
            b.append(bl)
            for i in range(N):
                sums[i] += bl * ff(l, i)
            ab = abs(bl)
            if ab > bmax:
                bmax = ab
            small = small + 1 if ab < tol * bmax else 0
            if small >= N + 3:
                break
            l += 1
            if l > 100000:
                raise RuntimeError('Taylor series did not converge')
        for i in range(N):
            T[i][j] = sums[i] / (h ** i if i > 0 else ctx.one)
    return T


def continue_path(ctx, N, polys, pts, data, sing=(0, 1)):
    """Continue solution data (list of [Q, Q', ..., Q^(N-1)]) along the polygon pts."""
    cur = pts[0]
    nsteps = 0
    for tgt in pts[1:]:
        while True:
            d = tgt - cur
            ad = abs(d)
            if ad == 0:
                break
            R = min(abs(cur - sp) for sp in sing)
            if ad <= ctx.rho * R * (1 + 1e-9):
                hstep = d
                last = True
            else:
                hstep = d * (ctx.rho * R / ad)
                last = False
            P = shift_polys(ctx, polys, cur)
            T = taylor_transfer(ctx, N, P, hstep)
            data = [[sum((T[i][j] * v[j] for j in range(N)), ctx.zero) for i in range(N)] for v in data]
            nsteps += 1
            if last:
                cur = tgt
                break
            cur = cur + hstep
    return data, nsteps


def loop_points(ctx, center, radius, start_angle, n, direction):
    pts = []
    for k in range(n + 1):
        ang = start_angle + direction * 2 * ctx.pi * k / n
        pts.append(ctx.num(center) + radius * ctx.exp(ctx.I * ang))
    pts[-1] = pts[0]
    return pts


# --------------------------------------------------------------------------------------
# sectors, monodromy, quantization matrix
# --------------------------------------------------------------------------------------

def sector_params(ctx, N, h, qhigh, s=0):
    """Return (s, qs) for the holomorphic and the antiholomorphic sector.
    qhigh: dict {k: q_k} for k = 3..N; q_2 from the total spin h (Eq. q2)."""
    h = ctx.num(h)
    s = ctx.num(s)
    q2 = -h * (h - 1) + N * s * (s - 1)
    qs = {2: q2}
    for k, v in qhigh.items():
        qs[k] = ctx.num(v)
    sb = 1 - conj(s)
    qsb = {k: conj(v) for k, v in qs.items()}
    return (s, qs), (sb, qsb)


def basis_mats(ctx, N):
    Bs = []
    for j in range(1, N + 1):
        Bj = [[ctx.zero] * N for _ in range(N)]
        for n in range(1, N + 1):
            for m in range(1, N + 1):
                k = j - n - m + 1
                if k >= 0:
                    Bj[n - 1][m - 1] = ctx.num(Fraction((-2) ** k, math.factorial(n - 1) *
                                                        math.factorial(m - 1) * math.factorial(k)))
        Bs.append(Bj)
    return Bs


def monodromy_data(ctx, N, h, qhigh, which=1):
    """Monodromy matrices (holomorphic, anticlockwise; antiholomorphic, clockwise = conjugate
    loop) of the z=0 Frobenius bases, loop around z = which (1 or 0), based at the real point
    z0 = 1 - ctx.radius (loop |z-1| = radius for which = 1, |z| = z0 for which = 0)."""
    (s, qs), (sb, qsb) = sector_params(ctx, N, h, qhigh)
    radius = ctx.radius
    z0 = 1 - radius
    z0c = ctx.num(z0)
    ell = ctx.log(z0c)
    W0 = frob0(ctx, N, s, qs, z0c, ell)
    W0b = frob0(ctx, N, sb, qsb, conj(z0c), conj(ell))
    if which == 1:
        pts = loop_points(ctx, 1, radius, ctx.pi, ctx.nloop, +1)
    else:
        pts = loop_points(ctx, 0, z0, 0, ctx.nloop, +1)
    ptsb = [conj(p) for p in pts]
    polys = ode_polys(ctx, N, s, qs)
    polysb = ode_polys(ctx, N, sb, qsb)
    We, n1 = continue_path(ctx, N, polys, pts, W0)
    Web, n2 = continue_path(ctx, N, polysb, ptsb, W0b)
    M = mat_mul(We, mat_inv(W0))
    Mb = mat_mul(Web, mat_inv(W0b))
    return M, Mb, (n1, n2)


def quant_matrix(ctx, N, M, Mb):
    Bs = basis_mats(ctx, N)
    MT = mat_T(M)
    cols = []
    for Bj in Bs:
        E = mat_mul(mat_mul(MT, Bj), Mb)
        cols.append([E[a][b] - Bj[a][b] for a in range(N) for b in range(N)])
    return [list(r) for r in zip(*cols)]   # (N^2) x N


def householder_lsq(ctx, A, b):
    """min ||A x - b|| by complex Householder QR with column equilibration (stable)."""
    m, n = len(A), len(A[0])
    cs = [math.sqrt(float(sum(abs(A[i][j]) ** 2 for i in range(m)))) for j in range(n)]
    cs = [ctx.R(c) if c > 0 else ctx.R(1) for c in cs]
    R = [[A[i][j] / cs[j] for j in range(n)] for i in range(m)]
    bb = list(b)
    for k in range(n):
        x = [R[i][k] for i in range(k, m)]
        nx = sum(abs(v) ** 2 for v in x) ** 0.5 if ctx.mode == 'fl' else mpmath.sqrt(sum(abs(v) ** 2 for v in x))
        if nx == 0:
            continue
        ph = x[0] / abs(x[0]) if x[0] != 0 else ctx.one
        alpha = -ph * nx
        v = list(x)
        v[0] = v[0] - alpha
        nv = sum(abs(t) ** 2 for t in v) ** 0.5 if ctx.mode == 'fl' else mpmath.sqrt(sum(abs(t) ** 2 for t in v))
        v = [t / nv for t in v]
        for j in range(k, n):
            d = sum((conj(v[i - k]) * R[i][j] for i in range(k, m)), ctx.zero)
            for i in range(k, m):
                R[i][j] -= 2 * v[i - k] * d
        d = sum((conj(v[i - k]) * bb[i] for i in range(k, m)), ctx.zero)
        for i in range(k, m):
            bb[i] -= 2 * v[i - k] * d
    xs = [ctx.zero] * n
    for k in range(n - 1, -1, -1):
        s = bb[k] - sum((R[k][j] * xs[j] for j in range(k + 1, n)), ctx.zero)
        xs[k] = s / R[k][k]
    return [xs[j] / cs[j] for j in range(n)]


def lsq_null(ctx, K):
    """Least-squares null vector with last component fixed to 1 (sigma = 1).
    Returns y (length N) and residual vector r = K y."""
    N = len(K[0])
    A = [row[:N - 1] for row in K]
    b = [-row[N - 1] for row in K]
    y = householder_lsq(ctx, A, b) + [ctx.one]
    r = [sum((K[i][j] * y[j] for j in range(N)), ctx.zero) for i in range(len(K))]
    return y, r


def frob_norm(K):
    return math.sqrt(float(sum(abs(v) ** 2 for row in K for v in row)))


def residual(ctx, N, h, qhigh, cfg=None):
    M, Mb, ns = monodromy_data(ctx, N, h, qhigh)
    K = quant_matrix(ctx, N, M, Mb)
    y, r = lsq_null(ctx, K)
    return K, y, r


def svals(K):
    """Singular values (descending).  Double precision for complex input, full mpmath
    precision for mpc input."""
    if isinstance(K[0][0], mpmath.mpc):
        S = mpmath.svd_c(mpmath.matrix(K), compute_uv=False)
        return sorted([S[i] for i in range(S.rows)], reverse=True)
    import numpy as np
    A = np.array([[complex(v) for v in row] for row in K])
    sc = np.abs(A).max()
    sv = np.linalg.svd(A / sc, compute_uv=False)
    return sv * sc


# --------------------------------------------------------------------------------------
# Gauss-Newton solve for a quantized q_N (N = 3: q_3) by variable projection
# --------------------------------------------------------------------------------------

def solve_q(ctx, N, h, q_init, kq=3, other=None, maxit=40, verbose=True, log=print, tolq=None):
    other = dict(other or {})
    q = ctx.num(q_init)
    if tolq is None:
        tolq = ctx.R(10) ** (-(ctx.dps // 2))
    hist = []
    for it in range(maxit):
        qd = dict(other)
        qd[kq] = q
        K, y, r = residual(ctx, N, h, qd)
        Kn = frob_norm(K)
        rn = math.sqrt(float(sum(abs(v) ** 2 for v in r)))
        dq = abs(q) * ctx.R(10) ** (-(ctx.dps // 3)) + ctx.R(10) ** (-(ctx.dps // 3))
        cols = []
        for direction in (ctx.one, ctx.I):
            qp = dict(other); qp[kq] = q + direction * dq
            qm = dict(other); qm[kq] = q - direction * dq
            _, _, rp = residual(ctx, N, h, qp)
            _, _, rm = residual(ctx, N, h, qm)
            cols.append([(a - b) / (2 * dq) for a, b in zip(rp, rm)])
        # real least squares: [Re; Im] J delta = -[Re r; Im r]
        Jr = [[c[i].real for c in cols] for i in range(len(r))] + \
             [[c[i].imag for c in cols] for i in range(len(r))]
        Fr = [v.real for v in r] + [v.imag for v in r]
        JT = mat_T(Jr)
        G = mat_mul(JT, Jr)
        g = [-sum((JT[a][i] * Fr[i] for i in range(len(Fr))), 0 * Fr[0]) for a in range(2)]
        dx = solve_lin(G, g)
        step = dx[0] + ctx.I * dx[1]
        hist.append((it, q, rn / Kn, abs(step)))
        if verbose:
            log(f'  it {it:2d}  q = {mpmath.nstr(q, 20) if ctx.mode == "mp" else q}  '
                f'|r|/|K| = {rn / Kn:.3e}  |dq| = {float(abs(step)):.3e}')
        q = q + step
        if abs(step) < tolq * max(1, abs(q)):
            break
    qd = dict(other)
    qd[kq] = q
    K, y, r = residual(ctx, N, h, qd)
    return q, y, K, r, hist


# --------------------------------------------------------------------------------------
# Cross-check in the formulation of the source: Frobenius basis at z = 1 (generic h, no logs),
# transition matrix Omega (Eq. Omega), quantization C1 = Omega^T C0 Omegabar diagonal (C1-C0)
# --------------------------------------------------------------------------------------

def frob1(ctx, N, s, qs, h, z, tol_extra=0):
    """Frobenius solutions at z = 1 with exponents b_1 = Ns-h-1, b_2 = Ns+h-2, b_m = m-3
    (m = 3..N), as series in t = 1-z with leading coefficient 1 (DKKM set-1 up to the analytic
    factor z^{1-s}).  Requires exponent differences not integer (Im h != 0 for N = 3).
    Returns F[m][k] = d^k/dz^k Q_m^{(1)}(z) at t = 1 - z (principal powers, real 0 < t < 1)."""
    s = ctx.num(s)
    h = ctx.num(h)
    polys = ode_polys(ctx, N, s, qs)
    P1 = shift_polys(ctx, polys, ctx.one)      # p_k(1+u) in u
    # in t = -u:  sum_k p_k(1-t) (-1)^k d^k/dt^k
    Ph = [[((-1) ** (k + m)) * P1[k][m] for m in range(len(P1[k]))] for k in range(N + 1)]
    exps = [N * s - h - 1, N * s + h - 2] + [ctx.num(m - 3) for m in range(3, N + 1)]
    t = 1 - z
    lt = ctx.log(t)
    F = []
    for b in exps:
        # recurrence: a_j I(b+j) = - sum_{d>=1} sum_k Ph[k][k-1+d] a_{j-d} (b+j-d)_{k}
        def Ival(x):
            return sum((Ph[k][k - 1] * falling(x, k) for k in range(1, N + 1)
                        if 0 <= k - 1 < len(Ph[k])), ctx.zero)
        a = [ctx.one]
        sums = [ctx.zero] * N        # sum_n a_n (n+b)_k t^{n+b-k}, k = 0..N-1, without t^b
        for k in range(N):
            sums[k] += falling(b, k) * t ** (-k)
        tn = ctx.one
        j = 0
        small = 0
        while True:
            j += 1
            acc = ctx.zero
            for k in range(N + 1):
                for m in range(len(Ph[k])):
                    d = m - k + 1
                    if d >= 1 and j - d >= 0:
                        acc += Ph[k][m] * a[j - d] * falling(b + j - d, k)
            aj = -acc / Ival(b + j)
            a.append(aj)
            tn = tn * t
            mx = 0
            for k in range(N):
                term = aj * falling(b + j, k) * tn * t ** (-k)
                sums[k] += term
                if abs(term) > mx:
                    mx = abs(term)
            scale = max(abs(v) for v in sums)
            small = small + 1 if mx < ctx.tol * scale else 0
            if small >= 6 and j > 30:
                break
            if j > 200000:
                raise RuntimeError('frob1 did not converge')
        tb = ctx.exp(b * lt)
        F.append([((-1) ** k) * tb * sums[k] for k in range(N)])
    return F


def falling(x, k):
    r = 1
    for i in range(k):
        r = r * (x - i)
    return r


def residual_omega(ctx, N, h, qhigh, z0=0.5):
    """Off-diagonal part of C1 = Omega^T C0 Omegabar for the C0 family (y_N = 1)."""
    (s, qs), (sb, qsb) = sector_params(ctx, N, h, qhigh)
    h = ctx.num(h)
    hb = 1 - conj(h)
    z0c = ctx.num(z0)
    ell = ctx.log(z0c)
    W0 = frob0(ctx, N, s, qs, z0c, ell)
    W0b = frob0(ctx, N, sb, qsb, z0c, conj(ell))
    W1 = frob1(ctx, N, s, qs, h, z0c)
    W1b = frob1(ctx, N, sb, qsb, hb, z0c)
    Om = mat_mul(W0, mat_inv(W1))
    Omb = mat_mul(W0b, mat_inv(W1b))
    Bs = basis_mats(ctx, N)
    OmT = mat_T(Om)
    cols = []
    for Bj in Bs:
        E = mat_mul(mat_mul(OmT, Bj), Omb)
        cols.append([E[a][b] for a in range(N) for b in range(N) if a != b])
    K = [list(r) for r in zip(*cols)]
    y, r = lsq_null(ctx, K)
    return K, y, r


def solve_q_omega(ctx, N, h, q_init, maxit=30, log=print, verbose=True):
    q = ctx.num(q_init)
    tolq = ctx.R(10) ** (-(ctx.dps // 2))
    for it in range(maxit):
        K, y, r = residual_omega(ctx, N, h, {3: q})
        dq = abs(q) * ctx.R(10) ** (-(ctx.dps // 3))
        cols = []
        for direction in (ctx.one, ctx.I):
            _, _, rp = residual_omega(ctx, N, h, {3: q + direction * dq})
            _, _, rm = residual_omega(ctx, N, h, {3: q - direction * dq})
            cols.append([(a - b) / (2 * dq) for a, b in zip(rp, rm)])
        Jr = [[c[i].real for c in cols] for i in range(len(r))] + \
             [[c[i].imag for c in cols] for i in range(len(r))]
        Fr = [v.real for v in r] + [v.imag for v in r]
        JT = mat_T(Jr)
        G = mat_mul(JT, Jr)
        g = [-sum((JT[a][i] * Fr[i] for i in range(len(Fr))), 0 * Fr[0]) for a in range(2)]
        dx = solve_lin(G, g)
        step = dx[0] + ctx.I * dx[1]
        rn = math.sqrt(float(sum(abs(v) ** 2 for v in r))) / frob_norm(K)
        if verbose:
            log(f'  [omega] it {it:2d} q = {mpmath.nstr(q, 25)} |r|/|K| = {rn:.3e} |dq| = {float(abs(step)):.3e}')
        q = q + step
        if abs(step) < tolq * max(1, abs(q)):
            break
    K, y, r = residual_omega(ctx, N, h, {3: q})
    return q, y, K, r


# --------------------------------------------------------------------------------------
# single-valued function Q(z,zbar) (normalized sigma = 1) on the negative real axis
# --------------------------------------------------------------------------------------

def Qtilde_negaxis(ctx, N, h, qhigh, y, xs):
    """Evaluate Qtilde(z,zbar) = Y(z)^T C(y) Ybar(zbar) at the real points z = -x, x in xs
    (sorted increasing, all >= 0.5), continuing from z = -1/2 along the negative axis.
    Branches: ln z = ln(1/2) + i pi, ln zbar = ln(1/2) - i pi at -1/2 (upper/lower half plane)."""
    (s, qs), (sb, qsb) = sector_params(ctx, N, h, qhigh)
    za = ctx.num(-0.5)
    ell = ctx.log(ctx.num(0.5)) + ctx.I * ctx.pi
    W = frob0(ctx, N, s, qs, za, ell)
    Wb = frob0(ctx, N, sb, qsb, za, conj(ell))
    polys = ode_polys(ctx, N, s, qs)
    polysb = ode_polys(ctx, N, sb, qsb)
    Bs = basis_mats(ctx, N)
    C = [[sum((y[j] * Bs[j][a][b] for j in range(N)), ctx.zero) for b in range(N)] for a in range(N)]
    out = []
    cur = za
    for x in xs:
        tgt = ctx.num(-x)
        if tgt != cur:
            W, _ = continue_path(ctx, N, polys, [cur, tgt], W)
            Wb, _ = continue_path(ctx, N, polysb, [cur, tgt], Wb)
            cur = tgt
        val = sum((W[a][0] * C[a][b] * Wb[b][0] for a in range(N) for b in range(N)), ctx.zero)
        out.append(val)
    return out


==> anc/15_levels_beyond_search/independent/launch_batch1.sh <==
#!/bin/bash
# Batch 1: validation states of hep-th/0204124 (dps 40).
# Each run is a child of this script; its PID is recorded and waited on explicitly.
cd "$(dirname "$0")" || exit 1
mkdir -p results
: > results/pids_batch1.txt
PIDS=()
run() {
  python3 -I -B run_target.py "$@" > "results/$1.stdout" 2>&1 &
  local p=$!
  PIDS+=("$p")
  echo "$1 $p" >> results/pids_batch1.txt
}
#   label            h_re h_im  q_re            q_im            dps rho nloop radius scan [scandps]
run V1_ground        0.5  0     0               -0.2052575060882 40 0.4 16    0.5    0
run V2_l2_2          0.5  0     -0.368293077208 0               40 0.4 16    0.5    0
run V3_l6_2          0.5  0     0               2.343917        40 0.4 16    0.5    0
run V4_l3_3          0.5  0     -1.4753274238   0               40 0.4 16    0.5    0
run V5_l3_5          0.5  0     -4.752678       -3.048722       40 0.4 16    0.5    0
run V6_T4_nh1        1    0     0.33155402857   0               40 0.4 16    0.5    0
run V7_T4_nh3        2    0     0               1.17668577088   40 0.4 16    0.5    0
for p in "${PIDS[@]}"; do wait "$p"; done
echo "batch1 finished"


==> anc/15_levels_beyond_search/independent/launch_batch2.sh <==
#!/bin/bash
# Batch 2: the three h = 1 targets from the 1D-scan zeros.
#  A: dps 60, Taylor step ratio 0.4, 16-gon loop |z-1| = 0.5 (base point 0.5)
#  B: dps 80, Taylor step ratio 0.3, 24-gon loop |z-1| = 0.4 (base point 0.6)
#  N: h = 1 + 1e-10 i, monodromy method and the Omega-matrix method of the source (dps 60)
cd "$(dirname "$0")" || exit 1
mkdir -p results
: > results/pids_batch2.txt
PIDS=()
run() {
  local prog=$1; shift
  python3 -I -B "$prog" "$@" > "results/$1.stdout" 2>&1 &
  local p=$!
  PIDS+=("$p")
  echo "$1 $p" >> results/pids_batch2.txt
}
run run_target.py T1A 1 0 12.718 0      60 0.4 16 0.5 0
run run_target.py T2A 1 0 0      19.814 60 0.4 16 0.5 0
run run_target.py T3A 1 0 0      39.199 60 0.4 16 0.5 0
run run_target.py T1B 1 0 12.718 0      80 0.3 24 0.4 0
run run_target.py T2B 1 0 0      19.814 80 0.3 24 0.4 0
run run_target.py T3B 1 0 0      39.199 80 0.3 24 0.4 0
run test_omega.py T1N 1 1e-10 12.718 0      60
run test_omega.py T2N 1 1e-10 0      19.814 60
run test_omega.py T3N 1 1e-10 0      39.199 60
for p in "${PIDS[@]}"; do wait "$p"; done
echo "batch2 finished"


==> anc/15_levels_beyond_search/independent/launch_batch3.sh <==
#!/bin/bash
# Batch 3: monodromy method vs the Omega-matrix method of the source at h = 1 + i nu,
# nu = 1e-3 (dps 50) and 1e-5 (dps 60); and the odd symmetry of Re q3 for T3 at nu = -1e-10.
cd "$(dirname "$0")" || exit 1
mkdir -p results
: > results/pids_batch3.txt
PIDS=()
run() {
  python3 -I -B test_omega.py "$@" > "results/$1.stdout" 2>&1 &
  local p=$!
  PIDS+=("$p")
  echo "$1 $p" >> results/pids_batch3.txt
}
run T1N3  1 1e-3  12.7180241458966798 0                    50
run T2N3  1 1e-3  0                   19.8148593073796127  50
run T3N3  1 1e-3  0                   39.1988418957112120  50
run T1N5  1 1e-5  12.7180241458966798 0                    60
run T2N5  1 1e-5  0                   19.8148593073796127  60
run T3N5  1 1e-5  0                   39.1988418957112120  60
run T3Nm10 1 -1e-10 0                 39.1988418957112120  60
for p in "${PIDS[@]}"; do wait "$p"; done
echo "batch3 finished"


==> anc/15_levels_beyond_search/independent/launch_scans.sh <==
#!/bin/bash
# 1D scans along the symmetry axes near the three WKB points at h = 1 (dps 50).
cd "$(dirname "$0")" || exit 1
mkdir -p results
: > results/pids_scans.txt
PIDS=()
run() {
  python3 -I -B scan1d.py "$@" > "results/$1.stdout" 2>&1 &
  local p=$!
  PIDS+=("$p")
  echo "$1 $p" >> results/pids_scans.txt
}
run S1_real_11.5-14.5   1 re 11.5 14.5 31 50
run S2_imag_18.5-22.5   1 im 18.5 22.5 41 50
run S3_imag_36-44       1 im 36.0 44.0 41 50
for p in "${PIDS[@]}"; do wait "$p"; done
echo "scans finished"


==> anc/15_levels_beyond_search/independent/results/S1_real_11.5-14.5.scan <==
# t  s_max  s_mid  s_min  s_min/s_mid  |Ky|/(|K||y|)
   11.5000  5.6473e+13  2.2789e+12  4.6855e-02  2.0561e-14  8.2901e-16
   11.6000  5.8794e+13  2.6661e+12  4.7972e-02  1.7993e-14  8.1510e-16
   11.7000  6.1227e+13  3.1146e+12  4.8436e-02  1.5552e-14  7.9007e-16
   11.8000  6.3901e+13  3.6261e+12  4.8076e-02  1.3258e-14  7.5115e-16
   11.9000  6.7000e+13  4.1973e+12  4.6787e-02  1.1147e-14  6.9694e-16
   12.0000  7.0778e+13  4.8167e+12  4.4511e-02  9.2410e-15  6.2743e-16
   12.1000  7.5557e+13  5.4635e+12  4.1225e-02  7.5454e-15  5.4419e-16
   12.2000  8.1719e+13  6.1099e+12  3.6931e-02  6.0444e-15  4.5067e-16
   12.3000  8.9689e+13  6.7259e+12  3.1653e-02  4.7061e-15  3.5193e-16
   12.4000  9.9903e+13  7.2874e+12  2.5429e-02  3.4894e-15  2.5386e-16
   12.5000  1.1278e+14  7.7820e+12  1.8310e-02  2.3528e-15  1.6196e-16
   12.6000  1.2873e+14  8.2108e+12  1.0359e-02  1.2616e-15  8.0306e-17
   12.7000  1.4812e+14  8.5848e+12  1.6456e-03  1.9169e-16  1.1092e-17
   12.8000  1.7131e+14  8.9203e+12  7.7521e-03  8.6905e-16  4.5191e-17
   12.9000  1.9867e+14  9.2344e+12  1.7752e-02  1.9223e-15  8.9256e-17
   13.0000  2.3058e+14  9.5427e+12  2.8266e-02  2.9620e-15  1.2248e-16
   13.1000  2.6743e+14  9.8582e+12  3.9205e-02  3.9769e-15  1.4650e-16
   13.2000  3.0965e+14  1.0191e+13  5.0477e-02  4.9531e-15  1.6292e-16
   13.3000  3.5771e+14  1.0549e+13  6.1988e-02  5.8760e-15  1.7322e-16
   13.4000  4.1209e+14  1.0940e+13  7.3647e-02  6.7320e-15  1.7865e-16
   13.5000  4.7335e+14  1.1368e+13  8.5360e-02  7.5089e-15  1.8028e-16
   13.6000  5.4203e+14  1.1838e+13  9.7038e-02  8.1971e-15  1.7898e-16
   13.7000  6.1874e+14  1.2355e+13  1.0859e-01  8.7895e-15  1.7547e-16
   13.8000  7.0414e+14  1.2922e+13  1.1994e-01  9.2814e-15  1.7030e-16
   13.9000  7.9889e+14  1.3545e+13  1.3099e-01  9.6709e-15  1.6394e-16
   14.0000  9.0371e+14  1.4227e+13  1.4167e-01  9.9583e-15  1.5675e-16
   14.1000  1.0193e+15  1.4973e+13  1.5192e-01  1.0146e-14  1.4902e-16
   14.2000  1.1466e+15  1.5789e+13  1.6165e-01  1.0238e-14  1.4097e-16
   14.3000  1.2862e+15  1.6680e+13  1.7082e-01  1.0241e-14  1.3279e-16
   14.4000  1.4391e+15  1.7653e+13  1.7935e-01  1.0160e-14  1.2462e-16
   14.5000  1.6062e+15  1.8713e+13  1.8721e-01  1.0004e-14  1.1655e-16


==> anc/15_levels_beyond_search/independent/results/S2_imag_18.5-22.5.scan <==
# t  s_max  s_mid  s_min  s_min/s_mid  |Ky|/(|K||y|)
   18.5000  4.7984e+18  3.9833e+08  3.3679e-02  8.4551e-11  7.0188e-21
   18.6000  5.2099e+18  4.1468e+08  3.0505e-02  7.3562e-11  5.8552e-21
   18.7000  5.6549e+18  4.3164e+08  2.7489e-02  6.3684e-11  4.8610e-21
   18.8000  6.1360e+18  4.4923e+08  2.4621e-02  5.4807e-11  4.0125e-21
   18.9000  6.6559e+18  4.6746e+08  2.1889e-02  4.6826e-11  3.2886e-21
   19.0000  7.2178e+18  4.8636e+08  1.9278e-02  3.9638e-11  2.6709e-21
   19.1000  7.8247e+18  5.0595e+08  1.6771e-02  3.3147e-11  2.1433e-21
   19.2000  8.4801e+18  5.2625e+08  1.4347e-02  2.7263e-11  1.6918e-21
   19.3000  9.1878e+18  5.4729e+08  1.1986e-02  2.1900e-11  1.3045e-21
   19.4000  9.9515e+18  5.6909e+08  9.6653e-03  1.6984e-11  9.7124e-22
   19.5000  1.0776e+19  5.9167e+08  7.3633e-03  1.2445e-11  6.8333e-22
   19.6000  1.1665e+19  6.1507e+08  5.0580e-03  8.2235e-12  4.3362e-22
   19.7000  1.2623e+19  6.3930e+08  2.7290e-03  4.2686e-12  2.1618e-22
   19.8000  1.3657e+19  6.6440e+08  3.5715e-04  5.3755e-13  2.6151e-23
   19.9000  1.4771e+19  6.9039e+08  2.0743e-03  3.0046e-12  1.4043e-22
   20.0000  1.5972e+19  7.1730e+08  4.5801e-03  6.3852e-12  2.8676e-22
   20.1000  1.7265e+19  7.4516e+08  7.1722e-03  9.6250e-12  4.1541e-22
   20.2000  1.8659e+19  7.7400e+08  9.8602e-03  1.2739e-11  5.2846e-22
   20.3000  2.0159e+19  8.0385e+08  1.2651e-02  1.5738e-11  6.2758e-22
   20.4000  2.1774e+19  8.3474e+08  1.5550e-02  1.8628e-11  7.1415e-22
   20.5000  2.3512e+19  8.6671e+08  1.8558e-02  2.1412e-11  7.8930e-22
   20.6000  2.5382e+19  8.9979e+08  2.1676e-02  2.4090e-11  8.5399e-22
   20.7000  2.7393e+19  9.3402e+08  2.4902e-02  2.6661e-11  9.0905e-22
   20.8000  2.9557e+19  9.6942e+08  2.8233e-02  2.9123e-11  9.5521e-22
   20.9000  3.1883e+19  1.0060e+09  3.1663e-02  3.1473e-11  9.9311e-22
   21.0000  3.4383e+19  1.0439e+09  3.5187e-02  3.3707e-11  1.0234e-21
   21.1000  3.7070e+19  1.0831e+09  3.8796e-02  3.5820e-11  1.0466e-21
   21.2000  3.9957e+19  1.1236e+09  4.2482e-02  3.7810e-11  1.0632e-21
   21.3000  4.3059e+19  1.1655e+09  4.6236e-02  3.9672e-11  1.0738e-21
   21.4000  4.6389e+19  1.2088e+09  5.0048e-02  4.1404e-11  1.0789e-21
   21.5000  4.9965e+19  1.2535e+09  5.3906e-02  4.3004e-11  1.0789e-21
   21.6000  5.3803e+19  1.2998e+09  5.7800e-02  4.4470e-11  1.0743e-21
   21.7000  5.7923e+19  1.3476e+09  6.1718e-02  4.5799e-11  1.0655e-21
   21.8000  6.2342e+19  1.3970e+09  6.5648e-02  4.6993e-11  1.0530e-21
   21.9000  6.7083e+19  1.4480e+09  6.9578e-02  4.8051e-11  1.0372e-21
   22.0000  7.2168e+19  1.5008e+09  7.3497e-02  4.8973e-11  1.0184e-21
   22.1000  7.7620e+19  1.5553e+09  7.7392e-02  4.9762e-11  9.9706e-22
   22.2000  8.3465e+19  1.6115e+09  8.1251e-02  5.0418e-11  9.7348e-22
   22.3000  8.9729e+19  1.6697e+09  8.5062e-02  5.0946e-11  9.4800e-22
   22.4000  9.6441e+19  1.7297e+09  8.8814e-02  5.1346e-11  9.2092e-22
   22.5000  1.0363e+20  1.7917e+09  9.2495e-02  5.1624e-11  8.9254e-22


==> anc/15_levels_beyond_search/independent/results/S3_imag_36-44.scan <==
# t  s_max  s_mid  s_min  s_min/s_mid  |Ky|/(|K||y|)
   36.0000  3.6004e+23  9.7904e+10  5.5700e-02  5.6892e-13  1.5470e-25
   36.2000  3.9917e+23  1.0300e+11  5.0932e-02  4.9450e-13  1.2759e-25
   36.4000  4.4238e+23  1.0834e+11  4.6285e-02  4.2724e-13  1.0463e-25
   36.6000  4.9007e+23  1.1393e+11  4.1783e-02  3.6675e-13  8.5259e-26
   36.8000  5.4270e+23  1.1979e+11  3.7447e-02  3.1261e-13  6.9001e-26
   37.0000  6.0074e+23  1.2592e+11  3.3294e-02  2.6440e-13  5.5421e-26
   37.2000  6.6474e+23  1.3235e+11  2.9338e-02  2.2167e-13  4.4134e-26
   37.4000  7.3528e+23  1.3908e+11  2.5587e-02  1.8398e-13  3.4799e-26
   37.6000  8.1299e+23  1.4612e+11  2.2046e-02  1.5087e-13  2.7117e-26
   37.8000  8.9859e+23  1.5349e+11  1.8713e-02  1.2191e-13  2.0825e-26
   38.0000  9.9284e+23  1.6121e+11  1.5583e-02  9.6661e-14  1.5695e-26
   38.2000  1.0966e+24  1.6928e+11  1.2642e-02  7.4681e-14  1.1529e-26
   38.4000  1.2107e+24  1.7773e+11  9.8738e-03  5.5555e-14  8.1555e-27
   38.6000  1.3362e+24  1.8657e+11  7.2540e-03  3.8882e-14  5.4287e-27
   38.8000  1.4743e+24  1.9581e+11  4.7546e-03  2.4282e-14  3.2251e-27
   39.0000  1.6260e+24  2.0547e+11  2.3436e-03  1.1406e-14  1.4414e-27
   39.2000  1.7927e+24  2.1558e+11  1.3563e-05  6.2913e-17  7.5655e-30
   39.4000  1.9758e+24  2.2614e+11  2.3525e-03  1.0403e-14  1.1906e-27
   39.6000  2.1769e+24  2.3718e+11  4.7078e-03  1.9849e-14  2.1626e-27
   39.8000  2.3976e+24  2.4872e+11  7.1118e-03  2.8594e-14  2.9663e-27
   40.0000  2.6398e+24  2.6078e+11  9.5933e-03  3.6787e-14  3.6341e-27
   40.2000  2.9055e+24  2.7338e+11  1.2176e-02  4.4539e-14  4.1906e-27
   40.4000  3.1969e+24  2.8654e+11  1.4878e-02  5.1924e-14  4.6539e-27
   40.6000  3.5164e+24  3.0029e+11  1.7713e-02  5.8987e-14  5.0373e-27
   40.8000  3.8665e+24  3.1464e+11  2.0688e-02  6.5751e-14  5.3506e-27
   41.0000  4.2501e+24  3.2963e+11  2.3806e-02  7.2220e-14  5.6012e-27
   41.2000  4.6703e+24  3.4528e+11  2.7064e-02  7.8383e-14  5.7950e-27
   41.4000  5.1304e+24  3.6162e+11  3.0457e-02  8.4223e-14  5.9366e-27
   41.6000  5.6341e+24  3.7868e+11  3.3975e-02  8.9720e-14  6.0302e-27
   41.8000  6.1853e+24  3.9647e+11  3.7605e-02  9.4848e-14  6.0797e-27
   42.0000  6.7883e+24  4.1504e+11  4.1332e-02  9.9585e-14  6.0888e-27
   42.2000  7.4478e+24  4.3442e+11  4.5141e-02  1.0391e-13  6.0610e-27
   42.4000  8.1689e+24  4.5464e+11  4.9012e-02  1.0780e-13  5.9998e-27
   42.6000  8.9571e+24  4.7572e+11  5.2925e-02  1.1125e-13  5.9087e-27
   42.8000  9.8184e+24  4.9771e+11  5.6862e-02  1.1425e-13  5.7913e-27
   43.0000  1.0759e+25  5.2064e+11  6.0800e-02  1.1678e-13  5.6508e-27
   43.2000  1.1787e+25  5.4455e+11  6.4718e-02  1.1885e-13  5.4906e-27
   43.4000  1.2909e+25  5.6947e+11  6.8597e-02  1.2046e-13  5.3138e-27
   43.6000  1.4134e+25  5.9546e+11  7.2413e-02  1.2161e-13  5.1234e-27
   43.8000  1.5470e+25  6.2254e+11  7.6147e-02  1.2232e-13  4.9221e-27
   44.0000  1.6928e+25  6.5076e+11  7.9779e-02  1.2259e-13  4.7127e-27


==> anc/15_levels_beyond_search/independent/results/SUMMARY.txt <==
Delta_3 = Gamma(2/3)^3/(2 pi) = 0.39517513169284275367

=== T1: q3 near 13.3298 (WKB target: (l1,l2) = (-12,0))
  WKB Eq.(5.9) at (-12,0): q3 = (-13.329767 + 0.0j);  target value 13.3298  (mirror image q3 -> -q3 of the formula value)
  q3 [A: dps 60, rho 0.4, 16-gon |z-1|=0.5] = (12.718024145896679838420173667929 - 1.4819513396491223776623201503715e-47j)
  q3 [B: dps 80, rho 0.3, 24-gon |z-1|=0.4] = (12.718024145896679838420173667929 - 3.7826696714582633446992057474756e-68j)
  |qA - qB| = 1.48e-47  -> agreement to 47 significant digits
  mirror root (-q): (-12.718024145896679838420173667929 + 2.4599290905969185391055576466138e-48j)   |q + (-q root)| = 1.24e-47
  q3^(1/3) (branch nearest the WKB target) = (2.33420976585875928 - 9.0663592862484011e-49j);   |q3/q3_target - 1| = 0.0459
  E3 [A] = 17.0979608803645321759197446839
  E3 [B] = 17.0979608803645321759197446839   |EA - EB| = 0.0
  -E3/4 = -4.274490220091133043979936
  alpha2(q) = (8.548980440182266087959872 + 9.414508211768396082567807e-59j),  alpha2(-q) = (8.548980440182266087959872 - 4.833045508991838750090145e-59j)
  quasimomentum: theta = 2 pi l/3 with (l, deviation) = A [[0, 1.7195048620328832e-48], [0, 1.5367127480383765e-49], [0, 2.2167564153977663e-48]]  B [[0, 2.410935088145843e-68], [0, 7.643398228962059e-70], [0, 2.1802682749842835e-68]]
  residual |K y|/(|K||y|): A 1.08e-62 (at -q 8.97e-63),  B 4.53e-82
  singular values of K (A): 1.520e+14, 8.648e+12, 1.574e-48
  z=0 single-valuedness check (A): 9.86e-56
  |M1^T C M1bar - C|_F / |C|_F at q [A] = 1.43e-40   (max |M1_ij| = 3.9e+5)
  T1N3: h = (1.0 + 0.001j)  dps 50
    monodromy method : q3 = (12.718025023457790621005205341219606 + 0.00089208042085408943274003778900044455j)   E3 = 17.0979611656683428936135606716  (50 s)
    Omega method     : q3 = (12.718025023457790621005205341219606 + 0.00089208042085408943274003778900044471j)   E3 = 17.0979611656683428936135606716  (18 s)
    |dq3| = 1.88e-37   |dE3| = 2.01e-38
    alpha2(q): (8.548901954268542860117007 - 7.86149177338119533296114e-48j) vs (8.548901954268542860117007 + 1.212326286317943427734231e-43j)
  T1N5: h = (1.0 + 1.0e-5j)  dps 60
    monodromy method : q3 = (12.718024145984435949702104095909383 + 0.0000089208037521746423881633017282804424j)   E3 = 17.0979608803930625578895697133  (60 s)
    Omega method     : q3 = (12.718024145984435949702104095909383 + 0.0000089208037521746423881633017282804371j)   E3 = 17.0979608803930625578895697133  (22 s)
    |dq3| = 7.91e-35   |dE3| = 1.74e-34
    alpha2(q): (8.548979653910872022463236 - 1.796958924784077800004787e-58j) vs (8.548979653910872022463236 + 1.384108475633429441051281e-52j)
  T1N: h = (1.0 + 1.0e-10j)  dps 60
    monodromy method : q3 = (12.718024145896679838428949279057463 + 8.9208037521290011989536847144539107e-11j)   E3 = 17.0979608803645321759225977221  (68 s)
    Omega method     : q3 = (12.718000000184749988299125357103291 + 8.9224216386165026135976963143902579e-11j)   E3 = 17.0979532911461831993442513319  (45 s)
    |dq3| = 2.41e-5   |dE3| = 7.59e-6
    alpha2(q): (8.548980440174403231368731 - 1.704399500029520112008127e-58j) vs (8.548976645565228729357672 + 6.386426646457709314966001e-47j)

=== T2: q3 near 20.5225 i (WKB target: (l1,l2) = (-12,-4))
  WKB Eq.(5.9) at (-12,-4): q3 = (1.5872976e-60 - 20.522519j);  target value 20.5225j  (mirror image q3 -> -q3 of the formula value)
  q3 [A: dps 60, rho 0.4, 16-gon |z-1|=0.5] = (-6.0977823451066581982316156807565e-44 + 19.814859307379612700245365132748j)
  q3 [B: dps 80, rho 0.3, 24-gon |z-1|=0.4] = (-1.5325608740877308042392946102935e-63 + 19.814859307379612700245365132748j)
  |qA - qB| = 6.1e-44  -> agreement to 44 significant digits
  mirror root (-q): (2.5338791441479571227416852279568e-44 - 19.814859307379612700245365132748j)   |q + (-q root)| = 3.56e-44
  q3^(1/3) (branch nearest the WKB target) = (2.34347844184330436 + 1.35300790923831652j);   |q3/q3_target - 1| = 0.03448
  E3 [A] = 18.8726073498310630582550601735
  E3 [B] = 18.8726073498310630582550601735   |EA - EB| = 0.0
  -E3/4 = -4.718151837457765764563765
  alpha2(q) = (9.43630367491553152912753 - 1.379438577294189959002769e-51j),  alpha2(-q) = (9.43630367491553152912753 + 1.575187750056948493998769e-51j)
  quasimomentum: theta = 2 pi l/3 with (l, deviation) = A [[0, 2.817800140568481e-42], [0, 2.1952395666589077e-45], [0, 2.9790924233978384e-42]]  B [[0, 3.6876494463173008e-62], [0, 1.0218197647755709e-64], [0, 4.4413536401125145e-62]]
  residual |K y|/(|K||y|): A 4.68e-63 (at -q 8.16e-63),  B 3.65e-83
  singular values of K (A): 1.382e+19, 6.682e+08, 3.565e-44
  z=0 single-valuedness check (A): 1.72e-55
  |M1^T C M1bar - C|_F / |C|_F at q [A] = 7.78e-41   (max |M1_ij| = 1.01e+10)
  T2N3: h = (1.0 + 0.001j)  dps 50
    monodromy method : q3 = (-0.0010350593435527944975605966457534077 + 19.814860331598536835133834842193581j)   E3 = 18.8726075622534482168262730911  (50 s)
    Omega method     : q3 = (-0.0010350593435527944975605966457527445 + 19.814860331598536835133834842193581j)   E3 = 18.8726075622534482168262730911  (16 s)
    |dq3| = 6.67e-34   |dE3| = 2.54e-34
    alpha2(q): (9.436303733295779969615791 - 8.052088989691588873881549e-42j) vs (9.436303733295779969615791 + 2.079927347529277148445993e-48j)
  T2N5: h = (1.0 + 1.0e-5j)  dps 60
    monodromy method : q3 = (-0.000010350593098885041630546809086134021 + 19.814859307482034592629467628808334j)   E3 = 18.872607349852305297390855757  (59 s)
    Omega method     : q3 = (-0.000010350593098885041630546809368691467 + 19.814859307482034592629467628808334j)   E3 = 18.872607349852305297390855757  (19 s)
    |dq3| = 2.83e-31   |dE3| = 9.04e-39
    alpha2(q): (9.436303674921369554026338 + 3.401744845418229884103584e-52j) vs (9.436303674921369554026338 - 3.381918094441788675413264e-56j)
  T2N: h = (1.0 + 1.0e-10j)  dps 60
    monodromy method : q3 = (-0.00000000010350593098851373972696830759174124 + 19.814859307379612700255607321986458j)   E3 = 18.8726073498310630582571843974  (80 s)
    Omega method     : q3 = (1.1705544356254527881038157143603208e-15 + 19.814859307379612700255971242569558j)   E3 = 18.8726073498310630582572025929  (29 s)
    |dq3| = 1.04e-10   |dE3| = 1.82e-23
    alpha2(q): (9.436303674915531529128114 + 1.960684344378187294014756e-51j) vs (9.436303674915531529128097 - 2.99273602626986209155856e-51j)

=== T3: q3 near 40.0830 i (WKB target: (l1,l2) = (-15,-5))
  WKB Eq.(5.9) at (-15,-5): q3 = (-8.1653042e-61 - 40.083046j);  target value 40.083j  (mirror image q3 -> -q3 of the formula value)
  q3 [A: dps 60, rho 0.4, 16-gon |z-1|=0.5] = (-2.4883315182563590130622860660354e-39 + 39.198841895711211964085496643187j)
  q3 [B: dps 80, rho 0.3, 24-gon |z-1|=0.4] = (1.1831555214549923335683156220145e-58 + 39.198841895711211964085496643187j)
  |qA - qB| = 7.0e-38  -> agreement to 38 significant digits
  mirror root (-q): (2.1108715699943476120038578538474e-39 - 39.198841895711211964085496643187j)   |q + (-q root)| = 8.0e-38
  q3^(1/3) (branch nearest the WKB target) = (2.94185803002517301 + 1.69848252555269579j);   |q3/q3_target - 1| = 0.02206
  E3 [A] = 21.6012511543978337900645964949
  E3 [B] = 21.6012511543978337900645964949   |EA - EB| = 1.0e-38
  -E3/4 = -5.400312788599458447516149
  alpha2(q) = (10.8006255771989168950323 + 3.300868391661460149730338e-49j),  alpha2(-q) = (10.8006255771989168950323 + 3.784768425067253785407049e-49j)
  quasimomentum: theta = 2 pi l/3 with (l, deviation) = A [[0, 3.7477864526670195e-39], [0, 1.9744517760899508e-39], [0, 2.3013418722056912e-39]]  B [[0, 2.378439792509113e-59], [0, 6.279200370414692e-59], [0, 1.6480292068842125e-59]]
  residual |K y|/(|K||y|): A 4.78e-63 (at -q 1.36e-63),  B 1.40e-82
  singular values of K (A): 1.792e+24, 2.155e+11, 3.108e-39
  z=0 single-valuedness check (A): 3.91e-55
  |M1^T C M1bar - C|_F / |C|_F at q [A] = 2.32e-38   (max |M1_ij| = 4.19e+12)
  T3N3: h = (1.0 + 0.001j)  dps 50
    monodromy method : q3 = (-0.0013057617099968043460262770918909601 + 39.198843192434616912676221670326848j)   E3 = 21.601251288989449784396407541  (50 s)
    Omega method     : q3 = (-0.001305761709996804346026275396899179 + 39.198843192434616912676221669569898j)   E3 = 21.6012512889894497843964075409  (16 s)
    |dq3| = 1.86e-27   |dE3| = 8.65e-29
    alpha2(q): (10.80062561983356937161258 + 1.224197386015040240666562e-38j) vs (10.80062561983356937161258 - 1.266806920530494585935887e-47j)
  T3N5: h = (1.0 + 1.0e-5j)  dps 60
    monodromy method : q3 = (-0.000013057616822604834995362739053087823 + 39.198841895840884304563565815812514j)   E3 = 21.6012511544112929519057204624  (60 s)
    Omega method     : q3 = (-0.000013057616822604834995362739168346588 + 39.198841895840884304563565815812514j)   E3 = 21.6012511544112929519057204624  (145 s)
    |dq3| = 1.15e-31   |dE3| = 5.3e-39
    alpha2(q): (10.8006255772031803603175 + 1.632988395804586038662504e-49j) vs (10.8006255772031803603175 - 3.147134976227461759921325e-56j)
  T3N: h = (1.0 + 1.0e-10j)  dps 60
    monodromy method : q3 = (-0.00000000013057616822577095900204678936984929 + 39.19884189571121196409846387723471j)   E3 = 21.6012511543978337900659424111  (68 s)
    Omega method     : q3 = (0.00000000014045867289121859120342197027701391 + 39.198841895711211964098747635526697j)   E3 = 21.6012511543978337900659746119  (17 s)
    |dq3| = 2.71e-10   |dE3| = 3.22e-23
    alpha2(q): (10.80062557719891689503272 + 5.944259291561572969254154e-49j) vs (10.80062557719891689503272 - 1.299512406043974108215343e-50j)
  T3Nm10: h = (1.0 - 1.0e-10j)  dps 60
    monodromy method : q3 = (0.00000000013057616822577095900204678936737755 + 39.19884189571121196409846387723471j)   E3 = 21.6012511543978337900659424111  (49 s)
    Omega method     : q3 = (0.00000000010010353567253102063360724098157947 + 39.198841895711211964098557646477507j)   E3 = 21.601251154397833790065950591  (78 s)
    |dq3| = 3.05e-11   |dE3| = 8.18e-24
    alpha2(q): (10.80062557719891689503272 + 6.415425098532298602607646e-49j) vs (10.80062557719891689503272 + 1.066484505546308478825441e-50j)

=== Validation runs (dps 40)
  h=1/2 ground state (0,2): q3 = (-3.4606825634108336081e-40 - 0.20525750608819989981j)  q3^(1/3) = (0.51085421 - 0.29494182j)  E3 = 0.9886780371175681  -E3/4 = -0.2471695093  l = 0  res 3.3e-40
      hep-th/0204124: iq3 = +-0.205258..., E3 = .988678..., -E3/4 = -.2472
  h=1/2 (2,2): q3 = (-0.36829307720812227761 + 3.618726297963501443e-40j)  q3^(1/3) = (0.35839988 + 0.6207668j)  E3 = 2.764164306005541  -E3/4 = -0.6910410765  l = 2  res 1.9e-41
      hep-th/0204124: q3^(1/3) = .358+.621i, -E3/4 = -.6910, theta = 4pi/3
  h=1/2 (6,2): q3 = (-4.5995666960387168954e-34 + 2.3439210632640402597j)  q3^(1/3) = (1.1503896 + 0.66417776j)  E3 = 10.33860588798614  -E3/4 = -2.584651472  l = 0  res 2.3e-42
      hep-th/0204124: q3^(1/3) = 1.150+.664i, -E3/4 = -2.5847, theta = 0
  h=1/2 (3,3) Note added: q3 = (-1.4753274237954482938 + 8.5687328511410142839e-37j)  q3^(1/3) = (0.56920164 + 0.98588616j)  E3 = 8.469248126046342  -E3/4 = -2.117312032  l = 0  res 2.8e-42
      hep-th/0204124: q3 = -1.475327, E3 = 8.469248, theta = 0
  h=1/2 (3,5) Note added: q3 = (-4.7526785772394473072 - 3.0487226527478603512j)  q3^(1/3) = (1.1657381 - 1.3460949j)  E3 = 13.85036859318687  -E3/4 = -3.462592148  l = 0  res 3.0e-42
      hep-th/0204124: q3 = -4.752678-3.048722i, E3 = 13.850368, theta = 0
  h=1 (n_h=1) Table 4: q3 = (0.33155402856950904786 + 1.1385536383172023219e-40j)  q3^(1/3) = (0.69212537 + 7.9225083e-41j)  E3 = 1.537081003123967  -E3/4 = -0.3842702508  l = 1  res 2.2e-41
      hep-th/0204124: q3 = .3315, E3 = 1.5368, l = 1
  h=2 (n_h=3) Table 4: q3 = (-3.7930158440601723433e-37 + 1.1766857708884597474j)  q3^(1/3) = (0.91429034 + 0.52786578j)  E3 = 6.9592351960799  -E3/4 = -1.739808799  l = 0  res 1.3e-41
      hep-th/0204124: q3 = 1.1766i, E3 = 6.9592, l = 0


==> anc/15_levels_beyond_search/independent/results/T1A.json <==
{
 "label": "T1A",
 "h": [
  "1",
  "0"
 ],
 "dps": 60,
 "rho": 0.4,
 "nloop": 16,
 "radius": 0.5,
 "q3": [
  "12.71802414589667983842017366792926823928",
  "-1.481951339649122377662320150371459109836e-47"
 ],
 "q3_minus_root": [
  "-12.71802414589667983842017366792926823928",
  "2.459929090596918539105557646613828557228e-48"
 ],
 "alpha2_q": [
  "8.548980440182266087959872341942140683292",
  "9.414508211768396082567806984433834795783e-59"
 ],
 "alpha2_mq": [
  "8.548980440182266087959872341942140683292",
  "-4.83304550899183875009014498785262372052e-59"
 ],
 "E3": "17.09796088036453217591974468388428136658",
 "theta_over_2pi3": [
  [
   0,
   1.7195048620328832e-48
  ],
  [
   0,
   1.5367127480383765e-49
  ],
  [
   0,
   2.2167564153977663e-48
  ]
 ],
 "r": [
  [
   "1.0",
   "1.7031986246015669098e-48"
  ],
  [
   "1.0",
   "2.8512182294629000878e-50"
  ],
  [
   "1.0",
   "2.2154675157210052381e-48"
  ]
 ],
 "relres": 1.0841065628726577e-62,
 "relres_mq": 8.968558903795364e-63,
 "smin_over_smax": 1.0357948169198611e-62,
 "sv": [
  152006671268780.2,
  8647585827787.85,
  1.574477222374437e-48
 ],
 "res_z0": 9.860161557660105e-56,
 "newton": [
  [
   0,
   "(12.7179999999999999715782905696 + 0.0j)",
   5.472399280382491e-19,
   2.4146130353966952e-05
  ],
  [
   1,
   "(12.7180241461303539351353824979 - 1.28039278145290730409102405228e-11j)",
   5.29593743022776e-24,
   2.340246227066043e-10
  ],
  [
   2,
   "(12.7180241458966798384420336992 + 1.41685686555361970904058425225e-21j)",
   4.96125905952061e-34,
   2.1905899905496408e-20
  ],
  [
   3,
   "(12.7180241458966798384201736679 - 3.76460659254443432998983624699e-41j)",
   4.385148359508094e-54,
   1.961367857763914e-40
  ]
 ],
 "time_s": 71.00398802757263
}

==> anc/15_levels_beyond_search/independent/results/T1A.log <==
label T1A  h = 1 + i 0  start q3 = 12.718 + i 0  dps 60 rho 0.4 nloop 16 radius 0.5 (base point z0 = 0.5)
Newton for q (dps 60)
  it  0  q = (12.717999999999999972 + 0.0j)  |r|/|K| = 5.472e-19  |dq| = 2.415e-05
  it  1  q = (12.718024146130353935 - 1.2803927814529073041e-11j)  |r|/|K| = 5.296e-24  |dq| = 2.340e-10
  it  2  q = (12.718024145896679838 + 1.416856865553619709e-21j)  |r|/|K| = 4.961e-34  |dq| = 2.191e-20
  it  3  q = (12.718024145896679838 - 3.76460659254443433e-41j)  |r|/|K| = 4.385e-54  |dq| = 1.961e-40
Newton for -q (dps 60)
  it  0  q = (-12.718024145896679838 + 1.4819513396491223777e-47j)  |r|/|K| = 2.757e-61  |dq| = 1.269e-47
RESULT
  q3            = (12.7180241458966798384201736679 - 1.48195133964912237766232015037e-47j)
  -q root       = (-12.7180241458966798384201736679 + 2.45992909059691853910555764661e-48j)   |q + (-q root)| = 1.27e-47
  q3^(1/3)      = (2.3342097658587592823 - 9.0663592862484010983e-49j)
  alpha2(q)     = (8.548980440182266087959872 + 9.414508211768396082567807e-59j)
  alpha2(-q)    = (8.548980440182266087959872 - 4.833045508991838750090145e-59j)
  E3            = 17.0979608803645321759197446839    -E3/4 = -4.274490220091133044
  Im[alpha2(q)+alpha2(-q)] = 4.58e-59
  e^(-i theta) estimates = (1.0 + 1.70319862460157e-48j), (1.0 + 2.8512182294629e-50j), (1.0 + 2.21546751572101e-48j)
  |r|-1 = -2.36e-49, -1.51e-49, -7.56e-50   theta = 2 pi l/3 with (l, |r - e^{-2 pi i l/3}|) = (0, 1.72e-48), (0, 1.54e-49), (0, 2.22e-48)
  residual |K y|/(|K||y|) at q: 1.084e-62   at -q: 8.969e-63
  singular values of K at q: 1.52e+14, 8.648e+12, 1.574e-48   smin/smax = 1.036e-62
  z=0 single-valuedness check |M0^T C M0b - C|/|C| = 9.86e-56
  total time 71 s


==> anc/15_levels_beyond_search/independent/results/T1B.json <==
{
 "label": "T1B",
 "h": [
  "1",
  "0"
 ],
 "dps": 80,
 "rho": 0.3,
 "nloop": 24,
 "radius": 0.4,
 "q3": [
  "12.71802414589667983842017366792926823928",
  "-3.782669671458263344699205747475564242111e-68"
 ],
 "q3_minus_root": [
  "-12.71802414589667983842017366792926823928",
  "-1.829899741191101413051142796661538241275e-67"
 ],
 "alpha2_q": [
  "8.548980440182266087959872341942140683292",
  "9.444682806261882197358742421144548166133e-78"
 ],
 "alpha2_mq": [
  "8.548980440182266087959872341942140683292",
  "-5.34699123187143829205849093458324077039e-79"
 ],
 "E3": "17.09796088036453217591974468388428136658",
 "theta_over_2pi3": [
  [
   0,
   2.410935088145843e-68
  ],
  [
   0,
   7.643398228962059e-70
  ],
  [
   0,
   2.1802682749842835e-68
  ]
 ],
 "r": [
  [
   "1.0",
   "2.410763958279982527e-68"
  ],
  [
   "1.0",
   "3.3576490699091064828e-70"
  ],
  [
   "1.0",
   "2.1739650381516522425e-68"
  ]
 ],
 "relres": 4.533278450614038e-82,
 "relres_mq": 1.3258621387239724e-82,
 "smin_over_smax": 4.5271617743220027e-82,
 "sv": [
  152006671268780.2,
  8647585827787.85,
  6.881587916099523e-68
 ],
 "res_z0": 5.253015935011904e-75,
 "newton": [
  [
   0,
   "(12.7179999999999999715782905696 + 0.0j)",
   5.472399280382491e-19,
   2.4146130353966952e-05
  ],
  [
   1,
   "(12.7180241461303539351353824979 - 1.28039278145290730409098066208e-11j)",
   5.29593743022776e-24,
   2.340246227066043e-10
  ],
  [
   2,
   "(12.7180241458966798384420336992 + 1.41685686555361970367587803845e-21j)",
   4.96125905952061e-34,
   2.1905899905496408e-20
  ],
  [
   3,
   "(12.7180241458966798384201736679 - 3.76460745810147360733878302604e-41j)",
   4.385148483403675e-54,
   1.961367942271892e-40
  ]
 ],
 "time_s": 100.77764797210693
}

==> anc/15_levels_beyond_search/independent/results/T1B.log <==
label T1B  h = 1 + i 0  start q3 = 12.718 + i 0  dps 80 rho 0.3 nloop 24 radius 0.4 (base point z0 = 0.6)
Newton for q (dps 80)
  it  0  q = (12.717999999999999972 + 0.0j)  |r|/|K| = 5.472e-19  |dq| = 2.415e-05
  it  1  q = (12.718024146130353935 - 1.2803927814529073041e-11j)  |r|/|K| = 5.296e-24  |dq| = 2.340e-10
  it  2  q = (12.718024145896679838 + 1.4168568655536197037e-21j)  |r|/|K| = 4.961e-34  |dq| = 2.191e-20
  it  3  q = (12.718024145896679838 - 3.7646074581014736073e-41j)  |r|/|K| = 4.385e-54  |dq| = 1.961e-40
Newton for -q (dps 80)
  it  0  q = (-12.718024145896679838 + 3.7826696714582633447e-68j)  |r|/|K| = 7.879e-81  |dq| = 2.212e-67
RESULT
  q3            = (12.7180241458966798384201736679 - 3.78266967145826334469920574748e-68j)
  -q root       = (-12.7180241458966798384201736679 - 1.82989974119110141305114279666e-67j)   |q + (-q root)| = 2.21e-67
  q3^(1/3)      = (2.3342097658587592823 - 2.3141814029302580894e-69j)
  alpha2(q)     = (8.548980440182266087959872 + 9.444682806261882197358742e-78j)
  alpha2(-q)    = (8.548980440182266087959872 - 5.346991231871438292058491e-79j)
  E3            = 17.0979608803645321759197446839    -E3/4 = -4.274490220091133044
  Im[alpha2(q)+alpha2(-q)] = 8.91e-78
  e^(-i theta) estimates = (1.0 + 2.41076395827998e-68j), (1.0 + 3.35764906990911e-70j), (1.0 + 2.17396503815165e-68j)
  |r|-1 = -2.87e-70, 6.87e-70, 1.66e-69   theta = 2 pi l/3 with (l, |r - e^{-2 pi i l/3}|) = (0, 2.41e-68), (0, 7.64e-70), (0, 2.18e-68)
  residual |K y|/(|K||y|) at q: 4.533e-82   at -q: 1.326e-82
  singular values of K at q: 1.52e+14, 8.648e+12, 6.882e-68   smin/smax = 4.527e-82
  z=0 single-valuedness check |M0^T C M0b - C|/|C| = 5.25e-75
  total time 101 s


==> anc/15_levels_beyond_search/independent/results/T1N.txt <==
T1N: h = (1.0 + 1.0e-10j)  dps 60
  monodromy method : q3 = (12.718024145896679838428949279057463 + 8.9208037521290011989536847144539107e-11j)   E3 = 17.0979608803645321759225977221  (68 s)
  Omega method     : q3 = (12.718000000184749988299125357103291 + 8.9224216386165026135976963143902579e-11j)   E3 = 17.0979532911461831993442513319  (45 s)
  |dq3| = 2.41e-5   |dE3| = 7.59e-6
  alpha2(q): (8.548980440174403231368731 - 1.704399500029520112008127e-58j) vs (8.548976645565228729357672 + 6.386426646457709314966001e-47j)


==> anc/15_levels_beyond_search/independent/results/T1N3.txt <==
T1N3: h = (1.0 + 0.001j)  dps 50
  monodromy method : q3 = (12.718025023457790621005205341219606 + 0.00089208042085408943274003778900044455j)   E3 = 17.0979611656683428936135606716  (50 s)
  Omega method     : q3 = (12.718025023457790621005205341219606 + 0.00089208042085408943274003778900044471j)   E3 = 17.0979611656683428936135606716  (18 s)
  |dq3| = 1.88e-37   |dE3| = 2.01e-38
  alpha2(q): (8.548901954268542860117007 - 7.86149177338119533296114e-48j) vs (8.548901954268542860117007 + 1.212326286317943427734231e-43j)


==> anc/15_levels_beyond_search/independent/results/T1N5.txt <==
T1N5: h = (1.0 + 1.0e-5j)  dps 60
  monodromy method : q3 = (12.718024145984435949702104095909383 + 0.0000089208037521746423881633017282804424j)   E3 = 17.0979608803930625578895697133  (60 s)
  Omega method     : q3 = (12.718024145984435949702104095909383 + 0.0000089208037521746423881633017282804371j)   E3 = 17.0979608803930625578895697133  (22 s)
  |dq3| = 7.91e-35   |dE3| = 1.74e-34
  alpha2(q): (8.548979653910872022463236 - 1.796958924784077800004787e-58j) vs (8.548979653910872022463236 + 1.384108475633429441051281e-52j)


==> anc/15_levels_beyond_search/independent/results/T2A.json <==
{
 "label": "T2A",
 "h": [
  "1",
  "0"
 ],
 "dps": 60,
 "rho": 0.4,
 "nloop": 16,
 "radius": 0.5,
 "q3": [
  "-6.09778234510665819823161568075653573965e-44",
  "19.81485930737961270024536513274804759386"
 ],
 "q3_minus_root": [
  "2.533879144147957122741685227956795563871e-44",
  "-19.81485930737961270024536513274804759386"
 ],
 "alpha2_q": [
  "9.43630367491553152912753008673445579155",
  "-1.379438577294189959002768749030036680187e-51"
 ],
 "alpha2_mq": [
  "9.43630367491553152912753008673445579155",
  "1.575187750056948493998769350421456859242e-51"
 ],
 "E3": "18.8726073498310630582550601734689115831",
 "theta_over_2pi3": [
  [
   0,
   2.817800140568481e-42
  ],
  [
   0,
   2.1952395666589077e-45
  ],
  [
   0,
   2.9790924233978384e-42
  ]
 ],
 "r": [
  [
   "1.0",
   "-5.7632078410576947183e-43"
  ],
  [
   "1.0",
   "-3.9316765457396433221e-46"
  ],
  [
   "1.0",
   "-6.6500659335184771618e-43"
  ]
 ],
 "relres": 4.683770973118734e-63,
 "relres_mq": 8.164269231085174e-63,
 "smin_over_smax": 2.5800783497478074e-63,
 "sv": [
  1.3817372732748972e+19,
  668206213.1360209,
  3.5649904238161325e-44
 ],
 "res_z0": 1.724844209560068e-55,
 "newton": [
  [
   0,
   "(0.0 + 19.8140000000000000568434188608j)",
   6.821058280752072e-23,
   0.0008591446287725639
  ],
  [
   1,
   "(0.000000124097944330007535842409819496 + 19.8148591446198100437211200616j)",
   3.116654017403836e-26,
   2.0467301128197984e-07
  ],
  [
   2,
   "(2.29798592110420320646133871876e-14 + 19.8148593073795945846385067236j)",
   6.108565732285477e-33,
   2.926173510248004e-14
  ],
  [
   3,
   "(5.35210911315800141916823137212e-28 + 19.8148593073796127002453651323j)",
   1.3983164117164197e-46,
   7.310642806912698e-28
  ],
  [
   4,
   "(-1.13635341701747623316722512005e-44 + 19.8148593073796127002453651327j)",
   3.866594252882685e-61,
   4.967323084648194e-43
  ]
 ],
 "time_s": 82.74293208122253
}

==> anc/15_levels_beyond_search/independent/results/T2A.log <==
label T2A  h = 1 + i 0  start q3 = 0 + i 19.814  dps 60 rho 0.4 nloop 16 radius 0.5 (base point z0 = 0.5)
Newton for q (dps 60)
  it  0  q = (0.0 + 19.814000000000000057j)  |r|/|K| = 6.821e-23  |dq| = 8.591e-04
  it  1  q = (1.2409794433000753584e-7 + 19.814859144619810044j)  |r|/|K| = 3.117e-26  |dq| = 2.047e-07
  it  2  q = (2.2979859211042032065e-14 + 19.814859307379594585j)  |r|/|K| = 6.109e-33  |dq| = 2.926e-14
  it  3  q = (5.3521091131580014192e-28 + 19.8148593073796127j)  |r|/|K| = 1.398e-46  |dq| = 7.311e-28
  it  4  q = (-1.1363534170174762332e-44 + 19.8148593073796127j)  |r|/|K| = 3.867e-61  |dq| = 4.967e-43
Newton for -q (dps 60)
  it  0  q = (6.0977823451066581982e-44 - 19.8148593073796127j)  |r|/|K| = 1.051e-61  |dq| = 7.338e-44
RESULT
  q3            = (-6.09778234510665819823161568076e-44 + 19.8148593073796127002453651327j)
  -q root       = (2.53387914414795712274168522796e-44 - 19.8148593073796127002453651327j)   |q + (-q root)| = 7.34e-44
  q3^(1/3)      = (2.3434784418433043562 + 1.353007909238316517j)
  alpha2(q)     = (9.43630367491553152912753 - 1.379438577294189959002769e-51j)
  alpha2(-q)    = (9.43630367491553152912753 + 1.575187750056948493998769e-51j)
  E3            = 18.8726073498310630582550601735    -E3/4 = -4.7181518374577657646
  Im[alpha2(q)+alpha2(-q)] = 1.96e-52
  e^(-i theta) estimates = (1.0 - 5.76320784105769e-43j), (1.0 - 3.93167654573964e-46j), (1.0 - 6.65006593351848e-43j)
  |r|-1 = 2.76e-42, -2.16e-45, -2.9e-42   theta = 2 pi l/3 with (l, |r - e^{-2 pi i l/3}|) = (0, 2.82e-42), (0, 2.20e-45), (0, 2.98e-42)
  residual |K y|/(|K||y|) at q: 4.684e-63   at -q: 8.164e-63
  singular values of K at q: 1.382e+19, 6.682e+8, 3.565e-44   smin/smax = 2.58e-63
  z=0 single-valuedness check |M0^T C M0b - C|/|C| = 1.72e-55
  total time 83 s


==> anc/15_levels_beyond_search/independent/results/T2B.json <==
{
 "label": "T2B",
 "h": [
  "1",
  "0"
 ],
 "dps": 80,
 "rho": 0.3,
 "nloop": 24,
 "radius": 0.4,
 "q3": [
  "-1.532560874087730804239294610293490275597e-63",
  "19.81485930737961270024536513274804759386"
 ],
 "q3_minus_root": [
  "2.240832602101627909821411175924338331159e-64",
  "-19.81485930737961270024536513274804759386"
 ],
 "alpha2_q": [
  "9.43630367491553152912753008673445579155",
  "8.14674487006623954906912765731501818736e-72"
 ],
 "alpha2_mq": [
  "9.43630367491553152912753008673445579155",
  "8.737108223681904006450958982027274353278e-72"
 ],
 "E3": "18.8726073498310630582550601734689115831",
 "theta_over_2pi3": [
  [
   0,
   3.6876494463173008e-62
  ],
  [
   0,
   1.0218197647755709e-64
  ],
  [
   0,
   4.4413536401125145e-62
  ]
 ],
 "r": [
  [
   "1.0",
   "-1.1004101006135728582e-62"
  ],
  [
   "1.0",
   "-8.1032079872552207369e-66"
  ],
  [
   "1.0",
   "-1.4251757185638432606e-62"
  ]
 ],
 "relres": 3.645534573328192e-83,
 "relres_mq": 1.1711268347441203e-82,
 "smin_over_smax": 2.7336945929321744e-83,
 "sv": [
  1.3817372732748972e+19,
  668206213.1360209,
  3.777247712804433e-64
 ],
 "res_z0": 1.0873373856673182e-74,
 "newton": [
  [
   0,
   "(0.0 + 19.8140000000000000568434188608j)",
   6.821058280752072e-23,
   0.0008591446287725639
  ],
  [
   1,
   "(0.000000124097944330007535842228252947 + 19.8148591446198100437211200626j)",
   3.116654017403836e-26,
   2.0467301128197984e-07
  ],
  [
   2,
   "(2.29798592110420321038222866337e-14 + 19.8148593073795945846385067236j)",
   6.108565732285477e-33,
   2.926173510248004e-14
  ],
  [
   3,
   "(5.35210911312787122218802703315e-28 + 19.8148593073796127002453651323j)",
   1.3983164117097574e-46,
   7.3106428068446345e-28
  ],
  [
   4,
   "(3.24964609702699153974081070203e-55 + 19.8148593073796127002453651327j)",
   8.544726147138176e-74,
   4.321530325506578e-55
  ]
 ],
 "time_s": 116.162850856781
}

==> anc/15_levels_beyond_search/independent/results/T2B.log <==
label T2B  h = 1 + i 0  start q3 = 0 + i 19.814  dps 80 rho 0.3 nloop 24 radius 0.4 (base point z0 = 0.6)
Newton for q (dps 80)
  it  0  q = (0.0 + 19.814000000000000057j)  |r|/|K| = 6.821e-23  |dq| = 8.591e-04
  it  1  q = (1.2409794433000753584e-7 + 19.814859144619810044j)  |r|/|K| = 3.117e-26  |dq| = 2.047e-07
  it  2  q = (2.2979859211042032104e-14 + 19.814859307379594585j)  |r|/|K| = 6.109e-33  |dq| = 2.926e-14
  it  3  q = (5.3521091131278712222e-28 + 19.8148593073796127j)  |r|/|K| = 1.398e-46  |dq| = 7.311e-28
  it  4  q = (3.2496460970269915397e-55 + 19.8148593073796127j)  |r|/|K| = 8.545e-74  |dq| = 4.322e-55
Newton for -q (dps 80)
  it  0  q = (1.5325608740877308042e-63 - 19.8148593073796127j)  |r|/|K| = 5.802e-81  |dq| = 3.297e-63
RESULT
  q3            = (-1.53256087408773080423929461029e-63 + 19.8148593073796127002453651327j)
  -q root       = (2.24083260210162790982141117592e-64 - 19.8148593073796127002453651327j)   |q + (-q root)| = 3.3e-63
  q3^(1/3)      = (2.3434784418433043562 + 1.353007909238316517j)
  alpha2(q)     = (9.43630367491553152912753 + 8.146744870066239549069128e-72j)
  alpha2(-q)    = (9.43630367491553152912753 + 8.737108223681904006450959e-72j)
  E3            = 18.8726073498310630582550601735    -E3/4 = -4.7181518374577657646
  Im[alpha2(q)+alpha2(-q)] = 1.69e-71
  e^(-i theta) estimates = (1.0 - 1.10041010061357e-62j), (1.0 - 8.10320798725522e-66j), (1.0 - 1.42517571856384e-62j)
  |r|-1 = 3.52e-62, -1.02e-64, -4.21e-62   theta = 2 pi l/3 with (l, |r - e^{-2 pi i l/3}|) = (0, 3.69e-62), (0, 1.02e-64), (0, 4.44e-62)
  residual |K y|/(|K||y|) at q: 3.646e-83   at -q: 1.171e-82
  singular values of K at q: 1.382e+19, 6.682e+8, 3.777e-64   smin/smax = 2.734e-83
  z=0 single-valuedness check |M0^T C M0b - C|/|C| = 1.09e-74
  total time 116 s


==> anc/15_levels_beyond_search/independent/results/T2N.txt <==
T2N: h = (1.0 + 1.0e-10j)  dps 60
  monodromy method : q3 = (-0.00000000010350593098851373972696830759174124 + 19.814859307379612700255607321986458j)   E3 = 18.8726073498310630582571843974  (80 s)
  Omega method     : q3 = (1.1705544356254527881038157143603208e-15 + 19.814859307379612700255971242569558j)   E3 = 18.8726073498310630582572025929  (29 s)
  |dq3| = 1.04e-10   |dE3| = 1.82e-23
  alpha2(q): (9.436303674915531529128114 + 1.960684344378187294014756e-51j) vs (9.436303674915531529128097 - 2.99273602626986209155856e-51j)


==> anc/15_levels_beyond_search/independent/results/T2N3.txt <==
T2N3: h = (1.0 + 0.001j)  dps 50
  monodromy method : q3 = (-0.0010350593435527944975605966457534077 + 19.814860331598536835133834842193581j)   E3 = 18.8726075622534482168262730911  (50 s)
  Omega method     : q3 = (-0.0010350593435527944975605966457527445 + 19.814860331598536835133834842193581j)   E3 = 18.8726075622534482168262730911  (16 s)
  |dq3| = 6.67e-34   |dE3| = 2.54e-34
  alpha2(q): (9.436303733295779969615791 - 8.052088989691588873881549e-42j) vs (9.436303733295779969615791 + 2.079927347529277148445993e-48j)


==> anc/15_levels_beyond_search/independent/results/T2N5.txt <==
T2N5: h = (1.0 + 1.0e-5j)  dps 60
  monodromy method : q3 = (-0.000010350593098885041630546809086134021 + 19.814859307482034592629467628808334j)   E3 = 18.872607349852305297390855757  (59 s)
  Omega method     : q3 = (-0.000010350593098885041630546809368691467 + 19.814859307482034592629467628808334j)   E3 = 18.872607349852305297390855757  (19 s)
  |dq3| = 2.83e-31   |dE3| = 9.04e-39
  alpha2(q): (9.436303674921369554026338 + 3.401744845418229884103584e-52j) vs (9.436303674921369554026338 - 3.381918094441788675413264e-56j)


==> anc/15_levels_beyond_search/independent/results/T3A.json <==
{
 "label": "T3A",
 "h": [
  "1",
  "0"
 ],
 "dps": 60,
 "rho": 0.4,
 "nloop": 16,
 "radius": 0.5,
 "q3": [
  "-2.488331518256359013062286066035441034962e-39",
  "39.19884189571121196408549664318690354284"
 ],
 "q3_minus_root": [
  "2.110871569994347612003857853847360242225e-39",
  "-39.19884189571121196408549664318690354276"
 ],
 "alpha2_q": [
  "10.80062557719891689503229824746378116847",
  "3.300868391661460149730338038556694208101e-49"
 ],
 "alpha2_mq": [
  "10.80062557719891689503229824746378116847",
  "3.784768425067253785407049056857505742346e-49"
 ],
 "E3": "21.60125115439783379006459649492756233694",
 "theta_over_2pi3": [
  [
   0,
   3.7477864526670195e-39
  ],
  [
   0,
   1.9744517760899508e-39
  ],
  [
   0,
   2.3013418722056912e-39
  ]
 ],
 "r": [
  [
   "1.0",
   "-4.6337403158161412911e-41"
  ],
  [
   "1.0",
   "1.4996337649051134054e-39"
  ],
  [
   "1.0",
   "-4.7198826689288798489e-41"
  ]
 ],
 "relres": 4.77877297226966e-63,
 "relres_mq": 1.3559940719829537e-63,
 "smin_over_smax": 1.734547865532642e-63,
 "sv": [
  1.7916699653760606e+24,
  215516710639.80447,
  3.1077373141819883e-39
 ],
 "res_z0": 3.9111712098352194e-55,
 "newton": [
  [
   0,
   "(0.0 + 39.1989999999999980673237587325j)",
   6.13062040957518e-29,
   0.00015810818538404816
  ],
  [
   1,
   "(0.00000000205648777105446253207444493243 + 39.1988418918146273933574115275j)",
   4.030261200386438e-33,
   4.405963369868485e-09
  ],
  [
   2,
   "(4.63058220124106713033809799758e-18 + 39.1988418957112119597657654474j)",
   9.195333513882478e-42,
   6.332643139009956e-18
  ],
  [
   3,
   "(1.27309614573595673019980834336e-35 + 39.1988418957112119640854966432j)",
   2.50402739800738e-59,
   2.1215454381442538e-35
  ]
 ],
 "time_s": 71.89866232872009
}

==> anc/15_levels_beyond_search/independent/results/T3A.log <==
label T3A  h = 1 + i 0  start q3 = 0 + i 39.199  dps 60 rho 0.4 nloop 16 radius 0.5 (base point z0 = 0.5)
Newton for q (dps 60)
  it  0  q = (0.0 + 39.198999999999998067j)  |r|/|K| = 6.131e-29  |dq| = 1.581e-04
  it  1  q = (2.0564877710544625321e-9 + 39.198841891814627393j)  |r|/|K| = 4.030e-33  |dq| = 4.406e-09
  it  2  q = (4.6305822012410671303e-18 + 39.19884189571121196j)  |r|/|K| = 9.195e-42  |dq| = 6.333e-18
  it  3  q = (1.2730961457359567302e-35 + 39.198841895711211964j)  |r|/|K| = 2.504e-59  |dq| = 2.122e-35
Newton for -q (dps 60)
  it  0  q = (2.4883315182563590131e-39 - 39.198841895711211964j)  |r|/|K| = 6.595e-61  |dq| = 7.950e-38
RESULT
  q3            = (-2.48833151825635901306228606604e-39 + 39.1988418957112119640854966432j)
  -q root       = (2.11087156999434761200385785385e-39 - 39.1988418957112119640854966432j)   |q + (-q root)| = 7.95e-38
  q3^(1/3)      = (2.9418580300251730117 + 1.6984825255526957931j)
  alpha2(q)     = (10.8006255771989168950323 + 3.300868391661460149730338e-49j)
  alpha2(-q)    = (10.8006255771989168950323 + 3.784768425067253785407049e-49j)
  E3            = 21.6012511543978337900645964949    -E3/4 = -5.4003127885994584475
  Im[alpha2(q)+alpha2(-q)] = 7.09e-49
  e^(-i theta) estimates = (1.0 - 4.63374031581614e-41j), (1.0 + 1.49963376490511e-39j), (1.0 - 4.71988266892888e-41j)
  |r|-1 = -3.75e-39, -1.28e-39, 2.3e-39   theta = 2 pi l/3 with (l, |r - e^{-2 pi i l/3}|) = (0, 3.75e-39), (0, 1.97e-39), (0, 2.30e-39)
  residual |K y|/(|K||y|) at q: 4.779e-63   at -q: 1.356e-63
  singular values of K at q: 1.792e+24, 2.155e+11, 3.108e-39   smin/smax = 1.735e-63
  z=0 single-valuedness check |M0^T C M0b - C|/|C| = 3.91e-55
  total time 72 s


==> anc/15_levels_beyond_search/independent/results/T3B.json <==
{
 "label": "T3B",
 "h": [
  "1",
  "0"
 ],
 "dps": 80,
 "rho": 0.3,
 "nloop": 24,
 "radius": 0.4,
 "q3": [
  "1.183155521454992333568315622014453594397e-58",
  "39.19884189571121196408549664318690354277"
 ],
 "q3_minus_root": [
  "-4.028309264895930436891011923083231241467e-59",
  "-39.19884189571121196408549664318690354277"
 ],
 "alpha2_q": [
  "10.80062557719891689503229824746378116847",
  "1.816850954892012303995907738908201802082e-69"
 ],
 "alpha2_mq": [
  "10.80062557719891689503229824746378116847",
  "-6.006269819020891930988613881900676676382e-69"
 ],
 "E3": "21.60125115439783379006459649492756233693",
 "theta_over_2pi3": [
  [
   0,
   2.378439792509113e-59
  ],
  [
   0,
   6.279200370414692e-59
  ],
  [
   0,
   1.6480292068842125e-59
  ]
 ],
 "r": [
  [
   "1.0",
   "1.4950006403609055518e-60"
  ],
  [
   "1.0",
   "-5.1711849856169891922e-59"
  ],
  [
   "1.0",
   "1.733850413516684909e-60"
  ]
 ],
 "relres": 1.4017997468600458e-82,
 "relres_mq": 7.902157952655847e-83,
 "smin_over_smax": 1.5609176987357045e-83,
 "sv": [
  1.7916699653760606e+24,
  215516710639.80447,
  2.79664935924868e-59
 ],
 "res_z0": 5.3259207717870204e-74,
 "newton": [
  [
   0,
   "(0.0 + 39.1989999999999980673237587325j)",
   6.13062040957518e-29,
   0.00015810818538404816
  ],
  [
   1,
   "(0.00000000205648777105446306778110607052 + 39.1988418918146273933574213083j)",
   4.0302612003864384e-33,
   4.405963369868477e-09
  ],
  [
   2,
   "(4.63058220118032962269177537908e-18 + 39.1988418957112119597657654477j)",
   9.1953335137775e-42,
   6.3326431387583694e-18
  ],
  [
   3,
   "(1.26628040937530925548102838002e-35 + 39.1988418957112119640854966432j)",
   2.491797024871238e-59,
   2.0702767662595984e-35
  ],
  [
   4,
   "(2.12752326022217689524791617453e-58 + 39.1988418957112119640854966432j)",
   2.7997319430930416e-81,
   1.1099929227893791e-57
  ]
 ],
 "time_s": 116.14744400978088
}

==> anc/15_levels_beyond_search/independent/results/T3B.log <==
label T3B  h = 1 + i 0  start q3 = 0 + i 39.199  dps 80 rho 0.3 nloop 24 radius 0.4 (base point z0 = 0.6)
Newton for q (dps 80)
  it  0  q = (0.0 + 39.198999999999998067j)  |r|/|K| = 6.131e-29  |dq| = 1.581e-04
  it  1  q = (2.0564877710544630678e-9 + 39.198841891814627393j)  |r|/|K| = 4.030e-33  |dq| = 4.406e-09
  it  2  q = (4.6305822011803296227e-18 + 39.19884189571121196j)  |r|/|K| = 9.195e-42  |dq| = 6.333e-18
  it  3  q = (1.2662804093753092555e-35 + 39.198841895711211964j)  |r|/|K| = 2.492e-59  |dq| = 2.070e-35
  it  4  q = (2.1275232602221768952e-58 + 39.198841895711211964j)  |r|/|K| = 2.800e-81  |dq| = 1.110e-57
Newton for -q (dps 80)
  it  0  q = (-1.1831555214549923336e-58 - 39.198841895711211964j)  |r|/|K| = 3.072e-81  |dq| = 2.206e-57
RESULT
  q3            = (1.18315552145499233356831562201e-58 + 39.1988418957112119640854966432j)
  -q root       = (-4.02830926489593043689101192308e-59 - 39.1988418957112119640854966432j)   |q + (-q root)| = 2.21e-57
  q3^(1/3)      = (2.9418580300251730117 + 1.6984825255526957931j)
  alpha2(q)     = (10.8006255771989168950323 + 1.816850954892012303995908e-69j)
  alpha2(-q)    = (10.8006255771989168950323 - 6.006269819020891930988614e-69j)
  E3            = 21.6012511543978337900645964949    -E3/4 = -5.4003127885994584475
  Im[alpha2(q)+alpha2(-q)] = -4.19e-69
  e^(-i theta) estimates = (1.0 + 1.49500064036091e-60j), (1.0 - 5.17118498561699e-59j), (1.0 + 1.73385041351668e-60j)
  |r|-1 = 2.37e-59, 3.56e-59, 1.64e-59   theta = 2 pi l/3 with (l, |r - e^{-2 pi i l/3}|) = (0, 2.38e-59), (0, 6.28e-59), (0, 1.65e-59)
  residual |K y|/(|K||y|) at q: 1.402e-82   at -q: 7.902e-83
  singular values of K at q: 1.792e+24, 2.155e+11, 2.797e-59   smin/smax = 1.561e-83
  z=0 single-valuedness check |M0^T C M0b - C|/|C| = 5.33e-74
  total time 116 s


==> anc/15_levels_beyond_search/independent/results/T3N.txt <==
T3N: h = (1.0 + 1.0e-10j)  dps 60
  monodromy method : q3 = (-0.00000000013057616822577095900204678936984929 + 39.19884189571121196409846387723471j)   E3 = 21.6012511543978337900659424111  (68 s)
  Omega method     : q3 = (0.00000000014045867289121859120342197027701391 + 39.198841895711211964098747635526697j)   E3 = 21.6012511543978337900659746119  (17 s)
  |dq3| = 2.71e-10   |dE3| = 3.22e-23
  alpha2(q): (10.80062557719891689503272 + 5.944259291561572969254154e-49j) vs (10.80062557719891689503272 - 1.299512406043974108215343e-50j)


==> anc/15_levels_beyond_search/independent/results/T3N3.txt <==
T3N3: h = (1.0 + 0.001j)  dps 50
  monodromy method : q3 = (-0.0013057617099968043460262770918909601 + 39.198843192434616912676221670326848j)   E3 = 21.601251288989449784396407541  (50 s)
  Omega method     : q3 = (-0.001305761709996804346026275396899179 + 39.198843192434616912676221669569898j)   E3 = 21.6012512889894497843964075409  (16 s)
  |dq3| = 1.86e-27   |dE3| = 8.65e-29
  alpha2(q): (10.80062561983356937161258 + 1.224197386015040240666562e-38j) vs (10.80062561983356937161258 - 1.266806920530494585935887e-47j)


==> anc/15_levels_beyond_search/independent/results/T3N5.txt <==
T3N5: h = (1.0 + 1.0e-5j)  dps 60
  monodromy method : q3 = (-0.000013057616822604834995362739053087823 + 39.198841895840884304563565815812514j)   E3 = 21.6012511544112929519057204624  (60 s)
  Omega method     : q3 = (-0.000013057616822604834995362739168346588 + 39.198841895840884304563565815812514j)   E3 = 21.6012511544112929519057204624  (145 s)
  |dq3| = 1.15e-31   |dE3| = 5.3e-39
  alpha2(q): (10.8006255772031803603175 + 1.632988395804586038662504e-49j) vs (10.8006255772031803603175 - 3.147134976227461759921325e-56j)


==> anc/15_levels_beyond_search/independent/results/T3Nm10.txt <==
T3Nm10: h = (1.0 - 1.0e-10j)  dps 60
  monodromy method : q3 = (0.00000000013057616822577095900204678936737755 + 39.19884189571121196409846387723471j)   E3 = 21.6012511543978337900659424111  (49 s)
  Omega method     : q3 = (0.00000000010010353567253102063360724098157947 + 39.198841895711211964098557646477507j)   E3 = 21.601251154397833790065950591  (78 s)
  |dq3| = 3.05e-11   |dE3| = 8.18e-24
  alpha2(q): (10.80062557719891689503272 + 6.415425098532298602607646e-49j) vs (10.80062557719891689503272 + 1.066484505546308478825441e-50j)


==> anc/15_levels_beyond_search/independent/results/V1_ground.json <==
{
 "label": "V1_ground",
 "h": [
  "0.5",
  "0"
 ],
 "dps": 40,
 "rho": 0.4,
 "nloop": 16,
 "radius": 0.5,
 "q3": [
  "-3.46068256341083360813839858960531843994e-40",
  "-0.2052575060881998998091582847685127868342"
 ],
 "q3_minus_root": [
  "6.388500646597678502398163619814488485048e-40",
  "0.2052575060881998998091582847685127868354"
 ],
 "alpha2_q": [
  "1.712321272969368608732489593213681793703",
  "-3.376808781336736872165935166172516411941e-39"
 ],
 "alpha2_mq": [
  "-0.7236432358518005152035062504278011132523",
  "9.326985477487637907448276482176857282064e-40"
 ],
 "E3": "0.9886780371175680935289833427858806804504",
 "theta_over_2pi3": [
  [
   0,
   1.1750593203852507e-37
  ],
  [
   0,
   1.214572594866606e-37
  ],
  [
   0,
   1.6985146948278525e-38
  ]
 ],
 "r": [
  [
   "1.0",
   "8.900637094220010585e-38"
  ],
  [
   "1.0",
   "-1.0686640266430474152e-37"
  ],
  [
   "1.0",
   "-1.5866876361213809227e-38"
  ]
 ],
 "relres": 3.282387527426744e-40,
 "relres_mq": 6.514691662520516e-40,
 "smin_over_smax": 3.3256849799975667e-40,
 "sv": [
  27.986369725093628,
  5.809838936382953,
  9.307384943940251e-39
 ],
 "res_z0": 7.548465590949397e-37,
 "newton": [
  [
   0,
   "(0.0 - 0.205257506088200009086719433071j)",
   5.860981483004537e-17,
   1.0927756114830268e-16
  ],
  [
   1,
   "(-3.2791816304073146128284037221e-33 - 0.205257506088199899809158284769j)",
   3.8730412301073577e-32,
   7.155382056392931e-32
  ]
 ],
 "time_s": 34.9816677570343
}

==> anc/15_levels_beyond_search/independent/results/V1_ground.log <==
label V1_ground  h = 0.5 + i 0  start q3 = 0 + i -0.2052575060882  dps 40 rho 0.4 nloop 16 radius 0.5 (base point z0 = 0.5)
Newton for q (dps 40)
  it  0  q = (0.0 - 0.20525750608820000909j)  |r|/|K| = 5.861e-17  |dq| = 1.093e-16
  it  1  q = (-3.2791816304073146128e-33 - 0.20525750608819989981j)  |r|/|K| = 3.873e-32  |dq| = 7.155e-32
Newton for -q (dps 40)
  it  0  q = (3.4606825634108336081e-40 + 0.20525750608819989981j)  |r|/|K| = 3.635e-40  |dq| = 1.246e-39
RESULT
  q3            = (-3.46068256341083360813839858961e-40 - 0.205257506088199899809158284769j)
  -q root       = (6.38850064659767850239816361981e-40 + 0.205257506088199899809158284769j)   |q + (-q root)| = 1.25e-39
  q3^(1/3)      = (0.51085421492229234721 - 0.29494181850204042181j)
  alpha2(q)     = (1.71232127296936860873249 - 3.376808781336736872165935e-39j)
  alpha2(-q)    = (-0.7236432358518005152035063 + 9.326985477487637907448276e-40j)
  E3            = 0.988678037117568093528983342786    -E3/4 = -0.24716950927939202338
  Im[alpha2(q)+alpha2(-q)] = -2.44e-39
  e^(-i theta) estimates = (1.0 + 8.90063709422001e-38j), (1.0 - 1.06866402664305e-37j), (1.0 - 1.58668763612138e-38j)
  |r|-1 = -7.67e-38, 5.77e-38, 6.06e-39   theta = 2 pi l/3 with (l, |r - e^{-2 pi i l/3}|) = (0, 1.18e-37), (0, 1.21e-37), (0, 1.70e-38)
  residual |K y|/(|K||y|) at q: 3.282e-40   at -q: 6.515e-40
  singular values of K at q: 27.99, 5.81, 9.307e-39   smin/smax = 3.326e-40
  z=0 single-valuedness check |M0^T C M0b - C|/|C| = 7.55e-37
  total time 35 s


==> anc/15_levels_beyond_search/independent/results/V2_l2_2.json <==
{
 "label": "V2_l2_2",
 "h": [
  "0.5",
  "0"
 ],
 "dps": 40,
 "rho": 0.4,
 "nloop": 16,
 "radius": 0.5,
 "q3": [
  "-0.3682930772081222776069182184002149782382",
  "3.618726297963501442950386065866800856535e-40"
 ],
 "q3_minus_root": [
  "0.3682930772081222776069182184002149782359",
  "1.709166213564145065383627308976940074538e-39"
 ],
 "alpha2_q": [
  "1.382082153002770401726673194469660942422",
  "-3.807101068718365873105305230965675544643e-40"
 ],
 "alpha2_mq": [
  "1.382082153002770401726673194469660942401",
  "-3.049343241526564404410803246795975034454e-39"
 ],
 "E3": "2.764164306005540803453346388939321884823",
 "theta_over_2pi3": [
  [
   2,
   1.2010854368130316e-38
  ],
  [
   2,
   1.0110251441083536e-38
  ],
  [
   2,
   1.364829752918961e-38
  ]
 ],
 "r": [
  [
   "-0.5",
   "0.86602540378443864676"
  ],
  [
   "-0.5",
   "0.86602540378443864676"
  ],
  [
   "-0.5",
   "0.86602540378443864676"
  ]
 ],
 "relres": 1.9136836867459816e-41,
 "relres_mq": 8.395546803504832e-42,
 "smin_over_smax": 1.8325757757866313e-41,
 "sv": [
  720.0914613111064,
  37.613597181825675,
  1.3196221683495297e-38
 ],
 "res_z0": 6.017908654707499e-37,
 "newton": [
  [
   0,
   "(-0.368293077207999974831409417675 + 0.0j)",
   2.3597867011390456e-15,
   1.2230277550877833e-13
  ],
  [
   1,
   "(-0.368293077208122277606918196012 - 2.24863518621331326144971010584e-28j)",
   4.313602628330183e-28,
   2.238952689603996e-26
  ]
 ],
 "time_s": 35.06167793273926
}

==> anc/15_levels_beyond_search/independent/results/V2_l2_2.log <==
label V2_l2_2  h = 0.5 + i 0  start q3 = -0.368293077208 + i 0  dps 40 rho 0.4 nloop 16 radius 0.5 (base point z0 = 0.5)
Newton for q (dps 40)
  it  0  q = (-0.36829307720799997483 + 0.0j)  |r|/|K| = 2.360e-15  |dq| = 1.223e-13
  it  1  q = (-0.36829307720812227761 - 2.2486351862133132614e-28j)  |r|/|K| = 4.314e-28  |dq| = 2.239e-26
Newton for -q (dps 40)
  it  0  q = (0.36829307720812227761 - 3.618726297963501443e-40j)  |r|/|K| = 1.053e-40  |dq| = 3.111e-39
RESULT
  q3            = (-0.3682930772081222776069182184 + 3.61872629796350144295038606587e-40j)
  -q root       = (0.3682930772081222776069182184 + 1.70916621356414506538362730898e-39j)   |q + (-q root)| = 3.11e-39
  q3^(1/3)      = (0.35839988049098404933 + 0.62076680243699803287j)
  alpha2(q)     = (1.382082153002770401726673 - 3.807101068718365873105305e-40j)
  alpha2(-q)    = (1.382082153002770401726673 - 3.049343241526564404410803e-39j)
  E3            = 2.76416430600554080345334638894    -E3/4 = -0.69104107650138520086
  Im[alpha2(q)+alpha2(-q)] = -3.43e-39
  e^(-i theta) estimates = (-0.5 + 0.866025403784439j), (-0.5 + 0.866025403784439j), (-0.5 + 0.866025403784439j)
  |r|-1 = -5.49e-39, -8.7e-39, -1.33e-38   theta = 2 pi l/3 with (l, |r - e^{-2 pi i l/3}|) = (2, 1.20e-38), (2, 1.01e-38), (2, 1.36e-38)
  residual |K y|/(|K||y|) at q: 1.914e-41   at -q: 8.396e-42
  singular values of K at q: 720.1, 37.61, 1.32e-38   smin/smax = 1.833e-41
  z=0 single-valuedness check |M0^T C M0b - C|/|C| = 6.02e-37
  total time 35 s


==> anc/15_levels_beyond_search/independent/results/V3_l6_2.json <==
{
 "label": "V3_l6_2",
 "h": [
  "0.5",
  "0"
 ],
 "dps": 40,
 "rho": 0.4,
 "nloop": 16,
 "radius": 0.5,
 "q3": [
  "-4.599566696038716895389080838425421556292e-34",
  "2.343921063264040259702994183440054057089"
 ],
 "q3_minus_root": [
  "2.898047589986704160095925756523656702704e-34",
  "-2.343921063264040259702994183440053849305"
 ],
 "alpha2_q": [
  "5.062644062037436363646041495962061061355",
  "2.314937744845258820182416075869804205287e-37"
 ],
 "alpha2_mq": [
  "5.275961825948701459955988160620112008",
  "-3.461185980190355737226743066897043703543e-37"
 ],
 "E3": "10.33860588798613782360202965658217306935",
 "theta_over_2pi3": [
  [
   0,
   3.5037503169792203e-34
  ],
  [
   0,
   6.825357792758496e-35
  ],
  [
   0,
   3.1289302771640834e-34
  ]
 ],
 "r": [
  [
   "1.0",
   "-3.4614173316824464071e-34"
  ],
  [
   "1.0",
   "-5.0094335086434548416e-35"
  ],
  [
   "1.0",
   "-2.5783611283545630354e-34"
  ]
 ],
 "relres": 2.3076754213686904e-42,
 "relres_mq": 2.4256821704548794e-42,
 "smin_over_smax": 1.3136400869847483e-42,
 "sv": [
  249123909.678117,
  3968.4598517318013,
  3.272591543795422e-34
 ],
 "res_z0": 2.2125309552885785e-37,
 "newton": [
  [
   0,
   "(0.0 + 2.34391699999999980619236339408j)",
   7.543842869623744e-14,
   4.063270285589273e-06
  ],
  [
   1,
   "(-1.38388560418761727220830118293e-11 + 2.34392106327028537189852467949j)",
   3.24191342302964e-19,
   1.5182732391580003e-11
  ],
  [
   2,
   "(-1.21405903425971142442214206558e-22 + 2.34392106326404025970338196533j)",
   8.142337365461869e-30,
   4.0634244962773734e-22
  ]
 ],
 "time_s": 46.651259899139404
}

==> anc/15_levels_beyond_search/independent/results/V3_l6_2.log <==
label V3_l6_2  h = 0.5 + i 0  start q3 = 0 + i 2.343917  dps 40 rho 0.4 nloop 16 radius 0.5 (base point z0 = 0.5)
Newton for q (dps 40)
  it  0  q = (0.0 + 2.3439169999999998062j)  |r|/|K| = 7.544e-14  |dq| = 4.063e-06
  it  1  q = (-1.3838856041876172722e-11 + 2.3439210632702853719j)  |r|/|K| = 3.242e-19  |dq| = 1.518e-11
  it  2  q = (-1.2140590342597114244e-22 + 2.3439210632640402597j)  |r|/|K| = 8.142e-30  |dq| = 4.063e-22
Newton for -q (dps 40)
  it  0  q = (4.5995666960387168954e-34 - 2.3439210632640402597j)  |r|/|K| = 9.910e-41  |dq| = 2.686e-34
RESULT
  q3            = (-4.59956669603871689538908083843e-34 + 2.34392106326404025970299418344j)
  -q root       = (2.89804758998670416009592575652e-34 - 2.34392106326404025970299418344j)   |q + (-q root)| = 2.69e-34
  q3^(1/3)      = (1.1503896320414937354 + 0.66417776373211094076j)
  alpha2(q)     = (5.062644062037436363646041 + 2.314937744845258820182416e-37j)
  alpha2(-q)    = (5.275961825948701459955988 - 3.461185980190355737226743e-37j)
  E3            = 10.3386058879861378236020296566    -E3/4 = -2.5846514719965344559
  Im[alpha2(q)+alpha2(-q)] = -1.15e-37
  e^(-i theta) estimates = (1.0 - 3.46141733168245e-34j), (1.0 - 5.00943350864345e-35j), (1.0 - 2.57836112835456e-34j)
  |r|-1 = 5.43e-35, -4.64e-35, -1.77e-34   theta = 2 pi l/3 with (l, |r - e^{-2 pi i l/3}|) = (0, 3.50e-34), (0, 6.83e-35), (0, 3.13e-34)
  residual |K y|/(|K||y|) at q: 2.308e-42   at -q: 2.426e-42
  singular values of K at q: 2.491e+8, 3968.0, 3.273e-34   smin/smax = 1.314e-42
  z=0 single-valuedness check |M0^T C M0b - C|/|C| = 2.21e-37
  total time 47 s


==> anc/15_levels_beyond_search/independent/results/V4_l3_3.json <==
{
 "label": "V4_l3_3",
 "h": [
  "0.5",
  "0"
 ],
 "dps": 40,
 "rho": 0.4,
 "nloop": 16,
 "radius": 0.5,
 "q3": [
  "-1.475327423795448293805561774096230572427",
  "8.568732851141014283923049299706056523546e-37"
 ],
 "q3_minus_root": [
  "1.475327423795448293805561774096230573889",
  "-4.661261436716922021290076218027031648036e-38"
 ],
 "alpha2_q": [
  "4.234624063023170888716262168397070699408",
  "2.053924584945413614356013230531571040578e-41"
 ],
 "alpha2_mq": [
  "4.234624063023170888716262168397070701502",
  "1.347448303531038484983658651827217160619e-39"
 ],
 "E3": "8.46924812604634177743252433679414140091",
 "theta_over_2pi3": [
  [
   0,
   5.532099758741187e-37
  ],
  [
   0,
   9.847112077986038e-37
  ],
  [
   0,
   7.111966994136925e-37
  ]
 ],
 "r": [
  [
   "1.0",
   "-1.8333729113843816901e-37"
  ],
  [
   "1.0",
   "-3.0216627141026421698e-37"
  ],
  [
   "1.0",
   "9.7418108669395420735e-38"
  ]
 ],
 "relres": 2.8257734936428813e-42,
 "relres_mq": 6.701554337135287e-42,
 "smin_over_smax": 2.7251120912830255e-42,
 "sv": [
  1452915.3211589118,
  42027.664023326826,
  3.959357109300511e-36
 ],
 "res_z0": 2.5477860981096536e-37,
 "newton": [
  [
   0,
   "(-1.47532742380000003734608071682 + 0.0j)",
   3.351089965745825e-17,
   4.551743540523068e-12
  ],
  [
   1,
   "(-1.47532742379544829380555764853 - 1.67608192902449940676757980909e-24j)",
   3.0307469952513727e-29,
   4.4530350680977456e-24
  ]
 ],
 "time_s": 35.173139810562134
}

==> anc/15_levels_beyond_search/independent/results/V4_l3_3.log <==
label V4_l3_3  h = 0.5 + i 0  start q3 = -1.4753274238 + i 0  dps 40 rho 0.4 nloop 16 radius 0.5 (base point z0 = 0.5)
Newton for q (dps 40)
  it  0  q = (-1.4753274238000000373 + 0.0j)  |r|/|K| = 3.351e-17  |dq| = 4.552e-12
  it  1  q = (-1.4753274237954482938 - 1.6760819290244994068e-24j)  |r|/|K| = 3.031e-29  |dq| = 4.453e-24
Newton for -q (dps 40)
  it  0  q = (1.4753274237954482938 - 8.5687328511410142839e-37j)  |r|/|K| = 3.809e-41  |dq| = 1.671e-36
RESULT
  q3            = (-1.4753274237954482938055617741 + 8.56873285114101428392304929971e-37j)
  -q root       = (1.4753274237954482938055617741 - 4.66126143671692202129007621803e-38j)   |q + (-q root)| = 1.67e-36
  q3^(1/3)      = (0.56920164005939420045 + 0.98588616033440314129j)
  alpha2(q)     = (4.234624063023170888716262 + 2.053924584945413614356013e-41j)
  alpha2(-q)    = (4.234624063023170888716262 + 1.347448303531038484983659e-39j)
  E3            = 8.46924812604634177743252433679    -E3/4 = -2.1173120315115854444
  Im[alpha2(q)+alpha2(-q)] = 1.37e-39
  e^(-i theta) estimates = (1.0 - 1.83337291138438e-37j), (1.0 - 3.02166271410264e-37j), (1.0 + 9.74181086693954e-38j)
  |r|-1 = 5.22e-37, 9.37e-37, 7.04e-37   theta = 2 pi l/3 with (l, |r - e^{-2 pi i l/3}|) = (0, 5.53e-37), (0, 9.85e-37), (0, 7.11e-37)
  residual |K y|/(|K||y|) at q: 2.826e-42   at -q: 6.702e-42
  singular values of K at q: 1.453e+6, 4.203e+4, 3.959e-36   smin/smax = 2.725e-42
  z=0 single-valuedness check |M0^T C M0b - C|/|C| = 2.55e-37
  total time 35 s


==> anc/15_levels_beyond_search/independent/results/V5_l3_5.json <==
{
 "label": "V5_l3_5",
 "h": [
  "0.5",
  "0"
 ],
 "dps": 40,
 "rho": 0.4,
 "nloop": 16,
 "radius": 0.5,
 "q3": [
  "-4.752678577239447307214077114100293399452",
  "-3.048722652747860351218059703180240947747"
 ],
 "q3_minus_root": [
  "4.752678577239447307214077114099984890359",
  "3.048722652747860351218059703181222141526"
 ],
 "alpha2_q": [
  "6.949090099314653911728917617319048649909",
  "-1.427187595147222093279563659010167934884e-38"
 ],
 "alpha2_mq": [
  "6.90127849387221455070910129671968581093",
  "2.927436554033131057645800030454004264155e-38"
 ],
 "E3": "13.85036859318686846243801891403873446084",
 "theta_over_2pi3": [
  [
   0,
   2.7227914764486573e-31
  ],
  [
   0,
   5.0065605989264145e-31
  ],
  [
   0,
   4.381471890702434e-31
  ]
 ],
 "r": [
  [
   "1.0",
   "1.1516565818606321579e-31"
  ],
  [
   "1.0",
   "-4.9904120537682022937e-31"
  ],
  [
   "1.0",
   "2.2879814622968448622e-31"
  ]
 ],
 "relres": 2.9800002070353545e-42,
 "relres_mq": 7.450592548057504e-43,
 "smin_over_smax": 5.140340381976801e-43,
 "sv": [
  410503428643.5498,
  80354970.77836756,
  2.1101273511963716e-31
 ],
 "res_z0": 4.905112815661783e-37,
 "newton": [
  [
   0,
   "(-4.75267800000000040228087527794 - 3.04872200000000015407408682222j)",
   1.1132728540156695e-17,
   8.713695932031517e-07
  ],
  [
   1,
   "(-4.75267857723984333846990059382 - 3.04872265274737217944646104493j)",
   3.883441453816152e-24,
   6.28611512919644e-13
  ],
  [
   2,
   "(-4.75267857723944730721407710693 - 3.0487226527478603512180599316j)",
   1.5130032186353397e-36,
   2.2853515824850014e-25
  ]
 ],
 "time_s": 46.67552304267883
}

==> anc/15_levels_beyond_search/independent/results/V5_l3_5.log <==
label V5_l3_5  h = 0.5 + i 0  start q3 = -4.752678 + i -3.048722  dps 40 rho 0.4 nloop 16 radius 0.5 (base point z0 = 0.5)
Newton for q (dps 40)
  it  0  q = (-4.7526780000000004023 - 3.0487220000000001541j)  |r|/|K| = 1.113e-17  |dq| = 8.714e-07
  it  1  q = (-4.7526785772398433385 - 3.0487226527473721794j)  |r|/|K| = 3.883e-24  |dq| = 6.286e-13
  it  2  q = (-4.7526785772394473072 - 3.0487226527478603512j)  |r|/|K| = 1.513e-36  |dq| = 2.285e-25
Newton for -q (dps 40)
  it  0  q = (4.7526785772394473072 + 3.0487226527478603512j)  |r|/|K| = 7.010e-41  |dq| = 1.029e-30
RESULT
  q3            = (-4.7526785772394473072140771141 - 3.04872265274786035121805970318j)
  -q root       = (4.7526785772394473072140771141 + 3.04872265274786035121805970318j)   |q + (-q root)| = 1.03e-30
  q3^(1/3)      = (1.1657381192181293743 - 1.3460949332991564896j)
  alpha2(q)     = (6.949090099314653911728918 - 1.427187595147222093279564e-38j)
  alpha2(-q)    = (6.901278493872214550709101 + 2.9274365540331310576458e-38j)
  E3            = 13.850368593186868462438018914    -E3/4 = -3.4625921482967171156
  Im[alpha2(q)+alpha2(-q)] = 1.5e-38
  e^(-i theta) estimates = (1.0 + 1.15165658186063e-31j), (1.0 - 4.9904120537682e-31j), (1.0 + 2.28798146229684e-31j)
  |r|-1 = 2.47e-31, -4.02e-32, -3.74e-31   theta = 2 pi l/3 with (l, |r - e^{-2 pi i l/3}|) = (0, 2.72e-31), (0, 5.01e-31), (0, 4.38e-31)
  residual |K y|/(|K||y|) at q: 2.980e-42   at -q: 7.451e-43
  singular values of K at q: 4.105e+11, 8.035e+7, 2.11e-31   smin/smax = 5.14e-43
  z=0 single-valuedness check |M0^T C M0b - C|/|C| = 4.91e-37
  total time 47 s


==> anc/15_levels_beyond_search/independent/results/V6_T4_nh1.json <==
{
 "label": "V6_T4_nh1",
 "h": [
  "1",
  "0"
 ],
 "dps": 40,
 "rho": 0.4,
 "nloop": 16,
 "radius": 0.5,
 "q3": [
  "0.3315540285695090478636902398248065608476",
  "1.13855363831720232187489891971149342325e-40"
 ],
 "q3_minus_root": [
  "-0.331554028569509047863690239824806560848",
  "5.977739161957939799758991400939006917403e-40"
 ],
 "alpha2_q": [
  "0.7685405015619833795337600037791496792574",
  "-6.141383839844803647180365746329166568057e-39"
 ],
 "alpha2_mq": [
  "0.7685405015619833795337600037791496792715",
  "2.002896612809274872411040348765092987353e-39"
 ],
 "E3": "1.537081003123966759067520007558299358529",
 "theta_over_2pi3": [
  [
   1,
   1.1827369307068616e-38
  ],
  [
   1,
   1.0308898762413733e-38
  ],
  [
   1,
   1.2397841140857477e-38
  ]
 ],
 "r": [
  [
   "-0.5",
   "-0.86602540378443864676"
  ],
  [
   "-0.5",
   "-0.86602540378443864676"
  ],
  [
   "-0.5",
   "-0.86602540378443864676"
  ]
 ],
 "relres": 2.2155060363567437e-41,
 "relres_mq": 4.370652093540174e-41,
 "smin_over_smax": 2.1835198750341793e-41,
 "sv": [
  198.08633958323415,
  8.953485853099062,
  4.325254594527614e-39
 ],
 "res_z0": 1.6794645386217445e-37,
 "newton": [
  [
   0,
   "(0.331554028569999992281935874416 + 0.0j)",
   2.6493361190612574e-14,
   4.909444182461694e-13
  ],
  [
   1,
   "(0.331554028569509047863689705016 - 1.70932119678821624808248041584e-25j)",
   4.099439835570635e-26,
   5.614606139666067e-25
  ]
 ],
 "time_s": 35.21436524391174
}

==> anc/15_levels_beyond_search/independent/results/V6_T4_nh1.log <==
label V6_T4_nh1  h = 1 + i 0  start q3 = 0.33155402857 + i 0  dps 40 rho 0.4 nloop 16 radius 0.5 (base point z0 = 0.5)
Newton for q (dps 40)
  it  0  q = (0.33155402856999999228 + 0.0j)  |r|/|K| = 2.649e-14  |dq| = 4.909e-13
  it  1  q = (0.33155402856950904786 - 1.7093211967882162481e-25j)  |r|/|K| = 4.099e-26  |dq| = 5.615e-25
Newton for -q (dps 40)
  it  0  q = (-0.33155402856950904786 - 1.1385536383172023219e-40j)  |r|/|K| = 1.347e-40  |dq| = 8.308e-40
RESULT
  q3            = (0.331554028569509047863690239825 + 1.13855363831720232187489891971e-40j)
  -q root       = (-0.331554028569509047863690239825 + 5.97773916195793979975899140094e-40j)   |q + (-q root)| = 8.32e-40
  q3^(1/3)      = (0.69212537166909979445 + 7.9225082709775726218e-41j)
  alpha2(q)     = (0.76854050156198337953376 - 6.141383839844803647180366e-39j)
  alpha2(-q)    = (0.76854050156198337953376 + 2.00289661280927487241104e-39j)
  E3            = 1.53708100312396675906752000756    -E3/4 = -0.38427025078099168977
  Im[alpha2(q)+alpha2(-q)] = -4.14e-39
  e^(-i theta) estimates = (-0.5 - 0.866025403784439j), (-0.5 - 0.866025403784439j), (-0.5 - 0.866025403784439j)
  |r|-1 = 1.13e-38, 8.4e-39, 7.67e-39   theta = 2 pi l/3 with (l, |r - e^{-2 pi i l/3}|) = (1, 1.18e-38), (1, 1.03e-38), (1, 1.24e-38)
  residual |K y|/(|K||y|) at q: 2.216e-41   at -q: 4.371e-41
  singular values of K at q: 198.1, 8.953, 4.325e-39   smin/smax = 2.184e-41
  z=0 single-valuedness check |M0^T C M0b - C|/|C| = 1.68e-37
  total time 35 s


==> anc/15_levels_beyond_search/independent/results/V7_T4_nh3.json <==
{
 "label": "V7_T4_nh3",
 "h": [
  "2",
  "0"
 ],
 "dps": 40,
 "rho": 0.4,
 "nloop": 16,
 "radius": 0.5,
 "q3": [
  "-3.793015844060172343282116463318553008737e-37",
  "1.176685770888459747429094534063496743659"
 ],
 "q3_minus_root": [
  "2.212005960111850175818413182847103982317e-39",
  "-1.176685770888459747429094534063496743488"
 ],
 "alpha2_q": [
  "5.17930671596809053191432556757334121407",
  "-2.457928250791800354174717666757993681471e-39"
 ],
 "alpha2_mq": [
  "1.779928480111809826526711424920798986036",
  "4.323775729040725460674900659347970582019e-40"
 ],
 "E3": "6.959235196079900358441036992494140200106",
 "theta_over_2pi3": [
  [
   0,
   2.1033989825157086e-37
  ],
  [
   0,
   2.801162726493131e-37
  ],
  [
   0,
   2.797344850292289e-36
  ]
 ],
 "r": [
  [
   "1.0",
   "-8.0615969717145723447e-38"
  ],
  [
   "1.0",
   "-2.4727817573159810156e-37"
  ],
  [
   "1.0",
   "-2.7969773244368955229e-36"
  ]
 ],
 "relres": 1.288222455023936e-41,
 "relres_mq": 6.214682283251872e-41,
 "smin_over_smax": 1.2819902312726285e-41,
 "sv": [
  28768.79780295082,
  50.78296980862209,
  3.688131774884041e-37
 ],
 "res_z0": 7.894890917436901e-37,
 "newton": [
  [
   0,
   "(0.0 + 1.17668577088000003705303697643j)",
   2.1575861576350182e-15,
   8.459710376123175e-12
  ],
  [
   1,
   "(-4.52058444144364998281429957142e-23 + 1.17668577088845974742916015094j)",
   1.8026543699138118e-26,
   7.968150532320691e-23
  ]
 ],
 "time_s": 36.196186780929565
}

==> anc/15_levels_beyond_search/independent/results/V7_T4_nh3.log <==
label V7_T4_nh3  h = 2 + i 0  start q3 = 0 + i 1.17668577088  dps 40 rho 0.4 nloop 16 radius 0.5 (base point z0 = 0.5)
Newton for q (dps 40)
  it  0  q = (0.0 + 1.1766857708800000371j)  |r|/|K| = 2.158e-15  |dq| = 8.460e-12
  it  1  q = (-4.5205844414436499828e-23 + 1.1766857708884597474j)  |r|/|K| = 1.803e-26  |dq| = 7.968e-23
Newton for -q (dps 40)
  it  0  q = (3.7930158440601723433e-37 - 1.1766857708884597474j)  |r|/|K| = 2.946e-39  |dq| = 4.140e-37
RESULT
  q3            = (-3.79301584406017234328211646332e-37 + 1.17668577088845974742909453406j)
  -q root       = (2.21200596011185017581841318285e-39 - 1.17668577088845974742909453406j)   |q + (-q root)| = 4.14e-37
  q3^(1/3)      = (0.91429034223471597288 + 0.52786577520668833321j)
  alpha2(q)     = (5.179306715968090531914326 - 2.457928250791800354174718e-39j)
  alpha2(-q)    = (1.779928480111809826526711 + 4.323775729040725460674901e-40j)
  E3            = 6.95923519607990035844103699249    -E3/4 = -1.7398087990199750896
  Im[alpha2(q)+alpha2(-q)] = -2.03e-39
  e^(-i theta) estimates = (1.0 - 8.06159697171457e-38j), (1.0 - 2.47278175731598e-37j), (1.0 - 2.7969773244369e-36j)
  |r|-1 = 1.94e-37, 1.32e-37, 4.53e-38   theta = 2 pi l/3 with (l, |r - e^{-2 pi i l/3}|) = (0, 2.10e-37), (0, 2.80e-37), (0, 2.80e-36)
  residual |K y|/(|K||y|) at q: 1.288e-41   at -q: 6.215e-41
  singular values of K at q: 2.877e+4, 50.78, 3.688e-37   smin/smax = 1.282e-41
  z=0 single-valuedness check |M0^T C M0b - C|/|C| = 7.89e-37
  total time 36 s


==> anc/15_levels_beyond_search/independent/results/summary.json <==
{
 "T1": {
  "q3_A": [
   "12.71802414589667983842017366792926823928",
   "-1.481951339649122377662320150371459109836e-47"
  ],
  "q3_B": [
   "12.71802414589667983842017366792926823928",
   "-3.782669671458263344699205747475564242111e-68"
  ],
  "agree_digits": 47,
  "E3_A": "17.09796088036453217591974468388428136658",
  "E3_B": "17.09796088036453217591974468388428136658",
  "theta": [
   [
    0,
    1.7195048620328832e-48
   ],
   [
    0,
    1.5367127480383765e-49
   ],
   [
    0,
    2.2167564153977663e-48
   ]
  ],
  "relres_A": 1.0841065628726577e-62,
  "relres_B": 4.533278450614038e-82,
  "defect_rel_C": 1.427165502227901e-40,
  "wkb": [
   "-13.3297674014370268740590699486006044669005703467222763173906",
   "0.0"
  ],
  "nu_checks": {
   "N3": "T1N3: h = (1.0 + 0.001j)  dps 50\n  monodromy method : q3 = (12.718025023457790621005205341219606 + 0.00089208042085408943274003778900044455j)   E3 = 17.0979611656683428936135606716  (50 s)\n  Omega method     : q3 = (12.718025023457790621005205341219606 + 0.00089208042085408943274003778900044471j)   E3 = 17.0979611656683428936135606716  (18 s)\n  |dq3| = 1.88e-37   |dE3| = 2.01e-38\n  alpha2(q): (8.548901954268542860117007 - 7.86149177338119533296114e-48j) vs (8.548901954268542860117007 + 1.212326286317943427734231e-43j)\n",
   "N5": "T1N5: h = (1.0 + 1.0e-5j)  dps 60\n  monodromy method : q3 = (12.718024145984435949702104095909383 + 0.0000089208037521746423881633017282804424j)   E3 = 17.0979608803930625578895697133  (60 s)\n  Omega method     : q3 = (12.718024145984435949702104095909383 + 0.0000089208037521746423881633017282804371j)   E3 = 17.0979608803930625578895697133  (22 s)\n  |dq3| = 7.91e-35   |dE3| = 1.74e-34\n  alpha2(q): (8.548979653910872022463236 - 1.796958924784077800004787e-58j) vs (8.548979653910872022463236 + 1.384108475633429441051281e-52j)\n",
   "N": "T1N: h = (1.0 + 1.0e-10j)  dps 60\n  monodromy method : q3 = (12.718024145896679838428949279057463 + 8.9208037521290011989536847144539107e-11j)   E3 = 17.0979608803645321759225977221  (68 s)\n  Omega method     : q3 = (12.718000000184749988299125357103291 + 8.9224216386165026135976963143902579e-11j)   E3 = 17.0979532911461831993442513319  (45 s)\n  |dq3| = 2.41e-5   |dE3| = 7.59e-6\n  alpha2(q): (8.548980440174403231368731 - 1.704399500029520112008127e-58j) vs (8.548976645565228729357672 + 6.386426646457709314966001e-47j)\n"
  }
 },
 "T2": {
  "q3_A": [
   "-6.09778234510665819823161568075653573965e-44",
   "19.81485930737961270024536513274804759386"
  ],
  "q3_B": [
   "-1.532560874087730804239294610293490275597e-63",
   "19.81485930737961270024536513274804759386"
  ],
  "agree_digits": 44,
  "E3_A": "18.8726073498310630582550601734689115831",
  "E3_B": "18.8726073498310630582550601734689115831",
  "theta": [
   [
    0,
    2.817800140568481e-42
   ],
   [
    0,
    2.1952395666589077e-45
   ],
   [
    0,
    2.9790924233978384e-42
   ]
  ],
  "relres_A": 4.683770973118734e-63,
  "relres_B": 3.645534573328192e-83,
  "defect_rel_C": 7.778674584645413e-41,
  "wkb": [
   "1.58729764478697611002005924151274202305261631893936295513167e-60",
   "-20.5225194598793754307329570464340445109721051113583641410714"
  ],
  "nu_checks": {
   "N3": "T2N3: h = (1.0 + 0.001j)  dps 50\n  monodromy method : q3 = (-0.0010350593435527944975605966457534077 + 19.814860331598536835133834842193581j)   E3 = 18.8726075622534482168262730911  (50 s)\n  Omega method     : q3 = (-0.0010350593435527944975605966457527445 + 19.814860331598536835133834842193581j)   E3 = 18.8726075622534482168262730911  (16 s)\n  |dq3| = 6.67e-34   |dE3| = 2.54e-34\n  alpha2(q): (9.436303733295779969615791 - 8.052088989691588873881549e-42j) vs (9.436303733295779969615791 + 2.079927347529277148445993e-48j)\n",
   "N5": "T2N5: h = (1.0 + 1.0e-5j)  dps 60\n  monodromy method : q3 = (-0.000010350593098885041630546809086134021 + 19.814859307482034592629467628808334j)   E3 = 18.872607349852305297390855757  (59 s)\n  Omega method     : q3 = (-0.000010350593098885041630546809368691467 + 19.814859307482034592629467628808334j)   E3 = 18.872607349852305297390855757  (19 s)\n  |dq3| = 2.83e-31   |dE3| = 9.04e-39\n  alpha2(q): (9.436303674921369554026338 + 3.401744845418229884103584e-52j) vs (9.436303674921369554026338 - 3.381918094441788675413264e-56j)\n",
   "N": "T2N: h = (1.0 + 1.0e-10j)  dps 60\n  monodromy method : q3 = (-0.00000000010350593098851373972696830759174124 + 19.814859307379612700255607321986458j)   E3 = 18.8726073498310630582571843974  (80 s)\n  Omega method     : q3 = (1.1705544356254527881038157143603208e-15 + 19.814859307379612700255971242569558j)   E3 = 18.8726073498310630582572025929  (29 s)\n  |dq3| = 1.04e-10   |dE3| = 1.82e-23\n  alpha2(q): (9.436303674915531529128114 + 1.960684344378187294014756e-51j) vs (9.436303674915531529128097 - 2.99273602626986209155856e-51j)\n"
  }
 },
 "T3": {
  "q3_A": [
   "-2.488331518256359013062286066035441034962e-39",
   "39.19884189571121196408549664318690354284"
  ],
  "q3_B": [
   "1.183155521454992333568315622014453594397e-58",
   "39.19884189571121196408549664318690354277"
  ],
  "agree_digits": 38,
  "E3_A": "21.60125115439783379006459649492756233694",
  "E3_B": "21.60125115439783379006459649492756233693",
  "theta": [
   [
    0,
    3.7477864526670195e-39
   ],
   [
    0,
    1.9744517760899508e-39
   ],
   [
    0,
    2.3013418722056912e-39
   ]
  ],
  "relres_A": 4.77877297226966e-63,
  "relres_B": 1.4017997468600458e-82,
  "defect_rel_C": 2.3170546078631865e-38,
  "wkb": [
   "-8.16530423560328127397454311133617434416521497268181873741179e-61",
   "-40.0830458200769051381503067313164931854923927956218049630301"
  ],
  "nu_checks": {
   "N3": "T3N3: h = (1.0 + 0.001j)  dps 50\n  monodromy method : q3 = (-0.0013057617099968043460262770918909601 + 39.198843192434616912676221670326848j)   E3 = 21.601251288989449784396407541  (50 s)\n  Omega method     : q3 = (-0.001305761709996804346026275396899179 + 39.198843192434616912676221669569898j)   E3 = 21.6012512889894497843964075409  (16 s)\n  |dq3| = 1.86e-27   |dE3| = 8.65e-29\n  alpha2(q): (10.80062561983356937161258 + 1.224197386015040240666562e-38j) vs (10.80062561983356937161258 - 1.266806920530494585935887e-47j)\n",
   "N5": "T3N5: h = (1.0 + 1.0e-5j)  dps 60\n  monodromy method : q3 = (-0.000013057616822604834995362739053087823 + 39.198841895840884304563565815812514j)   E3 = 21.6012511544112929519057204624  (60 s)\n  Omega method     : q3 = (-0.000013057616822604834995362739168346588 + 39.198841895840884304563565815812514j)   E3 = 21.6012511544112929519057204624  (145 s)\n  |dq3| = 1.15e-31   |dE3| = 5.3e-39\n  alpha2(q): (10.8006255772031803603175 + 1.632988395804586038662504e-49j) vs (10.8006255772031803603175 - 3.147134976227461759921325e-56j)\n",
   "N": "T3N: h = (1.0 + 1.0e-10j)  dps 60\n  monodromy method : q3 = (-0.00000000013057616822577095900204678936984929 + 39.19884189571121196409846387723471j)   E3 = 21.6012511543978337900659424111  (68 s)\n  Omega method     : q3 = (0.00000000014045867289121859120342197027701391 + 39.198841895711211964098747635526697j)   E3 = 21.6012511543978337900659746119  (17 s)\n  |dq3| = 2.71e-10   |dE3| = 3.22e-23\n  alpha2(q): (10.80062557719891689503272 + 5.944259291561572969254154e-49j) vs (10.80062557719891689503272 - 1.299512406043974108215343e-50j)\n",
   "Nm10": "T3Nm10: h = (1.0 - 1.0e-10j)  dps 60\n  monodromy method : q3 = (0.00000000013057616822577095900204678936737755 + 39.19884189571121196409846387723471j)   E3 = 21.6012511543978337900659424111  (49 s)\n  Omega method     : q3 = (0.00000000010010353567253102063360724098157947 + 39.198841895711211964098557646477507j)   E3 = 21.601251154397833790065950591  (78 s)\n  |dq3| = 3.05e-11   |dE3| = 8.18e-24\n  alpha2(q): (10.80062557719891689503272 + 6.415425098532298602607646e-49j) vs (10.80062557719891689503272 + 1.066484505546308478825441e-50j)\n"
  }
 }
}

==> anc/15_levels_beyond_search/independent/run_target.py <==
#!/usr/bin/env python3
"""Locate and refine one quantized q_3 of the N=3 magnet (s=0, sbar=1) for total spin h,
compute E_3 = Re[alpha_2(q)+alpha_2(-q)] (DKKM Eq. E-fin), the quasimomentum from
Qtilde_q(z) = e^{-i theta} Qtilde_{-q}(1/z) (DKKM Eq. Qz-symmetry with sigma = e^{i theta}),
and the residuals of the quantization conditions.

usage: run_target.py LABEL H_RE H_IM QRE QIM DPS RHO NLOOP RADIUS SCAN(0/1) [SCANDPS]
"""
import sys
import json
import time
import math
import cmath
import os
import mpmath
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import dkkm_n3 as D

OUT = os.path.join(HERE, 'results')


def main():
    label = sys.argv[1]
    h_re, h_im = sys.argv[2], sys.argv[3]
    q_re, q_im = sys.argv[4], sys.argv[5]
    dps = int(sys.argv[6])
    rho = float(sys.argv[7])
    nloop = int(sys.argv[8])
    radius = float(sys.argv[9])
    scan = int(sys.argv[10])
    scandps = int(sys.argv[11]) if len(sys.argv) > 11 else 30
    N = 3
    logf = open(f'{OUT}/{label}.log', 'w')

    def log(*a):
        s = ' '.join(str(x) for x in a)
        print(s)
        logf.write(s + '\n')
        logf.flush()

    t0 = time.time()
    log(f'label {label}  h = {h_re} + i {h_im}  start q3 = {q_re} + i {q_im}  dps {dps} rho {rho} '
        f'nloop {nloop} radius {radius} (base point z0 = {1 - radius})')
    q_start = complex(float(q_re), float(q_im))
    # ---------------- scan in the q^(1/3) plane (lower precision) ----------------
    if scan:
        sctx = D.Ctx('mp', scandps, rho, nloop, radius)
        hs = mpmath.mpc(mpmath.mpf(h_re), mpmath.mpf(h_im))
        w0 = q_start ** (1.0 / 3.0)
        step = 0.04
        best = None
        log(f'scan around q^(1/3) = {w0:.6f}, grid step {step} (dps {scandps}); f = smin/smax of K')
        rows = []
        for b in range(3, -4, -1):
            line = []
            for a in range(-3, 4):
                w = w0 + step * complex(a, b)
                q = w ** 3
                K, y, r = D.residual(sctx, N, hs, {3: mpmath.mpc(q)})
                sv = D.svals(K)
                f = float(sv[-1] / sv[0])
                line.append(f)
                if best is None or f < best[0]:
                    best = (f, q, w)
            rows.append(line)
            log('   ' + ' '.join(f'{v:9.2e}' for v in line))
        log(f'scan minimum f = {best[0]:.3e} at q = {best[1]:.8g} (q^(1/3) = {best[2]:.6f}); '
            f'{time.time() - t0:.0f} s')
        q_start = best[1]
    # ---------------- Newton at full precision ----------------
    ctx = D.Ctx('mp', dps, rho, nloop, radius)
    h = mpmath.mpc(mpmath.mpf(h_re), mpmath.mpf(h_im))
    log(f'Newton for q (dps {dps})')
    q, y, K, r, hist = D.solve_q(ctx, N, h, mpmath.mpc(q_start), maxit=14, log=log)
    log(f'Newton for -q (dps {dps})')
    qm, ym, Km, rm, histm = D.solve_q(ctx, N, h, -q, maxit=14, log=log)
    a2p = y[1] / y[2]
    a2m = ym[1] / ym[2]
    E = mpmath.re(a2p + a2m)
    sv = D.svals(K)
    svm = D.svals(Km)
    relres = D.frob_norm([r]) / (D.frob_norm(K) * math.sqrt(float(sum(abs(v) ** 2 for v in y))))
    relresm = D.frob_norm([rm]) / (D.frob_norm(Km) * math.sqrt(float(sum(abs(v) ** 2 for v in ym))))
    # single-valuedness around z = 0 of C(y) (built in by the form C0; code check)
    M0, M0b, _ = D.monodromy_data(ctx, N, h, {3: q}, which=0)
    Bs = D.basis_mats(ctx, N)
    C = [[sum((y[j] * Bs[j][a][b] for j in range(N)), ctx.zero) for b in range(N)] for a in range(N)]
    E0 = D.mat_mul(D.mat_mul(D.mat_T(M0), C), M0b)
    res0 = max(abs(E0[a][b] - C[a][b]) for a in range(N) for b in range(N)) / max(abs(v) for row in C for v in row)
    # ---------------- quasimomentum ----------------
    xs = [0.5, 1.0, 2.0]
    Vp = D.Qtilde_negaxis(ctx, N, h, {3: q}, y, xs)
    Vm = D.Qtilde_negaxis(ctx, N, h, {3: qm}, ym, xs)
    rs = [Vp[0] / Vm[2], Vp[1] / Vm[1], Vp[2] / Vm[0]]
    # e^{-i theta} = r; theta = 2 pi l / 3, l in {0,1,2}
    ell = []
    for x in rs:
        dev = [abs(x - mpmath.exp(-2j * mpmath.pi * l / 3)) for l in range(3)]
        lbest = min(range(3), key=lambda l: dev[l])
        ell.append((lbest, float(dev[lbest])))
    log('RESULT')
    log(f'  q3            = {mpmath.nstr(q, 30)}')
    log(f'  -q root       = {mpmath.nstr(qm, 30)}   |q + (-q root)| = {mpmath.nstr(abs(q + qm), 3)}')
    log(f'  q3^(1/3)      = {mpmath.nstr(mpmath.cbrt(q), 20)}')
    log(f'  alpha2(q)     = {mpmath.nstr(a2p, 25)}')
    log(f'  alpha2(-q)    = {mpmath.nstr(a2m, 25)}')
    log(f'  E3            = {mpmath.nstr(E, 30)}    -E3/4 = {mpmath.nstr(-E / 4, 20)}')
    log(f'  Im[alpha2(q)+alpha2(-q)] = {mpmath.nstr(mpmath.im(a2p + a2m), 3)}')
    log(f'  e^(-i theta) estimates = ' + ', '.join(mpmath.nstr(x, 15) for x in rs))
    log(f'  |r|-1 = ' + ', '.join(mpmath.nstr(abs(x) - 1, 3) for x in rs) +
        '   theta = 2 pi l/3 with (l, |r - e^{-2 pi i l/3}|) = ' + ', '.join(f'({l}, {d:.2e})' for l, d in ell))
    log(f'  residual |K y|/(|K||y|) at q: {relres:.3e}   at -q: {relresm:.3e}')
    log(f'  singular values of K at q: ' + ', '.join(mpmath.nstr(v, 4) for v in sv) +
        f'   smin/smax = {mpmath.nstr(sv[-1] / sv[0], 4)}')
    log(f'  z=0 single-valuedness check |M0^T C M0b - C|/|C| = {mpmath.nstr(res0, 3)}')
    log(f'  total time {time.time() - t0:.0f} s')
    res = dict(label=label, h=[h_re, h_im], dps=dps, rho=rho, nloop=nloop, radius=radius,
               q3=[mpmath.nstr(mpmath.re(q), 40), mpmath.nstr(mpmath.im(q), 40)],
               q3_minus_root=[mpmath.nstr(mpmath.re(qm), 40), mpmath.nstr(mpmath.im(qm), 40)],
               alpha2_q=[mpmath.nstr(mpmath.re(a2p), 40), mpmath.nstr(mpmath.im(a2p), 40)],
               alpha2_mq=[mpmath.nstr(mpmath.re(a2m), 40), mpmath.nstr(mpmath.im(a2m), 40)],
               E3=mpmath.nstr(E, 40), theta_over_2pi3=ell,
               r=[[mpmath.nstr(mpmath.re(x), 20), mpmath.nstr(mpmath.im(x), 20)] for x in rs],
               relres=relres, relres_mq=relresm, smin_over_smax=float(sv[-1] / sv[0]),
               sv=[float(v) for v in sv], res_z0=float(res0),
               newton=[(it, mpmath.nstr(qq, 30), float(rr), float(dd)) for (it, qq, rr, dd) in hist],
               time_s=time.time() - t0)
    with open(f'{OUT}/{label}.json', 'w') as f:
        json.dump(res, f, indent=1)
    logf.close()


if __name__ == '__main__':
    main()


==> anc/15_levels_beyond_search/independent/scan1d.py <==
#!/usr/bin/env python3
"""1D scan of the quantization test functions along a symmetry axis of the q_3 plane.
usage: scan1d.py LABEL H_RE AXIS(re|im) T0 T1 NPTS DPS
For each q = t (AXIS=re) or q = i t (AXIS=im): singular values of K and the normalized
residual of the stable least-squares null vector (y_3 = 1)."""
import sys
import math
import os
import mpmath
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import dkkm_n3 as D

OUT = os.path.join(HERE, 'results')
label, h_re, axis, t0, t1, npts, dps = sys.argv[1], sys.argv[2], sys.argv[3], float(sys.argv[4]), \
    float(sys.argv[5]), int(sys.argv[6]), int(sys.argv[7])
ctx = D.Ctx('mp', dps)
h = mpmath.mpc(h_re)
with open(f'{OUT}/{label}.scan', 'w') as f:
    f.write('# t  s_max  s_mid  s_min  s_min/s_mid  |Ky|/(|K||y|)\n')
    for k in range(npts):
        t = t0 + (t1 - t0) * k / (npts - 1)
        q = mpmath.mpc(t, 0) if axis == 're' else mpmath.mpc(0, t)
        K, y, r = D.residual(ctx, 3, h, {3: q})
        sv = D.svals(K)
        rel = D.frob_norm([r]) / (D.frob_norm(K) * math.sqrt(float(sum(abs(v) ** 2 for v in y))))
        line = (f'{t:10.4f} {float(sv[0]):11.4e} {float(sv[1]):11.4e} {float(sv[2]):11.4e} '
                f'{float(sv[2] / sv[1]):11.4e} {rel:11.4e}')
        f.write(line + '\n')
        f.flush()
        print(line, flush=True)


==> anc/15_levels_beyond_search/independent/summarize.py <==
#!/usr/bin/env python3
"""Collect the results of the target runs (settings A and B, nu check) and the validation runs,
recompute the single-valuedness defect |M1^T C M1bar - C| / |C| at the final q (settings A),
and write results/SUMMARY.txt and results/summary.json."""
import sys
import json
import math
import os
import mpmath
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import dkkm_n3 as D

R = os.path.join(HERE, 'results')
mpmath.mp.dps = 90
Delta3 = mpmath.gamma(mpmath.mpf(2) / 3) ** 3 / (2 * mpmath.pi)


def load(label):
    return json.load(open(f'{R}/{label}.json'))


def mpc(pair):
    return mpmath.mpc(mpmath.mpf(pair[0]), mpmath.mpf(pair[1]))


def agree_digits(a, b):
    d = abs(a - b)
    if d == 0:
        return 99
    return int(mpmath.floor(-mpmath.log10(d / abs(a))))


def wkb(l1, l2):
    w = Delta3 * (mpmath.mpf(l1) / 2 + 1j * mpmath.sqrt(3) / 2 * l2)
    return w ** 3


lines = []
out = {}
targets = [('T1', 'q3 near 13.3298 (WKB target: (l1,l2) = (-12,0))', (-12, 0), 13.3298),
           ('T2', 'q3 near 20.5225 i (WKB target: (l1,l2) = (-12,-4))', (-12, -4), 20.5225j),
           ('T3', 'q3 near 40.0830 i (WKB target: (l1,l2) = (-15,-5))', (-15, -5), 40.0830j)]
lines.append(f'Delta_3 = Gamma(2/3)^3/(2 pi) = {mpmath.nstr(Delta3, 20)}')
for key, desc, (l1, l2), qtarget in targets:
    A = load(f'{key}A')
    B = load(f'{key}B')
    qA, qB = mpc(A['q3']), mpc(B['q3'])
    EA, EB = mpmath.mpf(A['E3']), mpmath.mpf(B['E3'])
    qmA = mpc(A['q3_minus_root'])
    qw = wkb(l1, l2)
    lines.append('')
    lines.append(f'=== {key}: {desc}')
    lines.append(f'  WKB Eq.(5.9) at ({l1},{l2}): q3 = {mpmath.nstr(qw, 8)};  target value {qtarget}'
                 f'  (mirror image q3 -> -q3 of the formula value)')
    lines.append(f'  q3 [A: dps {A["dps"]}, rho {A["rho"]}, {A["nloop"]}-gon |z-1|={A["radius"]}] = {mpmath.nstr(qA, 32)}')
    lines.append(f'  q3 [B: dps {B["dps"]}, rho {B["rho"]}, {B["nloop"]}-gon |z-1|={B["radius"]}] = {mpmath.nstr(qB, 32)}')
    lines.append(f'  |qA - qB| = {mpmath.nstr(abs(qA - qB), 3)}  -> agreement to {agree_digits(qA, qB)} significant digits')
    lines.append(f'  mirror root (-q): {mpmath.nstr(qmA, 32)}   |q + (-q root)| = {mpmath.nstr(abs(qA + qmA), 3)}')
    lines.append(f'  q3^(1/3) (branch nearest the WKB target) = '
                 f'{mpmath.nstr(mpmath.cbrt(qA), 18)};   |q3/q3_target - 1| = '
                 f'{mpmath.nstr(abs(qA / mpmath.mpc(qtarget) - 1), 4)}')
    lines.append(f'  E3 [A] = {mpmath.nstr(EA, 30)}')
    lines.append(f'  E3 [B] = {mpmath.nstr(EB, 30)}   |EA - EB| = {mpmath.nstr(abs(EA - EB), 3)}')
    lines.append(f'  -E3/4 = {mpmath.nstr(-EA / 4, 25)}')
    lines.append(f'  alpha2(q) = {mpmath.nstr(mpc(A["alpha2_q"]), 25)},  alpha2(-q) = {mpmath.nstr(mpc(A["alpha2_mq"]), 25)}')
    lines.append(f'  quasimomentum: theta = 2 pi l/3 with (l, deviation) = A {A["theta_over_2pi3"]}  B {B["theta_over_2pi3"]}')
    lines.append(f'  residual |K y|/(|K||y|): A {A["relres"]:.2e} (at -q {A["relres_mq"]:.2e}),  B {B["relres"]:.2e}')
    lines.append(f'  singular values of K (A): {", ".join(f"{v:.3e}" for v in A["sv"])}')
    lines.append(f'  z=0 single-valuedness check (A): {A["res_z0"]:.2e}')
    # direct defect of single-valuedness around z = 1, relative to |C|, at the A root, dps 60
    ctx = D.Ctx('mp', A['dps'], A['rho'], A['nloop'], A['radius'])
    qq = mpmath.mpc(mpmath.mpf(A['q3'][0]), mpmath.mpf(A['q3'][1]))
    M, Mb, _ = D.monodromy_data(ctx, 3, mpmath.mpc(1), {3: qq})
    K = D.quant_matrix(ctx, 3, M, Mb)
    y, r = D.lsq_null(ctx, K)
    Bs = D.basis_mats(ctx, 3)
    C = [[sum((y[j] * Bs[j][a][b] for j in range(3)), ctx.zero) for b in range(3)] for a in range(3)]
    E1 = D.mat_mul(D.mat_mul(D.mat_T(M), C), Mb)
    num = mpmath.sqrt(sum(abs(E1[a][b] - C[a][b]) ** 2 for a in range(3) for b in range(3)))
    den = mpmath.sqrt(sum(abs(C[a][b]) ** 2 for a in range(3) for b in range(3)))
    big = max(abs(v) for row in M for v in row)
    lines.append(f'  |M1^T C M1bar - C|_F / |C|_F at q [A] = {mpmath.nstr(num / den, 3)}   (max |M1_ij| = {mpmath.nstr(big, 3)})')
    rec = dict(q3_A=A['q3'], q3_B=B['q3'], agree_digits=agree_digits(qA, qB), E3_A=A['E3'], E3_B=B['E3'],
               theta=A['theta_over_2pi3'], relres_A=A['relres'], relres_B=B['relres'],
               defect_rel_C=float(num / den), wkb=[str(mpmath.re(qw)), str(mpmath.im(qw))])
    # nu checks: h = 1 + i nu, monodromy method and Omega-matrix method of the source
    rec['nu_checks'] = {}
    for suf in ('N3', 'N5', 'N', 'Nm10'):
        try:
            txt = open(f'{R}/{key}{suf}.txt').read()
        except FileNotFoundError:
            continue
        lines.append('  ' + txt.strip().split('\n')[0])
        for l in txt.strip().split('\n')[1:]:
            lines.append('    ' + l.strip())
        rec['nu_checks'][suf] = txt
    out[key] = rec

lines.append('')
lines.append('=== Validation runs (dps 40)')
val = [('V1_ground', 'h=1/2 ground state (0,2)', 'iq3 = +-0.205258..., E3 = .988678..., -E3/4 = -.2472'),
       ('V2_l2_2', 'h=1/2 (2,2)', 'q3^(1/3) = .358+.621i, -E3/4 = -.6910, theta = 4pi/3'),
       ('V3_l6_2', 'h=1/2 (6,2)', 'q3^(1/3) = 1.150+.664i, -E3/4 = -2.5847, theta = 0'),
       ('V4_l3_3', 'h=1/2 (3,3) Note added', 'q3 = -1.475327, E3 = 8.469248, theta = 0'),
       ('V5_l3_5', 'h=1/2 (3,5) Note added', 'q3 = -4.752678-3.048722i, E3 = 13.850368, theta = 0'),
       ('V6_T4_nh1', 'h=1 (n_h=1) Table 4', 'q3 = .3315, E3 = 1.5368, l = 1'),
       ('V7_T4_nh3', 'h=2 (n_h=3) Table 4', 'q3 = 1.1766i, E3 = 6.9592, l = 0')]
for lab, desc, paper in val:
    V = load(lab)
    q = mpc(V['q3'])
    E = mpmath.mpf(V['E3'])
    lines.append(f'  {desc}: q3 = {mpmath.nstr(q, 20)}  q3^(1/3) = {mpmath.nstr(mpmath.cbrt(q), 8)}  '
                 f'E3 = {mpmath.nstr(E, 16)}  -E3/4 = {mpmath.nstr(-E / 4, 10)}  l = {V["theta_over_2pi3"][1][0]}  '
                 f'res {V["relres"]:.1e}')
    lines.append(f'      hep-th/0204124: {paper}')
open(f'{R}/SUMMARY.txt', 'w').write('\n'.join(lines) + '\n')
json.dump(out, open(f'{R}/summary.json', 'w'), indent=1)
print('\n'.join(lines))


==> anc/15_levels_beyond_search/independent/test_basics.py <==
#!/usr/bin/env python3
"""Unit checks of dkkm_n3.py: series vs continuation, monodromy at z=0, N=2 exact energy."""
import sys
import math
import os
import mpmath
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import dkkm_n3 as D


def maxabs(A):
    return max(abs(v) for row in A for v in row)


def run(mode, dps):
    ctx = D.Ctx(mode, dps)
    print(f'=== mode {mode} dps {dps}')
    N = 3
    h = ctx.num(0.5)
    q3 = ctx.num(0.3) + ctx.I * ctx.num(-0.7)
    (s, qs), (sb, qsb) = D.sector_params(ctx, N, h, {3: q3})
    for (ss, qq, name) in ((s, qs, 'hol'), (sb, qsb, 'antihol')):
        z0 = ctx.num(0.5)
        z1 = ctx.num(0.3) + ctx.I * ctx.num(0.25)
        W0 = D.frob0(ctx, N, ss, qq, z0, ctx.log(z0))
        W1 = D.frob0(ctx, N, ss, qq, z1, ctx.log(z1))
        polys = D.ode_polys(ctx, N, ss, qq)
        Wc, nst = D.continue_path(ctx, N, polys, [z0, z1], W0)
        err = max(abs(Wc[a][k] - W1[a][k]) for a in range(N) for k in range(N))
        print(f'  {name}: series vs continuation max diff = {float(err):.3e} (steps {nst})')
        # monodromy around 0 (anticlockwise) vs analytic
        pts = D.loop_points(ctx, 0, 0.5, 0, ctx.nloop, +1)
        We, _ = D.continue_path(ctx, N, polys, pts, W0)
        M = D.mat_mul(We, D.mat_inv(W0))
        tp = 2 * ctx.pi * ctx.I
        Man = [[(math.comb(m, m - j) * tp ** (m - j) if j <= m else 0) * ctx.exp(tp * (1 - ss))
                for j in range(N)] for m in range(N)]
        print(f'  {name}: monodromy around 0 vs analytic: {float(maxabs([[M[i][j]-Man[i][j] for j in range(N)] for i in range(N)])):.3e}')
    # single-valuedness around 0 of the C0 family
    M0, M0b, ns = D.monodromy_data(ctx, N, h, {3: q3}, which=0)
    Bs = D.basis_mats(ctx, N)
    for j, Bj in enumerate(Bs):
        E = D.mat_mul(D.mat_mul(D.mat_T(M0), Bj), M0b)
        print(f'  C0 basis B_{j+1}: |M0^T B M0b_cw - B| = {float(maxabs([[E[a][b]-Bj[a][b] for b in range(N)] for a in range(N)])):.3e}')
    # N = 2 exact: alpha_1 = 2 Re[psi(h)+psi(1-h)-2psi(1)]
    for hv in (0.5, 0.5 + 0.3j, 1.5 + 0.2j, 1 + 1e-3j):
        hh = ctx.num(hv)
        M, Mb, ns = D.monodromy_data(ctx, 2, hh, {})
        K = D.quant_matrix(ctx, 2, M, Mb)
        y, r = D.lsq_null(ctx, K)
        a1 = y[0] / y[1]
        mpmath.mp.dps = max(dps, 30)
        hm = mpmath.mpc(hv)
        ex = 2 * mpmath.re(mpmath.digamma(hm) + mpmath.digamma(1 - hm) - 2 * mpmath.digamma(1))
        print(f'  N=2 h={hv}: alpha_1 = {complex(a1):.15g}  exact {float(ex):.15g}  '
              f'|r|/|K| = {D.frob_norm([r])/D.frob_norm(K):.2e}  E_2 = {2*complex(a1).real:.12f}')
        if mode == 'mp':
            mpmath.mp.dps = dps


if __name__ == '__main__':
    run('fl', 16)
    run('mp', 30)


==> anc/15_levels_beyond_search/independent/test_basics_output.txt <==
=== mode fl dps 16
  hol: series vs continuation max diff = 8.534e-14 (steps 2)
  hol: monodromy around 0 vs analytic: 7.913e-13
  antihol: series vs continuation max diff = 8.189e-15 (steps 2)
  antihol: monodromy around 0 vs analytic: 7.106e-14
  C0 basis B_1: |M0^T B M0b_cw - B| = 5.851e-14
  C0 basis B_2: |M0^T B M0b_cw - B| = 1.764e-13
  C0 basis B_3: |M0^T B M0b_cw - B| = 2.560e-12
  N=2 h=0.5: alpha_1 = -5.54517744447957+4.691602478341e-15j  exact -5.54517744447956  |r|/|K| = 9.84e-16  E_2 = -11.090354888959
  N=2 h=(0.5+0.3j): alpha_1 = -3.2828678580171-1.84335569899831e-14j  exact -3.2828678580171  |r|/|K| = 5.33e-16  E_2 = -6.565735716034
  N=2 h=(1.5+0.2j): alpha_1 = 2.52021500761855+4.20866424897427e-16j  exact 2.52021500761855  |r|/|K| = 1.59e-15  E_2 = 5.040430015237
  N=2 h=(1+0.001j): alpha_1 = 4.80822177850856e-06+7.16761254150666e-14j  exact 4.80822346493139e-06  |r|/|K| = 2.08e-12  E_2 = 0.000009616444
=== mode mp dps 30
  hol: series vs continuation max diff = 1.406e-28 (steps 2)
  hol: monodromy around 0 vs analytic: 1.427e-27
  antihol: series vs continuation max diff = 1.821e-29 (steps 2)
  antihol: monodromy around 0 vs analytic: 5.468e-29
  C0 basis B_1: |M0^T B M0b_cw - B| = 5.178e-29
  C0 basis B_2: |M0^T B M0b_cw - B| = 1.157e-28
  C0 basis B_3: |M0^T B M0b_cw - B| = 1.760e-27
  N=2 h=0.5: alpha_1 = -5.54517744447956-4.72601954810405e-29j  exact -5.54517744447956  |r|/|K| = 1.87e-30  E_2 = -11.090354888959
  N=2 h=(0.5+0.3j): alpha_1 = -3.2828678580171-8.82847797499826e-30j  exact -3.2828678580171  |r|/|K| = 5.01e-31  E_2 = -6.565735716034
  N=2 h=(1.5+0.2j): alpha_1 = 2.52021500761855-7.61620844426288e-32j  exact 2.52021500761855  |r|/|K| = 9.70e-31  E_2 = 5.040430015237
  N=2 h=(1+0.001j): alpha_1 = 4.80822346493139e-06-1.32738714328028e-27j  exact 4.80822346493139e-06  |r|/|K| = 2.06e-27  E_2 = 0.000009616447


==> anc/15_levels_beyond_search/independent/test_omega.py <==
#!/usr/bin/env python3
"""Cross-check: quantization in the formulation of the source (Omega transition matrix between
the Frobenius bases at z=0 and z=1, C1 = Omega^T C0 Omegabar diagonal) against the monodromy
method, at the same generic spin h = 1 + i nu (no degeneracy at z = 1 for nu != 0)."""
import sys, os, mpmath, time
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import dkkm_n3 as D
label, hre, him, qre, qim, dps = sys.argv[1], sys.argv[2], sys.argv[3], sys.argv[4], sys.argv[5], int(sys.argv[6])
ctx = D.Ctx('mp', dps)
h = mpmath.mpc(mpmath.mpf(hre), mpmath.mpf(him))
q0 = mpmath.mpc(mpmath.mpf(qre), mpmath.mpf(qim))
t = time.time()
qa, ya, Ka, ra, hist = D.solve_q(ctx, 3, h, q0, maxit=14, verbose=False)
qam, yam, _, _, _ = D.solve_q(ctx, 3, h, -qa, maxit=14, verbose=False)
Ea = mpmath.re(ya[1]/ya[2] + yam[1]/yam[2])
t1 = time.time()
qb, yb, Kb, rb = D.solve_q_omega(ctx, 3, h, q0, verbose=False)
qbm, ybm, _, _ = D.solve_q_omega(ctx, 3, h, -qb, verbose=False)
Eb = mpmath.re(yb[1]/yb[2] + ybm[1]/ybm[2])
t2 = time.time()
out = [f'{label}: h = {mpmath.nstr(h, 10)}  dps {dps}',
       f'  monodromy method : q3 = {mpmath.nstr(qa, 35)}   E3 = {mpmath.nstr(Ea, 30)}  ({t1-t:.0f} s)',
       f'  Omega method     : q3 = {mpmath.nstr(qb, 35)}   E3 = {mpmath.nstr(Eb, 30)}  ({t2-t1:.0f} s)',
       f'  |dq3| = {mpmath.nstr(abs(qa-qb), 3)}   |dE3| = {mpmath.nstr(abs(Ea-Eb), 3)}',
       f'  alpha2(q): {mpmath.nstr(ya[1]/ya[2], 25)} vs {mpmath.nstr(yb[1]/yb[2], 25)}']
print('\n'.join(out))
open(os.path.join(HERE, 'results', f'{label}.txt'), 'w').write('\n'.join(out) + '\n')


==> anc/15_levels_beyond_search/independent/validate_states_double.py <==
#!/usr/bin/env python3
"""Double-precision exploration: Newton for the validation states of DKKM (h = 1/2 Table 1,
Note added; Table 4 rows n_h = 1, 3).  Energy E_3 = Re[alpha_2(q) + alpha_2(-q)] (Eq. E-fin).
Run: python3 -I validate_states_double.py > validate_states_double_output.txt"""
import sys
import cmath
import os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import dkkm_n3 as D

ctx = D.Ctx('fl', 16)
N = 3
cases = [
    ('ground (0,2) h=1/2', 0.5, -0.205258j, 0.988678),
    ('(2,2) h=1/2', 0.5, (0.358 + 0.621j) ** 3, 4 * 0.6910),
    ('(6,2) h=1/2', 0.5, (1.150 + 0.664j) ** 3, 4 * 2.5847),
    ('(3,3) h=1/2 note added', 0.5, -1.475327, 8.469248),
    ('(3,5) h=1/2 note added', 0.5, -4.752678 - 3.048722j, 13.850368),
    ('Table4 n_h=1 h=1', 1.0, 0.3315, 1.5368),
    ('Table4 n_h=3 h=2', 2.0, 1.1766j, 6.9592),
]
for name, h, q0, Eref in cases:
    print(f'--- {name}: start q3 = {q0}')
    q, y, K, r, hist = D.solve_q(ctx, N, h, q0, maxit=25, verbose=False)
    qm, ym, Km, rm, histm = D.solve_q(ctx, N, h, -q, maxit=25, verbose=False)
    a2p = y[1] / y[2]
    a2m = ym[1] / ym[2]
    E = (a2p + a2m).real
    sv = D.svals(K)
    print(f'    q3 = {q:.12g}   (-q root: {qm:.12g})  q3^(1/3) = {q ** (1/3):.6g}')
    print(f'    alpha2(q) = {a2p:.12g}  alpha2(-q) = {a2m:.12g}')
    print(f'    E3 = {E:.10f}  (paper {Eref})   -E3/4 = {-E/4:.6f}   smin/smax = {sv[-1]/sv[0]:.2e}  iters {len(hist)}')


==> anc/15_levels_beyond_search/independent/validate_states_double_output.txt <==
--- ground (0,2) h=1/2: start q3 = (-0-0.205258j)
    q3 = 1.06760044219e-15-0.205257506088j   (-q root: -7.15106935821e-15+0.205257506088j)  q3^(1/3) = 0.510854-0.294942j
    alpha2(q) = 1.71232127297+1.28452328272e-14j  alpha2(-q) = -0.723643235852+2.83354180849e-16j
    E3 = 0.9886780371  (paper 0.988678)   -E3/4 = -0.247170   smin/smax = 3.77e-15  iters 2
--- (2,2) h=1/2: start q3 = (-0.36829572199999994-0.0007135290000000183j)
    q3 = -0.368293077208+4.73937956665e-15j   (-q root: 0.368293077208-7.67307659688e-15j)  q3^(1/3) = 0.3584+0.620767j
    alpha2(q) = 1.382082153-5.11665636107e-15j  alpha2(-q) = 1.382082153-6.64540481882e-15j
    E3 = 2.7641643060  (paper 2.764)   -E3/4 = -0.691041   smin/smax = 1.72e-16  iters 3
--- (6,2) h=1/2: start q3 = (-0.0002162000000003328+2.3416650559999996j)
    q3 = 3.12876555508e-09+2.34392106178j   (-q root: 3.34785883882e-09-2.34392106494j)  q3^(1/3) = 1.15039+0.664178j
    alpha2(q) = 5.0626440607-2.99455905142e-12j  alpha2(-q) = 5.2759618273-2.58172429069e-12j
    E3 = 10.3386058880  (paper 10.3388)   -E3/4 = -2.584651   smin/smax = 2.56e-17  iters 3
--- (3,3) h=1/2 note added: start q3 = -1.475327
    q3 = -1.47532742379-5.03870976012e-13j   (-q root: 1.47532742378+1.40439930803e-12j)  q3^(1/3) = 0.569202-0.985886j
    alpha2(q) = 4.23462406302+7.43621237928e-15j  alpha2(-q) = 4.23462406301-1.36569934092e-15j
    E3 = 8.4692481260  (paper 8.469248)   -E3/4 = -2.117312   smin/smax = 2.96e-17  iters 2
--- (3,5) h=1/2 note added: start q3 = (-4.752678-3.048722j)
    q3 = -4.75268798373-3.0487124574j   (-q root: 4.75269053894+3.04869070941j)  q3^(1/3) = 1.16574-1.3461j
    alpha2(q) = 6.94909085174+1.0264008011e-12j  alpha2(-q) = 6.90127613559-1.06728746901e-12j
    E3 = 13.8503669873  (paper 13.850368)   -E3/4 = -3.462592   smin/smax = 7.35e-18  iters 25
--- Table4 n_h=1 h=1: start q3 = 0.3315
    q3 = 0.33155402857-3.85584698446e-15j   (-q root: -0.33155402857-3.65722380919e-17j)  q3^(1/3) = 0.692125-2.68305e-15j
    alpha2(q) = 0.768540501562+1.27231705315e-14j  alpha2(-q) = 0.768540501562-3.35625696658e-14j
    E3 = 1.5370810031  (paper 1.5368)   -E3/4 = -0.384270   smin/smax = 2.53e-16  iters 2
--- Table4 n_h=3 h=2: start q3 = 1.1766j
    q3 = -9.46241246378e-12+1.1766857709j   (-q root: 1.00021225106e-14-1.17668577089j)  q3^(1/3) = 0.91429+0.527866j
    alpha2(q) = 5.17930671598+5.25700517785e-14j  alpha2(-q) = 1.77992848011+9.57091640674e-15j
    E3 = 6.9592351961  (paper 6.9592)   -E3/4 = -1.739809   smin/smax = 2.66e-16  iters 2


==> anc/15_levels_beyond_search/large_q3_levels.py <==
#!/usr/bin/env python3
"""The LO three-gluon levels of zero quasimomentum at (n, nu) = (1, 0), i.e. h = 1, beyond the search |q3| < 6 of
folder 10 (levels_nu0.py), up to |q3| of about 45, and the large-|q3| behavior of their energies.

Seeds: every point of the WKB lattice of Derkachov, Korchemsky, Kotanski and Manashov (hep-th/0204124, Eqs. (5.9) to
(5.12): q3^(1/3) = Delta_3 (l1/2 + i sqrt(3) l2/2), l1 + l2 even, quasimomentum 2 pi l1/3) with l1 = 0 mod 3 (zero
quasimomentum) and 5.5 < |q3_WKB| < 46, one point per class {q3, -q3, q3*, -q3*} (at nu = 0 the members of a class
have the same E3). Each seed is scaled by 1 - c/|q3_WKB|^(2/3), with c fitted here on the levels of zero
quasimomentum with |q3| > 1 found in the search (their q3 against their WKB point, both read from the stored outputs
of the search, copied into this folder from folder 10).
Each seed is refined at h = 1 by the monodromy method of bax3_mp.py (Gauss-Newton on the single-valuedness
conditions M^T C0 Mbar = C0) at setting A, and the root is refined again at the finer setting B. A level is accepted
if both normalized residuals are below 1e-30 and q3 and E3 agree between A and B.
Printed: one JSON record per level; then a table of all levels at h = 1 (the levels of the search, from the stored
outputs, and the new ones) with |q3|, theta (units of 2 pi/3), E3, omega = -E3/4 (units of abar_s) and
dev = E3 - 4 ln|q3| - 12 gamma_E (the logarithmic growth E_N ~ 4 ln|q_N| of the quasiclassical regime, DKKM Eq.
(5.23), with the constant 4 N gamma_E at N = 3 tested here, not taken from a source).
Run: python3 -I large_q3_levels.py > large_q3_levels_output.txt   (8 processes, about 15 min)"""
import os, sys, json, math, time
import multiprocessing as mpc
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import mpmath as mp
import bax3_mp as BM

ST_A = BM.ST(dps=50, nmax=300, nsteps=80, NT=60)
ST_B = BM.ST(dps=60, nmax=380, nsteps=110, NT=70)
QMIN, QMAX = 5.5, 46.0
D3 = math.gamma(2/3)**3/(2*math.pi)
G12 = 12*float(mp.euler)


def search_levels():
    """All levels at h = 1 of the search of folder 10 (levels_nu0, levels_nu0_inner, extra_theta0_8i), deduplicated."""
    recs = []
    for name in ('levels_nu0_output.txt', 'levels_nu0_inner_output.txt', 'extra_theta0_8i_nu0.txt'):
        for ln in open(os.path.join(HERE, name)):
            if ln.startswith('{') and '"q0"' in ln:
                d = json.loads(ln)
                q = complex(float(d['q0'][0]), float(d['q0'][1]))
                recs.append(dict(q=q, E=float(d['E0']), theta=int(round(d['theta0'])), wkb=complex(*d['wkb_q3']),
                                 src=name))
    out = []
    for r in recs:
        if any(abs(abs(r['q']) - abs(x['q'])) < 1e-8 and abs(r['E'] - x['E']) < 1e-8 for x in out):
            continue
        out.append(r)
    return sorted(out, key=lambda r: abs(r['q']))


def classes():
    reps = {}
    for l1 in range(-90, 91, 3):
        for l2 in range(-60, 61):
            if (l1 + l2) % 2:
                continue
            q = (D3*complex(l1/2, math.sqrt(3)/2*l2))**3
            if not QMIN < abs(q) < QMAX:
                continue
            if q.real < -1e-9 or (abs(q.real) < 1e-9 and q.imag < 0):
                q = -q
            if q.imag < -1e-9:
                q = q.conjugate()
            reps.setdefault((round(q.real, 6), round(q.imag, 6)), (l1, l2, q))
    return sorted(reps.values(), key=lambda v: abs(v[2]))


def task(arg):
    l1, l2, qw, c = arg
    seed = qw*(1 - c/abs(qw)**(2/3))
    t0 = time.time()
    out = dict(l1l2=[l1, l2], shell=(l1*l1 + 3*l2*l2)//4, q_wkb=[qw.real, qw.imag], seed=[seed.real, seed.imag])
    with mp.workdps(ST_A.dps):
        qa, ra, ita = BM.refine(1, mp.mpc(seed), ST_A)
        pa = BM.props(1, qa, ST_A)
        out.update(qA=[mp.nstr(mp.re(qa), 35), mp.nstr(mp.im(qa), 35)], log10_resA=float(mp.log10(ra)), itA=ita,
                   EA=mp.nstr(pa['E'], 30), theta=float(pa['theta']), mod=float(pa['mod']),
                   log10_resA_minus=float(mp.log10(pa['res_minus'])))
    with mp.workdps(ST_B.dps):
        qb, rb, itb = BM.refine(1, qa, ST_B)
        pb = BM.props(1, qb, ST_B, theta=False)
        out.update(qB=[mp.nstr(mp.re(qb), 35), mp.nstr(mp.im(qb), 35)], log10_resB=float(mp.log10(rb)), itB=itb,
                   EB=mp.nstr(pb['E'], 30), dq_AB=float(abs(qb - qa)), dE_AB=float(abs(pb['E'] - pa['E'])))
    q = complex(float(out['qB'][0]), float(out['qB'][1]))
    E = float(out['EB'])
    out.update(abs_q=abs(q), omega=-E/4, dev=E - 4*math.log(abs(q)) - G12, seconds=round(time.time() - t0),
               accepted=bool(out['log10_resA'] < -30 and out['log10_resB'] < -30 and out['dq_AB'] < 1e-25*abs(q)
                             and out['dE_AB'] < 1e-20))
    return out


if __name__ == '__main__':
    t0 = time.time()
    old = search_levels()
    fit = [(1 - abs(r['q'])/abs(r['wkb']))*abs(r['wkb'])**(2/3) for r in old if r['theta'] == 0 and abs(r['q']) > 1]
    c = sum(fit)/len(fit)
    print('# levels of the search read: %d; zero-quasimomentum levels with |q3| > 1 used for the seed factor: %d, c = %.4f '
          '(values %s)' % (len(old), len(fit), c, ', '.join('%.4f' % x for x in fit)), flush=True)
    cl = classes()
    print('# WKB classes of zero quasimomentum with %.1f < |q3_WKB| < %.1f: %d; settings A: %s; B: %s'
          % (QMIN, QMAX, len(cl), ST_A, ST_B), flush=True)
    with mpc.Pool(min(8, len(cl))) as pool:
        res = pool.map(task, [(l1, l2, q, c) for (l1, l2, q) in cl], chunksize=1)
    for r in res:
        print(json.dumps(r), flush=True)
    print('# accepted: %d of %d' % (sum(r['accepted'] for r in res), len(res)))
    rows = [(abs(r['q']), r['theta'], r['E'], 'search ' + r['src'].split('_output')[0].replace('.txt', ''), r['q'])
            for r in old]
    for r in res:
        if r['accepted']:
            q = complex(float(r['qB'][0]), float(r['qB'][1]))
            if not any(abs(abs(q) - x[0]) < 1e-8 for x in rows):
                rows.append((abs(q), int(round(r['theta'])), float(r['EB']), 'new (WKB shell %d)' % r['shell'], q))
    rows.sort()
    print('# all levels at h = 1, one per class; dev = E3 - 4 ln|q3| - 12 gamma_E (12 gamma_E = %.6f)' % G12)
    print('# %-36s %9s %5s %14s %12s %10s  %s' % ('q3', '|q3|', 'theta', 'E3', 'omega', 'dev', 'source'))
    for (a, th, E, src, q) in rows:
        print('  %-36s %9.4f %5d %14.8f %12.6f %10.6f  %s' % ('%.6f%+.6fi' % (q.real, q.imag), a, th, E, -E/4,
                                                            E - 4*math.log(a) - G12, src))
    big = [x for x in rows if x[0] > 1]
    print('# max |dev| for |q3| > 1: %.4f; for |q3| > 3.5: %.4f; for |q3| > 6: %.5f' % (
        max(abs(x[2] - 4*math.log(x[0]) - G12) for x in big),
        max(abs(x[2] - 4*math.log(x[0]) - G12) for x in rows if x[0] > 3.5),
        max(abs(x[2] - 4*math.log(x[0]) - G12) for x in rows if x[0] > 6)))
    t0z = [x for x in rows if x[0] > 6 and x[1] == 0]
    print('# zero-quasimomentum levels with |q3| > 6: %d, highest omega %.6f abar_s (at |q3| = %.4f)'
          % (len(t0z), max(-x[2]/4 for x in t0z), min(t0z, key=lambda x: x[2])[0]))
    print('# 4 ln 6 + 12 gamma_E = %.6f, i.e. omega = %.6f abar_s at |q3| = 6 by the logarithmic form' % (
        4*math.log(6) + G12, -(4*math.log(6) + G12)/4))
    print('# total wall time %.0f s' % (time.time() - t0))


==> anc/15_levels_beyond_search/large_q3_levels_followup.py <==
#!/usr/bin/env python3
"""Follow-up of large_q3_levels.py: the three classes that the first run did not accept (WKB
shells 48, 63 and 75), where setting A stopped at its iteration limit (normalized residual 1e-22 to 1e-27), so that A and
B were not compared at a converged root. Each is refined again from the value of setting B of the first run, at
setting A2 (dps 60, 380 terms, 110 Taylor steps of 70 terms) with up to 60 iterations, then at B2 (dps 72, 460 terms,
140 steps of 84 terms) from the A2 root; accepted if both residuals are below 1e-30 and q3, E3 agree between A2 and B2.
Prints one JSON record per class, in the format of large_q3_levels.py.
Run: python3 -I large_q3_levels_followup.py > large_q3_levels_followup_output.txt"""
import os, sys, json, math, time
import multiprocessing as mpc
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import mpmath as mp
import bax3_mp as BM

ST_A = BM.ST(dps=60, nmax=380, nsteps=110, NT=70)
ST_B = BM.ST(dps=72, nmax=460, nsteps=140, NT=84)
G12 = 12*float(mp.euler)


def task(r):
    t0 = time.time()
    out = dict(l1l2=r['l1l2'], shell=r['shell'], q_wkb=r['q_wkb'], start=r['qB'])
    with mp.workdps(ST_A.dps):
        q0 = mp.mpc(mp.mpf(r['qB'][0]), mp.mpf(r['qB'][1]))
        qa, ra, ita = BM.refine(1, q0, ST_A, maxit=60)
        pa = BM.props(1, qa, ST_A)
        out.update(qA=[mp.nstr(mp.re(qa), 40), mp.nstr(mp.im(qa), 40)], log10_resA=float(mp.log10(ra)), itA=ita,
                   EA=mp.nstr(pa['E'], 35), theta=float(pa['theta']), mod=float(pa['mod']),
                   log10_resA_minus=float(mp.log10(pa['res_minus'])))
    with mp.workdps(ST_B.dps):
        qb, rb, itb = BM.refine(1, qa, ST_B, maxit=60)
        pb = BM.props(1, qb, ST_B, theta=False)
        out.update(qB=[mp.nstr(mp.re(qb), 40), mp.nstr(mp.im(qb), 40)], log10_resB=float(mp.log10(rb)), itB=itb,
                   EB=mp.nstr(pb['E'], 35), dq_AB=float(abs(qb - qa)), dE_AB=float(abs(pb['E'] - pa['E'])))
    q = complex(float(out['qB'][0]), float(out['qB'][1]))
    E = float(out['EB'])
    out.update(abs_q=abs(q), omega=-E/4, dev=E - 4*math.log(abs(q)) - G12, seconds=round(time.time() - t0),
               accepted=bool(out['log10_resA'] < -30 and out['log10_resB'] < -30 and out['dq_AB'] < 1e-25*abs(q)
                             and out['dE_AB'] < 1e-20))
    return out


if __name__ == '__main__':
    t0 = time.time()
    first = [json.loads(l) for l in open(os.path.join(HERE, 'large_q3_levels_output.txt')) if l.startswith('{')]
    todo = [r for r in first if not r['accepted']]
    print('# classes not accepted by the first run: %s; settings A2: %s; B2: %s' % ([r['shell'] for r in todo], ST_A, ST_B), flush=True)
    with mpc.Pool(len(todo)) as pool:
        res = pool.map(task, todo, chunksize=1)
    for r in res:
        print(json.dumps(r), flush=True)
    print('# accepted: %d of %d; total wall time %.0f s' % (sum(r['accepted'] for r in res), len(res), time.time() - t0))


==> anc/15_levels_beyond_search/large_q3_levels_followup2.py <==
#!/usr/bin/env python3
"""Second follow-up of large_q3_levels.py: the class that the first follow-up did not accept
(WKB shell 75), where setting A2 (dps 60) stopped at its iteration limit (residual 1e-27) while B2 (dps 72) converged
(residual 1e-61). The B2 root is refined again at A3 = the B2 setting and at B3 (dps 84, 520 terms, 160 Taylor steps of
96 terms); accepted if both residuals are below 1e-30 and q3, E3 agree between A3 and B3.
Run: python3 -I large_q3_levels_followup2.py > large_q3_levels_followup2_output.txt"""
import os, sys, json, math, time
import multiprocessing as mpc
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import mpmath as mp
import bax3_mp as BM

ST_A = BM.ST(dps=72, nmax=460, nsteps=140, NT=84)
ST_B = BM.ST(dps=84, nmax=520, nsteps=160, NT=96)
G12 = 12*float(mp.euler)


def task(r):
    t0 = time.time()
    out = dict(l1l2=r['l1l2'], shell=r['shell'], q_wkb=r['q_wkb'], start=r['qB'])
    with mp.workdps(ST_A.dps):
        q0 = mp.mpc(mp.mpf(r['qB'][0]), mp.mpf(r['qB'][1]))
        qa, ra, ita = BM.refine(1, q0, ST_A, maxit=60)
        pa = BM.props(1, qa, ST_A)
        out.update(qA=[mp.nstr(mp.re(qa), 40), mp.nstr(mp.im(qa), 40)], log10_resA=float(mp.log10(ra)), itA=ita,
                   EA=mp.nstr(pa['E'], 35), theta=float(pa['theta']), mod=float(pa['mod']),
                   log10_resA_minus=float(mp.log10(pa['res_minus'])))
    with mp.workdps(ST_B.dps):
        qb, rb, itb = BM.refine(1, qa, ST_B, maxit=60)
        pb = BM.props(1, qb, ST_B, theta=False)
        out.update(qB=[mp.nstr(mp.re(qb), 40), mp.nstr(mp.im(qb), 40)], log10_resB=float(mp.log10(rb)), itB=itb,
                   EB=mp.nstr(pb['E'], 35), dq_AB=float(abs(qb - qa)), dE_AB=float(abs(pb['E'] - pa['E'])))
    q = complex(float(out['qB'][0]), float(out['qB'][1]))
    E = float(out['EB'])
    out.update(abs_q=abs(q), omega=-E/4, dev=E - 4*math.log(abs(q)) - G12, seconds=round(time.time() - t0),
               accepted=bool(out['log10_resA'] < -30 and out['log10_resB'] < -30 and out['dq_AB'] < 1e-25*abs(q)
                             and out['dE_AB'] < 1e-20))
    return out


if __name__ == '__main__':
    t0 = time.time()
    first = [json.loads(l) for l in open(os.path.join(HERE, 'large_q3_levels_followup_output.txt')) if l.startswith('{')]
    todo = [r for r in first if not r['accepted']]
    print('# classes not accepted by the first follow-up: %s; settings A3: %s; B3: %s' % ([r['shell'] for r in todo], ST_A, ST_B), flush=True)
    with mpc.Pool(len(todo)) as pool:
        res = pool.map(task, todo, chunksize=1)
    for r in res:
        print(json.dumps(r), flush=True)
    print('# accepted: %d of %d; total wall time %.0f s' % (sum(r['accepted'] for r in res), len(res), time.time() - t0))


==> anc/15_levels_beyond_search/large_q3_levels_followup2_output.txt <==
# classes not accepted by the first follow-up: [75]; settings A3: dps=72 nmax=460 nsteps=140 NT=84 z0=0.5; B3: dps=84 nmax=520 nsteps=160 NT=96 z0=0.5
{"l1l2": [-15, -5], "shell": 75, "q_wkb": [7.105427357601002e-15, 40.08304582007685], "start": ["-1.486462241881830373535553407188278253052e-40", "39.19884189571121196408549664318690354278"], "qA": ["4.355175325480567135713804439703692598705e-41", "39.19884189571121196408549664318690354277"], "log10_resA": -61.035211748630715, "itA": 59, "EA": "21.601251154397833790064596494927562", "theta": 1.355817224354379e-41, "mod": 1.0, "log10_resA_minus": -61.3551766019136, "qB": ["1.220983078532920739153690958110990044283e-58", "39.19884189571121196408549664318690354277"], "log10_resB": -73.40402176332103, "itB": 1, "EB": "21.601251154397833790064596494927562", "dq_AB": 7.891630311792244e-40, "dE_AB": 8.040350478297633e-41, "abs_q": 39.19884189571121, "omega": -5.400312788599458, "dev": 7.436404645844163e-05, "seconds": 1660, "accepted": true}
# accepted: 1 of 1; total wall time 1661 s


==> anc/15_levels_beyond_search/large_q3_levels_followup_output.txt <==
# classes not accepted by the first run: [48, 63, 75]; settings A2: dps=60 nmax=380 nsteps=110 NT=70 z0=0.5; B2: dps=72 nmax=460 nsteps=140 NT=84 z0=0.5
{"l1l2": [-12, -4], "shell": 48, "q_wkb": [5.329070518200751e-15, 20.522519459879348], "start": ["-1.7873907511410535096548381725481082e-39", "19.814859307379612700245365132748048"], "qA": ["1.543415024029878987675850226989914320318e-37", "19.81485930737961270024536513274804759293"], "log10_resA": -51.47761208543559, "itA": 59, "EA": "18.872607349831063058255060173468912", "theta": -7.892832082222768e-39, "mod": 1.0, "log10_resA_minus": -51.515550577478145, "qB": ["6.42333620518259802375247422564336575355e-56", "19.81485930737961270024536513274804759386"], "log10_resB": -63.874190747396575, "itB": 1, "EB": "18.872607349831063058255060173468912", "dq_AB": 9.387040745830853e-37, "dE_AB": 1.8689944729238404e-37, "abs_q": 19.814859307379614, "omega": -4.718151837457766, "dev": 0.0002908657794105096, "seconds": 1086, "accepted": true}
{"l1l2": [-15, -3], "shell": 63, "q_wkb": [16.662209251796263, 25.9738136914098], "start": ["16.224900706285094344333335700505026", "25.291640935683119029096374951937187"], "qA": ["16.22490070628509434433333570050502601017", "25.29164093568311902909637495193718692979"], "log10_resA": -53.50848367282366, "itA": 59, "EA": "20.537896511549967425370823169270043", "theta": 3.639337793283897e-36, "mod": 1.0, "log10_resA_minus": -53.423344421285705, "qB": ["16.2249007062850943443333357005050260103", "25.29164093568311902909637495193718691913"], "log10_resB": -65.11733366704598, "itB": 1, "EB": "20.537896511549967425370823169270043", "dq_AB": 1.066294161457839e-35, "dE_AB": 1.1850714174156923e-36, "abs_q": 30.048535807062756, "omega": -5.134474127887492, "dev": 5.279444530259525e-05, "seconds": 1087, "accepted": true}
{"l1l2": [-15, -5], "shell": 75, "q_wkb": [7.105427357601002e-15, 40.08304582007685], "start": ["-0.00000025111576758225632409565107588990982", "39.201569348302733133456866167214061"], "qA": ["-0.00000533870886503875945116846983630978542855", "39.20156735071776756876628162352583700551"], "log10_resA": -26.972045972388223, "itA": 59, "EA": "21.601529250262153541058795584867561", "theta": -1.6630271633933824e-06, "mod": 1.0, "log10_resA_minus": -26.972045972388223, "qB": ["-1.486462241881830373535553407188278253052e-40", "39.19884189571121196408549664318690354278"], "log10_resB": -61.40605595368201, "itB": 59, "EB": "21.601251154397833790064596494927562", "dq_AB": 0.0027254602353678466, "dE_AB": 0.000278095864319751, "abs_q": 39.19884189571121, "omega": -5.400312788599458, "dev": 7.436404645844163e-05, "seconds": 2597, "accepted": false}
# accepted: 2 of 3; total wall time 2597 s


==> anc/15_levels_beyond_search/large_q3_levels_output.txt <==
# levels of the search read: 10; zero-quasimomentum levels with |q3| > 1 used for the seed factor: 4, c = 0.2576 (values 0.2515, 0.2619, 0.2580, 0.2589)
# WKB classes of zero quasimomentum with 5.5 < |q3_WKB| < 46.0: 9; settings A: dps=50 nmax=300 nsteps=80 NT=60 z0=0.5; B: dps=60 nmax=380 nsteps=110 NT=70 z0=0.5
{"l1l2": [-9, -1], "shell": 21, "q_wkb": [4.998662775538878, 3.2066436656061477], "seed": [4.606066893891544, 2.9547932901041185], "qA": ["4.6061913221334365327467588670530484", "2.953305077369950447987763979204014"], "log10_resA": -48.022631206406025, "itA": 4, "EA": "13.7233475634215495002088825627", "theta": -8.474207952032697e-43, "mod": 1.0, "log10_resA_minus": -48.15769178996212, "qB": ["4.6061913221334365327467588670530484", "2.953305077369950447987763979204014"], "log10_resB": -57.962059162556415, "itB": 0, "EB": "13.7233475634215495002088825627", "dq_AB": 5.274532940532598e-42, "dE_AB": 3.6361978865493376e-42, "abs_q": 5.47165508563145, "omega": -3.4308368908553875, "dev": -0.0015649983449250726, "seconds": 107, "accepted": true}
{"l1l2": [-9, -3], "shell": 27, "q_wkb": [-4.440892098500626e-16, 8.657937897136598], "seed": [-4.1696121762714915e-16, 8.129052108582336], "qA": ["-1.0427484764763344192435708765516865e-37", "8.1263224956258333120861111578717464"], "log10_resA": -44.0504242922482, "itA": 5, "EA": "15.3087455882820396566185133283", "theta": -4.6759859963160447e-35, "mod": 1.0, "log10_resA_minus": -43.82959340362405, "qB": ["-1.07757825355164255153107194658036e-48", "8.1263224956258333120861111578717464"], "log10_resB": -54.62195864758911, "itB": 1, "EB": "15.3087455882820396566185133283", "dq_AB": 3.1189694548230224e-37, "dE_AB": 9.075960892874038e-38, "abs_q": 8.126322495625834, "omega": -3.82718639707051, "dev": 0.001723674812344811, "seconds": 135, "accepted": true}
{"l1l2": [-12, 0], "shell": 36, "q_wkb": [13.329767401437012, -0.0], "seed": [12.719062696652271, -0.0], "qA": ["12.718024145896679838420173667929268", "-5.448744461967993753482079439277461e-38"], "log10_resA": -50.499332365552235, "itA": 4, "EA": "17.0979608803645321759197446839", "theta": 1.0622718136551773e-40, "mod": 1.0, "log10_resA_minus": -50.97076564116731, "qB": ["12.718024145896679838420173667929268", "3.0414071971816491520138954522141925e-49"], "log10_resB": -60.36696423160463, "itB": 1, "EB": "17.0979608803645321759197446839", "dq_AB": 5.609403179762803e-38, "dE_AB": 4.1936067338880795e-39, "abs_q": 12.71802414589668, "omega": -4.274490220091133, "dev": -0.0007079440708519513, "seconds": 126, "accepted": true}
{"l1l2": [-12, -2], "shell": 39, "q_wkb": [9.997325551077761, 11.223252829621519], "seed": [9.574529986226787, 10.748611737329233], "qA": ["9.5736899738827026862815824517716237", "10.746804761697795342465061086040615"], "log10_resA": -45.400503853815025, "itA": 5, "EA": "17.5935322934411575864162280297", "theta": -3.679089599527919e-36, "mod": 1.0, "log10_resA_minus": -45.60115409977327, "qB": ["9.5736899738827026862815824517716237", "10.746804761697795342465061086040615"], "log10_resB": -55.79569610790272, "itB": 1, "EB": "17.5935322934411575864162280297", "dq_AB": 1.2351358651462059e-35, "dE_AB": 1.4773224769081902e-36, "abs_q": 14.392683985347299, "omega": -4.398383073360289, "dev": 6.42310052434425e-05, "seconds": 136, "accepted": true}
{"l1l2": [-12, -4], "shell": 48, "q_wkb": [5.329070518200751e-15, 20.522519459879348], "seed": [5.145956570696086e-15, 19.817338408473667], "qA": ["-0.00027134602211411509443093458422125042", "19.816817739773872686386197346206882"], "log10_resA": -21.892177759695056, "itA": 24, "EA": "18.8730026194324075004119679924", "theta": 1.1886082749557396e-06, "mod": 1.0, "log10_resA_minus": -21.892177759695056, "qB": ["-1.7873907511410535096548381725481082e-39", "19.814859307379612700245365132748048"], "log10_resB": -51.63203190075442, "itB": 24, "EB": "18.8726073498310630582550601735", "dq_AB": 0.001977140891945755, "dE_AB": 0.00039526960134444214, "abs_q": 19.814859307379614, "omega": -4.718151837457766, "dev": 0.0002908657794105096, "seconds": 804, "accepted": false}
{"l1l2": [-15, -1], "shell": 57, "q_wkb": [24.993313877694387, 8.978602263697212], "seed": [24.27011093781772, 8.718798718442487], "qA": ["24.268378546299818720242476479153585", "8.7179541875260174205150638930942479"], "log10_resA": -48.28116566516818, "itA": 24, "EA": "19.9258999048835900740210462012", "theta": 2.1165205340182243e-34, "mod": 1.0, "log10_resA_minus": -48.61230839433232, "qB": ["24.268378546299818720242476479153587", "8.7179541875260174205150638930942509"], "log10_resB": -57.83298992234269, "itB": 1, "EB": "19.9258999048835900740210462012", "dq_AB": 3.927835386364326e-33, "dE_AB": 5.299748290474969e-34, "abs_q": 25.78675866568553, "omega": -4.981474976220897, "dev": -0.00013259460592607297, "seconds": 323, "accepted": true}
{"l1l2": [-15, -3], "shell": 63, "q_wkb": [16.662209251796263, 25.9738136914098], "seed": [16.225991605521447, 25.29381767755432], "qA": ["16.225775247706378574970614886601077", "25.293403014246509559469046810078292"], "log10_resA": -24.221820698195764, "itA": 24, "EA": "20.5381567892961127739488374073", "theta": 0.000547871947579897, "mod": 1.0, "log10_resA_minus": -24.221820698195764, "qB": ["16.224900706285094344333335700505026", "25.291640935683119029096374951937187"], "log10_resB": -53.47568618305483, "itB": 24, "EB": "20.5378965115499674253708231693", "dq_AB": 0.001967166378602043, "dE_AB": 0.0002602777461453486, "abs_q": 30.048535807062756, "omega": -5.134474127887492, "dev": 5.279444530259525e-05, "seconds": 806, "accepted": false}
{"l1l2": [-15, -5], "shell": 75, "q_wkb": [7.105427357601002e-15, 40.08304582007685], "seed": [6.94917012239702e-15, 39.20156950581974], "qA": ["6.9359807047787340977693132803599445e-15", "39.201569505819740873837817723709623"], "log10_resA": -26.970214140762774, "itA": 24, "EA": "21.6015294701535091929493542417", "theta": -8.685962074746014e-10, "mod": 1.0, "log10_resA_minus": -26.970214140762774, "qB": ["-0.00000025111576758225632409565107588990982", "39.201569348302733133456866167214061"], "log10_resB": -26.970310014941987, "itB": 24, "EB": "21.6015294540815861117991222394", "dq_AB": 2.964299916327248e-07, "dE_AB": 1.607192308115023e-08, "abs_q": 39.20156934830273, "omega": -5.4003823635203965, "dev": 7.435370103259231e-05, "seconds": 807, "accepted": false}
{"l1l2": [-18, 0], "shell": 81, "q_wkb": [44.9879649798499, -0.0], "seed": [44.071907922672786, -0.0], "qA": ["44.069518949211364138709214153542246", "8.1603777462073764915663278968836784e-32"], "log10_resA": -49.56546486021441, "itA": 24, "EA": "22.0696025768351060211346784233", "theta": 4.48919781777675e-32, "mod": 1.0, "log10_resA_minus": -49.6775823226161, "qB": ["44.069518949211364138709214153542422", "-9.315272187749174095741352092925014e-41"], "log10_resB": -60.33084975214082, "itB": 1, "EB": "22.0696025768351060211346784233", "dq_AB": 1.9371595334388078e-31, "dE_AB": 1.5947019383033217e-32, "abs_q": 44.069518949211364, "omega": -5.517400644208776, "dev": -5.8854733644864154e-05, "seconds": 308, "accepted": true}
# accepted: 6 of 9
# all levels at h = 1, one per class; dev = E3 - 4 ln|q3| - 12 gamma_E (12 gamma_E = 6.926588)
# q3                                        |q3| theta             E3        omega        dev  source
  0.331554-0.000000i                      0.3316     1     1.53708100    -0.384270  -0.973649  search levels_nu0_inner
  0.472850-0.725515i                      0.8660    -1     6.41863664    -1.604659   0.067520  search levels_nu0
  1.368020+0.000000i                      1.3680     0     8.11551733    -2.028879  -0.064528  search levels_nu0
  -0.000000-2.206815i                     2.2068     0    10.11539432    -2.528849   0.022605  search levels_nu0
  1.887147-1.677118i                      2.5247     1    10.62954522    -2.657386  -0.001513  search levels_nu0
  3.543954-0.000000i                      3.5440    -1    11.97825515    -2.994564  -0.009306  search levels_nu0
  1.577923-4.389241i                      4.6643    -1    13.09033546    -3.272584   0.004035  search levels_nu0
  4.606191-2.953305i                      5.4717     0    13.72334756    -3.430837  -0.001565  search levels_nu0
  7.204870-0.000000i                      7.2049     1    14.82340122    -3.705850  -0.002216  search levels_nu0
  -0.000000-8.126322i                     8.1263     0    15.30874559    -3.827186   0.001724  search extra_theta0_8i_nu0
  12.718024+0.000000i                    12.7180     0    17.09796088    -4.274490  -0.000708  new (WKB shell 36)
  9.573690+10.746805i                    14.3927     0    17.59353229    -4.398383   0.000064  new (WKB shell 39)
  24.268379+8.717954i                    25.7868     0    19.92589990    -4.981475  -0.000133  new (WKB shell 57)
  44.069519-0.000000i                    44.0695     0    22.06960258    -5.517401  -0.000059  new (WKB shell 81)
# max |dev| for |q3| > 1: 0.0645; for |q3| > 3.5: 0.0093; for |q3| > 6: 0.00222
# zero-quasimomentum levels with |q3| > 6: 5, highest omega -3.827186 abar_s (at |q3| = 8.1263)
# 4 ln 6 + 12 gamma_E = 14.093626, i.e. omega = -3.523406 abar_s at |q3| = 6 by the logarithmic form
# total wall time 807 s


==> anc/15_levels_beyond_search/levels_nu0_inner_output.txt <==
# (a) nu = 0.05: grid of 6275 points (step 0.02, 0.05 <= |q3| <= 1.2), 39 local minima, 193 s
{"seed": [0.52, -0.020000000000000018], "q": ["0.96710363196885770222319873839484", "-0.31531135861746019043220851827791"], "log10_res": -6.474551518031551, "it": 29, "E": "6.707659842207196618931705", "theta": -0.5380641269830235, "mod": 1.0199795436664825, "source": "inner grid"}
{"seed": [0.9, 0.5], "q": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "log10_res": -37.81299845585638, "it": 14, "E": "8.118652234331532405753248", "theta": -1.2901913873515847e-33, "mod": 1.0, "source": "inner grid"}
{"seed": [0.66, 0.6600000000000001], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.44896908106174, "it": 9, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.66, -0.6399999999999999], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.77842840810053, "it": 8, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.38, 0.76], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.22375709196047, "it": 7, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.64, -0.040000000000000036], "q": ["0.96825579476640784200610202511513", "-0.31078417144791707658597531558103"], "log10_res": -6.4914921218083474, "it": 29, "E": "6.703391750907064607723031", "theta": -0.5386802430101185, "mod": 1.0148541509904583, "source": "inner grid"}
{"seed": [0.62, -0.6599999999999999], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.668980024337046, "it": 8, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.7000000000000001, 0.6400000000000001], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.394139506591564, "it": 10, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.74, -0.05999999999999983], "q": ["0.97320172764563703290265297712976", "-0.29323590239237269154090115345734"], "log10_res": -6.454565491089947, "it": 29, "E": "6.690659639518379721706989", "theta": -0.5344352744902255, "mod": 1.025230885779453, "source": "inner grid"}
{"seed": [0.8, -0.07999999999999985], "q": ["0.96750702360811229279901387960457", "-0.31383171367745977439525919705041"], "log10_res": -6.4791121163167515, "it": 29, "E": "6.706379371318192997839085", "theta": -0.5381442290860057, "mod": 1.0187222234534041, "source": "inner grid"}
{"seed": [0.5800000000000001, -0.6799999999999999], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.48380877624909, "it": 8, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.86, -0.09999999999999987], "q": ["0.97319219947350383382400049039755", "-0.29328112286310608441077449409697"], "log10_res": -6.454522454148548, "it": 29, "E": "6.69070534392237180915327", "theta": -0.5344343450406733, "mod": 1.0252423546012233, "source": "inner grid"}
{"seed": [0.44000000000000006, 0.74], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.45548798914722, "it": 6, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.9800000000000001, -0.24], "q": ["0.97320053326167399670600701680406", "-0.29324191626873981082249109895076"], "log10_res": -6.45455302703587, "it": 29, "E": "6.690666077147963478608035", "theta": -0.5344346971455076, "mod": 1.0252340548412744, "source": "inner grid"}
{"seed": [0.9600000000000001, -0.17999999999999994], "q": ["0.9682580663315212160977857165362", "-0.31076146680364705093815293966811"], "log10_res": -6.491790976099305, "it": 29, "E": "6.703353560311421127418346", "theta": -0.5387035214154196, "mod": 1.0147488395201403, "source": "inner grid"}
{"seed": [0.9, -0.11999999999999988], "q": ["0.97322920937417677825595277089366", "-0.29313169410726083391155863900812"], "log10_res": -6.454145831111705, "it": 29, "E": "6.690581724286888736601186", "theta": -0.5344026169606163, "mod": 1.0253308356636979, "source": "inner grid"}
{"seed": [0.9600000000000001, -0.33999999999999997], "q": ["0.96818254669721276641433152664758", "-0.31100502600570540266020476393226"], "log10_res": -6.492086771529663, "it": 29, "E": "6.703513084696160591909119", "theta": -0.5387612020141259, "mod": 1.0146381653441177, "source": "inner grid"}
{"seed": [1.04, 0.3600000000000001], "q": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "log10_res": -37.860973727122044, "it": 12, "E": "8.118652234331532405753248", "theta": 1.0810901034471516e-33, "mod": 1.0, "source": "inner grid"}
{"seed": [0.9400000000000001, -0.3799999999999999], "q": ["0.96805778565667380764651356756662", "-0.31151958137805903396534794183362"], "log10_res": -6.490250619369231, "it": 29, "E": "6.704021784476245487631747", "theta": -0.5386702279960304, "mod": 1.0152705236164652, "source": "inner grid"}
{"seed": [0.52, -0.7], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.503679840719805, "it": 7, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.01999999999999999, 0.8], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.01941589099746, "it": 11, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [1.0999999999999999, 0.28], "q": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "log10_res": -38.25787251369372, "it": 9, "E": "8.118652234331532405753248", "theta": -1.7964239749580623e-33, "mod": 1.0, "source": "inner grid"}
{"seed": [0.9, -0.43999999999999995], "q": ["0.97199346902300788937563164182633", "-0.29608208238992059538081204786067"], "log10_res": -6.497698860704391, "it": 29, "E": "6.690557245127394205624514", "theta": -0.5380689053270665, "mod": 1.012460073736937, "source": "inner grid"}
{"seed": [1.14, 0.21999999999999997], "q": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "log10_res": -38.433897409900204, "it": 10, "E": "8.118652234331532405753248", "theta": 6.486908117742378e-35, "mod": 1.0, "source": "inner grid"}
{"seed": [0.76, 0.6000000000000001], "q": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "log10_res": -38.355666007389736, "it": 16, "E": "8.118652234331532405753248", "theta": -1.3539536301677745e-34, "mod": 1.0, "source": "inner grid"}
{"seed": [0.48, -0.72], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.672671740570266, "it": 5, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.52, 0.72], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.271755017765585, "it": 7, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.42000000000000004, -0.74], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.45358542357432, "it": 7, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.30000000000000004, 0.020000000000000018], "q": ["0.33223411432935461515309392633053", "0.01317427328836414663976825534423"], "log10_res": -39.908600359994644, "it": 7, "E": "1.547344971261353529956098", "theta": 1.0, "mod": 1.0, "source": "inner grid"}
# new root at nu = 0.05: (0.3322341143293546+0.013174273288364147j) (from inner grid)
{"seed": [0.8200000000000001, 0.56], "q": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "log10_res": -38.16085584071687, "it": 15, "E": "8.118652234331532405753248", "theta": -2.592752038557484e-34, "mod": 1.0, "source": "inner grid"}
{"seed": [0.56, 0.7000000000000002], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -39.978462304023104, "it": 7, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.78, -0.5599999999999999], "q": ["0.96792905792940514395745444083888", "-0.31205921191478446522733494472109"], "log10_res": -6.487999200325481, "it": 29, "E": "6.704567671297023886690563", "theta": -0.5385570387852203, "mod": 1.0160170000736808, "source": "inner grid"}
{"seed": [0.33999999999999997, -0.76], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.840357993158285, "it": 9, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.4, 0.0], "q": ["0.97289581151286707381588264414929", "-0.29398664024915016516289303901416"], "log10_res": -6.4670944556785726, "it": 29, "E": "6.690689276400475875794674", "theta": -0.5353379832648391, "mod": 1.0220832278075724, "source": "inner grid"}
{"seed": [0.28, 0.78], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -39.78378983002387, "it": 8, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.7200000000000001, -0.6], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.844994856396156, "it": 10, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.24000000000000002, -0.78], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -39.58649991365336, "it": 10, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [0.62, 0.6800000000000002], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.644531355574216, "it": 10, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [-0.020000000000000004, -0.7999999999999999], "q": ["-0.46009262671202512509076664816593", "-0.73618371135899426190792549155588"], "log10_res": -39.01217051172974, "it": 13, "E": "6.417941284681444263119453", "theta": 1.0, "mod": 1.0, "source": "inner grid"}
{"seed": [-7.7140249017020786, 0.0], "q": ["-10.987342585218130292743184783279", "1.9662855895361098759813942077492"], "log10_res": -15.916375989097746, "it": 29, "E": "16.57624512154093341584088", "theta": 0.5162523164990064, "mod": 0.9999910784089197, "source": "WKB lattice point"}
{"seed": [-4.998688136302946, -3.2066599345438833], "q": ["-4.5897539297853128016392314040737", "-2.982325291211123674434769972371"], "log10_res": -36.16670481769234, "it": 12, "E": "13.7243875670414005899062", "theta": -6.370082839465697e-28, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-4.998688136302946, 3.2066599345438833], "q": ["-4.6253590078368616539728383664248", "2.9260318859762595351608664735114"], "log10_res": -36.85026536544823, "it": 11, "E": "13.72481867297300023119116", "theta": 2.9702244706411623e-29, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-1.7279415779812661, -4.8099899018158245], "q": ["-1.5491059931121715478192350832137", "-4.4013974992108155662498302693134"], "log10_res": -38.0172965132361, "it": 12, "E": "13.09153817884772900757204", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-3.949580749671464, 0.0], "q": ["-5.9561843383262029252242487535987", "1.4004850489442107016130819613511"], "log10_res": -13.379498177611543, "it": 29, "E": "14.16639533483279830265685", "theta": -0.4636993075383222, "mod": 0.9999986113694048, "source": "WKB lattice point"}
{"seed": [-1.7279415779812661, 4.8099899018158245], "q": ["-1.6077713564276732390017314337798", "4.3799506399527843068117451158321"], "log10_res": -38.45758342995627, "it": 11, "E": "13.0919412115715301265416", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [1.7279415779812666, -4.8099899018158245], "q": ["1.6077713564276732390017314337798", "-4.3799506399527843068117451158321"], "log10_res": -37.622638259625155, "it": 11, "E": "13.0919412115715301265416", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-2.159926972476582, -1.9239959607263297], "q": ["-1.8716343170774954622420049161439", "-1.6971219708467021878870289853853"], "log10_res": -37.64698531799098, "it": 11, "E": "10.6306926368213310492566", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-2.159926972476582, 1.9239959607263297], "q": ["-1.9044742568798967880462956571583", "1.6587191335228209835717569748679"], "log10_res": -38.4567519324931, "it": 11, "E": "10.63263749868662309080985", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [1.7279415779812666, 4.8099899018158245], "q": ["1.5491059931121715478192350832137", "4.4013974992108155662498302693134"], "log10_res": -38.891413039298925, "it": 12, "E": "13.09153817884772900757204", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [4.998688136302946, -3.2066599345438824], "q": ["4.6253590078368616539728383664413", "-2.9260318859762595351608664734985"], "log10_res": -35.97328981909262, "it": 13, "E": "13.72481867297300023119116", "theta": 1.2241789109432679e-27, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [2.220446049250313e-16, -2.5653279476351063], "q": ["0.023579066670669208544246692205039", "-2.2079520703016240893986391942872"], "log10_res": -38.10073979664628, "it": 9, "E": "10.11773501958747470616372", "theta": 1.0204729979035922e-32, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-1.6662293787676485, 0.0], "q": ["-2.713733719490179888203253985345", "0.86810194220786969653626112058706"], "log10_res": -10.530445501996079, "it": 29, "E": "11.12484726893075350290131", "theta": -1.4382064046707643, "mod": 0.9999712454120271, "source": "WKB lattice point"}
{"seed": [2.220446049250313e-16, 2.5653279476351063], "q": ["-0.023579066670669208544246692205039", "2.2079520703016240893986391942872"], "log10_res": -38.81609711472394, "it": 9, "E": "10.11773501958747470616372", "theta": 8.749025068700708e-33, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [4.998688136302946, 3.2066599345438824], "q": ["4.5897539297853128016392314041118", "2.9823252912111236744347699723422"], "log10_res": -37.193541183678974, "it": 12, "E": "13.7243875670414005899062", "theta": 3.81006757083757e-28, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [7.714024901702075, -1.7763568394002505e-15], "q": ["7.2066627329496873604575903944119", "0.036730081189534386561405226250513"], "log10_res": -36.03339091132377, "it": 29, "E": "14.82444357884913259433852", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [2.1599269724765824, -1.9239959607263302], "q": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "log10_res": -37.01301359669859, "it": 11, "E": "10.63263749868662309080985", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-0.6171219921361664, -0.9619979803631651], "q": ["-1.8716343170774954622420049161439", "-1.6971219708467021878870289853853"], "log10_res": -37.71054350037911, "it": 20, "E": "10.6306926368213310492566", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-0.6171219921361664, 0.9619979803631651], "q": ["-1.9044742568798967880462956571583", "1.6587191335228209835717569748679"], "log10_res": -38.872932941674165, "it": 19, "E": "10.63263749868662309080985", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [2.1599269724765824, 1.9239959607263302], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.4096548855571, "it": 12, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [3.9495807496714637, 0.0], "q": ["3.5453403327743027220537602619898", "0.028777372149897884533209604553384"], "log10_res": -36.67007844424871, "it": 10, "E": "11.97992709590617764687193", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [0.6171219921361661, -0.9619979803631649], "q": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "log10_res": -37.28140064813066, "it": 21, "E": "10.63263749868662309080985", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [-0.493697593708933, 0.0], "q": ["-0.91685908566889195591767887034528", "0.41605423541632518954212187336931"], "log10_res": -7.168117846857118, "it": 29, "E": "6.728425606859217612124194", "theta": 0.5778099105285278, "mod": 0.9981734136232696, "source": "WKB lattice point"}
{"seed": [0.6171219921361661, 0.9619979803631649], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.22754761659472, "it": 20, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [1.6662293787676488, 4.440892098500626e-16], "q": ["2.8159452922221573028563844314097", "-0.70129831009571765600346655834799"], "log10_res": -7.994082659129651, "it": 29, "E": "11.19938974098729516286532", "theta": -1.3909780233591733, "mod": 1.7314070993020967, "source": "WKB lattice point"}
{"seed": [2.7755575615628914e-17, -0.3206659934543883], "q": ["-0.46009262671202512509076664816593", "-0.73618371135899426190792549155588"], "log10_res": -38.78920500335204, "it": 21, "E": "6.417941284681444263119453", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [2.7755575615628914e-17, 0.3206659934543883], "q": ["-0.48642709466272814789916758986851", "0.71612498443330656575645348375366"], "log10_res": -40.39204022179235, "it": 21, "E": "6.428285157151247052018042", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [0.49369759370893296, 0.0], "q": ["0.96772732655492036173955489991809", "-0.31290218551421569658990463944788"], "log10_res": -6.484137970934777, "it": 29, "E": "6.705421487884859258772346", "theta": -0.5383737429995455, "mod": 1.0172333670227554, "source": "WKB lattice point"}
{"seed": [-0.06171219921361663, 0.0], "q": ["-0.33223411432935461515309392633053", "-0.01317427328836414663976825534423"], "log10_res": -40.177472609677004, "it": 15, "E": "1.547344971261353529956098", "theta": -1.0, "mod": 1.0, "source": "WKB lattice point"}
{"seed": [0.06171219921361662, 0.0], "q": ["0.33223411432935461515309392633053", "0.01317427328836414663976825534423"], "log10_res": -40.251653833308914, "it": 15, "E": "1.547344971261353529956098", "theta": 1.0, "mod": 1.0, "source": "WKB lattice point"}
# roots not found by levels_nu0.py: 1, 355 s
# the new levels carried to nu = 0 (h = 1)
{"q05": ["0.33223411432935461515309392633053", "0.01317427328836414663976825534423"], "q10": ["0.3342720580112338129300818", "0.02648836698239343732483001"], "log10_res10": -40.32069618789531, "E10": "1.5779685992837169218", "theta10": 1.0, "q0": ["0.331554028569509047863690239825", "-8.73868338691542032446562612606e-41"], "abs_q0": 0.33155402856950905, "it0": 4, "log10_res0": -39.509999532166475, "log10_res0_minus": -39.2997826118881, "E0": "1.53708100312396675906752", "omega0": "-0.38427025078099168977", "theta0": 1.0, "mod_eith0": 1.0, "dist_from_start": 0.0013650376852929029, "dq0_fine": 8.881627309474616e-41, "dE0_fine": 3.8004117968880704e-39, "log10_res0_fine": -49.67505512950644, "wkb_l1l2": [-2, 2], "wkb_q3": [0.4936950889421122, 2.8620488623956385e-17], "wkb_theta_2pi3": 1, "rel_dist_q13_to_wkb": 0.14191777348041845}
# total wall time 419 s


==> anc/15_levels_beyond_search/levels_nu0_output.txt <==
# nu = 0.05: grid of 7142 points (step 0.10, 0.05 <= |q3| <= 6.65, Re q3 >= -0.10) at 30 digits, 73 local minima, 294 s
{"seed": [1.3, 0.04999999999999982], "q": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "log10_res": -37.88716229482277, "it": 7, "E": "8.118652234331532405753248", "theta": -5.669347122133447e-34, "mod": 1.0}
{"seed": [1.7, -0.04999999999999982], "q": ["2.8088986837787921022790083663064", "-0.61533769841481009760005490819776"], "log10_res": -9.199330862723697, "it": 29, "E": "11.16633336033929216019683", "theta": 1.4863740312284992, "mod": 1.0253956827926238}
{"seed": [1.0, -2.05], "q": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "log10_res": -37.88279201180196, "it": 16, "E": "10.63263749868662309080985", "theta": 1.0, "mod": 1.0}
{"seed": [6.000000000000001, -1.25], "q": ["6.0908608315454135505256222637312", "-0.93789162063778695239614779088086"], "log10_res": -12.737544965510013, "it": 29, "E": "14.19393387809190085456905", "theta": 0.5013994027388894, "mod": 0.999936141809794}
{"seed": [3.7, -3.5500000000000003], "q": ["4.6253590078368616539728383664239", "-2.9260318859762595351608664735121"], "log10_res": -36.0814458356742, "it": 14, "E": "13.72481867297300023119116", "theta": 6.331963349968891e-28, "mod": 1.0}
{"seed": [2.7, 4.050000000000001], "q": ["4.5897539297853128016392314041263", "2.9823252912111236744347699723313"], "log10_res": -36.92557751028233, "it": 17, "E": "13.7243875670414005899062", "theta": -2.5417553818982178e-28, "mod": 1.0}
{"seed": [1.3, -4.45], "q": ["1.6077713564276732390017314337798", "-4.3799506399527843068117451158321"], "log10_res": -37.78634540047546, "it": 9, "E": "13.0919412115715301265416", "theta": -1.0, "mod": 1.0}
{"seed": [2.4, -0.15000000000000036], "q": ["2.813082892214352297135370032395", "-0.57308925125436857068151834411727"], "log10_res": -9.861541468095313, "it": 29, "E": "11.16097920114165289493968", "theta": 1.4801243558526327, "mod": 1.0017229622790362}
{"seed": [1.3, -1.9500000000000002], "q": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "log10_res": -36.99006380044869, "it": 13, "E": "10.63263749868662309080985", "theta": 1.0, "mod": 1.0}
{"seed": [4.2, 3.25], "q": ["4.5897539297853128016392314041188", "2.9823252912111236744347699723369"], "log10_res": -37.5128400866219, "it": 10, "E": "13.7243875670414005899062", "theta": 9.181633110185941e-28, "mod": 1.0}
{"seed": [3.5, -3.6500000000000004], "q": ["4.6253590078368616539728383664417", "-2.9260318859762595351608664734982"], "log10_res": -36.462186212738146, "it": 16, "E": "13.72481867297300023119116", "theta": 3.2989060274356803e-28, "mod": 1.0}
{"seed": [1.6, -1.8499999999999996], "q": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "log10_res": -37.27365039506943, "it": 12, "E": "10.63263749868662309080985", "theta": 1.0, "mod": 1.0}
{"seed": [1.3, 4.450000000000001], "q": ["1.5491059931121715478192350832137", "4.4013974992108155662498302693134"], "log10_res": -38.81038677748677, "it": 8, "E": "13.09153817884772900757204", "theta": -1.0, "mod": 1.0}
{"seed": [0.5000000000000001, -4.550000000000001], "q": ["1.6077713564276732390017314337798", "-4.3799506399527843068117451158321"], "log10_res": -38.077696440352454, "it": 12, "E": "13.0919412115715301265416", "theta": -1.0, "mod": 1.0}
{"seed": [3.3000000000000003, -3.75], "q": ["4.6253590078368616539728383667271", "-2.9260318859762595351608664732756"], "log10_res": -35.89441360242497, "it": 17, "E": "13.72481867297300023119116", "theta": -1.3228344433627577e-27, "mod": 1.0}
{"seed": [6.1000000000000005, -0.8499999999999996], "q": ["5.9738612237275986651700756305322", "-1.052363598094998609469639185889"], "log10_res": -9.849453365079023, "it": 29, "E": "14.13017896075827508897056", "theta": 0.34388201734032053, "mod": 0.5832614003380404}
{"seed": [2.9, 3.950000000000001], "q": ["4.58975392978531280163923140412", "2.982325291211123674434769972336"], "log10_res": -37.54433825785956, "it": 18, "E": "13.7243875670414005899062", "theta": -4.389841949301573e-28, "mod": 1.0}
{"seed": [1.9, -1.6500000000000004], "q": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "log10_res": -36.9344061348429, "it": 6, "E": "10.63263749868662309080985", "theta": 1.0, "mod": 1.0}
{"seed": [0.7000000000000001, 0.6500000000000004], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -39.84430491372443, "it": 11, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0}
{"seed": [4.500000000000001, 3.0500000000000007], "q": ["4.5897539297853128016392314041263", "2.9823252912111236744347699723312"], "log10_res": -37.007665297672325, "it": 8, "E": "13.7243875670414005899062", "theta": 1.3130493667225452e-27, "mod": 1.0}
{"seed": [0.4, 0.75], "q": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "log10_res": -40.297422785329495, "it": 7, "E": "6.417941284681444263119453", "theta": -1.0, "mod": 1.0}
{"seed": [3.1, -3.85], "q": ["4.6253590078368616539728383665602", "-2.9260318859762595351608664734057"], "log10_res": -35.84450146312126, "it": 17, "E": "13.72481867297300023119116", "theta": -1.5251912131051974e-27, "mod": 1.0}
{"seed": [3.5, 0.04999999999999982], "q": ["3.5453403327743027220537602619898", "0.028777372149897884533209604553384"], "log10_res": -36.53262174923819, "it": 7, "E": "11.97992709590617764687193", "theta": -1.0, "mod": 1.0}
{"seed": [6.4, 0.9500000000000002], "q": ["7.2066627329496873604575890508298", "0.036730081189534386561405681526417"], "log10_res": -36.94619705061023, "it": 29, "E": "14.82444357884913259433852", "theta": 1.0, "mod": 1.0}
{"seed": [2.2, -1.4500000000000002], "q": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "log10_res": -37.64632394384214, "it": 12, "E": "10.63263749868662309080985", "theta": 1.0, "mod": 1.0}
{"seed": [3.9, -0.04999999999999982], "q": ["3.5453403327743027220537602619898", "0.028777372149897884533209604553382"], "log10_res": -36.416631458351425, "it": 12, "E": "11.97992709590617764687193", "theta": -1.0, "mod": 1.0}
{"seed": [3.3000000000000003, 0.15000000000000036], "q": ["3.5453403327743027220537602619898", "0.02877737214989788453320960455338"], "log10_res": -36.87705259931508, "it": 9, "E": "11.97992709590617764687193", "theta": -1.0, "mod": 1.0}
{"seed": [0.4, -0.75], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.724368175134565, "it": 8, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0}
{"seed": [6.000000000000001, -0.5499999999999998], "q": ["6.0491467139440110536913506526191", "-0.61661319150865949394376902452108"], "log10_res": -11.840620138308898, "it": 29, "E": "14.13900971349559909731089", "theta": 0.4712394648598813, "mod": 1.007130409518583}
{"seed": [3.2, 3.8499999999999996], "q": ["4.5897539297853128016392314041245", "2.9823252912111236744347699723326"], "log10_res": -37.32354583449478, "it": 19, "E": "13.7243875670414005899062", "theta": 6.984935977983561e-28, "mod": 1.0}
{"seed": [1.8, 4.35], "q": ["1.5491059931121715478192350832137", "4.4013974992108155662498302693134"], "log10_res": -40.1004792694848, "it": 9, "E": "13.09153817884772900757204", "theta": -1.0, "mod": 1.0}
{"seed": [2.9, -3.95], "q": ["4.6253590078368616539728383664387", "-2.9260318859762595351608664735005"], "log10_res": -36.7583777685935, "it": 18, "E": "13.72481867297300023119116", "theta": 1.7671116119833582e-28, "mod": 1.0}
{"seed": [4.700000000000001, -0.15000000000000036], "q": ["6.1362668734070048873255017411299", "-1.0937902305593823326752582186076"], "log10_res": -10.062874514510487, "it": 29, "E": "14.24024921525580983727341", "theta": 0.7844422698758909, "mod": 2.149521790332608}
{"seed": [6.200000000000001, 1.25], "q": ["7.2066627329496873604575887680412", "0.036730081189534386561405777349991"], "log10_res": -35.828165406524555, "it": 29, "E": "14.82444357884913259433852", "theta": 1.0, "mod": 1.0}
{"seed": [5.700000000000001, -0.34999999999999964], "q": ["5.9983359812833339762045902896606", "-1.2750362861910016967857066192206"], "log10_res": -10.753695933436322, "it": 29, "E": "14.1750057787080850220559", "theta": 0.4624840967786933, "mod": 0.91181579133722}
{"seed": [0.6000000000000001, -0.6500000000000004], "q": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "log10_res": -38.53430364970366, "it": 10, "E": "6.428285157151247052018042", "theta": -1.0, "mod": 1.0}
{"seed": [5.4, -0.25], "q": ["6.0940762608738294492258615805931", "-0.89400976387454528030530386154164"], "log10_res": -12.722592652942687, "it": 29, "E": "14.19163358628626632946606", "theta": 0.5010300145549819, "mod": 1.0003073075813689}
{"seed": [5.000000000000001, 2.6500000000000004], "q": ["4.5897539297853128016392314041221", "2.9823252912111236744347699723344"], "log10_res": -37.22754270107901, "it": 12, "E": "13.7243875670414005899062", "theta": 1.6144010092563809e-27, "mod": 1.0}
{"seed": [3.1, 0.4500000000000002], "q": ["3.5453403327743027220537602619898", "0.028777372149897884533209604553384"], "log10_res": -36.68449193502813, "it": 13, "E": "11.97992709590617764687193", "theta": -1.0, "mod": 1.0}
{"seed": [6.1000000000000005, 1.4499999999999993], "q": ["7.206662732949687360457589984178", "0.036730081189534386561405365259231"], "log10_res": -35.228208991040844, "it": 29, "E": "14.82444357884913259433852", "theta": 1.0, "mod": 1.0}
{"seed": [2.7, -4.050000000000001], "q": ["4.6253590078368616539728383664637", "-2.9260318859762595351608664734811"], "log10_res": -35.77515886640016, "it": 19, "E": "13.72481867297300023119116", "theta": 1.5710223455483473e-27, "mod": 1.0}
{"seed": [3.4, 3.75], "q": ["4.5897539297853128016392314041181", "2.9823252912111236744347699723374"], "log10_res": -37.078242715603885, "it": 17, "E": "13.7243875670414005899062", "theta": -7.943739622920759e-28, "mod": 1.0}
{"seed": [2.6, -1.0499999999999998], "q": ["2.8168672240422926623553219588011", "-0.57694339006667442638378127816267"], "log10_res": -8.95485109268086, "it": 29, "E": "11.16684704642484173318474", "theta": 1.4946437970917525, "mod": 1.0461205387915442}
{"seed": [5.700000000000001, 1.9499999999999993], "q": ["7.2066627329496873604575895485657", "0.036730081189534386561405512867434"], "log10_res": -35.42248513545717, "it": 29, "E": "14.82444357884913259433852", "theta": 1.0, "mod": 1.0}
{"seed": [2.1, 4.25], "q": ["1.5491059931121715478192350832137", "4.4013974992108155662498302693134"], "log10_res": -39.48182733729663, "it": 11, "E": "13.09153817884772900757204", "theta": -1.0, "mod": 1.0}
{"seed": [0.9, -0.4500000000000002], "q": ["0.96826033750633799060241888733098", "-0.31075805320863332677235986466478"], "log10_res": -6.491703662571259, "it": 29, "E": "6.703357263650939369321359", "theta": -0.5386954046297294, "mod": 1.0147798904607968}
{"seed": [2.4, -4.15], "q": ["1.6077713564276732390017314337798", "-4.3799506399527843068117451158321"], "log10_res": -38.01700734854568, "it": 8, "E": "13.0919412115715301265416", "theta": -1.0, "mod": 1.0}
{"seed": [2.9, 0.75], "q": ["3.5453403327743027220537602619898", "0.028777372149897884533209604553384"], "log10_res": -36.836629828832486, "it": 14, "E": "11.97992709590617764687193", "theta": -1.0, "mod": 1.0}
{"seed": [5.300000000000001, -2.3500000000000005], "q": ["4.6253590078368616539728383665714", "-2.926031885976259535160866473397"], "log10_res": -35.85053639627632, "it": 11, "E": "13.72481867297300023119116", "theta": -1.395613618664524e-27, "mod": 1.0}
{"seed": [4.6000000000000005, -2.95], "q": ["4.6253590078368616539728383664353", "-2.9260318859762595351608664735032"], "log10_res": -36.2164801311709, "it": 7, "E": "13.72481867297300023119116", "theta": -5.155643489685783e-28, "mod": 1.0}
{"seed": [5.700000000000001, -1.8499999999999996], "q": ["5.8900963287063545640676523649139", "-0.6023089642064581832292513891716"], "log10_res": -9.99622279970625, "it": 29, "E": "14.03128687023597420602378", "theta": 0.27850596481610634, "mod": 0.7265560362197414}
{"seed": [1.0, -0.25], "q": ["0.97198252573129006990879229950802", "-0.29611315241750412727428114683073"], "log10_res": -6.497903252022684, "it": 29, "E": "6.690567612244552337816833", "theta": -0.5380934142607782, "mod": 1.0123751606587137}
{"seed": [2.1, -4.25], "q": ["1.6077713564276732390017314337798", "-4.3799506399527843068117451158321"], "log10_res": -37.92352375835222, "it": 11, "E": "13.0919412115715301265416", "theta": -1.0, "mod": 1.0}
{"seed": [3.7, 3.5500000000000007], "q": ["4.5897539297853128016392314041236", "2.9823252912111236744347699723332"], "log10_res": -36.752638650211736, "it": 14, "E": "13.7243875670414005899062", "theta": -1.0599850271856208e-27, "mod": 1.0}
{"seed": [2.8000000000000003, -0.6500000000000004], "q": ["2.8128332958737677532266628029745", "-0.57394123588168398155703605177955"], "log10_res": -9.88353069170148, "it": 29, "E": "11.16086520694424430138763", "theta": 1.4796133468304624, "mod": 1.0001653201886826}
{"seed": [0.5000000000000001, 4.550000000000001], "q": ["1.5491059931121715478192350832137", "4.4013974992108155662498302693134"], "log10_res": -38.837214921575494, "it": 11, "E": "13.09153817884772900757204", "theta": -1.0, "mod": 1.0}
{"seed": [2.6, 1.1500000000000004], "q": ["3.5453403327743027220537602619898", "0.028777372149897884533209604553383"], "log10_res": -36.51144517072499, "it": 17, "E": "11.97992709590617764687193", "theta": -1.0, "mod": 1.0}
{"seed": [0.7000000000000001, -0.04999999999999982], "q": ["0.97195023437734337384375977863391", "-0.29620819448734146457995803958658"], "log10_res": -6.498456816347277, "it": 29, "E": "6.690605226029995340874191", "theta": -0.5381609661460067, "mod": 1.0121425540600848}
{"seed": [0.7000000000000001, 2.1500000000000004], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.160223045520645, "it": 17, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0}
{"seed": [2.4, 4.15], "q": ["1.5491059931121715478192350832137", "4.4013974992108155662498302693134"], "log10_res": -39.228319888502085, "it": 11, "E": "13.09153817884772900757204", "theta": -1.0, "mod": 1.0}
{"seed": [4.2, -3.25], "q": ["4.6253590078368616539728383664417", "-2.9260318859762595351608664734982"], "log10_res": -35.914608868797686, "it": 14, "E": "13.72481867297300023119116", "theta": 1.3601837087141412e-27, "mod": 1.0}
{"seed": [0.0, -2.25], "q": ["0.023579066670669208544246692205039", "-2.2079520703016240893986391942872"], "log10_res": -38.31981854816739, "it": 7, "E": "10.11773501958747470616372", "theta": 6.155496492083892e-33, "mod": 1.0}
{"seed": [5.9, -1.5499999999999998], "q": ["5.891875192410418723071605549477", "-0.60133635342979339999138407379664"], "log10_res": -10.005077060511969, "it": 29, "E": "14.03242782984362177893995", "theta": 0.28049674147197085, "mod": 0.7299112929151601}
{"seed": [1.1, 2.0500000000000007], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.42274127769383, "it": 14, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0}
{"seed": [4.000000000000001, -3.35], "q": ["4.6253590078368616539728383664497", "-2.9260318859762595351608664734919"], "log10_res": -36.59257636956298, "it": 17, "E": "13.72481867297300023119116", "theta": -2.002556629642572e-28, "mod": 1.0}
{"seed": [1.7, -4.35], "q": ["1.6077713564276732390017314337798", "-4.3799506399527843068117451158321"], "log10_res": -37.622938580437044, "it": 8, "E": "13.0919412115715301265416", "theta": -1.0, "mod": 1.0}
{"seed": [2.1, 1.5500000000000007], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.612526149627165, "it": 11, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0}
{"seed": [1.4, 1.9499999999999993], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.58848067592903, "it": 13, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0}
{"seed": [3.9, 3.450000000000001], "q": ["4.5897539297853128016392314041044", "2.9823252912111236744347699723478"], "log10_res": -37.267383395267146, "it": 13, "E": "13.7243875670414005899062", "theta": -1.7039082060966877e-28, "mod": 1.0}
{"seed": [2.8000000000000003, -0.4500000000000002], "q": ["2.784158276787582458743607362656", "-0.70027742754277676679556522895987"], "log10_res": -9.372801613118082, "it": 29, "E": "11.15832952615857808599814", "theta": 1.4681700895325112, "mod": 0.9846500438801874}
{"seed": [1.8, 1.75], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.79283758245827, "it": 8, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0}
{"seed": [1.6, 1.8499999999999996], "q": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "log10_res": -38.2243100071655, "it": 10, "E": "10.6306926368213310492566", "theta": 1.0, "mod": 1.0}
{"seed": [0.6000000000000001, -2.1500000000000004], "q": ["0.023579066670669208544246692205039", "-2.2079520703016240893986391942872"], "log10_res": -38.10370272110613, "it": 12, "E": "10.11773501958747470616372", "theta": -1.013705916051396e-32, "mod": 1.0}
# roots at nu = 0.05: 12 in the half plane, 12 after removing mirror partners, 444 s
# the levels carried to nu = 0 (h = 1); omega = -E3/4 in units of abar_s; theta in units of 2 pi/3
{"q05": ["0.48642709466272814789916758986851", "-0.71612498443330656575645348375366"], "q10": ["0.5008459856737389252178071", "-0.7079468707056861353915267"], "log10_res10": -39.59759349578887, "E10": "6.4470711638320052299", "theta10": -1.0, "q0": ["0.472850418827806142649423606526", "-0.725515080119280046643446204363"], "abs_q0": 0.8660021074259098, "it0": 4, "log10_res0": -39.258792251688774, "log10_res0_minus": -39.31898966950249, "E0": "6.418636639349530770171391", "omega0": "-1.6046591598373826925", "theta0": -1.0, "mod_eith0": 1.0, "dist_from_start": 0.0014758816586053667, "dq0_fine": 3.7283767112090274e-38, "dE0_fine": -1.652800710738245e-37, "log10_res0_fine": -49.3672299141272, "wkb_l1l2": [5, -1], "wkb_q3": [0.6171188611776405, -0.9619930996818461], "wkb_theta_2pi3": -1, "rel_dist_q13_to_wkb": 0.09692929468170658}
{"q05": ["0.46009262671202512509076664816593", "0.73618371135899426190792549155588"], "q10": ["0.4481275017882027336325153", "0.7481959638664413583011901"], "log10_res10": -40.55095939325837, "E10": "6.4259578437902302264", "theta10": -1.0, "q0": ["0.472850418827806142649423606526", "0.725515080119280046643446204363"], "abs_q0": 0.8660021074259098, "it0": 4, "log10_res0": -38.997514484444245, "log10_res0_minus": -38.55797822726542, "E0": "6.418636639349530770171391", "omega0": "-1.6046591598373826925", "theta0": -1.0, "mod_eith0": 1.0, "dist_from_start": 0.001560012624407747, "dq0_fine": 2.7604294539278973e-37, "dE0_fine": -1.8230026124382285e-36, "log10_res0_fine": -48.4366633704701, "wkb_l1l2": [-4, 2], "wkb_q3": [0.6171188611776403, 0.961993099681846], "wkb_theta_2pi3": -1, "rel_dist_q13_to_wkb": 0.09692929468170652}
{"q05": ["1.3690049522241976043970455465482", "0.02075530963285301301265092198472"], "q10": ["1.371960139543800676486784", "0.04159120191413587373513146"], "log10_res10": -38.76998835087641, "E10": "8.1280427821832184393", "theta10": -1.6489346945473252e-35, "q0": ["1.36801976635633654920199954734", "3.38969578281708870953374508146e-37"], "abs_q0": 1.3680197663563365, "it0": 4, "log10_res0": -40.563980906442616, "log10_res0_minus": -40.27187556375518, "E0": "8.115517333019915053148123", "omega0": "-2.0288793332549787633", "theta0": -7.37507307368159e-38, "mod_eith0": 1.0, "dist_from_start": 0.0019716488741897326, "dq0_fine": 3.3933793511811794e-37, "dE0_fine": -5.309832540701055e-38, "log10_res0_fine": -50.059975933254165, "wkb_l1l2": [6, 0], "wkb_q3": [1.6662209251796285, 0.0], "wkb_theta_2pi3": 0, "rel_dist_q13_to_wkb": 0.06793971427746334}
{"q05": ["0.023579066670669208544246692205039", "-2.2079520703016240893986391942872"], "q10": ["0.04719806073561857210965791", "-2.211363835227199147545821"], "log10_res10": -38.43493635829539, "E10": "10.12474679737672216", "theta10": -5.932278678803987e-34, "q0": ["-3.08192586277263343041020609324e-34", "-2.20681480597669974093893271524"], "abs_q0": 2.2068148059766997, "it0": 4, "log10_res0": -37.105590456439025, "log10_res0_minus": -37.109735631578395, "E0": "10.11539431713395522834359", "omega0": "-2.5288485792834888071", "theta0": 1.0330426737128406e-33, "mod_eith0": 1.0, "dist_from_start": 0.0022748510235119364, "dq0_fine": 3.129681746790506e-34, "dE0_fine": -5.8562140659707035e-34, "log10_res0_fine": -47.69194386302334, "wkb_l1l2": [6, -2], "wkb_q3": [-1.6336071224968376e-16, -2.565314932484922], "wkb_theta_2pi3": 0, "rel_dist_q13_to_wkb": 0.05145720189589873}
{"q05": ["1.9044742568798967880462956571583", "-1.6587191335228209835717569748679"], "q10": ["1.923636078389368010412113", "-1.641876040489727630886215"], "log10_res10": -37.79110201355725, "E10": "10.64000064920992189", "theta10": 1.0, "q0": ["1.88714748354361353960655826084", "-1.67711755493571419302905971294"], "abs_q0": 2.5246878852084946, "it0": 4, "log10_res0": -39.107666194662166, "log10_res0_minus": -38.84898109546018, "E0": "10.62954522190251137263188", "omega0": "-2.6573863054756278432", "theta0": 1.0, "mod_eith0": 1.0, "dist_from_start": 0.0024055037241566533, "dq0_fine": 5.605943899820858e-35, "dE0_fine": 8.70126776698859e-35, "log10_res0_fine": -48.751231047947016, "wkb_l1l2": [7, -1], "wkb_q3": [2.159916014121741, -1.9239861993636918], "wkb_theta_2pi3": 1, "rel_dist_q13_to_wkb": 0.04638797722285833}
{"q05": ["1.8716343170774954622420049161439", "1.6971219708467021878870289853853"], "q10": ["1.857912284844303638802202", "1.718782974029851114960533"], "log10_res10": -39.77548367322036, "E10": "10.636036024755908645", "theta10": 1.0, "q0": ["1.88714748354361353960655826084", "1.67711755493571419302905971294"], "abs_q0": 2.5246878852084946, "it0": 4, "log10_res0": -38.17001419294451, "log10_res0_minus": -38.13729872068722, "E0": "10.62954522190251137263188", "omega0": "-2.6573863054756278432", "theta0": 1.0, "mod_eith0": 1.0, "dist_from_start": 0.0024397629455842756, "dq0_fine": 3.4678794617010617e-34, "dE0_fine": -1.700751000288111e-34, "log10_res0_fine": -48.087384738336965, "wkb_l1l2": [-2, -4], "wkb_q3": [2.159916014121741, 1.9239861993636918], "wkb_theta_2pi3": 1, "rel_dist_q13_to_wkb": 0.04638797722285829}
{"q05": ["3.5453403327743027220537602619898", "0.028777372149897884533209604553384"], "q10": ["3.549497614141608029219817", "0.05761022469206392284094247"], "log10_res10": -37.24932278757871, "E10": "11.984939370502763112", "theta10": -1.0, "q0": ["3.54395444095622726203593322448", "-5.151421877207067382194843161e-34"], "abs_q0": 3.5439544409562274, "it0": 4, "log10_res0": -40.38522276522893, "log10_res0_minus": -40.390416199421935, "E0": "11.97825515298335311911409", "omega0": "-2.9945637882458382798", "theta0": -1.0, "mod_eith0": 1.0, "dist_from_start": 0.0027719448240372153, "dq0_fine": 5.181975590185346e-34, "dE0_fine": 6.372405411210351e-35, "log10_res0_fine": -50.54974803019409, "wkb_l1l2": [-4, 4], "wkb_q3": [3.949560711536898, 2.289639089916511e-16], "wkb_theta_2pi3": -1, "rel_dist_q13_to_wkb": 0.0367806615144837}
{"q05": ["1.6077713564276732390017314337798", "-4.3799506399527843068117451158321"], "q10": ["1.638685367904873781570059", "-4.373507318867378368062409"], "log10_res10": -38.051606242519235, "E10": "13.09635980380504808", "theta10": -1.0, "q0": ["1.57792250217598543738146856012", "-4.38924133615778322421710241843"], "abs_q0": 4.664255452900226, "it0": 4, "log10_res0": -36.755178492505316, "log10_res0_minus": -36.648790427881615, "E0": "13.09033546423839051204433", "omega0": "-3.272583866059597628", "theta0": -1.0, "mod_eith0": 1.0, "dist_from_start": 0.003040083055895265, "dq0_fine": 1.6389433865007564e-31, "dE0_fine": -9.86151626185239e-32, "log10_res0_fine": -46.67578908975452, "wkb_l1l2": [-1, 5], "wkb_q3": [1.7279328112973924, -4.809965498409228], "wkb_theta_2pi3": -1, "rel_dist_q13_to_wkb": 0.03095332846101519}
{"q05": ["1.5491059931121715478192350832137", "4.4013974992108155662498302693134"], "q10": ["1.521288762436509124002236", "4.416437279920601923996551"], "log10_res10": -39.944451926072745, "E10": "13.095538196796573317", "theta10": -1.0, "q0": ["1.57792250217598543738146856012", "4.38924133615778322421710241843"], "abs_q0": 4.664255452900226, "it0": 4, "log10_res0": -35.692573713750555, "log10_res0_minus": -36.41993623174049, "E0": "13.09033546423839051204433", "omega0": "-3.272583866059597628", "theta0": -1.0, "mod_eith0": 1.0, "dist_from_start": 0.0030518532217941007, "dq0_fine": 1.9925041780120353e-31, "dE0_fine": 7.41397088563748e-31, "log10_res0_fine": -46.31745922863253, "wkb_l1l2": [-1, -5], "wkb_q3": [1.7279328112973924, 4.809965498409228], "wkb_theta_2pi3": -1, "rel_dist_q13_to_wkb": 0.03095332846101528}
{"q05": ["4.6253590078368616539728383664239", "-2.9260318859762595351608664735121"], "q10": ["4.647273959676392761419383", "-2.900465384898094982721096"], "log10_res10": -36.58541198556182, "E10": "13.728807069803994042", "theta10": -3.043129810442404e-29, "q0": ["4.60619132213343653274675886705", "-2.9533050773699504479877639792"], "abs_q0": 5.47165508563145, "it0": 4, "log10_res0": -38.57491826700286, "log10_res0_minus": -38.90395519566292, "E0": "13.72334756342154950020888", "omega0": "-3.4308368908553873751", "theta0": -1.405568741384634e-31, "mod_eith0": 1.0, "dist_from_start": 0.0032342329934173446, "dq0_fine": 1.4720088087235027e-31, "dE0_fine": 5.678360498943039e-33, "log10_res0_fine": -48.38708111578854, "wkb_l1l2": [-3, 5], "wkb_q3": [4.998662775538885, -3.206643665606152], "wkb_theta_2pi3": 0, "rel_dist_q13_to_wkb": 0.0276843281294236}
{"q05": ["4.5897539297853128016392314041263", "2.9823252912111236744347699723313"], "q10": ["4.576029317171283111974335", "3.013132881741359759682351"], "log10_res10": -37.781917426710095, "E10": "13.727928137758203391", "theta10": 2.2258386975676624e-30, "q0": ["4.60619132213343653274675886705", "2.9533050773699504479877639792"], "abs_q0": 5.47165508563145, "it0": 4, "log10_res0": -37.94910023169029, "log10_res0_minus": -38.046810392397134, "E0": "13.72334756342154950020888", "omega0": "-3.4308368908553873751", "theta0": 2.3741591790839966e-31, "mod_eith0": 1.0, "dist_from_start": 0.0032486750090334475, "dq0_fine": 2.130947634159411e-31, "dE0_fine": -9.288864557235985e-32, "log10_res0_fine": -47.43147743045748, "wkb_l1l2": [-3, -5], "wkb_q3": [4.998662775538885, 3.206643665606152], "wkb_theta_2pi3": 0, "rel_dist_q13_to_wkb": 0.027684328129423598}
{"q05": ["7.2066627329496873604575890508298", "0.036730081189534386561405681526417"], "q10": ["7.212040346824341851209166", "0.07350246724745616459159084"], "log10_res10": -36.10898237613795, "E10": "14.827569268647157096", "theta10": 1.0, "q0": ["7.20487011253600253674856662007", "-6.26185949300401908053497888629e-31"], "abs_q0": 7.204870112536002, "it0": 4, "log10_res0": -40.309593383237704, "log10_res0_minus": -40.524460213958285, "E0": "14.82340121806320025812098", "omega0": "-3.7058503045158000645", "theta0": 1.0, "mod_eith0": 1.0, "dist_from_start": 0.0035852430624834313, "dq0_fine": 6.268328393091185e-31, "dE0_fine": -1.5823837775882328e-32, "log10_res0_fine": -50.3173171580374, "wkb_l1l2": [-5, 5], "wkb_q3": [7.713985764720502, 1.9854918554253667e-15], "wkb_theta_2pi3": 1, "rel_dist_q13_to_wkb": 0.023020239099568438}
# total wall time 577 s


==> anc/16_q3_zero_states/a_ode_coordinate.py <==
"""
A. Coordinate-space eigenvalue equations of DKKM (hep-th/0204124) for N = 3,
spins (s, sbar) = (0, 1), at total weights (h, hbar) and q3 = qbar3 = 0.

Holomorphic charges for s = 0 (DKKM eq. (q)):
    q2 = sum_{j<k} z_jk^2 d_j d_k ,   q3 = i^3 z12 z23 z31 d1 d2 d3
Antiholomorphic charges for sbar = 1 (DKKM eq. (q-bar)), operators act on
everything to their right:
    qb2 = sum_{j<k} db_j db_k (zb_jk^2 .) ,  qb3 = i^3 db1 db2 db3 (zb12 zb23 zb31 .)
zbar's are treated as independent variables w_k.

Holomorphic ansatz of weight h at z0 and weight 0 at the sites:
    Psi = r12^h f(x),  r_ij = z_ij/(z_i0 z_j0),  x = z12 z30/(z10 z32)
Antiholomorphic ansatz of weight hbar = 0 at w0 and weight 1 at the sites:
    Psib = g(xb)/(w12 w23 w31),  xb = w12 w30/(w10 w32)
"""
import sympy as sp

z1, z2, z3, z0 = sp.symbols('z1 z2 z3 z0')
w1, w2, w3, w0 = sp.symbols('w1 w2 w3 w0')
h, X = sp.symbols('h X')
f = sp.Function('f')
g = sp.Function('g')

def zz(a, b):
    return a - b

x_expr = zz(z1, z2)*zz(z3, z0)/(zz(z1, z0)*zz(z3, z2))
xb_expr = zz(w1, w2)*zz(w3, w0)/(zz(w1, w0)*zz(w3, w2))
r12 = zz(z1, z2)/(zz(z1, z0)*zz(z2, z0))
r23 = zz(z2, z3)/(zz(z2, z0)*zz(z3, z0))
r31 = zz(z3, z1)/(zz(z3, z0)*zz(z1, z0))

def q2(F):
    zs = [z1, z2, z3]
    out = 0
    for j in range(3):
        for k in range(j+1, 3):
            out += (zs[j]-zs[k])**2*sp.diff(F, zs[j], zs[k])
    return out

def q3(F):
    return sp.I**3*zz(z1, z2)*zz(z2, z3)*zz(z3, z1)*sp.diff(F, z1, z2, z3)

def qb2(F):
    ws = [w1, w2, w3]
    out = 0
    for j in range(3):
        for k in range(j+1, 3):
            out += sp.diff((ws[j]-ws[k])**2*F, ws[j], ws[k])
    return out

def qb3(F):
    return sp.I**3*sp.diff(zz(w1, w2)*zz(w2, w3)*zz(w3, w1)*F, w1, w2, w3)

# conformal frame used to read off the ODE in x:
# z0 = 0, z2 = 1, z3 = -1  =>  x = (z1-1)/(2 z1)  =>  z1 = 1/(1-2x)
frame = {z0: 0, z2: 1, z3: -1}
z1_of_x = 1/(1 - 2*X)
assert sp.simplify(x_expr.subs(frame).subs(z1, z1_of_x) - X) == 0
frame_w = {w0: 0, w2: 1, w3: -1}
w1_of_x = 1/(1 - 2*X)

def to_ode(expr, prefactor, func, var_sub, var1):
    """divide by prefactor, go to the frame, express through X and
    collect the coefficients of func and its derivatives"""
    e = sp.simplify(expr/prefactor)
    return e

print("=== Holomorphic sector, general h ===")
Psi = r12**h*f(x_expr)
res2 = sp.simplify((q2(Psi) + h*(h-1)*Psi)/r12**h)
print("q2 Psi + h(h-1) Psi  (divided by r12^h) ->", res2)

res3 = q3(Psi)/r12**h
res3 = res3.subs(frame)
res3 = res3.subs(z1, z1_of_x)
res3 = sp.simplify(res3.doit())
# replace f(x_expr) derivatives evaluated at X
res3 = sp.simplify(res3)
print("q3 Psi / r12^h in the frame (ODE in X):")
# collect on derivatives
fd = [f(X), sp.Derivative(f(X), X), sp.Derivative(f(X), (X, 2)), sp.Derivative(f(X), (X, 3))]
res3c = sp.expand(res3)
coeffs = [sp.factor(sp.simplify(res3c.coeff(d))) for d in fd[::-1]]
for name, c in zip(["f'''", "f''", "f'", "f"], coeffs):
    print("   coeff of", name, ":", c)
# check the coefficient of f vanishes and get the ODE
a3, a2, a1, a0 = coeffs
print("leading coefficient a3 nonzero ->", sp.simplify(a3) != 0)

def apply_ode(F, hval):
    return sp.simplify((a3*sp.diff(F, X, 3) + a2*sp.diff(F, X, 2) + a1*sp.diff(F, X) + a0*F).subs(h, hval))

print("\n--- general h: zero modes r12^h, r23^h, r31^h as functions of x ---")
for name, F in [("1", sp.Integer(1)), ("(-1/x)^h", (-1/X)**h), ("((1-x)/x)^h", ((1-X)/X)**h)]:
    print("  ODE applied to", name, "->", sp.simplify(apply_ode(F, h)))

print("\n--- h = 1: candidate solutions ---")
F3 = sp.log(X) + (1-X)/X*sp.log(1-X)
sols_h = [sp.Integer(1), 1/X, F3]
for F in sols_h:
    print("  ODE(h=1) applied to", F, "->", sp.simplify(apply_ode(F, 1)))
W = sp.Matrix([[sp.diff(F, X, k) for F in sols_h] for k in range(3)]).det()
print("  Wronskian of {1, 1/x, F3} =", sp.simplify(W))

print("\n  direct check (no frame): q3 applied to sum_cyc r_ij*log(r_ij) and to r12, r23:")
S = r12*sp.log(r12) + r23*sp.log(r23) + r31*sp.log(r31)
print("   q3[sum r log r] =", sp.simplify(q3(S)))
print("   q3[r12] =", sp.simplify(q3(r12)), "; q3[r23] =", sp.simplify(q3(r23)))
print("   q2 on these (expect -h(h-1) = 0):", sp.simplify(q2(S)), sp.simplify(q2(r12)))
print("   identity r12+r23+r31 =", sp.simplify(r12 + r23 + r31))
print("   sum r log r / r12 in the frame minus F3(X):",
      sp.simplify((S/r12).subs(frame).subs(z1, z1_of_x) - F3))

print("\n=== Antiholomorphic sector, hbar = 0, sbar = 1 ===")
Psib = g(xb_expr)/(zz(w1, w2)*zz(w2, w3)*zz(w3, w1))
pre_b = 1/(zz(w1, w2)*zz(w2, w3)*zz(w3, w1))
rb2 = sp.simplify(qb2(Psib)/pre_b)
print("qb2 Psib / prefactor (expect -hbar(hbar-1) g = 0):", rb2)
rb3 = (qb3(Psib)/pre_b).subs(frame_w).subs(w1, w1_of_x)
rb3 = sp.simplify(rb3.doit())
gd = [g(X), sp.Derivative(g(X), X), sp.Derivative(g(X), (X, 2)), sp.Derivative(g(X), (X, 3))]
rb3c = sp.expand(rb3)
bcoeffs = [sp.factor(sp.simplify(rb3c.coeff(d))) for d in gd[::-1]]
for name, c in zip(["g'''", "g''", "g'", "g"], bcoeffs):
    print("   coeff of", name, ":", c)
b3, b2, b1, b0 = bcoeffs
def apply_bode(F):
    return sp.simplify(b3*sp.diff(F, X, 3) + b2*sp.diff(F, X, 2) + b1*sp.diff(F, X) + b0*F)
sols_b = [sp.Integer(1), sp.log(X), sp.log(1-X)]
for F in sols_b:
    print("  antiholomorphic ODE applied to", F, "->", apply_bode(F))
Wb = sp.Matrix([[sp.diff(F, X, k) for F in sols_b] for k in range(3)]).det()
print("  Wronskian of {1, log x, log(1-x)} =", sp.simplify(Wb))

print("\n  direct check: qb3 on sum_cyc r_ij*(log r_ij + log rb_ij)/(w12 w23 w31) and on r12/(w12 w23 w31)")
rb12 = zz(w1, w2)/(zz(w1, w0)*zz(w2, w0))
rb23 = zz(w2, w3)/(zz(w2, w0)*zz(w3, w0))
rb31 = zz(w3, w1)/(zz(w3, w0)*zz(w1, w0))
PsiBLV = (r12*(sp.log(r12) + sp.log(rb12)) + r23*(sp.log(r23) + sp.log(rb23))
          + r31*(sp.log(r31) + sp.log(rb31)))*pre_b
print("   q3 [Psi_BLV]  =", sp.simplify(q3(PsiBLV)))
print("   qb3[Psi_BLV]  =", sp.simplify(qb3(PsiBLV)))
print("   q2 [Psi_BLV]  =", sp.simplify(q2(PsiBLV)))
print("   qb2[Psi_BLV]  =", sp.simplify(qb2(PsiBLV)))
for nm, D in [("r12", r12*pre_b), ("r23", r23*pre_b)]:
    print("   doublet", nm, ": q3 =", sp.simplify(q3(D)), ", qb3 =", sp.simplify(qb3(D)),
          ", q2 =", sp.simplify(q2(D)), ", qb2 =", sp.simplify(qb2(D)))


==> anc/16_q3_zero_states/a_ode_coordinate_output.txt <==
=== Holomorphic sector, general h ===
q2 Psi + h(h-1) Psi  (divided by r12^h) -> 0
q3 Psi / r12^h in the frame (ODE in X):
   coeff of f''' : I*X**2*(X - 1)**2
   coeff of f'' : I*X*(X - 1)*(X*h + 4*X - 2*h - 2)
   coeff of f' : -I*(-2*X + h)*(X - 1)*(h + 1)
   coeff of f : 0
leading coefficient a3 nonzero -> True

--- general h: zero modes r12^h, r23^h, r31^h as functions of x ---
  ODE applied to 1 -> 0
  ODE applied to (-1/x)^h -> 0
  ODE applied to ((1-x)/x)^h -> 0

--- h = 1: candidate solutions ---
  ODE(h=1) applied to 1 -> 0
  ODE(h=1) applied to 1/X -> 0
  ODE(h=1) applied to log(X) + (1 - X)*log(1 - X)/X -> 0
  Wronskian of {1, 1/x, F3} = 1/(X**4*(X - 1))

  direct check (no frame): q3 applied to sum_cyc r_ij*log(r_ij) and to r12, r23:
   q3[sum r log r] = 0
   q3[r12] = 0 ; q3[r23] = 0
   q2 on these (expect -h(h-1) = 0): 0 0
   identity r12+r23+r31 = 0
   sum r log r / r12 in the frame minus F3(X): -I*pi/X

=== Antiholomorphic sector, hbar = 0, sbar = 1 ===
qb2 Psib / prefactor (expect -hbar(hbar-1) g = 0): 0
   coeff of g''' : I*X**2*(X - 1)**2
   coeff of g'' : 2*I*X*(X - 1)*(2*X - 1)
   coeff of g' : 2*I*X*(X - 1)
   coeff of g : 0
  antiholomorphic ODE applied to 1 -> 0
  antiholomorphic ODE applied to log(X) -> 0
  antiholomorphic ODE applied to log(1 - X) -> 0
  Wronskian of {1, log x, log(1-x)} = -1/(X**2*(X**2 - 2*X + 1))

  direct check: qb3 on sum_cyc r_ij*(log r_ij + log rb_ij)/(w12 w23 w31) and on r12/(w12 w23 w31)
   q3 [Psi_BLV]  = 0
   qb3[Psi_BLV]  = 0
   q2 [Psi_BLV]  = 0
   qb2[Psi_BLV]  = 0
   doublet r12 : q3 = 0 , qb3 = 0 , q2 = 0 , qb2 = 0
   doublet r23 : q3 = 0 , qb3 = 0 , q2 = 0 , qb2 = 0


==> anc/16_q3_zero_states/b_single_valued.py <==
"""
B. Single-valued combinations phi(x, xb) = sum_ab C_ab f_a(x) g_b(xb) of the
holomorphic solutions f = (1, 1/x, F3), F3 = log x + (1-x)/x log(1-x), and the
antiholomorphic solutions g = (1, log xb, log(1-xb)), at (h, hbar) = (1, 0),
q3 = qb3 = 0.  Under a closed loop gamma of x, f -> A f and g -> B g (xb runs
over the complex-conjugate loop, i.e. with the opposite orientation).
Single-valuedness:  A^T C B = C  for the loops around x = 0 and x = 1
(the loop around infinity is their product).
A numerical test of the monodromy matrices by analytic continuation along a
circle is included.
"""
import sympy as sp
import mpmath as mp

tpi = 2*sp.pi*sp.I
A0 = sp.Matrix([[1, 0, 0], [0, 1, 0], [tpi, 0, 1]])        # F3 -> F3 + 2 pi i * 1
A1 = sp.Matrix([[1, 0, 0], [0, 1, 0], [-tpi, tpi, 1]])     # F3 -> F3 + 2 pi i (1/x - 1)
B0 = sp.Matrix([[1, 0, 0], [-tpi, 1, 0], [0, 0, 1]])       # log xb -> log xb - 2 pi i
B1 = sp.Matrix([[1, 0, 0], [0, 1, 0], [-tpi, 0, 1]])       # log(1-xb) -> log(1-xb) - 2 pi i

# --- numerical check of the monodromy matrices by continuation along circles
mp.mp.dps = 30
def F3(x, lx, l1x):
    return lx + (1-x)/x*l1x
def continue_logs(center, radius, start_angle, nsteps=4000):
    """continue log(x) and log(1-x) along the circle x = center + radius e^{i t}"""
    pts = [center + radius*mp.expj(start_angle + 2*mp.pi*k/nsteps) for k in range(nsteps+1)]
    lx = mp.log(pts[0]); l1 = mp.log(1-pts[0])
    for a, b in zip(pts[:-1], pts[1:]):
        lx += mp.log(b/a); l1 += mp.log((1-b)/(1-a))
    return pts[0], lx, l1
for center, name in [(0, "x=0"), (1, "x=1")]:
    x0, lx_end, l1_end = continue_logs(center, mp.mpf('0.3'), mp.mpf('0.7'))
    lx0, l10 = mp.log(x0), mp.log(1-x0)
    dF3 = F3(x0, lx_end, l1_end) - F3(x0, lx0, l10)
    print(f"loop around {name}: Delta log x = {mp.nstr(lx_end-lx0, 12)}, Delta log(1-x) = {mp.nstr(l1_end-l10, 12)}, "
          f"Delta F3 = {mp.nstr(dF3, 12)}, compare 2 pi i*(1/x-1) = {mp.nstr(2j*mp.pi*(1/x0-1), 12)}")

C = sp.Matrix(3, 3, sp.symbols('c11 c12 c13 c21 c22 c23 c31 c32 c33'))
eqs = []
for A, B in [(A0, B0), (A1, B1)]:
    M = A.T*C*B - C
    eqs += list(M)
sol = sp.solve(eqs, list(C), dict=True)
print("\nsolution of the single-valuedness conditions:", sol)
Cs = C.subs(sol[0])
free = sorted(Cs.free_symbols, key=lambda s: s.name)
print("free parameters:", free, " -> dimension", len(free))
xs, xbs = sp.symbols('x xb')
fvec = sp.Matrix([1, 1/xs, sp.log(xs) + (1-xs)/xs*sp.log(1-xs)])
gvec = sp.Matrix([1, sp.log(xbs), sp.log(1-xbs)])
phi = sp.expand((fvec.T*Cs*gvec)[0])
for p in free:
    print(f"  coefficient of {p}:  ", sp.simplify(phi.coeff(p)))
# check: loop around infinity equals product, verify invariance
Ainf = A0*A1; Binf = B0*B1
print("invariance under the loop around infinity:", sp.simplify(Ainf.T*Cs*Binf - Cs) == sp.zeros(3, 3))


==> anc/16_q3_zero_states/b_single_valued_output.txt <==
loop around x=0: Delta log x = (1.43769899977e-28 + 6.28318530718j), Delta log(1-x) = (-1.454462294e-30 + 3.20474742746e-31j), Delta F3 = (1.4199496294e-28 + 6.28318530718j), compare 2 pi i*(1/x-1) = (13.4924636903 + 9.73563200434j)
loop around x=1: Delta log x = (1.89819655319e-30 + 1.47911419729e-31j), Delta log(1-x) = (1.63491422607e-28 + 6.28318530718j), Delta F3 = (0.783987066494 - 1.2958701992j), compare 2 pi i*(1/x-1) = (0.783987066494 - 1.2958701992j)

solution of the single-valuedness conditions: [{c12: c31, c13: -c31, c22: 0, c23: c31, c32: 0, c33: 0}]
free parameters: [c11, c21, c31]  -> dimension 3
  coefficient of c11:   1
  coefficient of c21:   1/x
  coefficient of c31:   (x*(log(x) + log(xb) - log(1 - x) - log(1 - xb)) + log(1 - x) + log(1 - xb))/x
invariance under the loop around infinity: True


==> anc/16_q3_zero_states/c_permutations.py <==
"""
C. Action of the cyclic permutation P and the mirror permutation M of DKKM on
the three single-valued q3 = qb3 = 0 solutions at (h, hbar) = (1, 0), in the
(s, sbar) = (0, 1) representation:
    Psi_BLV = sum_cyc r_ij log|r_ij|^2 / (zb12 zb23 zb31)
    Psi_a   = r12 / (zb12 zb23 zb31),   Psi_b = r23 / (zb12 zb23 zb31)
[P Psi](z1,z2,z3) = Psi(z2,z3,z1),  [M Psi](z1,z2,z3) = Psi(z3,z2,z1).
Also: (i) the x-representation of Psi_BLV, (ii) the limit nu -> 0 of the DKKM
descendant sum_cyc E_ij(nu)/(zb12 zb23 zb31) divided by i nu, with
E_ij = r_ij^h rb_ij^hbar = r_ij |r_ij|^{2 i nu} at h = 1 + i nu, hbar = i nu.
"""
import numpy as np
rng = np.random.default_rng(20261124)

def r(a, b, z0):
    return (a - b)/((a - z0)*(b - z0))

def pref(z1, z2, z3):
    return 1.0/np.conj((z1 - z2)*(z2 - z3)*(z3 - z1))

def psi_blv(z1, z2, z3, z0):
    s = 0
    for a, b in [(z1, z2), (z2, z3), (z3, z1)]:
        rr = r(a, b, z0)
        s += rr*np.log(abs(rr)**2)
    return s*pref(z1, z2, z3)

def psi_a(z1, z2, z3, z0):
    return r(z1, z2, z0)*pref(z1, z2, z3)

def psi_b(z1, z2, z3, z0):
    return r(z2, z3, z0)*pref(z1, z2, z3)

basis = [psi_blv, psi_a, psi_b]
names = ["BLV", "a=r12", "b=r23"]

def rep_matrix(perm):
    """matrix R with  (perm psi_j)(z) = sum_k R[k, j] psi_k(z), by least squares"""
    npts = 40
    pts = [tuple(rng.normal(size=4) + 1j*rng.normal(size=4)) for _ in range(npts)]
    Bmat = np.array([[bf(*p) for bf in basis] for p in pts])          # npts x 3
    R = np.zeros((3, 3), dtype=complex)
    resid = 0
    for j, bf in enumerate(basis):
        target = np.array([perm(bf, *p) for p in pts])
        coef, *_ = np.linalg.lstsq(Bmat, target, rcond=None)
        R[:, j] = coef
        resid = max(resid, np.max(np.abs(Bmat @ coef - target))/np.max(np.abs(target)))
    return R, resid

P = lambda bf, z1, z2, z3, z0: bf(z2, z3, z1, z0)
M = lambda bf, z1, z2, z3, z0: bf(z3, z2, z1, z0)
T12 = lambda bf, z1, z2, z3, z0: bf(z2, z1, z3, z0)

np.set_printoptions(precision=12, suppress=True)
for nm, op in [("P (cyclic)", P), ("M (mirror)", M), ("transposition (12)", T12)]:
    R, res = rep_matrix(op)
    print(f"{nm}: matrix on basis {names} (columns = images), relative residual {res:.2e}")
    print(np.round(R, 12))
    ev = np.linalg.eigvals(R)
    print("   eigenvalues:", np.round(ev, 12), "  trace:", np.round(np.trace(R), 12))

w = np.exp(2j*np.pi/3)
print("\nquasimomentum eigenstates of the doublet  r12 + c r23 + c^2 r31 (with r31 = -r12 - r23):")
for c in [w, w**2]:
    def d(z1, z2, z3, z0, c=c):
        return (r(z1, z2, z0) + c*r(z2, z3, z0) + c**2*r(z3, z1, z0))*pref(z1, z2, z3)
    p = tuple(rng.normal(size=4) + 1j*rng.normal(size=4))
    lam = d(p[1], p[2], p[0], p[3])/d(*p)
    print(f"  c = {np.round(c, 6)}:  P eigenvalue = {np.round(lam, 12)},  theta/(2 pi/3) = {np.round(np.angle(lam)/(2*np.pi/3), 12)}")

print("\nx-representation: Psi_BLV / [r12/(zb12 zb23 zb31)] vs phi_BLV(x) = log|x|^2 + (1-x)/x log|1-x|^2")
for _ in range(3):
    z1, z2, z3, z0 = rng.normal(size=4) + 1j*rng.normal(size=4)
    x = (z1 - z2)*(z3 - z0)/((z1 - z0)*(z3 - z2))
    lhs = psi_blv(z1, z2, z3, z0)/psi_a(z1, z2, z3, z0)
    rhs = np.log(abs(x)**2) + (1 - x)/x*np.log(abs(1 - x)**2)
    print("   ", np.round(lhs, 12), np.round(rhs, 12), " diff", abs(lhs - rhs))

print("\nlimit nu -> 0 of sum_cyc E_ij(nu)/(zb12 zb23 zb31) / (i nu):")
def psi_nu(z1, z2, z3, z0, nu):
    s = 0
    for a, b in [(z1, z2), (z2, z3), (z3, z1)]:
        rr = r(a, b, z0)
        s += rr*np.abs(rr)**(2j*nu)
    return s*pref(z1, z2, z3)
z = rng.normal(size=4) + 1j*rng.normal(size=4)
for nu in [1e-1, 1e-2, 1e-3, 1e-4]:
    val = psi_nu(*z, nu)/(1j*nu)
    print(f"   nu = {nu:.0e}:  {val:.12f}   relative difference to Psi_BLV: {abs(val/psi_blv(*z) - 1):.3e}")
print("   at nu = 0 exactly the descendant vanishes:", abs(psi_nu(*z, 0.0)))


==> anc/16_q3_zero_states/c_permutations_output.txt <==
P (cyclic): matrix on basis ['BLV', 'a=r12', 'b=r23'] (columns = images), relative residual 7.89e-16
[[ 1.-0.j -0.-0.j -0.-0.j]
 [-0.+0.j  0.+0.j -1.-0.j]
 [-0.+0.j  1.+0.j -1.-0.j]]
   eigenvalues: [ 1. -0.j             -0.5+0.866025403784j -0.5-0.866025403784j]   trace: -0j
M (mirror): matrix on basis ['BLV', 'a=r12', 'b=r23'] (columns = images), relative residual 4.33e-16
[[ 1.+0.j  0.-0.j  0.+0.j]
 [-0.+0.j  0.+0.j  1.-0.j]
 [ 0.-0.j  1.-0.j  0.+0.j]]
   eigenvalues: [ 1.+0.j -1.+0.j  1.+0.j]   trace: (1+0j)
transposition (12): matrix on basis ['BLV', 'a=r12', 'b=r23'] (columns = images), relative residual 4.09e-16
[[ 1.-0.j  0.+0.j  0.-0.j]
 [ 0.+0.j  1.+0.j -1.-0.j]
 [ 0.+0.j -0.+0.j -1.+0.j]]
   eigenvalues: [ 1.-0.j  1.-0.j -1.+0.j]   trace: (1+0j)

quasimomentum eigenstates of the doublet  r12 + c r23 + c^2 r31 (with r31 = -r12 - r23):
  c = (-0.5+0.866025j):  P eigenvalue = (-0.5-0.866025403784j),  theta/(2 pi/3) = -1.0
  c = (-0.5-0.866025j):  P eigenvalue = (-0.5+0.866025403784j),  theta/(2 pi/3) = 1.0

x-representation: Psi_BLV / [r12/(zb12 zb23 zb31)] vs phi_BLV(x) = log|x|^2 + (1-x)/x log|1-x|^2
    (-1.629433473679+0.599829707081j) (-1.629433473679+0.599829707081j)  diff 1.336885555457667e-15
    (-0.187898409148+0.794184263502j) (-0.187898409148+0.794184263502j)  diff 5.389157964038493e-16
    (-1.151373349189+0.762018735915j) (-1.151373349189+0.762018735915j)  diff 1.5582722720639762e-15

limit nu -> 0 of sum_cyc E_ij(nu)/(zb12 zb23 zb31) / (i nu):
   nu = 1e-01:  0.613766968761-0.178512829397j   relative difference to Psi_BLV: 6.937e-02
   nu = 1e-02:  0.612106072682-0.219108391719j   relative difference to Psi_BLV: 6.991e-03
   nu = 1e-03:  0.611716658352-0.223187086959j   relative difference to Psi_BLV: 6.996e-04
   nu = 1e-04:  0.611675466594-0.223595058302j   relative difference to Psi_BLV: 6.996e-05
   at nu = 0 exactly the descendant vanishes: 2.4869799494131604e-16


==> anc/16_q3_zero_states/classify_q3_zero.py <==
"""Classification of the states with q3 = 0 at (h, hbar) = (1, 0) in the (s, sbar) = (0, 1) representation of
Derkachov, Korchemsky, Kotanski and Manashov (hep-th/0204124), written separately from the programs a_ to g_ of this
folder.
(1) the monodromy conditions on the nine products f_a(x) g_b(xbar), solved exactly (sympy);
(2) the operators q3 = z12 z23 z31 d1 d2 d3 and qbar3 = db1 db2 db3 (zb12 zb23 zb31 .) on the three single-valued states,
    z and zbar treated as independent variables (sympy);
(3) the action of all six permutations of the gluons on the three states at random points (mpmath, 30 digits);
(4) the behavior of |Psi|^2 where two gluons meet, for the two-gluon functions and for Psi_BLV.
Usage: python3 -I classify_q3_zero.py > classify_q3_zero_output.txt"""
import sympy as sp, mpmath as mp, itertools, random
# (1) monodromy. Holomorphic basis f = (1, 1/x, L), L = ln x + ((1-x)/x) ln(1-x); antiholomorphic g = (1, ln xb, ln(1-xb)).
# Around x=0: L -> L + 2 pi i f1, ln xb -> ln xb - 2 pi i. Around x=1: L -> L + 2 pi i (f2 - f1), ln(1-xb) -> ln(1-xb) - 2 pi i.
c = sp.Matrix(3, 3, lambda a, b: sp.Symbol('c%d%d' % (a + 1, b + 1)))
F = sp.symbols('F1:4'); G = sp.symbols('G1:4'); I2 = 2 * sp.pi * sp.I
def cont(fmap, gmap):
    tot = 0
    for a in range(3):
        for b in range(3):
            tot += c[a, b] * (fmap[a] * gmap[b] - F[a] * G[b])
    return sp.expand(tot)
eqs = []
for fmap, gmap in (((F[0], F[1], F[2] + I2 * F[0]), (G[0], G[1] - I2 * G[0], G[2])),
                   ((F[0], F[1], F[2] + I2 * (F[1] - F[0])), (G[0], G[1], G[2] - I2 * G[0]))):
    e = cont(fmap, gmap)
    eqs += [e.coeff(F[a]).coeff(G[b]) for a in range(3) for b in range(3)]
sol = sp.solve([q for q in eqs if q != 0], list(c), dict=True)
free = sorted(set(c) - set(sol[0].keys()), key=str)
print('(1) monodromy-invariant combinations: free coefficients', free)
print('    solution', sol[0])
# (2) the operators, with z and zbar independent
z1, z2, z3, z0, w1, w2, w3, w0 = sp.symbols('z1 z2 z3 z0 w1 w2 w3 w0')  # w = zbar
r = lambda a, b, a0: (a - b) / ((a - a0) * (b - a0))
r12, r23, r31 = r(z1, z2, z0), r(z2, z3, z0), r(z3, z1, z0)
s12, s23, s31 = r(w1, w2, w0), r(w2, w3, w0), r(w3, w1, w0)
Zb = (w1 - w2) * (w2 - w3) * (w3 - w1)
blv = (r12 * (sp.log(r12) + sp.log(s12)) + r23 * (sp.log(r23) + sp.log(s23)) + r31 * (sp.log(r31) + sp.log(s31))) / Zb
states = {'r12/Zb': r12 / Zb, 'r23/Zb': r23 / Zb, 'Psi_BLV': blv}
q3 = lambda P: (z1 - z2) * (z2 - z3) * (z3 - z1) * sp.diff(P, z1, z2, z3)
qb3 = lambda P: sp.diff(Zb * P, w1, w2, w3)
for k, P in states.items():
    print('(2)', k, ' q3 Psi =', sp.simplify(q3(P)), '  qbar3 Psi =', sp.simplify(qb3(P)))
print('    sum r12 + r23 + r31 =', sp.simplify(r12 + r23 + r31))
# (3) permutations at random points, zbar = conj(z)
mp.mp.dps = 30
random.seed(7)
def ev(expr, zs, z0v):
    sub = {z1: zs[0], z2: zs[1], z3: zs[2], z0: z0v, w1: mp.conj(zs[0]), w2: mp.conj(zs[1]), w3: mp.conj(zs[2]), w0: mp.conj(z0v)}
    f = sp.lambdify([z1, z2, z3, z0, w1, w2, w3, w0], expr, 'mpmath')
    return f(*[sub[v] for v in (z1, z2, z3, z0, w1, w2, w3, w0)])
pts = [mp.mpc(random.uniform(-2, 2), random.uniform(-2, 2)) for _ in range(4)]
for k, P in states.items():
    base = ev(P, pts[:3], pts[3])
    ratios = []
    for perm in itertools.permutations(range(3)):
        ratios.append(mp.nstr(ev(P, [pts[i] for i in perm], pts[3]) / base, 8))
    print('(3)', k, ' Psi(sigma z)/Psi(z) over the six permutations:', ratios)
# (4) coincidence behavior: |Psi|^2 * |z3 - z1|^2 as z3 -> z1 (a nonzero limit means a log-divergent norm)
for k, P in states.items():
    vals = []
    for eps in (mp.mpf('1e-4'), mp.mpf('1e-8')):
        zs = [pts[0], pts[1], pts[0] + eps * mp.mpc(0.6, 0.8)]
        vals.append(mp.nstr(abs(ev(P, zs, pts[3])) ** 2 * eps ** 2, 6))
    print('(4)', k, ' |Psi|^2 |z31|^2 at |z31| = 1e-4, 1e-8:', vals)


==> anc/16_q3_zero_states/classify_q3_zero_output.txt <==
(1) monodromy-invariant combinations: free coefficients [c11, c21, c31]
    solution {c12: c31, c13: -c31, c22: 0, c23: c31, c32: 0, c33: 0}
(2) r12/Zb  q3 Psi = 0   qbar3 Psi = 0
(2) r23/Zb  q3 Psi = 0   qbar3 Psi = 0
(2) Psi_BLV  q3 Psi = 0   qbar3 Psi = 0
    sum r12 + r23 + r31 = 0
(3) r12/Zb  Psi(sigma z)/Psi(z) over the six permutations: ['(1.0 + 0.0j)', '(-1.0273016 - 0.83519431j)', '(1.0 + 0.0j)', '(0.02730162 + 0.83519431j)', '(-1.0273016 - 0.83519431j)', '(0.02730162 + 0.83519431j)']
(3) r23/Zb  Psi(sigma z)/Psi(z) over the six permutations: ['(1.0 + 0.0j)', '(1.0 + 0.0j)', '(-1.0390976 + 1.1960481j)', '(-1.0390976 + 1.1960481j)', '(0.03909755 - 1.1960481j)', '(0.03909755 - 1.1960481j)']
(3) Psi_BLV  Psi(sigma z)/Psi(z) over the six permutations: ['(1.0 + 0.0j)', '(1.0 - 4.8976196e-32j)', '(1.0 + 0.0j)', '(1.0 - 7.6082503e-32j)', '(1.0 - 4.8976196e-32j)', '(1.0 - 7.6082503e-32j)']
(4) r12/Zb  |Psi|^2 |z31|^2 at |z31| = 1e-4, 1e-8: ['0.0201709', '0.0201697']
(4) r23/Zb  |Psi|^2 |z31|^2 at |z31| = 1e-4, 1e-8: ['0.0201704', '0.0201697']
(4) Psi_BLV  |Psi|^2 |z31|^2 at |z31| = 1e-4, 1e-8: ['9.90713e-8', '4.0477e-15']


==> anc/16_q3_zero_states/d_norm.py <==
"""
D. Normalizability of the single-valued q3 = qb3 = 0 states at (h, hbar) = (1, 0).

With z0 -> infinity (Psi -> z0^{-2h} zb0^{-2hbar} Psi_inf) and z1 = z2 + x v, z3 = z2 + v,
    d^2z1 d^2z2 d^2z3 |Psi_inf|^2 = d^2z2 (d^2v/|v|^2) d^2x |phi(x)|^2/|1-x|^2
for Psi = [r12/(zb12 zb23 zb31)] phi(x, xb).  The z2 and v integrals are the
translation and dilatation volumes that become delta(p - p') and delta(nu - nu');
the state is normalizable iff the shape norm  N[phi] = int d^2x |phi|^2/|1-x|^2
is finite.
Checks:
 (1) the reduction formula at random points;
 (2) N[phi_BLV] finite (two independent coordinate splittings);
 (3) the doublet phi = a + b/x diverges logarithmically unless a = b = 0;
 (4) for nu != 0 the unnormalized DKKM descendant sum_cyc E_ij(nu)/(zb12 zb23 zb31)
     has shape norm N(nu) = int d^2x |phi_nu|^2/|1-x|^2,
     phi_nu = 1 - |x|^{-2 i nu}/x + |(1-x)/x|^{2 i nu} (1-x)/x ,
     and N(nu)/nu^2 -> N[phi_BLV] as nu -> 0.  The ratio N(nu)/[2 Re psi(1+i nu) - 2 psi(1)]
     is printed to test the statement of Bartels, Lipatov and Vacca that the norm of the
     unnormalized three-gluon function is -3 chi(nu, n) times the BFKL norm.
"""
import numpy as np
from scipy import integrate
import mpmath as mp

rng = np.random.default_rng(7)

# (1) reduction formula
def r(a, b, z0):
    return (a - b)/((a - z0)*(b - z0))
for _ in range(3):
    x = complex(*rng.normal(size=2)); v = complex(*rng.normal(size=2)); z2 = complex(*rng.normal(size=2))
    z1, z3 = z2 + x*v, z2 + v
    phi = complex(*rng.normal(size=2))
    # Psi_inf = z12 * phi / conj(z12 z23 z31)   (r12 -> z12 / z0^2)
    psi_inf = (z1 - z2)*phi/np.conj((z1 - z2)*(z2 - z3)*(z3 - z1))
    jac = abs(v)**2
    lhs = abs(psi_inf)**2*jac
    rhs = abs(phi)**2/(abs(v)**2*abs(1 - x)**2)
    print("(1) reduction formula check:", lhs, rhs, abs(lhs/rhs - 1))

def phi_blv(x):
    return np.log(abs(x)**2) + (1 - x)/x*np.log(abs(1 - x)**2)

def phi_nu(x, nu):
    return 1 - abs(x)**(-2j*nu)/x + abs((1 - x)/x)**(2j*nu)*(1 - x)/x

def shape_norm_polar0(func, rmax_split=(0.5, 0.9, 1.0, 1.1, 2.0, 10.0)):
    """polar coordinates about x = 0; splitting in r and an angular point at alpha = 0"""
    def inner(rr):
        f = lambda a: abs(func(rr*np.exp(1j*a)))**2/abs(1 - rr*np.exp(1j*a))**2*rr
        v1, _ = integrate.quad(f, 0, np.pi, limit=400, epsabs=1e-13, epsrel=1e-11)
        v2, _ = integrate.quad(f, np.pi, 2*np.pi, limit=400, epsabs=1e-13, epsrel=1e-11)
        return v1 + v2
    edges = [0.0] + list(rmax_split)
    tot = 0.0
    for a, b in zip(edges[:-1], edges[1:]):
        val, _ = integrate.quad(inner, a, b, limit=400, epsabs=1e-12, epsrel=1e-10)
        tot += val
    # tail r > 10 via u = 1/r
    def inner_tail(u):
        rr = 1.0/u
        return inner(rr)/u**2
    val, _ = integrate.quad(inner_tail, 0.0, 0.1, limit=400, epsabs=1e-13, epsrel=1e-10)
    return tot + val

def shape_norm_split1(func):
    """disk |x-1| < 1/2 in polar coordinates about x = 1, the rest in polar coordinates about 0
    with the disk excluded through an indicator (checks the first splitting)"""
    # disk around 1
    def inner1(rho):
        f = lambda a: abs(func(1 + rho*np.exp(1j*a)))**2/rho**2*rho
        v1, _ = integrate.quad(f, 0, np.pi, limit=400, epsabs=1e-13, epsrel=1e-11)
        v2, _ = integrate.quad(f, np.pi, 2*np.pi, limit=400, epsabs=1e-13, epsrel=1e-11)
        return v1 + v2
    disk, _ = integrate.quad(inner1, 0.0, 0.5, limit=400, epsabs=1e-12, epsrel=1e-10)
    # rest: polar about 0, angles where |x-1| >= 1/2
    def inner0(rr):
        def f(a):
            xx = rr*np.exp(1j*a)
            if abs(xx - 1) < 0.5:
                return 0.0
            return abs(func(xx))**2/abs(1 - xx)**2*rr
        # the excluded arc for 0.5 < r < 1.5 is |a| < a0(r)
        if 0.5 < rr < 1.5:
            c = (rr**2 + 1 - 0.25)/(2*rr)
            a0 = np.arccos(min(1.0, max(-1.0, c)))
            v1, _ = integrate.quad(f, a0, 2*np.pi - a0, limit=400, epsabs=1e-13, epsrel=1e-11)
            return v1
        v1, _ = integrate.quad(f, 0, np.pi, limit=400, epsabs=1e-13, epsrel=1e-11)
        v2, _ = integrate.quad(f, np.pi, 2*np.pi, limit=400, epsabs=1e-13, epsrel=1e-11)
        return v1 + v2
    rest = 0.0
    for a, b in [(0, 0.5), (0.5, 1.0), (1.0, 1.5), (1.5, 3.0), (3.0, 10.0)]:
        val, _ = integrate.quad(inner0, a, b, limit=400, epsabs=1e-12, epsrel=1e-10)
        rest += val
    tail, _ = integrate.quad(lambda u: inner0(1.0/u)/u**2, 0.0, 0.1, limit=400, epsabs=1e-13, epsrel=1e-10)
    return disk + rest + tail

N_blv_a = shape_norm_polar0(phi_blv)
N_blv_b = shape_norm_split1(phi_blv)
print("\n(2) N[phi_BLV] (polar about 0)       =", repr(N_blv_a))
print("    N[phi_BLV] (disk about 1 + rest) =", repr(N_blv_b))
z3 = float(mp.zeta(3))
print("    N[phi_BLV]/(2 zeta(3)) =", N_blv_a/(2*z3), "  N/(pi zeta(3)) =", N_blv_a/(np.pi*z3),
      "  N/pi =", N_blv_a/np.pi)

# (3) doublet divergence: cut-off integrals of |a + b/x|^2/|1-x|^2
def cut_norm(func, eps):
    """int over eps < |x| < 1/eps, |x-1| > eps"""
    def inner(rr):
        def f(a):
            xx = rr*np.exp(1j*a)
            if abs(xx - 1) < eps:
                return 0.0
            return abs(func(xx))**2/abs(1 - xx)**2*rr
        if 1 - eps < rr < 1 + eps:
            c = (rr**2 + 1 - eps**2)/(2*rr)
            a0 = np.arccos(min(1.0, max(-1.0, c)))
            v, _ = integrate.quad(f, a0, 2*np.pi - a0, limit=400, epsabs=1e-12, epsrel=1e-10)
            return v
        v1, _ = integrate.quad(f, 0, np.pi, limit=400, epsabs=1e-12, epsrel=1e-10)
        v2, _ = integrate.quad(f, np.pi, 2*np.pi, limit=400, epsabs=1e-12, epsrel=1e-10)
        return v1 + v2
    pts = sorted(set([eps, 0.5, 1 - eps, 1 + eps, 2.0, 1/eps]))
    tot = 0.0
    for a, b in zip(pts[:-1], pts[1:]):
        if b <= a:
            continue
        val, _ = integrate.quad(inner, a, b, limit=400, epsabs=1e-11, epsrel=1e-9)
        tot += val
    return tot
print("\n(3) cut-off shape norms, eps -> 0 (log growth signals non-normalizability):")
for nm, func in [("phi = 1      (r12)", lambda x: 1.0 + 0*x),
                 ("phi = 1/x    (r23)", lambda x: 1.0/x),
                 ("phi = 1-1/x  (-r31)... i.e. (x-1)/x", lambda x: (x - 1)/x),
                 ("phi_BLV", phi_blv)]:
    vals = [cut_norm(func, e) for e in (1e-2, 1e-3, 1e-4)]
    print(f"   {nm:38s}: eps=1e-2: {vals[0]:.6f}  1e-3: {vals[1]:.6f}  1e-4: {vals[2]:.6f}"
          f"   increments/ln10: {(vals[1]-vals[0])/np.log(10):.4f}, {(vals[2]-vals[1])/np.log(10):.4f}")
print("   (pure logarithmic divergence at a singular point x_* with |phi|^2/|1-x|^2 ~ c/|x-x_*|^2 gives 2 pi c per unit of ln(1/eps))")

# (4) N(nu) for the unnormalized descendant at h = 1 + i nu
print("\n(4) shape norm N(nu) of the unnormalized DKKM descendant at h = 1 + i nu, hbar = i nu:")
for nu in [0.01, 0.05, 0.25, 0.5, 1.0, 2.0]:
    Nn = shape_norm_polar0(lambda x, nu=nu: phi_nu(x, nu))
    chi = float(2*mp.re(mp.digamma(1 + 1j*nu)) - 2*mp.digamma(1))
    print(f"   nu = {nu:5.2f}:  N(nu) = {Nn:.10f}   N/nu^2 = {Nn/nu**2:.8f}   "
          f"N/[2Re psi(1+i nu)-2 psi(1)] = {Nn/chi:.8f}")


==> anc/16_q3_zero_states/d_norm_output.txt <==
(1) reduction formula check: 1.9072370182695306 1.9072370182695306 0.0
(1) reduction formula check: 0.5048487313237943 0.5048487313237942 2.220446049250313e-16
(1) reduction formula check: 0.05580085144387707 0.055800851443877045 4.440892098500626e-16

(2) N[phi_BLV] (polar about 0)       = 45.31647763395694
    N[phi_BLV] (disk about 1 + rest) = 45.316477633956936
    N[phi_BLV]/(2 zeta(3)) = 18.84955592153876   N/(pi zeta(3)) = 12.0   N/pi = 14.42468283791513

(3) cut-off shape norms, eps -> 0 (log growth signals non-normalizability):
   phi = 1      (r12)                    : eps=1e-2: 57.869647  1e-3: 86.805407  1e-4: 115.740551   increments/ln10: 12.5666, 12.5664
   phi = 1/x    (r23)                    : eps=1e-2: 57.869333  1e-3: 86.805404  1e-4: 115.740551   increments/ln10: 12.5668, 12.5664
   phi = 1-1/x  (-r31)... i.e. (x-1)/x   : eps=1e-2: 57.869961  1e-3: 86.805410  1e-4: 115.740551   increments/ln10: 12.5665, 12.5664
   phi_BLV                               : eps=1e-2: 45.196145  1e-3: 45.314101  1e-4: 45.316438   increments/ln10: 0.0512, 0.0010
   (pure logarithmic divergence at a singular point x_* with |phi|^2/|1-x|^2 ~ c/|x-x_*|^2 gives 2 pi c per unit of ln(1/eps))

(4) shape norm N(nu) of the unnormalized DKKM descendant at h = 1 + i nu, hbar = i nu:
   nu =  0.01:  N(nu) = 0.0045312569   N/nu^2 = 45.31256889   N/[2Re psi(1+i nu)-2 psi(1)] = 18.84955592
   nu =  0.05:  N(nu) = 0.1130474662   N/nu^2 = 45.21898649   N/[2Re psi(1+i nu)-2 psi(1)] = 18.84955592
   nu =  0.25:  N(nu) = 2.6883178234   N/nu^2 = 43.01308517   N/[2Re psi(1+i nu)-2 psi(1)] = 18.84955592
   nu =  0.50:  N(nu) = 9.3617943429   N/nu^2 = 37.44717737   N/[2Re psi(1+i nu)-2 psi(1)] = 18.84955592
   nu =  1.00:  N(nu) = 25.3287509318   N/nu^2 = 25.32875093   N/[2Re psi(1+i nu)-2 psi(1)] = 18.84955592
   nu =  2.00:  N(nu) = 48.6999833689   N/nu^2 = 12.17499584   N/[2Re psi(1+i nu)-2 psi(1)] = 18.84955592


==> anc/16_q3_zero_states/e_baxter_Q.py <==
"""
E. DKKM's integral representation of the Baxter eigenvalue at N = 3,
(s, sbar) = (0, 1), at q2 = q3 = 0 (h = 1, hbar = 0), DKKM eqs. (Q-R), (Eq-1).

  Q(u, ub) = int d^2z/(z zb) z^{-iu} zb^{-iub} Q(z, zb),   i(u - ub) = n integer
  [z^s (z d)^3 z^{1-s} + z^{-s} (z d)^3 z^{s-1} - 2 (z d)^3 - sum_k i^k q_k (z d)^{3-k}] Q = 0
and the same in zb with sbar = 1.

Steps:
 E1 the q = 0 equations factorize:  theta^3 [(z + 1/z - 2) Q] = 0  and (zb + 1/zb - 2) thetab^3 Q = 0;
    solutions z/(1-z)^2 log^k z and log^k zb (k = 0, 1, 2)
 E2 single-valued combinations: z/(1-z)^2 L^k, L = log(z zb), k = 0, 1, 2
 E3 parity under z -> 1/z (DKKM eq. (Qz-symmetry))
 E4 closed forms of the transforms, numerically checked by direct 2D quadrature
 E5 the two Baxter equations in u-space; the residual of the antiholomorphic one
    equals the transform of the contact term at z = 1
 E6 pole structure, energy (DKKM eqs. (Energy-II), (Q-R,E), (E-fin)), quasimomentum, asymptotics
"""
import sympy as sp
import numpy as np
from scipy import integrate

z, zb = sp.symbols('z zb')
q2, q3 = sp.symbols('q2 q3')
Qf = sp.Function('Q')

def theta(F, var):
    return var*sp.diff(F, var)

def thetan(F, var, n):
    for _ in range(n):
        F = theta(F, var)
    return F

def eq1(F, var, s, q2v, q3v):
    """DKKM (Eq-1) for N = 3"""
    t1 = var**s*thetan(var**(1 - s)*F, var, 3)
    t2 = var**(-s)*thetan(var**(s - 1)*F, var, 3)
    t3 = -2*thetan(F, var, 3)
    t4 = -(sp.I**2*q2v*thetan(F, var, 1) + sp.I**3*q3v*F)
    return t1 + t2 + t3 + t4

print("E1: factorization at q2 = q3 = 0")
G = sp.Function('G')(z)
lhs = sp.expand(eq1(G, z, 0, 0, 0))
rhs = sp.expand(thetan((z + 1/z - 2)*G, z, 3))
print("   holomorphic (s=0): Eq-1 - theta^3[(z+1/z-2)G] =", sp.simplify(lhs - rhs))
Gb = sp.Function('G')(zb)
lhsb = sp.expand(eq1(Gb, zb, 1, 0, 0))
rhsb = sp.expand((zb + 1/zb - 2)*thetan(Gb, zb, 3))
print("   antiholomorphic (sbar=1): Eq-1 - (zb+1/zb-2) thetab^3 G =", sp.simplify(lhsb - rhsb))
for k in range(3):
    F = z/(1 - z)**2*sp.log(z)**k
    Fb = sp.log(zb)**k
    print(f"   k={k}: holomorphic Eq-1 on z/(1-z)^2 log^k z ->", sp.simplify(eq1(F, z, 0, 0, 0)),
          "; antiholomorphic Eq-1 on log^k zb ->", sp.simplify(eq1(Fb, zb, 1, 0, 0)))
# indicial exponents at z = 1 for general h (DKKM b-exponents) at h = 1: (b+2)(b+1)b
print("   DKKM indicial exponents at z=1, s=0, h=1: roots of (b+1+h-3s)(b+2-h-3s)b ->",
      sp.solve(sp.Symbol('b')*(sp.Symbol('b') + 2)*(sp.Symbol('b') + 1), sp.Symbol('b')),
      "; sbar=1, hbar=0: roots of (b+1+hb-3)(b+2-hb-3)b ->", sp.solve((sp.Symbol('b') - 2)*(sp.Symbol('b') - 1)*sp.Symbol('b'), sp.Symbol('b')))

print("\nE2: single-valuedness of sum_ab C_ab [z/(1-z)^2 log^a z] log^b zb")
tpi = 2*sp.pi*sp.I
A0 = sp.Matrix([[1, 0, 0], [tpi, 1, 0], [tpi**2, 2*tpi, 1]])     # log z -> log z + 2 pi i
B0 = sp.Matrix([[1, 0, 0], [-tpi, 1, 0], [tpi**2, -2*tpi, 1]])   # log zb -> log zb - 2 pi i
C = sp.Matrix(3, 3, sp.symbols('c00 c01 c02 c10 c11 c12 c20 c21 c22'))
sol = sp.solve(list(A0.T*C*B0 - C), list(C), dict=True)[0]
Cs = C.subs(sol)
lz, lzb = sp.symbols('lz lzb')
P = sp.expand((sp.Matrix([1, lz, lz**2]).T*Cs*sp.Matrix([1, lzb, lzb**2]))[0])
free = sorted(Cs.free_symbols, key=lambda s: s.name)
for p in free:
    print(f"   coefficient of {p}: ", sp.factor(P.coeff(p)))
print("   (no condition at z = 1: all solutions are meromorphic there; the loop around infinity is the inverse product)")

print("\nE3: z -> 1/z:  z/(1-z)^2 ->", sp.simplify((1/z)/(1 - 1/z)**2 - z/(1 - z)**2), "(difference), L -> -L;"
      " so L^0, L^2 are even (e^{i theta} = +1) and L^1 is odd (e^{i theta} = -1)")

print("\nE4: transforms Q_k(u, ub) of z/(1-z)^2 L^k; closed forms")
lam, n = sp.symbols('lambda n')
u = lam - sp.I*n/2
ub = lam + sp.I*n/2
uu, uub = sp.symbols('u ub')
Q0 = -sp.pi*uu/uub                          # principal value at z = 1 (Gamma-function formula)
Q0_radial = -sp.pi*uu/uub + sp.pi           # expansion |z|<1 and |z|>1 separately: differs by a contact term
Q1 = sp.pi*sp.I*(uu - uub)/uub**2
Q2 = 2*sp.pi*(uu - uub)/uub**3
# derivation: Q_k = (i d/dlambda)^k Q_0 at fixed n
for k, Qk in [(1, Q1), (2, Q2)]:
    lhs = sp.simplify(sp.diff(Q0.subs({uu: u, uub: ub}), lam, k)*sp.I**k)
    print(f"   (i d/dlambda)^{k} Q_0 - Q_{k} =", sp.simplify(lhs - Qk.subs({uu: u, uub: ub})))

def num_transform(k, lamv, nv):
    """direct 2D quadrature; polar coordinates about z = 1 inside |z-1| < 1/2 with the angle
    integrated first (principal value), polar coordinates about 0 outside"""
    def integrand(zc):
        rho = abs(zc); al = np.angle(zc)
        Lv = 2*np.log(rho)
        return rho**(-2j*lamv)*np.exp(-1j*nv*al)*zc/(1 - zc)**2*Lv**k/rho**2   # includes 1/(z zb)
    def disk_inner(sig):
        f = lambda b: integrand(1 + sig*np.exp(1j*b))*sig
        v, _ = integrate.quad(f, 0, 2*np.pi, limit=400, epsabs=1e-12, epsrel=1e-11, complex_func=True)
        return v
    disk, _ = integrate.quad(disk_inner, 0, 0.5, limit=400, epsabs=1e-11, epsrel=1e-10, complex_func=True)
    def out_inner(rr):
        def f(a):
            zc = rr*np.exp(1j*a)
            if abs(zc - 1) < 0.5:
                return 0.0
            return integrand(zc)*rr
        if 0.5 < rr < 1.5:
            c = (rr**2 + 1 - 0.25)/(2*rr)
            a0 = np.arccos(min(1.0, max(-1.0, c)))
            v, _ = integrate.quad(f, a0, 2*np.pi - a0, limit=400, epsabs=1e-12, epsrel=1e-11, complex_func=True)
            return v
        v, _ = integrate.quad(f, 0, 2*np.pi, limit=400, epsabs=1e-12, epsrel=1e-11, complex_func=True)
        return v
    rest = 0
    for a, b in [(1e-12, 0.5), (0.5, 1.0), (1.0, 1.5), (1.5, 4.0), (4.0, 40.0)]:
        v, _ = integrate.quad(out_inner, a, b, limit=400, epsabs=1e-11, epsrel=1e-10, complex_func=True)
        rest += v
    tail, _ = integrate.quad(lambda t: out_inner(1/t)/t**2, 1e-12, 1/40, limit=400, epsabs=1e-12, epsrel=1e-10, complex_func=True)
    return disk + rest + tail

for (lamv, nv) in [(0.37, 1), (0.8, -2), (0.25, 0)]:
    uv, ubv = lamv - 1j*nv/2, lamv + 1j*nv/2
    exact = [complex(sp.N(Qk.subs({uu: uv, uub: ubv}))) for Qk in (Q0, Q1, Q2)]
    for k in range(3):
        num = num_transform(k, lamv, nv)
        print(f"   lambda={lamv}, n={nv}, k={k}: numerical {num:.10f}   closed form {exact[k]:.10f}   |diff| {abs(num-exact[k]):.2e}")

print("\nE5: Baxter equations in u-space (s = 0, sbar = 1, t3(u) = 2u^3 at q = 0)")
def hol_res(Q):
    return sp.simplify((uu)**3*Q.subs(uu, uu + sp.I) + (uu)**3*Q.subs(uu, uu - sp.I) - 2*uu**3*Q)
def anti_res(Q):
    return sp.simplify((uub + sp.I)**3*Q.subs(uub, uub + sp.I) + (uub - sp.I)**3*Q.subs(uub, uub - sp.I) - 2*uub**3*Q)
for name, Q, P0, dP0 in [("Q_0 (L^0, principal value)", Q0, 1, 0), ("Q_0 (radial-series value)", Q0_radial, None, None),
                         ("Q_1 (L^1)", Q1, 0, 1), ("Q_2 (L^2)", Q2, 0, 0)]:
    hr, ar = hol_res(Q), anti_res(Q)
    line = f"   {name:28s}: holomorphic residual = {hr},  antiholomorphic residual = {sp.expand(ar)}"
    if P0 is not None:
        contact = 2*sp.pi*sp.I*dP0 + 2*sp.pi*uu*P0
        line += f",  predicted from the contact term 2 pi i P'(0) + 2 pi u P(0) = {contact}"
        line += f"  [match: {sp.simplify(ar - contact) == 0}]"
    print(line)

print("\nE6: poles, energy, quasimomentum, asymptotics")
eps = sp.symbols('epsilon')
for name, Q in [("Q_0", Q0), ("Q_1", Q1), ("Q_2", Q2)]:
    # pole at m = mbar = 1: u = u_1^+ = i(s-1) = -i, ub = ub_1^+ = i(sbar-1) = 0  (n = 1), shifted by eps
    near_p = sp.series(Q.subs({uu: -sp.I + eps, uub: eps}), eps, 0, 1).removeO()
    near_m = sp.series(Q.subs({uu: sp.I + eps, uub: eps}), eps, 0, 1).removeO()
    print(f"   {name}: Laurent at (u,ub)=(-i+e, e): {sp.simplify(near_p)} ;  at (i+e, e): {sp.simplify(near_m)}")
# Q_2 in DKKM normalization R^+ [1/e^3 + i E^+/e^2 + ...]
Rp = sp.limit(Q2.subs({uu: -sp.I + eps, uub: eps})*eps**3, eps, 0)
Ep = sp.simplify((sp.limit((Q2.subs({uu: -sp.I + eps, uub: eps}) - Rp/eps**3)*eps**2, eps, 0))/(sp.I*Rp))
Rm = sp.limit(Q2.subs({uu: sp.I + eps, uub: eps})*eps**3, eps, 0)
Em = sp.simplify((sp.limit((Q2.subs({uu: sp.I + eps, uub: eps}) - Rm/eps**3)*eps**2, eps, 0))/(sp.I*Rm))
print(f"   Q_2: R^+ = {Rp}, E^+ = {Ep}, R^- = {Rm}, E^- = {Em};  DKKM R^+ = -pi e^(i theta)/i^3 times 2 -> {sp.simplify(-sp.pi/sp.I**3*2)}")
print("   energy from (E-fin) = Re[E^+(-q) + E^+(q)] = 2 Re E^+ =", sp.simplify(2*sp.re(Ep)))
uvar = sp.symbols('uvar')
argII = uvar**6*Q2.subs({uu: uvar + sp.I, uub: uvar})**2     # Q_{-q} = Q_q at q = 0
print("   (Energy-II): u^6 Q(u+i, u) Q_{-q}(u+i, u) =", sp.simplify(argII), " -> E = -Im d/du log(...) at u=0 =",
      sp.simplify(-sp.im(sp.diff(sp.log(sp.simplify(argII)), uvar))))
for name, Q in [("Q_1", Q1), ("Q_2", Q2)]:
    ratio = sp.simplify(Q.subs({uu: 0, uub: sp.I})/Q.subs({uu: 0, uub: -sp.I}))
    print(f"   quasimomentum {name}: Q(is, i sbar)/Q(-is, -i sbar) = {ratio}  -> e^(i theta) = {ratio}")
for name, Q in [("Q_0", Q0), ("Q_1", Q1), ("Q_2", Q2)]:
    sym = sp.simplify(Q.subs({uu: -uu, uub: -uub}, simultaneous=True)/Q)
    print(f"   (Q-symmetry) {name}(-u,-ub)/{name}(u,ub) = {sym}")
for name, Q in [("Q_0", Q0), ("Q_1", Q1), ("Q_2", Q2)]:
    big = sp.series(Q.subs({uu: u, uub: ub}).subs(lam, 1/eps), eps, 0, 4).removeO()
    print(f"   large lambda at fixed n: {name} = {sp.simplify(big)}  (eps = 1/lambda)")
print("   DKKM (Q-asym) at (h,hbar)=(1,0): leading power lambda^(h+hbar-N(s+sbar)) = lambda^-2 with n-independent coefficient;"
      " block form beta_h u/ub^3 + beta_(1-h) /ub^2 (DKKM (block-asym))")
print("   Q_2 = 2 pi [u/ub^3 - 1/ub^2]  ->  block form with beta_h = -beta_(1-h)")


==> anc/16_q3_zero_states/e_baxter_Q_output.txt <==
E1: factorization at q2 = q3 = 0
   holomorphic (s=0): Eq-1 - theta^3[(z+1/z-2)G] = 0
   antiholomorphic (sbar=1): Eq-1 - (zb+1/zb-2) thetab^3 G = 0
   k=0: holomorphic Eq-1 on z/(1-z)^2 log^k z -> 0 ; antiholomorphic Eq-1 on log^k zb -> 0
   k=1: holomorphic Eq-1 on z/(1-z)^2 log^k z -> 0 ; antiholomorphic Eq-1 on log^k zb -> 0
   k=2: holomorphic Eq-1 on z/(1-z)^2 log^k z -> 0 ; antiholomorphic Eq-1 on log^k zb -> 0
   DKKM indicial exponents at z=1, s=0, h=1: roots of (b+1+h-3s)(b+2-h-3s)b -> [-2, -1, 0] ; sbar=1, hbar=0: roots of (b+1+hb-3)(b+2-hb-3)b -> [0, 1, 2]

E2: single-valuedness of sum_ab C_ab [z/(1-z)^2 log^a z] log^b zb
   coefficient of c00:  1
   coefficient of c10:  lz + lzb
   coefficient of c20:  (lz + lzb)**2
   (no condition at z = 1: all solutions are meromorphic there; the loop around infinity is the inverse product)

E3: z -> 1/z:  z/(1-z)^2 -> 0 (difference), L -> -L; so L^0, L^2 are even (e^{i theta} = +1) and L^1 is odd (e^{i theta} = -1)

E4: transforms Q_k(u, ub) of z/(1-z)^2 L^k; closed forms
   (i d/dlambda)^1 Q_0 - Q_1 = 0
   (i d/dlambda)^2 Q_0 - Q_2 = 0
   lambda=0.37, n=1, k=0: numerical 0.9183616674+3.0043661976j   closed form 0.9183616674+3.0043661975j   |diff| 1.09e-11
   lambda=0.37, n=1, k=1: numerical -2.3736409083-7.7652266672j   closed form -2.3736409083-7.7652266672j   |diff| 1.38e-11
   lambda=0.37, n=1, k=2: numerical -8.7170504663+24.6102893243j   closed form -8.7170504664+24.6102893237j   |diff| 6.54e-10
   lambda=0.8, n=-2, k=0: numerical 0.6896178996-3.0649684425j   closed form 0.6896178996-3.0649684425j   |diff| 7.43e-14
   lambda=0.8, n=-2, k=1: numerical 0.8409974385-3.7377663933j   closed form 0.8409974385-3.7377663933j   |diff| 3.58e-15
   lambda=0.8, n=-2, k=2: numerical -2.6209947270-5.3787370050j   closed form -2.6209947270-5.3787370050j   |diff| 1.71e-12
   lambda=0.25, n=0, k=0: numerical -3.1415926536+0.0000000000j   closed form -3.1415926536+0.0000000000j   |diff| 7.02e-14
   lambda=0.25, n=0, k=1: numerical -0.0000000000+0.0000000000j   closed form 0.0000000000+0.0000000000j   |diff| 2.50e-15
   lambda=0.25, n=0, k=2: numerical -0.0000000000+0.0000000000j   closed form 0.0000000000+0.0000000000j   |diff| 3.07e-15

E5: Baxter equations in u-space (s = 0, sbar = 1, t3(u) = 2u^3 at q = 0)
   Q_0 (L^0, principal value)  : holomorphic residual = 0,  antiholomorphic residual = 2*pi*u,  predicted from the contact term 2 pi i P'(0) + 2 pi u P(0) = 2*pi*u  [match: True]
   Q_0 (radial-series value)   : holomorphic residual = 0,  antiholomorphic residual = 2*pi*u - 6*pi*ub
   Q_1 (L^1)                   : holomorphic residual = 0,  antiholomorphic residual = 2*I*pi,  predicted from the contact term 2 pi i P'(0) + 2 pi u P(0) = 2*I*pi  [match: True]
   Q_2 (L^2)                   : holomorphic residual = 0,  antiholomorphic residual = 0,  predicted from the contact term 2 pi i P'(0) + 2 pi u P(0) = 0  [match: True]

E6: poles, energy, quasimomentum, asymptotics
   Q_0: Laurent at (u,ub)=(-i+e, e): pi*(-epsilon + I)/epsilon ;  at (i+e, e): pi*(-epsilon - I)/epsilon
   Q_1: Laurent at (u,ub)=(-i+e, e): pi/epsilon**2 ;  at (i+e, e): -pi/epsilon**2
   Q_2: Laurent at (u,ub)=(-i+e, e): -2*I*pi/epsilon**3 ;  at (i+e, e): 2*I*pi/epsilon**3
   Q_2: R^+ = -2*I*pi, E^+ = 0, R^- = 2*I*pi, E^- = 0;  DKKM R^+ = -pi e^(i theta)/i^3 times 2 -> -2*I*pi
   energy from (E-fin) = Re[E^+(-q) + E^+(q)] = 2 Re E^+ = 0
   (Energy-II): u^6 Q(u+i, u) Q_{-q}(u+i, u) = -4*pi**2  -> E = -Im d/du log(...) at u=0 = 0
   quasimomentum Q_1: Q(is, i sbar)/Q(-is, -i sbar) = -1  -> e^(i theta) = -1
   quasimomentum Q_2: Q(is, i sbar)/Q(-is, -i sbar) = 1  -> e^(i theta) = 1
   (Q-symmetry) Q_0(-u,-ub)/Q_0(u,ub) = 1
   (Q-symmetry) Q_1(-u,-ub)/Q_1(u,ub) = -1
   (Q-symmetry) Q_2(-u,-ub)/Q_2(u,ub) = 1
   large lambda at fixed n: Q_0 = pi*(-I*epsilon**3*n**3 + 2*epsilon**2*n**2 + 4*I*epsilon*n - 4)/4  (eps = 1/lambda)
   large lambda at fixed n: Q_1 = pi*epsilon**2*n*(-I*epsilon*n + 1)  (eps = 1/lambda)
   large lambda at fixed n: Q_2 = -2*I*pi*epsilon**3*n  (eps = 1/lambda)
   DKKM (Q-asym) at (h,hbar)=(1,0): leading power lambda^(h+hbar-N(s+sbar)) = lambda^-2 with n-independent coefficient; block form beta_h u/ub^3 + beta_(1-h) /ub^2 (DKKM (block-asym))
   Q_2 = 2 pi [u/ub^3 - 1/ub^2]  ->  block form with beta_h = -beta_(1-h)


==> anc/16_q3_zero_states/f_wolfram_crosscheck.wl <==
(* F. Independent cross-check in the Wolfram Language of the key steps of the programs A, B, D and E of this folder.
   Run:  wolframscript -file f_wolfram_crosscheck.wl > f_wolfram_crosscheck_output.txt *)

pr[s_, e_] := Print[s, ToString[e, InputForm]];

(* --- holomorphic sector, s = 0: q3 = i^3 z12 z23 z31 d1 d2 d3 on r12^h f(x) --- *)
x[z1_, z2_, z3_, z0_] := (z1 - z2) (z3 - z0)/((z1 - z0) (z3 - z2));
r[a_, b_, z0_] := (a - b)/((a - z0) (b - z0));
psi = r[z1, z2, z0]^h f[x[z1, z2, z3, z0]];
q3psi = I^3 (z1 - z2) (z2 - z3) (z3 - z1) D[psi, z1, z2, z3];
q2psi = (z1 - z2)^2 D[psi, z1, z2] + (z1 - z3)^2 D[psi, z1, z3] + (z2 - z3)^2 D[psi, z2, z3];
frame = {z0 -> 0, z2 -> 1, z3 -> -1};
z1x = 1/(1 - 2 X);
pr["q2 psi + h(h-1) psi (frame) = ", Simplify[(q2psi + h (h - 1) psi /. frame /. z1 -> z1x)]];
ode = Simplify[(q3psi/r[z1, z2, z0]^h /. frame /. z1 -> z1x)];
ode = Simplify[ode /. {f -> F}];
pr["holomorphic q3 operator on f, frame form: ", Collect[ode, {F'''[X], F''[X], F'[X], F[X]}, Factor]];
odeh1 = ode /. h -> 1;
sol = DSolve[odeh1 == 0, F[X], X];
pr["DSolve at h=1, q3=0: ", sol];
cand = {1, 1/X, Log[X] + (1 - X)/X Log[1 - X]};
pr["candidates in the ODE at h=1: ", Simplify[(odeh1 /. F -> Function[{t}, #] & /@ (cand /. X -> t))]];

(* --- antiholomorphic sector, sbar = 1: qb3 = i^3 db1 db2 db3 (w12 w23 w31 .) on g(xb)/(w12 w23 w31) --- *)
psib = g[x[w1, w2, w3, w0]]/((w1 - w2) (w2 - w3) (w3 - w1));
qb3psi = I^3 D[(w1 - w2) (w2 - w3) (w3 - w1) psib, w1, w2, w3];
qb2psi = D[(w1 - w2)^2 psib, w1, w2] + D[(w1 - w3)^2 psib, w1, w3] + D[(w2 - w3)^2 psib, w2, w3];
frameb = {w0 -> 0, w2 -> 1, w3 -> -1};
pr["qb2 psib (frame) = ", Simplify[qb2psi /. frameb /. w1 -> z1x]];
odeb = Simplify[(qb3psi ((w1 - w2) (w2 - w3) (w3 - w1)) /. frameb /. w1 -> z1x) /. g -> G];
pr["antiholomorphic qb3 operator on g, frame form: ", Collect[odeb, {G'''[X], G''[X], G'[X], G[X]}, Factor]];
pr["DSolve antiholomorphic, qb3=0: ", DSolve[odeb == 0, G[X], X]];

(* --- shape norm of phi_BLV and of the nu-dependent descendant --- *)
phiBLV[xx_] := Log[Abs[xx]^2] + (1 - xx)/xx Log[Abs[1 - xx]^2];
normBLV = NIntegrate[Abs[phiBLV[rr Exp[I a]]]^2/Abs[1 - rr Exp[I a]]^2 rr,
   {rr, 0, 1/2, 1, 2, Infinity}, {a, 0, Pi, 2 Pi}, Method -> "GlobalAdaptive",
   WorkingPrecision -> 30, PrecisionGoal -> 12, MaxRecursion -> 30];
pr["N[phi_BLV] = ", normBLV];
pr["N[phi_BLV]/(12 Pi Zeta[3]) = ", normBLV/(12 Pi Zeta[3])];
phinu[xx_, nu_] := 1 - Abs[xx]^(-2 I nu)/xx + Abs[(1 - xx)/xx]^(2 I nu) (1 - xx)/xx;
Do[
  nn = NIntegrate[Abs[phinu[rr Exp[I a], nu]]^2/Abs[1 - rr Exp[I a]]^2 rr,
     {rr, 0, 1/2, 1, 2, Infinity}, {a, 0, Pi, 2 Pi}, Method -> "GlobalAdaptive",
     WorkingPrecision -> 30, PrecisionGoal -> 10, MaxRecursion -> 30];
  pr["nu = " <> ToString[nu] <> ": N(nu)/(6 Pi (2 Re PolyGamma(1+i nu) - 2 PolyGamma(1))) = ",
     nn/(6 Pi (2 Re[PolyGamma[0, 1 + I nu]] - 2 PolyGamma[0, 1]))],
  {nu, {3/10, 3/2}}];

(* --- Q(z,zb) at q = 0: transforms via the Gamma-function formula (analytic continuation) --- *)
(* int d^2z z^(a-1) zb^(ab-1) (1-z)^(b-1) (1-zb)^(bb-1) = Pi Gamma[a]Gamma[b]Gamma[1-ab-bb]/(Gamma[1-ab]Gamma[1-bb]Gamma[a+b]) *)
dfInt[a_, ab_, b_, bb_] := Pi Gamma[a] Gamma[b] Gamma[1 - ab - bb]/(Gamma[1 - ab] Gamma[1 - bb] Gamma[a + b]);
q0expr = Limit[dfInt[1 - I u, -I ub, -1 + e, 1 + e], e -> 0];
pr["transform of z/(1-z)^2 (analytic continuation): ", FullSimplify[q0expr]];
(* L^k <-> (i d/dlambda)^k at fixed n, u = lam - i n/2, ub = lam + i n/2 *)
q0lam = q0expr /. {u -> lam - I n/2, ub -> lam + I n/2};
q1lam = FullSimplify[I D[q0lam, lam]];
q2lam = FullSimplify[-D[q0lam, {lam, 2}]];
(* DKKM: i(u - ub) = n, i.e. u = lam - i n/2, ub = lam + i n/2 *)
pr["check of the parametrization: ", Simplify[{u, ub} /. {u -> lam - I n/2, ub -> lam + I n/2} /. lam -> (uu + uub)/2 /. n -> I (uu - uub)]];
pr["Q1 (L^1): ", FullSimplify[q1lam /. lam -> (u + ub)/2 /. n -> I (u - ub)]];
pr["Q2 (L^2): ", FullSimplify[q2lam /. lam -> (u + ub)/2 /. n -> I (u - ub)]];
Q2[u_, ub_] := 2 Pi (u - ub)/ub^3;
Q1[u_, ub_] := Pi I (u - ub)/ub^2;
Q0[u_, ub_] := -Pi u/ub;
Do[
  pr["Baxter residuals (hol, antihol) for " <> nm <> ": ",
    {Simplify[u^3 (Q[u + I, ub] + Q[u - I, ub]) - 2 u^3 Q[u, ub]],
     Simplify[(ub + I)^3 Q[u, ub + I] + (ub - I)^3 Q[u, ub - I] - 2 ub^3 Q[u, ub]]}],
  {nmQ, {{"Q0", Q0}, {"Q1", Q1}, {"Q2", Q2}}}, {nm, {nmQ[[1]]}}, {Q, {nmQ[[2]]}}];
pr["Energy-II for Q2: u^6 Q2(u+i,u)^2 = ", Simplify[u^6 Q2[u + I, u]^2]];


==> anc/16_q3_zero_states/f_wolfram_crosscheck_output.txt <==
q2 psi + h(h-1) psi (frame) = 0
holomorphic q3 operator on f, frame form: (-I)*(1 + h)*(h - 2*X)*(-1 + X)*Derivative[1][F][X] + I*(-1 + X)*X*(-2 - 2*h + 4*X + h*X)*Derivative[2][F][X] + I*(-1 + X)^2*X^2*Derivative[3][F][X]
DSolve at h=1, q3=0: {{F[X] -> C[3] + (Sqrt[-1 + X]*(-C[1] + X*C[2]*Log[1 - X] - C[2]*Log[-1 + X] - X*C[2]*Log[X]))/(Sqrt[1 - X]*X)}}
candidates in the ODE at h=1: {0, 0, 0}
qb2 psib (frame) = 0
antiholomorphic qb3 operator on g, frame form: (2*I)*(-1 + X)*X*Derivative[1][G][X] + (2*I)*(-1 + X)*X*(-1 + 2*X)*Derivative[2][G][X] + I*(-1 + X)^2*X^2*Derivative[3][G][X]
DSolve antiholomorphic, qb3=0: {{G[X] -> C[3] - (C[1] + C[2])*Log[1 - X] + C[1]*Log[X]}}

NIntegrate::eincr: The global error of the strategy GlobalAdaptive has increased more than 2000 times. The global error is expected to decrease monotonically after a number of integrand evaluations. Suspect one of the following: the working precision is insufficient for the specified precision goal; the integrand is highly oscillatory or it is not a (piecewise) smooth function; or the true value of the integral is 0. Increasing the value of the GlobalAdaptive option MaxErrorIncreases might lead to a convergent numerical integration. NIntegrate obtained 45.316477499905438794722466644851537370736254187198848548307783389097925853593913 and 0.000066136549932899524167941984989863157119779036352699516039595575621346657604618514 for the integral and error estimates.
N[phi_BLV] = 45.31647749990543879472246664485153737074`30.
N[phi_BLV]/(12 Pi Zeta[3]) = 0.9999999970418815554351344540878912885308084610611923212011`30.
nu = 3
--
10: N(nu)/(6 Pi (2 Re PolyGamma(1+i nu) - 2 PolyGamma(1))) = 1.0000000000000683541116353491150467803902795242083767754579`30.

                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                         -9
NIntegrate::eincr: The global error of the strategy GlobalAdaptive has increased more than 2000 times. The global error is expected to decrease monotonically after a number of integrand evaluations. Suspect one of the following: the working precision is insufficient for the specified precision goal; the integrand is highly oscillatory or it is not a (piecewise) smooth function; or the true value of the integral is 0. Increasing the value of the GlobalAdaptive option MaxErrorIncreases might lead to a convergent numerical integration. NIntegrate obtained 38.525235293633765887853814900039213260660960125331293191706543032978277514121333 and 7.1084032426519753328842071613743339103021587297975770796618494529049253110998822 10   for the integral and error estimates.
nu = 3
-
2: N(nu)/(6 Pi (2 Re PolyGamma(1+i nu) - 2 PolyGamma(1))) = 0.9999999999995823262751790233523993734949174034883600906879`30.
transform of z/(1-z)^2 (analytic continuation): -((Pi*u)/ub)
check of the parametrization: {uu, uub}
Q1 (L^1): (I*Pi*(u - ub))/ub^2
Q2 (L^2): (2*Pi*(u - ub))/ub^3
Baxter residuals (hol, antihol) for Q0: {0, 2*Pi*u}
Baxter residuals (hol, antihol) for Q1: {0, (2*I)*Pi}
Baxter residuals (hol, antihol) for Q2: {0, 0}
Energy-II for Q2: u^6 Q2(u+i,u)^2 = -4*Pi^2


==> anc/16_q3_zero_states/g_mobius.py <==
"""
G. The same analytic function in Lipatov's Moebius representation (spins (0, 0)), for comparison.
In the Moebius representation (prefactor r23 = (z23/(z20 z30))^m with m = 1, mt = 0, BLV eq. (12))
the single-valued q3 = 0 combination is
     f_M = sum_cyc r_ij log|r_ij|^2   (no factor 1/(zb12 zb23 zb31)),
which is ANTIsymmetric under transpositions (the f^{abc}, C = +1 state of Lipatov quoted in
BLV, at the point m = 1, mt = 0, where BLV's eq. (18) vanishes identically and the
normalized state is its nu-derivative).  Checks:
 (1) f_M is odd under the transposition (12) and invariant under P;
 (2) Lipatov's shape norm  int d^2x |phi|^2/|x(1-x)|^2  (prefactor r23) is finite for
     phi_f = f_M/r23 = -x log|x|^2 - (1-x) log|1-x|^2;
 (3) db1 db2 db3 f_M = 0: the map to DKKM's (0,1) representation, Psi_(0,1) = prod_k d/dzb_k Psi_M,
     annihilates it (every term misses one antiholomorphic coordinate), so this C = +1 state is a
     zero mode with vanishing amputated momentum-space wave function and is absent from DKKM's space.
"""
import numpy as np
import sympy as sp
from scipy import integrate

rng = np.random.default_rng(11)
def r(a, b, z0):
    return (a - b)/((a - z0)*(b - z0))
def fM(z1, z2, z3, z0):
    s = 0
    for a, b in [(z1, z2), (z2, z3), (z3, z1)]:
        rr = r(a, b, z0); s += rr*np.log(abs(rr)**2)
    return s
z1, z2, z3, z0 = rng.normal(size=4) + 1j*rng.normal(size=4)
print("(1) transposition (12): f_M(z2,z1,z3)/f_M(z1,z2,z3) =", np.round(fM(z2, z1, z3, z0)/fM(z1, z2, z3, z0), 12),
      "; P: f_M(z2,z3,z1)/f_M =", np.round(fM(z2, z3, z1, z0)/fM(z1, z2, z3, z0), 12))
x = (z1 - z2)*(z3 - z0)/((z1 - z0)*(z3 - z2))
print("    f_M/r23 vs -x log|x|^2 - (1-x) log|1-x|^2:", np.round(fM(z1, z2, z3, z0)/r(z2, z3, z0), 12),
      np.round(-x*np.log(abs(x)**2) - (1 - x)*np.log(abs(1 - x)**2), 12))

def phi_f(xx):
    return -xx*np.log(abs(xx)**2) - (1 - xx)*np.log(abs(1 - xx)**2)
def inner(rr):
    f = lambda a: abs(phi_f(rr*np.exp(1j*a)))**2/abs(rr*np.exp(1j*a)*(1 - rr*np.exp(1j*a)))**2*rr
    v1, _ = integrate.quad(f, 0, np.pi, limit=400, epsabs=1e-13, epsrel=1e-11)
    v2, _ = integrate.quad(f, np.pi, 2*np.pi, limit=400, epsabs=1e-13, epsrel=1e-11)
    return v1 + v2
tot = 0
for a, b in [(0, 0.5), (0.5, 0.9), (0.9, 1.0), (1.0, 1.1), (1.1, 2.0), (2.0, 10.0)]:
    v, _ = integrate.quad(inner, a, b, limit=400, epsabs=1e-12, epsrel=1e-10); tot += v
v, _ = integrate.quad(lambda u: inner(1/u)/u**2, 0, 0.1, limit=400, epsabs=1e-13, epsrel=1e-10); tot += v
print("(2) Lipatov shape norm of phi_f =", tot, "; /(pi zeta(3)) =", tot/(np.pi*1.2020569031595942))

Z = sp.symbols('Z1 Z2 Z3 Z0'); W = sp.symbols('W1 W2 W3 W0')
def rs(a, b, c):
    return (a - b)/((a - c)*(b - c))
expr = 0
for (i, j) in [(0, 1), (1, 2), (2, 0)]:
    rr = rs(Z[i], Z[j], Z[3]); rb = rs(W[i], W[j], W[3])
    expr += rr*(sp.log(rr) + sp.log(rb))
print("(3) d/dW1 d/dW2 d/dW3 f_M =", sp.simplify(sp.diff(expr, W[0], W[1], W[2])))


==> anc/16_q3_zero_states/g_mobius_output.txt <==
(1) transposition (12): f_M(z2,z1,z3)/f_M(z1,z2,z3) = (-1-0j) ; P: f_M(z2,z3,z1)/f_M = (1+0j)
    f_M/r23 vs -x log|x|^2 - (1-x) log|1-x|^2: (-3.386098391178+0.909550829091j) (-3.386098391178+0.909550829091j)
(2) Lipatov shape norm of phi_f = 45.31647763395694 ; /(pi zeta(3)) = 12.0
(3) d/dW1 d/dW2 d/dW3 f_M = 0


==> anc/16_q3_zero_states/q3_zero_paper_notation.py <==
"""The states with q_3 = 0 at (n, nu) = (1, 0), h = 1 and hbar = 0, in the notation of Appendix sm:levels of the paper:
gluon positions x1, x2, x3, reference point x0, x_ij = x_i - x_j, r_ij = x_ij/(x_i0 x_j0) and the cross ratio
kappa = x12 x30/(x10 x32). The conjugate coordinates xbar_i are written y_i (xb_ij in the comments) and are treated
as variables independent of x_i. In the printed lines F1, F2, F3 are the functions 1, 1/kappa and
ln kappa + (1 - kappa) ln(1 - kappa)/kappa, and G1, G2, G3 the functions 1, ln kappabar and ln(1 - kappabar).

 (A) eq:q3charges: q_3 and qbar_3 (Eqs. (1.6) and (1.7) of hep-th/0204124 at N = 3, gluon spins (s, sbar) = (0, 1))
     annihilate the nine products r12 F_a(kappa) G_b(kappabar)/(xb12 xb23 xb31) at three random points each, and
     q_2 and qbar_2 give zero on the three products with G3, the weights h = 1 and hbar = 0. These products span the
     same functions as the products of the two sets of eq:q3sol (q3_zero_solution_sets.py).
 (B) eq:q3single, first line: the combinations sum_ab c_ab F_a G_b that are single-valued around kappa = 0 and
     kappa = 1 (and so around infinity) leave three free coefficients, those of 1, 1/kappa and
     ln|kappa|^2 + (1 - kappa) ln|1 - kappa|^2/kappa. In the printed lines K, L0, L1, M0 and M1 stand for kappa,
     ln kappa, ln(1 - kappa), ln kappabar and ln(1 - kappabar).
 (C) eq:q3single: r12 phi_BLV(kappa) = sum_cyc r_ij ln|r_ij|^2 at three random points at 40 digits, with
     phi_BLV(kappa) = ln|kappa|^2 + (1 - kappa) ln|1 - kappa|^2/kappa, and the second line, the limit nu -> 0 of
     (i nu)^-1 sum_cyc E^{1,nu}(x_i, x_j; x_0) with E of eq:Enu at h = 1 + i nu and hbar = i nu, evaluated at
     nu = 1e-12. It also checks 1 - kappa = x13 x02/(x10 x32).
 (D) eq:q3norm: the reduction d^2x1 d^2x2 d^2x3 |varphi|^2 -> |x0|^-4 d^2x2 d^2x32/|x32|^2 d^2kappa |phi|^2/|1 - kappa|^2
     as |x0| -> infinity, pointwise with x1 = x2 + kappa x32, where varphi = r12 phi(kappa)/(xb12 xb23 xb31).
 (E) eq:q3norm: the integral over kappa with discs of radius eps removed about kappa = 0 and kappa = 1 and the
     region |kappa| > 1/eps left out, at eps = 1e-3 and 1e-5 and at 20 digits. For phi_BLV the two values agree with
     each other and with 12 pi zeta(3), printed last, to the accuracy of this quadrature (d_norm.py computes this norm
     more accurately). For 1, 1/kappa and 1 - 1/kappa the integral grows by 4 pi ln(1/eps), a logarithmic divergence.
     kappa -> 0, 1 and infinity as x12, x13 and x32 -> 0, where two gluons meet.

Run: python3 -I -B q3_zero_paper_notation.py > q3_zero_paper_notation_output.txt
"""
import sympy as sp, mpmath as mp, random
random.seed(11)
x1, x2, x3, x0 = sp.symbols('x1 x2 x3 x0')
y1, y2, y3, y0 = sp.symbols('y1 y2 y3 y0')   # the conjugates, independent
k = (x1-x2)*(x3-x0)/((x1-x0)*(x3-x2)); kb = (y1-y2)*(y3-y0)/((y1-y0)*(y3-y2))
r = lambda a, b, c: (a-b)/((a-c)*(b-c))
r12 = r(x1, x2, x0); r23 = r(x2, x3, x0); r31 = r(x3, x1, x0)
Zb = (y1-y2)*(y2-y3)*(y3-y1)
q3 = lambda F: sp.I**3*(x1-x2)*(x2-x3)*(x3-x1)*sp.diff(F, x1, x2, x3)
qb3 = lambda F: sp.I**3*sp.diff(Zb*F, y1, y2, y3)
F = [sp.Integer(1), 1/k, sp.log(k)+(1-k)/k*sp.log(1-k)]
G = [sp.Integer(1), sp.log(kb), sp.log(1-kb)]
ok = True
for a, Fa in enumerate(F):
    for b, Gb in enumerate(G):
        psi = r12*Fa*Gb/Zb
        d1, d2 = q3(psi), qb3(psi)
        vals = []
        for t in range(3):
            pt = {s_: complex(random.uniform(-2, 2), random.uniform(-2, 2)) for s_ in (x1, x2, x3, x0, y1, y2, y3, y0)}
            n1 = complex(d1.evalf(30, subs=pt)); n2 = complex(d2.evalf(30, subs=pt)); n0 = abs(complex(psi.evalf(30, subs=pt)))
            vals.append(max(abs(n1), abs(n2))/n0)
        ok &= max(vals) < 1e-20
        print('(A) F%d G%d: max |q3 psi|, |qbar3 psi| relative to |psi| at three random points: %.1e' % (a+1, b+1, max(vals)), flush=True)
print('(A) all nine products annihilated:', ok)
# the q2 conditions (weights): q2 = sum z_jk^2 d_j d_k on holomorphic part must give -h(h-1) = 0 at h = 1
q2 = lambda F: sum((xx-yy)**2*sp.diff(F, xx, yy) for xx, yy in ((x1, x2), (x1, x3), (x2, x3)))
qb2 = lambda F: sum(sp.diff((xx-yy)**2*F, xx, yy) for xx, yy in ((y1, y2), (y1, y3), (y2, y3)))
for a, Fa in enumerate(F):
    psi = r12*Fa*G[2]/Zb
    pt = {s_: complex(random.uniform(-2, 2), random.uniform(-2, 2)) for s_ in (x1, x2, x3, x0, y1, y2, y3, y0)}
    print('(A) q2, qbar2 on F%d G3 (expect 0 at h = 1, hbar = 0): %.1e, %.1e' % (a+1, abs(complex(q2(psi).evalf(30, subs=pt))), abs(complex(qb2(psi).evalf(30, subs=pt)))), flush=True)
# (B) monodromy numerically: continue log branches; around kappa=0: log k -> +2pi i ; around kappa=1: log(1-k) -> +2 pi i
c = sp.symbols('c1:4:1:4')
cab = sp.Matrix(3, 3, lambda i, j: sp.Symbol('c%d%d' % (i+1, j+1)))
K, KB, L0, L1, M0, M1 = sp.symbols('K KB L0 L1 M0 M1')   # L0 = log K, L1 = log(1-K), M0 = log KB, M1 = log(1-KB)
Fs = [1, 1/K, L0+(1-K)/K*L1]; Gs = [1, M0, M1]
f = sum(cab[i, j]*Fs[i]*Gs[j] for i in range(3) for j in range(3))
tp = 2*sp.pi*sp.I
# around kappa = 0 (kappa goes counterclockwise, kappabar clockwise): L0 -> L0 + 2 pi i, M0 -> M0 - 2 pi i
d0 = sp.expand(f.subs({L0: L0+tp, M0: M0-tp}, simultaneous=True) - f)
d1 = sp.expand(f.subs({L1: L1+tp, M1: M1-tp}, simultaneous=True) - f)
eqs = []
for d in (d0, d1):
    P = sp.Poly(d, K, L0, L1, M0, M1, 1/K)
    eqs += [co for co in P.coeffs()]
sol = sp.solve(eqs, list(cab), dict=True)
print('(B) single-valuedness:', sol)
free = sorted(set(cab) - set(sol[0].keys()), key=str)
fs = sp.simplify(f.subs(sol[0]))
print('(B) free coefficients:', free)
for s in free:
    print('    coefficient of', s, ':', sp.simplify(sp.expand(fs).coeff(s)))
# (C) numerical identities
mp.mp.dps = 40
def rnd(): return mp.mpc(random.uniform(-2, 2), random.uniform(-2, 2))
random.seed(3)
for _ in range(3):
    X1, X2, X3, X0 = rnd(), rnd(), rnd(), rnd()
    R = lambda a, b: (a-b)/((a-X0)*(b-X0))
    kap = (X1-X2)*(X3-X0)/((X1-X0)*(X3-X2))
    phiB = mp.log(abs(kap)**2) + (1-kap)/kap*mp.log(abs(1-kap)**2)
    lhs = R(X1, X2)*phiB
    rhs = sum(R(a, b)*mp.log(abs(R(a, b))**2) for a, b in ((X1, X2), (X2, X3), (X3, X1)))
    nu = mp.mpf('1e-12')
    E = lambda a, b: R(a, b)**(1+1j*nu)*mp.conj(R(a, b))**(1j*nu)  # eq:Enu: [..]^h [conj]^hbar, h = 1+i nu, hbar = i nu
    lim = sum(E(a, b) for a, b in ((X1, X2), (X2, X3), (X3, X1)))/(1j*nu)
    print('(C) r12 phi_BLV = %s ; sum_cyc r ln|r|^2 = %s ; limit = %s' % (mp.nstr(lhs, 15), mp.nstr(rhs, 15), mp.nstr(lim, 15)))
    print('    relative differences %.1e %.1e' % (abs(lhs/rhs-1), abs(lim/rhs-1)))
    # (E) kappa limits: 1 - kappa = x13 x02 /(x10 x32)
    print('    1-kappa vs x13 x02/(x10 x32): %.1e' % abs((1-kap) - (X1-X3)*(X0-X2)/((X1-X0)*(X3-X2))))
# (D) pointwise reduction at large x0: |varphi|^2 with varphi = r12 phi(kappa)/Zb ; change of variables x1 = x2 + t*v, x3 = x2 + v
for _ in range(2):
    X2, v, t = rnd(), rnd(), rnd()
    X1, X3 = X2 + t*v, X2 + v
    phi = mp.mpc(0.3, -0.7)
    for X0 in (mp.mpc(1e6, 2e6), mp.mpc(-3e9, 1e9)):
        R12 = (X1-X2)/((X1-X0)*(X2-X0))
        Zbn = mp.conj((X1-X2)*(X2-X3)*(X3-X1))
        lhs = abs(R12*phi/Zbn)**2*abs(v)**2           # |varphi|^2 times the Jacobian |v|^2 of (x1, x3) -> (kappa, v) at x0 = infinity
        rhs = abs(X0)**-4*abs(phi)**2/(abs(v)**2*abs(1-t)**2)
        kap = (X1-X2)*(X3-X0)/((X1-X0)*(X3-X2))
        print('(D) |x0| = %.0e: ratio %.12f ; kappa - t = %.1e' % (abs(X0), lhs/rhs, abs(kap - t)))
# (E) the kappa integral of the doublet near the three points; and N[phi_BLV]
mp.mp.dps = 20
def N(func, eps):
    # integral over the plane minus disks of radius eps about 0 and 1 and |kappa| > 1/eps
    f = lambda rr, a: abs(func(rr*mp.expj(a)))**2/abs(1-rr*mp.expj(a))**2*rr
    # split: disk about 1 handled by excluding |kappa-1|<eps via polar coordinates about 1 for region |k-1|<0.5
    def outer(rr, a):
        kk = rr*mp.expj(a)
        return 0 if abs(kk-1) < 0.5 else f(rr, a)
    I1 = mp.quad(lambda rr: mp.quad(lambda a: outer(rr, a), [0, mp.pi/6, mp.pi, 2*mp.pi-mp.pi/6, 2*mp.pi]), [eps, 0.5, 1.5, 4, 1/eps])
    g = lambda s, a: (abs(func(1+s*mp.expj(a)))**2/s**2*s)
    I2 = mp.quad(lambda s: mp.quad(lambda a: g(s, a), [0, mp.pi, 2*mp.pi]), [eps, 0.5])
    return I1 + I2
phiB = lambda kk: mp.log(abs(kk)**2) + (1-kk)/kk*mp.log(abs(1-kk)**2)
for name, fn in (('phi_BLV', phiB), ('1', lambda kk: 1), ('1/kappa', lambda kk: 1/kk), ('1 - 1/kappa', lambda kk: 1-1/kk)):
    a, b = N(fn, mp.mpf('1e-3')), N(fn, mp.mpf('1e-5'))
    print('(E) %-12s N(eps=1e-3) = %s, N(1e-5) = %s, growth per ln(100) = %s' % (name, mp.nstr(a, 10), mp.nstr(b, 10), mp.nstr((b-a)/mp.log(100), 6)))
print('(E) 12 pi zeta(3) =', mp.nstr(12*mp.pi*mp.zeta(3), 12))


==> anc/16_q3_zero_states/q3_zero_paper_notation_output.txt <==
(A) F1 G1: max |q3 psi|, |qbar3 psi| relative to |psi| at three random points: 0.0e+00
(A) F1 G2: max |q3 psi|, |qbar3 psi| relative to |psi| at three random points: 6.9e-154
(A) F1 G3: max |q3 psi|, |qbar3 psi| relative to |psi| at three random points: 3.3e-150
(A) F2 G1: max |q3 psi|, |qbar3 psi| relative to |psi| at three random points: 0.0e+00
(A) F2 G2: max |q3 psi|, |qbar3 psi| relative to |psi| at three random points: 2.7e-154
(A) F2 G3: max |q3 psi|, |qbar3 psi| relative to |psi| at three random points: 7.0e-156
(A) F3 G1: max |q3 psi|, |qbar3 psi| relative to |psi| at three random points: 4.7e-161
(A) F3 G2: max |q3 psi|, |qbar3 psi| relative to |psi| at three random points: 5.9e-155
(A) F3 G3: max |q3 psi|, |qbar3 psi| relative to |psi| at three random points: 2.2e-158
(A) all nine products annihilated: True
(A) q2, qbar2 on F1 G3 (expect 0 at h = 1, hbar = 0): 4.9e-153, 1.0e-174
(A) q2, qbar2 on F2 G3 (expect 0 at h = 1, hbar = 0): 2.7e-150, 2.9e-144
(A) q2, qbar2 on F3 G3 (expect 0 at h = 1, hbar = 0): 2.9e-143, 2.9e-143
(B) single-valuedness: [{c12: c31, c13: -c31, c22: 0, c23: c31, c32: 0, c33: 0}]
(B) free coefficients: [c11, c21, c31]
    coefficient of c11 : 1
    coefficient of c21 : 1/K
    coefficient of c31 : (K*(L0 - L1 + M0 - M1) + L1 + M1)/K
(C) r12 phi_BLV = (0.021151210838466 + 0.306488068985569j) ; sum_cyc r ln|r|^2 = (0.021151210838466 + 0.306488068985569j) ; limit = (0.0211512108391616 + 0.30648806898557j)
    relative differences 3.7e-41 2.3e-12
    1-kappa vs x13 x02/(x10 x32): 0.0e+00
(C) r12 phi_BLV = (0.117534371036549 + 0.678571741909144j) ; sum_cyc r ln|r|^2 = (0.117534371036549 + 0.678571741909144j) ; limit = (0.117534371037533 + 0.678571741908916j)
    relative differences 6.2e-41 1.5e-12
    1-kappa vs x13 x02/(x10 x32): 0.0e+00
(C) r12 phi_BLV = (0.67560706643786 - 0.617630229809667j) ; sum_cyc r ln|r|^2 = (0.67560706643786 - 0.617630229809667j) ; limit = (0.67560706643767 - 0.617630229810065j)
    relative differences 1.4e-41 4.8e-13
    1-kappa vs x13 x02/(x10 x32): 0.0e+00
(D) |x0| = 2e+06: ratio 0.999998636553 ; kappa - t = 1.7e-06
(D) |x0| = 3e+09: ratio 0.999999999761 ; kappa - t = 1.2e-09
(D) |x0| = 2e+06: ratio 1.000001779684 ; kappa - t = 2.1e-06
(D) |x0| = 3e+09: ratio 1.000000000649 ; kappa - t = 1.5e-09
(E) phi_BLV      N(eps=1e-3) = 45.31348462, N(1e-5) = 45.3158603, growth per ln(100) = 0.000515873
(E) 1            N(eps=1e-3) = 86.80507632, N(1e-5) = 144.6753579, growth per ln(100) = 12.5664
(E) 1/kappa      N(eps=1e-3) = 86.80533614, N(1e-5) = 144.6756209, growth per ln(100) = 12.5664
(E) 1 - 1/kappa  N(eps=1e-3) = 86.80539285, N(1e-5) = 144.6756713, growth per ln(100) = 12.5664
(E) 12 pi zeta(3) = 45.316477634


==> anc/16_q3_zero_states/q3_zero_solution_sets.py <==
"""The two sets of solutions of eq:q3sol in the paper, written with r_ij = x_ij/(x_i0 x_j0). The conjugate coordinates
xbar_i are written y_i and are treated as variables independent of x_i, and rb_ij = yb_ij/(y_i0 y_j0) is the conjugate
of r_ij. The program checks that q_3 and qbar_3 of eq:q3charges (Eqs. (1.6) and (1.7) of hep-th/0204124) annihilate
the nine products {r12, r23, sum_cyc r_ij ln r_ij} x {1, ln(rb12/rb23), ln(rb31/rb23)} divided by xb12 xb23 xb31, and
that each set spans the same functions as the set of q3_zero_paper_notation.py, r12 times {1, 1/kappa,
ln kappa + (1 - kappa) ln(1 - kappa)/kappa} and {1, ln kappabar, ln(1 - kappabar)}, with kappa = x12 x30/(x10 x32).
It shows r23 = -r12/kappa, that r12 F3 - sum_cyc r_ij ln r_ij is a combination of r12 and r23 with coefficients that
are integer multiples of i pi, set by the branches of the logarithms, and that each antiholomorphic member differs
from its counterpart by a constant, +-i pi.

Run: python3 -I -B q3_zero_solution_sets.py > q3_zero_solution_sets_output.txt
"""
import sympy as sp, random
random.seed(5)
x1, x2, x3, x0, y1, y2, y3, y0 = sp.symbols('x1 x2 x3 x0 y1 y2 y3 y0')
r = lambda a, b, c: (a-b)/((a-c)*(b-c))
R12, R23, R31 = r(x1, x2, x0), r(x2, x3, x0), r(x3, x1, x0)
B12, B23, B31 = r(y1, y2, y0), r(y2, y3, y0), r(y3, y1, y0)
Zb = (y1-y2)*(y2-y3)*(y3-y1)
q3 = lambda F: sp.I**3*(x1-x2)*(x2-x3)*(x3-x1)*sp.diff(F, x1, x2, x3)
qb3 = lambda F: sp.I**3*sp.diff(Zb*F, y1, y2, y3)
H = [R12, R23, R12*sp.log(R12)+R23*sp.log(R23)+R31*sp.log(R31)]
A = [sp.Integer(1), sp.log(B12/B23), sp.log(B31/B23)]
pts = [{s: complex(random.uniform(-2, 2), random.uniform(-2, 2)) for s in (x1, x2, x3, x0, y1, y2, y3, y0)} for _ in range(3)]
worst = 0
for a, h in enumerate(H):
    for b, g in enumerate(A):
        psi = h*g/Zb
        d1, d2 = q3(psi), qb3(psi)
        for pt in pts:
            n0 = abs(complex(psi.evalf(30, subs=pt)))
            worst = max(worst, abs(complex(d1.evalf(30, subs=pt)))/n0, abs(complex(d2.evalf(30, subs=pt)))/n0)
print('q3, qbar3 on the nine products: largest |result|/|psi| = %.1e' % worst)
k = (x1-x2)*(x3-x0)/((x1-x0)*(x3-x2)); kb = (y1-y2)*(y3-y0)/((y1-y0)*(y3-y2))
print('r23 + r12/kappa at a point: %.1e' % abs(complex((R23 + R12/k).evalf(30, subs=pts[0]))))
F3 = R12*(sp.log(k)+(1-k)/k*sp.log(1-k))
diff = F3 - H[2]
vals = [complex((diff/R23).evalf(30, subs=pt)) for pt in pts]
print('(r12 F3 - sum r ln r)/r23 at three points (i pi times an integer plus i pi times an even integer times 1 - kappa):', [('%.12f%+.12fj' % (v.real, v.imag)) for v in vals])
# The logarithms take their principal branches. Since r23 = -r12/kappa and r31 = r12 (1 - kappa)/kappa,
# ln r23 = ln r12 - ln kappa + i pi n23 and ln r31 = ln r12 + ln(1 - kappa) - ln kappa + i pi n31 with integers n23
# (odd) and n31 (even), so r12 F3 - sum_cyc r ln r = -i pi (n23 r23 + n31 r31), a combination of r12 and r23
# because r31 = -r12 - r23.
for pt in pts:
    v12, v23, v31 = (complex(e.evalf(30, subs=pt)) for e in (R12, R23, R31))
    kv = complex(k.evalf(30, subs=pt))
    l12, l23, l31, lk, l1k = (complex(sp.log(sp.sympify(c)).evalf(30)) for c in (v12, v23, v31, kv, 1 - kv))
    n23 = (l23 - l12 + lk)/(1j*sp.pi.evalf(30))
    n31 = (l31 - l12 - l1k + lk)/(1j*sp.pi.evalf(30))
    N23, N31 = round(complex(n23).real), round(complex(n31).real)
    res = abs(complex(diff.evalf(30, subs=pt)) + 1j*float(sp.pi)*(N23*v23 + N31*v31))/abs(v12)
    print('    n23 = %d, n31 = %d (distance from these integers %.1e), |r12 F3 - sum r ln r + i pi (n23 r23 + n31 r31)|/|r12| = %.1e'
          % (N23, N31, max(abs(complex(n23) - N23), abs(complex(n31) - N31)), res))
for g_old, g_new in ((sp.log(kb), A[1]), (sp.log(1-kb), A[2])):
    vals = [complex((g_new - g_old).evalf(30, subs=pt)) for pt in pts]
    print('antiholomorphic member difference at three points (+-i pi expected, the sign set by the branch):',[('%.12f%+.12fj' % (v.real, v.imag)) for v in vals])


==> anc/16_q3_zero_states/q3_zero_solution_sets_output.txt <==
q3, qbar3 on the nine products: largest |result|/|psi| = 8.2e-150
r23 + r12/kappa at a point: 1.2e-167
(r12 F3 - sum r ln r)/r23 at three points (i pi times an integer plus i pi times an even integer times 1 - kappa): ['-0.000000000000+3.141592653590j', '0.000000000000+3.141592653590j', '0.957112816886+3.556378768850j']
    n23 = -1, n31 = 0 (distance from these integers 1.8e-16), |r12 F3 - sum r ln r + i pi (n23 r23 + n31 r31)|/|r12| = 0.0e+00
    n23 = -1, n31 = 0 (distance from these integers 7.1e-17), |r12 F3 - sum r ln r + i pi (n23 r23 + n31 r31)|/|r12| = 7.0e-15
    n23 = -1, n31 = -2 (distance from these integers 2.2e-16), |r12 F3 - sum r ln r + i pi (n23 r23 + n31 r31)|/|r12| = 0.0e+00
antiholomorphic member difference at three points (+-i pi expected, the sign set by the branch): ['0.000000000000-3.141592653590j', '0.000000000000+3.141592653590j', '0.000000000000-3.141592653590j']
antiholomorphic member difference at three points (+-i pi expected, the sign set by the branch): ['-0.000000000000+3.141592653590j', '0.000000000000-3.141592653590j', '-0.000000000000+3.141592653590j']


==> anc/16_q3_zero_states/small_nu/check_level_h1.py <==
"""Check of q3state.py at h = 1 itself: Gauss-Newton on the conditions K from q3 = 0.3315 (the value printed in
hep-th/0204124) at 30 digits, and the analysis of the root (singular values, E3, quasimomentum).
usage: python3 -I check_level_h1.py
"""
import sys, os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import time, mpmath as mp
import q3state as QS
dps = 30
mp.mp.dps = dps
t0 = time.time()
print('=== h=1, q3 ~ 0.3315 by Gauss-Newton on K')
h = mp.mpf(1)
q3, x, hist = QS.gauss_newton(h, mp.mpc('0.3315', 0), dps, verbose=True)
QS.analyse_state(h, q3, dps)
print('time', time.time() - t0)


==> anc/16_q3_zero_states/small_nu/check_level_h1_output.txt <==
=== h=1, q3 ~ 0.3315 by Gauss-Newton on K
   GN it 0 q3 = (0.331554022089604898576598107005 - 0.00000000206927169470549910950849160906j)  step 5.4e-5  rel.res 3.4e-8
   GN it 1 q3 = (0.331554028569509185659873603801 + 1.23642911380114909938745012885e-15j)  step 6.8e-9  rel.res 2.68e-15
   GN it 2 q3 = (0.331554028569509047863690239826 + 5.59476118351014545577535428401e-29j)  step 1.24e-15  rel.res 3.43e-29
   GN it 3 q3 = (0.331554028569509047863690239821 - 4.09853137471841026393717304031e-30j)  step 6.02e-29  rel.res 8.55e-30
  h = 1.0  q3 = (0.3315540285695090478636902 - 4.098531374718410263937173e-30j)
  singular values of K: ['198.086', '8.95349', '2.6967e-29']  ratio min/max 1.36138e-31
  lsq residual (x3=1): 8.8207e-31
  alpha2(q) = (0.76854050156198337953 + 3.3571262293544390984e-29j)  alpha2(-q) = (0.76854050156198337953 + 1.8545655454389586826e-28j)
  E = 1.5370810031239667591   exp(i theta) = (-0.5 + 0.866025403784439j)  theta/2pi = 0.333333333333333
  C_inf deviation from (3.7) form: 1.1469e-28
  traces X = (170.856599061031 + 6.51599107712556e-28j)  Y = (37.229043719719 - 5.20648197445868e-28j)  tr[M0,M1] = (2269.52850560944 + 3.19583329923136e-26j)
time 44.92802619934082


==> anc/16_q3_zero_states/small_nu/check_level_h_half.py <==
"""Check of q3state.py at h = 1/2: the first excited state of hep-th/0204124, from q3 = 0.3683, at 30 digits.
usage: python3 -I check_level_h_half.py
"""
import sys, os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import mpmath as mp
import q3state as QS
dps = 30
mp.mp.dps = dps
print('=== h=1/2, first excited state q3 ~ 0.368293 (DKKM: E = 4*0.6910 = 2.764, theta = 4pi/3 or 2pi/3)')
h = mp.mpf('0.5')
q3, x, hist = QS.gauss_newton(h, mp.mpc('0.3683', 0), dps, verbose=True)
QS.analyse_state(h, q3, dps)


==> anc/16_q3_zero_states/small_nu/check_level_h_half_output.txt <==
=== h=1/2, first excited state q3 ~ 0.368293 (DKKM: E = 4*0.6910 = 2.764, theta = 4pi/3 or 2pi/3)
   GN it 0 q3 = (0.368293077012399194988543735987 + 5.51410837423570807105848843729e-11j)  step 6.92e-6  rel.res 2.01e-10
   GN it 1 q3 = (0.368293077208122276937197952888 + 1.91008837076693603167811157471e-18j)  step 2.03e-10  rel.res 2.22e-19
   GN it 2 q3 = (0.368293077208122277606918218401 + 4.75252221168616754161406168071e-30j)  step 2.02e-18  rel.res 5.72e-30
   GN it 3 q3 = (0.368293077208122277606918218401 + 1.84438624260286172553510584472e-30j)  step 2.91e-30  rel.res 6.15e-30
  h = 0.5  q3 = (0.3682930772081222776069182 + 1.844386242602861725535106e-30j)
  singular values of K: ['852.86', '15.1678', '3.9115e-29']  ratio min/max 4.58634e-32
  lsq residual (x3=1): 2.3647e-31
  alpha2(q) = (1.3820821530027704017 - 3.1841373344617981332e-29j)  alpha2(-q) = (1.3820821530027704017 - 8.4207971934650003647e-28j)
  E = 2.7641643060055408035   exp(i theta) = (-0.5 + 0.866025403784439j)  theta/2pi = 0.333333333333333
  C_inf deviation from (3.7) form: 4.1647e-28
  traces X = (355.998311718596 + 3.65873687841505e-27j)  Y = (35.0525064466769 + 4.50834007333808e-28j)  tr[M0,M1] = (6847.39278550899 + 7.5680159803283e-26j)


==> anc/16_q3_zero_states/small_nu/check_levels_h1_complex.py <==
"""Check of q3state.py at h = 1 on the pair of complex levels near q3 = +-0.4721 + 0.7270 i (row B of the table of
levels), at 30 digits.
usage: python3 -I check_levels_h1_complex.py
"""
import sys, os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import mpmath as mp
import q3state as QS
dps = 30
mp.mp.dps = dps
h = mp.mpf(1)
for st in (mp.mpc('0.472098', '0.726967'), mp.mpc('-0.472098', '0.726967')):
    print('=== h=1, start', st)
    q3, x, hist = QS.gauss_newton(h, st, dps, verbose=True)
    QS.analyse_state(h, q3, dps)


==> anc/16_q3_zero_states/small_nu/check_levels_h1_complex_output.txt <==
=== h=1, start (0.472098 + 0.726967j)
   GN it 0 q3 = (0.472851319770121563738592745853 + 0.725516934798488803503404476392j)  step 0.00163  rel.res 5.11e-7
   GN it 1 q3 = (0.47285041968526905676725332311 + 0.72551507912278403114111458657j)  step 2.06e-6  rel.res 7.64e-12
   GN it 2 q3 = (0.472850418827806147393832684121 + 0.725515080119280062095901924156j)  step 1.31e-9  rel.res 4.25e-19
   GN it 3 q3 = (0.47285041882780614264942360653 + 0.725515080119280046643446204388j)  step 1.62e-17  rel.res 1.43e-30
   GN it 4 q3 = (0.472850418827806142649423606249 + 0.725515080119280046643446204775j)  step 4.79e-28  rel.res 1.81e-30
  h = 1.0  q3 = (0.4728504188278061426494236 + 0.7255150801192800466434462j)
  singular values of K: ['77544.8', '92.7179', '2.52541e-27']  ratio min/max 3.25671e-32
  lsq residual (x3=1): 1.17741e-30
  alpha2(q) = (3.2093183196747653851 + 2.9721107996019423526e-28j)  alpha2(-q) = (3.2093183196747653851 - 1.3983733697679303001e-25j)
  E = 6.4186366393495307702   exp(i theta) = (-0.5 - 0.866025403784439j)  theta/2pi = -0.333333333333333
  C_inf deviation from (3.7) form: 1.396e-25
  traces X = (-1780.98861790624 - 2.49577919927651e-24j)  Y = (410.450100507919 + 3.45407480516451e-25j)  tr[M0,M1] = (-726324.565707851 - 1.63739109785165e-21j)
=== h=1, start (-0.472098 + 0.726967j)
   GN it 0 q3 = (-0.472851642762809841204376536748 + 0.725515002182815803996043743343j)  step 0.00164  rel.res 2.78e-7
   GN it 1 q3 = (-0.472850418576243708145113103259 + 0.725515080598083873420590236198j)  step 1.23e-6  rel.res 1.3e-12
   GN it 2 q3 = (-0.47285041882780614366946026799 + 0.725515080119280046429371509868j)  step 5.41e-10  rel.res 3.39e-20
   GN it 3 q3 = (-0.472850418827806142649423606401 + 0.725515080119280046643446204264j)  step 1.04e-18  rel.res 1.65e-30
   GN it 4 q3 = (-0.472850418827806142649423606562 + 0.725515080119280046643446204346j)  step 1.81e-28  rel.res 1.12e-30
  h = 1.0  q3 = (-0.4728504188278061426494236 + 0.7255150801192800466434462j)
  singular values of K: ['38696.6', '386.334', '2.00866e-27']  ratio min/max 5.1908e-32
  lsq residual (x3=1): 7.95198e-31
  alpha2(q) = (3.2093183196747653851 - 3.7439796563998380793e-29j)  alpha2(-q) = (3.2093183196747653851 - 5.9513374671107220073e-27j)
  E = 6.4186366393495307702   exp(i theta) = (-0.5 + 0.866025403784439j)  theta/2pi = 0.333333333333333
  C_inf deviation from (3.7) form: 7.9993e-27
  traces X = (410.450100507919 + 1.49157819959189e-25j)  Y = (-1780.98861790624 - 2.3686021995804e-25j)  tr[M0,M1] = (-726324.565707851 - 3.53923442247591e-22j)


==> anc/16_q3_zero_states/small_nu/crosscheck_ndsolve.wl <==
(* Independent cross-check with the Wolfram Engine (NDSolve, Bulirsch-Stoer extrapolation, 50-digit working precision).
   No DKKM basis and no ansatz for the mixing matrix: for an arbitrary basis fixed by unit
   initial data at z0 = 1/2, compute the monodromies around z=0 and z=1 of the holomorphic
   (s=0) and antiholomorphic (sbar=1) equations, and find all bilinear forms C with
   Mh^T C Ma = C for both loops (Ma along the complex-conjugate, clockwise loop).
   A quantized q3 is a point where this 18x9 linear system has a null vector.
   Output: the singular values of the system (smallest/largest) for each test point. *)
$AllowInternet = False;
wp = 50;

polysHol[q2_, q3_] := {z^2 + I q3 z - 1, 7 z^3 + (q2 - 2) z^2 + z, 6 z^4 - 6 z^3, z^5 - 2 z^4 + z^3};
polysAnti[p2_, p3_] := {I p3, z^2 + (p2 - 2) z + 1, 3 z^3 - 6 z^2 + 3 z, z^4 - 2 z^3 + z^2};

(* continue the 3 solutions with unit initial data at z0 along z(phi) = c + r Exp[I phi] *)
loopMonodromy[polys_, c_, r_, phi0_, phi1_] := Module[{P, zz, sol, Y, eqs, y, t},
  P = polys;
  zz[t_] := c + r Exp[I t];
  eqs = Flatten[Table[{
      y[k, 0]'[t] == I r Exp[I t] y[k, 1][t],
      y[k, 1]'[t] == I r Exp[I t] y[k, 2][t],
      y[k, 2]'[t] == I r Exp[I t] (-(P[[3]] y[k, 2][t] + P[[2]] y[k, 1][t] + P[[1]] y[k, 0][t])/P[[4]] /. z -> zz[t])
    }, {k, 1, 3}]];
  eqs = Join[eqs, Flatten[Table[y[k, j][phi0] == If[k == j + 1, 1, 0], {k, 1, 3}, {j, 0, 2}]]];
  sol = NDSolve[eqs, Flatten[Table[y[k, j], {k, 1, 3}, {j, 0, 2}]], {t, phi0, phi1},
    WorkingPrecision -> wp, Method -> "Extrapolation", MaxSteps -> 10^6];
  Table[y[k, j][phi1] /. First[sol], {k, 1, 3}, {j, 0, 2}]
];

invariantSystem[h_, q3_] := Module[{q2, hb, p2, p3, M0h, M1h, M0a, M1a, Cm, cs, eqs, A, sv},
  q2 = -h (h - 1); hb = 1 - Conjugate[h]; p2 = -hb (hb - 1); p3 = Conjugate[q3];
  M0h = loopMonodromy[polysHol[q2, q3], 0, 1/2, 0, 2 Pi];
  M1h = loopMonodromy[polysHol[q2, q3], 1, 1/2, Pi, 3 Pi];
  M0a = loopMonodromy[polysAnti[p2, p3], 0, 1/2, 0, -2 Pi];
  M1a = loopMonodromy[polysAnti[p2, p3], 1, 1/2, Pi, -Pi];
  cs = Array[cc, {3, 3}];
  eqs = Flatten[{Transpose[M0h].cs.M0a - cs, Transpose[M1h].cs.M1a - cs}];
  A = Normal[CoefficientArrays[eqs, Flatten[cs]]][[2]];
  sv = Sort[SingularValueList[N[A, wp], Tolerance -> 0]];
  {Max[sv], Min[sv], Min[sv]/Max[sv], sv[[1]]/sv[[2]]}
];

tests = {
  {"JW ground state h=1/2", 1/2, I*SetPrecision[0.205257506088199899809158284776`40, wp]},
  {"h=1 state", 1, SetPrecision[0.331554028569509047863690239821`40, wp]},
  {"h=1 test point q3=0.30 (not a root)", 1, 3/10},
  {"nu=0.1 descendant q3=0", 1 + I/10, 0},
  {"nu=0.1 pair root", 1 + I/10, SetPrecision[0.334272058011233812930081768337`40 + 0.0264883669823934373248300129033`40 I, wp]},
  {"nu=0.1 valley point q3=0.02 I (not a root)", 1 + I/10, I/50},
  {"nu=0.01 descendant q3=0", 1 + I/100, 0},
  {"nu=0.01 valley point q3=0.008 I (not a root)", 1 + I/100, 8 I/1000},
  {"nu=0.01 valley point q3=-0.008 I (not a root)", 1 + I/100, -8 I/1000}
};

Do[
  Module[{res, t0},
    t0 = AbsoluteTime[];
    res = invariantSystem[t[[2]], t[[3]]];
    Print[t[[1]], " | h=", ToString[N[t[[2]], 6], InputForm], " q3=", ToString[N[t[[3]], 12], InputForm],
      " | smax=", ToString[N[res[[1]], 6], InputForm], " smin=", ToString[N[res[[2]], 6], InputForm],
      " smin/smax=", ToString[N[res[[3]], 6], InputForm], " smin/s2=", ToString[N[res[[4]], 6], InputForm], " | ", Round[AbsoluteTime[] - t0], " s"];
  ], {t, tests}];


==> anc/16_q3_zero_states/small_nu/crosscheck_ndsolve_output.txt <==
JW ground state h=1/2 | h=0.5`6. q3=0.205257506088199899809158284776`12.*I | smax=78947.7849448129706947585`6. smin=9.3827344732687610533238833857091`6.*^-27 smin/smax=1.188473429600031571767043601`6.*^-31 smin/s2=2.18164963527038686457167485191857`6.*^-26 | 2 s
h=1 state | h=1.`6. q3=0.331554028569509047863690239821`12. | smax=177982.7139863250368929092`6. smin=2.808028392092634126133426971574`6.*^-26 smin/smax=1.577697254525730877230810667`6.*^-31 smin/s2=3.59901486616510179932423359603`6.*^-26 | 2 s
h=1 test point q3=0.30 (not a root) | h=1.`6. q3=0.3`12. | smax=165273.8941971103844757526`6. smin=0.0024795770784482804`6. smin/smax=1.500283568977364149506687197826`6.*^-8 smin/s2=0.0034023185837566473`6. | 1 s
nu=0.1 descendant q3=0 | h=1.`6.148354310940669 + 0.1`5.148354310940669*I q3=0 | smax=78795.0902993285802005177`6. smin=1.776698885658873387140892829036812`6.*^-25 smin/smax=2.2548345067053153595592382149`6.*^-30 smin/s2=1.3069084766574830684589590836230085`6.*^-24 | 1 s
nu=0.1 pair root | h=1.`6.148354310940669 + 0.1`5.148354310940669*I q3=0.334272058011233812930081768337`12.14915573150184 + 0.0264883669823934373248300129033`11.048110841018659*I | smax=163671.5885669972560480689`6. smin=2.03284521340624456357491242131313`6.*^-26 smin/smax=1.242026934060165609241730676`6.*^-31 smin/s2=2.83610989277887872692523859283217`6.*^-26 | 1 s
nu=0.1 valley point q3=0.02 I (not a root) | h=1.`6.148354310940669 + 0.1`5.148354310940669*I q3=0.02`12.*I | smax=79295.0205900164055318225`6. smin=0.0006296584000749772`6. smin/smax=7.94070542374326551743861767873`6.*^-9 smin/s2=0.003817708430713912`6. | 1 s
nu=0.01 descendant q3=0 | h=1.`6.150493284193559 + 0.01`4.15049328419356*I q3=0 | smax=86441.3658630606991799127`6. smin=4.111135420206506907186810910107902`6.*^-25 smin/smax=4.7559815594761827362443368871`6.*^-30 smin/s2=8.6768558939106902641416596767758934`6.*^-24 | 1 s
nu=0.01 valley point q3=0.008 I (not a root) | h=1.`6.150493284193559 + 0.01`4.15049328419356*I q3=0.008`12.*I | smax=86647.2289119420522947369`6. smin=0.00013317757768556027848404759527277005`6. smin/smax=1.53700908105100676405649023964`6.*^-9 smin/s2=0.0021709209310682351`6. | 1 s
nu=0.01 valley point q3=-0.008 I (not a root) | h=1.`6.150493284193559 + 0.01`4.15049328419356*I q3=-0.008`12.*I | smax=86273.2063629172256567688`6. smin=0.00016413451409586884299214170960075086`6. smin/smax=1.9024969746159649978015141149`6.*^-9 smin/s2=0.0028659731970347391`6. | 1 s


==> anc/16_q3_zero_states/small_nu/derive_ode.py <==
"""Derive the polynomial-coefficient form of the DKKM differential equations (Eq. 3.2 of
hep-th/0204124) for N=3, holomorphic spin s=0 and antiholomorphic spin sbar=1.

Holomorphic:      D^3 [w Q] + q2 D Q + i q3 Q = 0
Antiholomorphic:  w D^3 Q   + p2 D Q + i p3 Q = 0      (p2 = qbar2, p3 = qbar3)
with D = z d/dz and w = (z-1)^2/z.

The script prints P3, P2, P1, P0 with  P3 Q''' + P2 Q'' + P1 Q' + P0 Q = 0, the
coefficients being polynomials in z, and checks the Frobenius recurrences at z=0.
"""
import sympy as sp

z, q2, q3, a = sp.symbols('z q2 q3 a')
Q = sp.Function('Q')(z)
w = (z - 1)**2 / z


def D(f):
    return sp.expand(z * sp.diff(f, z))


def to_poly_form(expr, mult):
    e = sp.expand(sp.simplify(expr * mult))
    coeffs = []
    for k in (3, 2, 1, 0):
        dk = sp.diff(Q, z, k) if k > 0 else Q
        c = sp.expand(e.coeff(dk))
        e = sp.expand(e - c * dk)
        coeffs.append(sp.factor(c))
    assert sp.simplify(e) == 0, e
    return coeffs


hol = D(D(D(w * Q))) + q2 * D(Q) + sp.I * q3 * Q
anti = w * D(D(D(Q))) + q2 * D(Q) + sp.I * q3 * Q

for name, expr in (('hol', hol), ('anti', anti)):
    # find multiplier making all coefficients polynomial
    for mult in (1, z, 1 / z, z**2):
        try:
            cs = to_poly_form(expr, mult)
        except AssertionError:
            continue
        if all(sp.denom(sp.together(c)) == 1 for c in cs):
            print(name, 'multiplier', mult)
            for k, c in zip((3, 2, 1, 0), cs):
                print('  P%d =' % k, sp.expand(c))
            break

# Frobenius check: apply operator to z^(a+n) and display coefficients
n = sp.symbols('n')
for name, expr in (('hol', hol), ('anti', anti)):
    e = expr.subs(Q, z**(a + n)).doit()
    e = sp.expand(sp.simplify(e / z**(a + n)))
    print(name, 'L z^(a+n) / z^(a+n) =', sp.collect(e, z))


==> anc/16_q3_zero_states/small_nu/derive_ode_output.txt <==
hol multiplier z
  P3 = z**5 - 2*z**4 + z**3
  P2 = 6*z**4 - 6*z**3
  P1 = q2*z**2 + 7*z**3 - 2*z**2 + z
  P0 = I*q3*z + z**2 - 1
anti multiplier 1
  P3 = z**4 - 2*z**3 + z**2
  P2 = 3*z**3 - 6*z**2 + 3*z
  P1 = q2*z + z**2 - 2*z + 1
  P0 = I*q3
hol L z^(a+n) / z^(a+n) = a**3*z**(a + n)*z**(-a - n - 1) + 3*a**2*n*z**(a + n)*z**(-a - n - 1) - 3*a**2*z**(a + n)*z**(-a - n - 1) + 3*a*n**2*z**(a + n)*z**(-a - n - 1) - 6*a*n*z**(a + n)*z**(-a - n - 1) + 3*a*z**(a + n)*z**(-a - n - 1) + n**3*z**(a + n)*z**(-a - n - 1) - 3*n**2*z**(a + n)*z**(-a - n - 1) + 3*n*z**(a + n)*z**(-a - n - 1) + z*(-2*a**3*z**(a + n)*z**(-a - n - 1) + a**3*z**(-a - n - 1)*z**(a + n + 1) - 6*a**2*n*z**(a + n)*z**(-a - n - 1) + 3*a**2*n*z**(-a - n - 1)*z**(a + n + 1) + 3*a**2*z**(-a - n - 1)*z**(a + n + 1) - 6*a*n**2*z**(a + n)*z**(-a - n - 1) + 3*a*n**2*z**(-a - n - 1)*z**(a + n + 1) + 6*a*n*z**(-a - n - 1)*z**(a + n + 1) + a*q2*z**(a + n)*z**(-a - n - 1) + 3*a*z**(-a - n - 1)*z**(a + n + 1) - 2*n**3*z**(a + n)*z**(-a - n - 1) + n**3*z**(-a - n - 1)*z**(a + n + 1) + 3*n**2*z**(-a - n - 1)*z**(a + n + 1) + n*q2*z**(a + n)*z**(-a - n - 1) + 3*n*z**(-a - n - 1)*z**(a + n + 1) + I*q3*z**(a + n)*z**(-a - n - 1) + z**(-a - n - 1)*z**(a + n + 1)) - z**(a + n)*z**(-a - n - 1)
anti L z^(a+n) / z^(a+n) = -2*a**3 - 6*a**2*n - 6*a*n**2 + a*q2 - 2*n**3 + n*q2 + I*q3 + z*(a**3 + 3*a**2*n + 3*a*n**2 + n**3) + (a**3 + 3*a**2*n + 3*a*n**2 + n**3)/z


==> anc/16_q3_zero_states/small_nu/q3core.py <==
"""Core numerics for the N=3 SL(2,C) spin chain (s=0, sbar=1) quantization of q3,
following Derkachov, Korchemsky, Kotanski, Manashov, hep-th/0204124 (DKKM), Sec. 3.

Holomorphic ODE (DKKM Eq. 3.2, s=0):      D^3[w Q] + q2 D Q + i q3 Q = 0
Antiholomorphic ODE (sbar=1):             w D^3 Q + p2 D Q + i p3 Q = 0
with D = z d/dz, w = (z-1)^2/z, q2 = -h(h-1), p2 = -hb(hb-1), hb = 1-conj(h),
p3 = conj(q3) for a physical state.

Polynomial form (P3 Q''' + P2 Q'' + P1 Q' + P0 Q = 0), derived in derive_ode.py:
  hol  (times z): P3 = z^3 (z-1)^2, P2 = 6 z^3 (z-1), P1 = 7z^3+(q2-2)z^2+z, P0 = z^2+i q3 z-1
  anti          : P3 = z^2 (z-1)^2, P2 = 3 z (z-1)^2,  P1 = z^2+(p2-2)z+1,  P0 = i p3

Basis at z=0 (DKKM Eq. 3.5): Q_1 = z^{1-s} u_1, Q_2 = z^{1-s}(u_1 ln z + u_2),
Q_3 = z^{1-s}(u_1 ln^2 z + 2 u_2 ln z + u_3), u_m(0)=1.  Single-valued combinations at
z=0 have the mixing matrix of DKKM Eq. (3.7):
  C = x1*E11 + x2*(-2E11+E12+E21) + x3*(2E11-2E12-2E21+E13/2+E31/2+E22)
with x = sigma*(alpha1, alpha2, 1).

Monodromy matrices are obtained by Taylor-series continuation of the Wronskian matrix
along closed paths (no use of the local basis at z=1).
Convention: continuing Q_a along a loop gives sum_b M_ab Q_b.
"""
import mpmath as mp

I = mp.mpc(0, 1)


# ----------------------------------------------------------------------------------
# ODE coefficient polynomials (lists, index = power of z)
# ----------------------------------------------------------------------------------
def polys_hol(q2, q3):
    P3 = [0, 0, 0, 1, -2, 1]
    P2 = [0, 0, 0, -6, 6]
    P1 = [0, 1, q2 - 2, 7]
    P0 = [-1, I * q3, 1]
    return [P0, P1, P2, P3]


def polys_anti(p2, p3):
    P3 = [0, 0, 1, -2, 1]
    P2 = [0, 3, -6, 3]
    P1 = [1, p2 - 2, 1]
    P0 = [I * p3]
    return [P0, P1, P2, P3]


def shift_poly(P, zc):
    """coefficients of P(zc + t) in powers of t"""
    n = len(P)
    out = []
    for j in range(n):
        s = mp.mpc(0)
        for k in range(j, n):
            if P[k] != 0:
                s += P[k] * mp.binomial(k, j) * zc ** (k - j)
        out.append(s)
    return out


def taylor_step(Y, zc, dz, polys, nterms):
    """Y: list of solutions, each [Q, Q', Q''] at zc.  Returns the same at zc+dz."""
    sh = [shift_poly(P, zc) for P in polys]  # sh[k][j]
    p30 = sh[3][0]
    pairs = []
    for k in range(4):
        for j in range(len(sh[k])):
            if (k, j) != (3, 0) and sh[k][j] != 0:
                pairs.append((k, j, sh[k][j]))
    out = []
    for sol in Y:
        a = [sol[0], sol[1], sol[2] / 2]
        for m in range(0, nterms - 3):
            s = mp.mpc(0)
            for (k, j, c) in pairs:
                n = m + k - j
                if n < 0 or n < k:
                    continue
                ff = 1
                for r in range(k):
                    ff *= (n - r)
                s += c * ff * a[n]
            a.append(-s / (p30 * (m + 3) * (m + 2) * (m + 1)))
        # evaluate the series and its first two derivatives at t = dz
        v0 = mp.fsum(a[n] * dz ** n for n in range(len(a)))
        v1 = mp.fsum(n * a[n] * dz ** (n - 1) for n in range(1, len(a)))
        v2 = mp.fsum(n * (n - 1) * a[n] * dz ** (n - 2) for n in range(2, len(a)))
        out.append([v0, v1, v2])
    return out


def nterms_for(ratio, dps):
    return int(mp.ceil((dps + 8) * mp.log(10) / (-mp.log(ratio)))) + 6


def propagate(Y, path, polys, dps):
    """continue solutions along a polyline path (list of points)."""
    for i in range(len(path) - 1):
        zc, zn = path[i], path[i + 1]
        dz = zn - zc
        R = min(abs(zc), abs(zc - 1))
        ratio = abs(dz) / R
        if ratio > 0.45:
            raise ValueError('step too large %s' % ratio)
        Y = taylor_step(Y, zc, dz, polys, nterms_for(ratio, dps))
    return Y


def circle_path(center, radius, phi0, phi1, nsteps):
    return [center + radius * mp.expjpi((phi0 + (phi1 - phi0) * k / mp.mpf(nsteps)) / mp.pi)
            for k in range(nsteps + 1)]


# ----------------------------------------------------------------------------------
# Frobenius log basis at z=0 (DKKM normalization)
# ----------------------------------------------------------------------------------
def jet_mul(a, b):
    return [a[0] * b[0], a[0] * b[1] + a[1] * b[0], a[0] * b[2] + a[1] * b[1] + a[2] * b[0]]


def jet_inv(a):
    i0 = 1 / a[0]
    i1 = -a[1] * i0 * i0
    i2 = (a[1] * a[1] * i0 - a[2]) * i0 * i0
    return [i0, i1, i2]


def frob0_coeffs(kind, q2, q3, nmax):
    """jets c_m(eps) mod eps^3 for m=0..nmax.  kind='hol' (exponent 1+eps) or 'anti' (eps)."""
    c = [[mp.mpc(1), mp.mpc(0), mp.mpc(0)]]
    if kind == 'hol':
        cm2 = [mp.mpc(0)] * 3
        for m in range(1, nmax + 1):
            x = [mp.mpf(m), mp.mpf(1), mp.mpf(0)]  # m + eps
            x2 = jet_mul(x, x); x3 = jet_mul(x2, x)
            ix2 = jet_inv(x2); ix3 = jet_inv(x3)
            # factor = 2 - q2/x^2 - i q3/x^3
            fac = [2 - q2 * ix2[0] - I * q3 * ix3[0], -q2 * ix2[1] - I * q3 * ix3[1],
                   -q2 * ix2[2] - I * q3 * ix3[2]]
            prev = c[m - 1]
            prev2 = c[m - 2] if m >= 2 else cm2
            t = jet_mul(fac, prev)
            c.append([t[i] - prev2[i] for i in range(3)])
    else:
        for m in range(1, nmax + 1):
            y = [mp.mpf(m - 1), mp.mpf(1), mp.mpf(0)]
            y3 = jet_mul(jet_mul(y, y), y)
            A = [2 * y3[0] - q2 * y[0] - I * q3, 2 * y3[1] - q2 * y[1], 2 * y3[2] - q2 * y[2]]
            t = jet_mul(A, c[m - 1])
            if m >= 2:
                yy = [mp.mpf(m - 2), mp.mpf(1), mp.mpf(0)]
                yy3 = jet_mul(jet_mul(yy, yy), yy)
                t2 = jet_mul(yy3, c[m - 2])
                t = [t[i] - t2[i] for i in range(3)]
            x = [mp.mpf(m), mp.mpf(1), mp.mpf(0)]
            x3 = jet_mul(jet_mul(x, x), x)
            c.append(jet_mul(t, jet_inv(x3)))
    return c


def frob0_wronskian(kind, q2, q3, z0, dps):
    """rows: Q1,Q2,Q3 (DKKM basis); columns: value, d/dz, d2/dz2 at z0 (|z0|<1)."""
    r = abs(z0)
    nmax = int(mp.ceil((dps + 10) * mp.log(10) / (-mp.log(r)))) + 40
    c = frob0_coeffs(kind, q2, q3, nmax)
    u = []
    for comb in ((1, 0, 0), (1, 1, 0), (1, 2, 2)):
        coeffs = [comb[0] * cm[0] + comb[1] * cm[1] + comb[2] * cm[2] for cm in c]
        u.append(coeffs)
    # power series g_j(z) = z^{e} u_j(z), e = 1 (hol) or 0 (anti); value, first, second derivative
    e = 1 if kind == 'hol' else 0
    G = []
    for coeffs in u:
        v0 = mp.fsum(coeffs[n] * z0 ** (n + e) for n in range(len(coeffs)))
        v1 = mp.fsum(coeffs[n] * (n + e) * z0 ** (n + e - 1) for n in range(len(coeffs)) if n + e >= 1)
        v2 = mp.fsum(coeffs[n] * (n + e) * (n + e - 1) * z0 ** (n + e - 2) for n in range(len(coeffs))
                     if n + e >= 2)
        G.append((v0, v1, v2))
    L = mp.log(z0)
    Lp = 1 / z0
    Lpp = -1 / z0 ** 2

    def times_log(g):
        return (g[0] * L, g[1] * L + g[0] * Lp, g[2] * L + 2 * g[1] * Lp + g[0] * Lpp)

    def times_log2(g):
        L2 = L * L; L2p = 2 * L * Lp; L2pp = 2 * Lp * Lp + 2 * L * Lpp
        return (g[0] * L2, g[1] * L2 + g[0] * L2p, g[2] * L2 + 2 * g[1] * L2p + g[0] * L2pp)

    g1, g2, g3 = G
    Q1 = list(g1)
    t = times_log(g1)
    Q2 = [t[i] + g2[i] for i in range(3)]
    t1 = times_log2(g1); t2 = times_log(g2)
    Q3 = [t1[i] + 2 * t2[i] + g3[i] for i in range(3)]
    return [Q1, Q2, Q3]


def mat_from_rows(rows):
    return mp.matrix([[rows[i][j] for j in range(3)] for i in range(3)])


# ----------------------------------------------------------------------------------
# Monodromies
# ----------------------------------------------------------------------------------
def monodromy(kind, q2, q3, around, dps, orientation=+1, nsteps=40, z0=mp.mpf('0.5')):
    """monodromy matrix in the DKKM z=0 basis for a loop based at z0=1/2.
    around = 1 : circle |z-1| = 1/2 ; around = 0 : circle |z| = 1/2.
    orientation +1 = counterclockwise, -1 = clockwise."""
    polys = polys_hol(q2, q3) if kind == 'hol' else polys_anti(q2, q3)
    W0 = frob0_wronskian(kind, q2, q3, z0, dps)
    if around == 1:
        path = circle_path(mp.mpf(1), mp.mpf('0.5'), mp.pi, mp.pi + orientation * 2 * mp.pi, nsteps)
    else:
        path = circle_path(mp.mpf(0), mp.mpf('0.5'), mp.mpf(0), orientation * 2 * mp.pi, nsteps)
    W1 = propagate(W0, path, polys, dps)
    A0 = mat_from_rows(W0)
    A1 = mat_from_rows(W1)
    return A1 * mp.inverse(A0)


def Cbasis():
    E = lambda i, j: mp.matrix([[1 if (r, c) == (i, j) else 0 for c in range(3)] for r in range(3)])
    A1 = E(0, 0)
    A2 = -2 * E(0, 0) + E(0, 1) + E(1, 0)
    A3 = 2 * E(0, 0) - 2 * E(0, 1) - 2 * E(1, 0) + E(0, 2) / 2 + E(2, 0) / 2 + E(1, 1)
    return [A1, A2, A3]


def Kmatrix(M, Mb_cw):
    cols = []
    for A in Cbasis():
        R = M.T * A * Mb_cw - A
        cols.append([R[i, j] for i in range(3) for j in range(3)])
    return mp.matrix([[cols[c][r] for c in range(3)] for r in range(9)])


def Cfromx(x):
    A = Cbasis()
    return x[0] * A[0] + x[1] * A[1] + x[2] * A[2]


def q2_of_h(h):
    return -h * (h - 1)


def hbar_of_h(h):
    return 1 - mp.conj(h)


==> anc/16_q3_zero_states/small_nu/q3np.py <==
"""Double-precision, vectorized (over many q3 values) version of q3core: monodromy of the
holomorphic and antiholomorphic DKKM equations around z=1, in the DKKM z=0 basis.
Used only for scanning; every root is refined and checked at 40-60 digits with q3core.
"""
import numpy as np

M0_EXACT = np.array([[1, 0, 0], [2j * np.pi, 1, 0], [(2j * np.pi) ** 2, 4j * np.pi, 1]], dtype=complex)


def frob0_wronskian_np(kind, q2, q3, z0=0.5, nmax=90):
    """q3: array (B,). returns W (B,3,3): rows = Q1,Q2,Q3 (DKKM basis), cols = value, d/dz, d2/dz2."""
    q3 = np.asarray(q3, dtype=complex)
    q2 = np.broadcast_to(np.asarray(q2, dtype=complex), q3.shape)
    B = q3.shape[0]
    c = np.zeros((nmax + 1, B, 3), dtype=complex)
    c[0, :, 0] = 1.0

    def jmul(a, b):
        return np.stack([a[..., 0] * b[..., 0], a[..., 0] * b[..., 1] + a[..., 1] * b[..., 0],
                         a[..., 0] * b[..., 2] + a[..., 1] * b[..., 1] + a[..., 2] * b[..., 0]], axis=-1)

    def jinv(a):
        i0 = 1 / a[..., 0]
        i1 = -a[..., 1] * i0 * i0
        i2 = (a[..., 1] * a[..., 1] * i0 - a[..., 2]) * i0 * i0
        return np.stack([i0, i1, i2], axis=-1)

    def jconst(v):
        v = np.broadcast_to(np.asarray(v, dtype=complex), (B,))
        return np.stack([v, np.zeros(B, complex), np.zeros(B, complex)], axis=-1)

    if kind == 'hol':
        for m in range(1, nmax + 1):
            x = np.array([m, 1.0, 0.0], dtype=complex)[None, :].repeat(B, 0)
            x2 = jmul(x, x); x3 = jmul(x2, x)
            ix2 = jinv(x2); ix3 = jinv(x3)
            fac = -(q2[:, None] * ix2 + 1j * q3[:, None] * ix3)
            fac[:, 0] += 2
            t = jmul(fac, c[m - 1])
            if m >= 2:
                t = t - c[m - 2]
            c[m] = t
    else:
        for m in range(1, nmax + 1):
            y = np.array([m - 1, 1.0, 0.0], dtype=complex)[None, :].repeat(B, 0)
            y3 = jmul(jmul(y, y), y)
            A = 2 * y3 - q2[:, None] * y
            A[:, 0] -= 1j * q3
            t = jmul(A, c[m - 1])
            if m >= 2:
                yy = np.array([m - 2, 1.0, 0.0], dtype=complex)[None, :].repeat(B, 0)
                yy3 = jmul(jmul(yy, yy), yy)
                t = t - jmul(yy3, c[m - 2])
            x = np.array([m, 1.0, 0.0], dtype=complex)[None, :].repeat(B, 0)
            x3 = jmul(jmul(x, x), x)
            c[m] = jmul(t, jinv(x3))
    combs = [(1, 0, 0), (1, 1, 0), (1, 2, 2)]
    e = 1 if kind == 'hol' else 0
    n = np.arange(nmax + 1)
    G = []
    for comb in combs:
        u = comb[0] * c[:, :, 0] + comb[1] * c[:, :, 1] + comb[2] * c[:, :, 2]  # (nmax+1, B)
        pw = n + e
        v0 = np.sum(u * (z0 ** pw)[:, None], axis=0)
        v1 = np.sum(u * (pw * z0 ** (pw - 1.0))[:, None], axis=0)
        v2 = np.sum(u * (pw * (pw - 1) * z0 ** (pw - 2.0))[:, None], axis=0)
        G.append((v0, v1, v2))
    L = np.log(z0); Lp = 1 / z0; Lpp = -1 / z0 ** 2
    g1, g2, g3 = G

    def tl(g):
        return (g[0] * L, g[1] * L + g[0] * Lp, g[2] * L + 2 * g[1] * Lp + g[0] * Lpp)

    def tl2(g):
        L2 = L * L; L2p = 2 * L * Lp; L2pp = 2 * Lp * Lp + 2 * L * Lpp
        return (g[0] * L2, g[1] * L2 + g[0] * L2p, g[2] * L2 + 2 * g[1] * L2p + g[0] * L2pp)

    Q1 = g1
    t = tl(g1)
    Q2 = tuple(t[i] + g2[i] for i in range(3))
    t1 = tl2(g1); t2 = tl(g2)
    Q3 = tuple(t1[i] + 2 * t2[i] + g3[i] for i in range(3))
    W = np.zeros((B, 3, 3), dtype=complex)
    for a, Q in enumerate((Q1, Q2, Q3)):
        for j in range(3):
            W[:, a, j] = Q[j]
    return W


def _shift(P, zc):
    from math import comb
    n = len(P)
    return [sum(P[k] * comb(k, j) * zc ** (k - j) for k in range(j, n)) for j in range(n)]


def propagate_np(kind, q2, q3, W, path, nterms=34):
    """continue W (B,3,3) along polyline path."""
    q3 = np.asarray(q3, dtype=complex)
    for i in range(len(path) - 1):
        zc = path[i]; dz = path[i + 1] - path[i]
        if kind == 'hol':
            P3 = [0, 0, 0, 1, -2, 1]; P2 = [0, 0, 0, -6, 6]; P1 = [0, 1, q2 - 2, 7]
            s3 = _shift(P3, zc); s2 = _shift(P2, zc); s1 = _shift(P1, zc)
            s0 = [zc * zc + 1j * q3 * zc - 1, 2 * zc + 1j * q3, 1.0]
        else:
            P3 = [0, 0, 1, -2, 1]; P2 = [0, 3, -6, 3]; P1 = [1, q2 - 2, 1]
            s3 = _shift(P3, zc); s2 = _shift(P2, zc); s1 = _shift(P1, zc)
            s0 = [1j * q3]
        sh = [s0, s1, s2, s3]
        p30 = sh[3][0]
        # a[n] arrays (B, 3 solutions)
        a = [W[:, :, 0], W[:, :, 1], W[:, :, 2] / 2]
        for m in range(0, nterms - 3):
            s = 0
            for k in range(4):
                for j, cc in enumerate(sh[k]):
                    if (k, j) == (3, 0):
                        continue
                    n = m + k - j
                    if n < k:
                        continue
                    ff = 1
                    for r in range(k):
                        ff *= (n - r)
                    if np.ndim(cc) == 0:
                        if cc == 0:
                            continue
                        s = s + cc * ff * a[n]
                    else:
                        s = s + cc[:, None] * ff * a[n]
            a.append(-s / (p30 * (m + 3) * (m + 2) * (m + 1)))
        nn = len(a)
        v0 = sum(a[n] * dz ** n for n in range(nn))
        v1 = sum(n * a[n] * dz ** (n - 1) for n in range(1, nn))
        v2 = sum(n * (n - 1) * a[n] * dz ** (n - 2) for n in range(2, nn))
        W = np.stack([v0, v1, v2], axis=-1)
    return W


def circle(center, radius, phi0, phi1, nsteps):
    phis = phi0 + (phi1 - phi0) * np.arange(nsteps + 1) / nsteps
    return [center + radius * np.exp(1j * p) for p in phis]


def M1_np(kind, q2, q3, orientation=+1, nsteps=48, nterms=34):
    q3 = np.atleast_1d(np.asarray(q3, dtype=complex))
    W0 = frob0_wronskian_np(kind, q2, q3)
    path = circle(1.0, 0.5, np.pi, np.pi + orientation * 2 * np.pi, nsteps)
    W1 = propagate_np(kind, q2, q3, W0, path, nterms)
    return W1 @ np.linalg.inv(W0)


def Cbasis_np():
    E = lambda i, j: np.array([[1.0 if (r, c) == (i, j) else 0.0 for c in range(3)] for r in range(3)])
    A1 = E(0, 0)
    A2 = -2 * E(0, 0) + E(0, 1) + E(1, 0)
    A3 = 2 * E(0, 0) - 2 * E(0, 1) - 2 * E(1, 0) + E(0, 2) / 2 + E(2, 0) / 2 + E(1, 1)
    return [A1, A2, A3]


def K_np(M, Mbcw):
    cols = []
    for A in Cbasis_np():
        R = np.swapaxes(M, -1, -2) @ A @ Mbcw - A
        cols.append(R.reshape(R.shape[0], 9))
    return np.stack(cols, axis=-1)  # (B, 9, 3)


def traces_np(M1):
    M0 = M0_EXACT
    M0i = np.linalg.inv(M0)
    M1i = np.linalg.inv(M1)
    X = np.trace(M0 @ M1i, axis1=-2, axis2=-1)
    Y = np.trace(M0i @ M1, axis1=-2, axis2=-1)
    Zc = np.trace(M0 @ M1 @ M0i @ M1i, axis1=-2, axis2=-1)
    return X, Y, Zc


==> anc/16_q3_zero_states/small_nu/q3state.py <==
"""High-precision state analysis: quantization residual, null vector (mixing matrix C at z=0),
energy E = Re[alpha2(q) + alpha2(-q)] (DKKM Eq. 3.15) and quasimomentum exp(i theta) =
sigma_0/sigma_inf (from DKKM Eq. 3.4 with sigma = exp(i theta), Eq. 3.11), traces of the
holomorphic monodromy representation, and 2D Newton refinement of a root.
"""
import mpmath as mp
import q3core as C

I = mp.mpc(0, 1)
M0_EXACT = None


def M0exact():
    return mp.matrix([[1, 0, 0], [2 * mp.pi * I, 1, 0], [(2 * mp.pi * I) ** 2, 4 * mp.pi * I, 1]])


def params(h):
    q2 = C.q2_of_h(h)
    hb = C.hbar_of_h(h)
    p2 = C.q2_of_h(hb)
    return q2, hb, p2


def monodromies(h, q3, dps, nsteps=40):
    q2, hb, p2 = params(h)
    M1 = C.monodromy('hol', q2, q3, 1, dps, orientation=+1, nsteps=nsteps)
    Mb = C.monodromy('anti', p2, mp.conj(q3), 1, dps, orientation=-1, nsteps=nsteps)
    return M1, Mb


def traces(M1):
    M0 = M0exact()
    M0i = mp.inverse(M0)
    M1i = mp.inverse(M1)
    X = sum((M0 * M1i)[i, i] for i in range(3))
    Y = sum((M0i * M1)[i, i] for i in range(3))
    Zc = sum((M0 * M1 * M0i * M1i)[i, i] for i in range(3))
    return X, Y, Zc


def svd_K(M1, Mb):
    K = C.Kmatrix(M1, Mb)
    U, S, V = mp.svd_c(K)
    # null vector = last row of V (V is conj-transposed in mpmath's convention)
    x = [mp.conj(V[2, j]) for j in range(3)]
    return S, x, K


def null_vector_lsq(K):
    """normalize x3 = 1 and solve the 9x2 least squares problem; return x and residual."""
    A = mp.matrix(9, 2)
    b = mp.matrix(9, 1)
    for r in range(9):
        A[r, 0] = K[r, 0]; A[r, 1] = K[r, 1]; b[r] = -K[r, 2]
    AH = A.H
    sol = mp.lu_solve(AH * A, AH * b)
    x = [sol[0], sol[1], mp.mpc(1)]
    res = mp.norm(A * sol - b) / mp.norm(b)
    return x, res


def infinity_matrix(kind, q2, q3, dps):
    """Wronskian at z=2 of the basis at infinity Q^inf_m(z) = Q^D_m(1/z; -q)."""
    w0 = mp.mpf('0.5')
    Wg = C.frob0_wronskian(kind, q2, -q3, w0, dps)  # derivatives w.r.t. w
    z = 1 / w0
    rows = []
    for g in Wg:
        f0 = g[0]
        f1 = -g[1] / z ** 2
        f2 = g[2] / z ** 4 + 2 * g[1] / z ** 3
        rows.append([f0, f1, f2])
    return C.mat_from_rows(rows)


def continue_to_2(kind, q2, q3, dps, upper=True, nsteps=40):
    polys = C.polys_hol(q2, q3) if kind == 'hol' else C.polys_anti(q2, q3)
    W0 = C.frob0_wronskian(kind, q2, q3, mp.mpf('0.5'), dps)
    # circle centered 5/4, radius 3/4 from phi=pi to phi=0 (upper) or to phi=2pi (lower)
    phi1 = mp.mpf(0) if upper else 2 * mp.pi
    path = C.circle_path(mp.mpf(5) / 4, mp.mpf(3) / 4, mp.pi, phi1, nsteps)
    W1 = C.propagate(W0, path, polys, dps)
    return C.mat_from_rows(W1)


def alphas_from_C(Cm):
    sig = Cm[1, 1]
    a2 = 2 + Cm[0, 1] / sig
    a1 = Cm[0, 0] / sig + 2 * a2 - 2
    return sig, a1, a2


def check_C0_form(Cm):
    """deviations from DKKM (3.7) structure (all should vanish)."""
    d = [Cm[0, 1] - Cm[1, 0], Cm[0, 2] - Cm[2, 0], 2 * Cm[0, 2] - Cm[1, 1], Cm[1, 2], Cm[2, 1], Cm[2, 2]]
    scale = max(abs(Cm[i, j]) for i in range(3) for j in range(3))
    return max(abs(v) for v in d) / scale


def analyse_state(h, q3, dps, nsteps=40, verbose=True):
    q2, hb, p2 = params(h)
    M1, Mb = monodromies(h, q3, dps, nsteps)
    S, x_svd, K = svd_K(M1, Mb)
    x, res = null_vector_lsq(K)
    Cm0 = C.Cfromx(x)
    sig0, a1, a2 = alphas_from_C(Cm0)
    # continuation to z=2
    Wh = continue_to_2('hol', q2, q3, dps, upper=True, nsteps=nsteps)
    Wa = continue_to_2('anti', p2, mp.conj(q3), dps, upper=False, nsteps=nsteps)
    Winf_h = infinity_matrix('hol', q2, q3, dps)
    Winf_a = infinity_matrix('anti', p2, mp.conj(q3), dps)
    T = Wh * mp.inverse(Winf_h)
    Tb = Wa * mp.inverse(Winf_a)
    Cinf = T.T * Cm0 * Tb
    sig_inf, a1m, a2m = alphas_from_C(Cinf)
    eith = sig0 / sig_inf
    E = mp.re(a2 + a2m)
    X, Y, Zc = traces(M1)
    out = dict(S=S, x=x, lsq_res=res, alpha1=a1, alpha2=a2, alpha2_minus=a2m, alpha1_minus=a1m,
               exp_itheta=eith, theta_over_2pi=mp.arg(eith) / (2 * mp.pi), E=E,
               C0_form_dev_inf=check_C0_form(Cinf), X=X, Y=Y, Zc=Zc)
    if verbose:
        print('  h =', mp.nstr(h, 12), ' q3 =', mp.nstr(q3, 25))
        print('  singular values of K:', [mp.nstr(s, 6) for s in S], ' ratio min/max', mp.nstr(min(S) / max(S), 6))
        print('  lsq residual (x3=1):', mp.nstr(res, 6))
        print('  alpha2(q) =', mp.nstr(a2, 20), ' alpha2(-q) =', mp.nstr(a2m, 20))
        print('  E =', mp.nstr(E, 20), '  exp(i theta) =', mp.nstr(eith, 15),
              ' theta/2pi =', mp.nstr(out['theta_over_2pi'], 15))
        print('  C_inf deviation from (3.7) form:', mp.nstr(out['C0_form_dev_inf'], 5))
        print('  traces X =', mp.nstr(X, 15), ' Y =', mp.nstr(Y, 15), ' tr[M0,M1] =', mp.nstr(Zc, 15))
    return out


def trace_newton(h, q3, dps, tol=None, maxit=30, nsteps=40, verbose=False):
    """solve Im X(q3) = Im Y(q3) = 0 (X = tr M0 M1^-1, Y = tr M0^-1 M1) by Newton in (Re q3, Im q3)."""
    q2, hb, p2 = params(h)
    if tol is None:
        tol = mp.mpf(10) ** (-(dps - 8))
    for it in range(maxit):
        M1 = C.monodromy('hol', q2, q3, 1, dps, nsteps=nsteps)
        X, Y, _ = traces(M1)
        eps = mp.mpf(10) ** (-(dps // 2))
        M1e = C.monodromy('hol', q2, q3 + eps, 1, dps, nsteps=nsteps)
        Xe, Ye, _ = traces(M1e)
        dX = (Xe - X) / eps; dY = (Ye - Y) / eps
        # d(Im X)/da = Im dX ; d(Im X)/db = Re dX
        J = mp.matrix([[mp.im(dX), mp.re(dX)], [mp.im(dY), mp.re(dY)]])
        rhs = mp.matrix([-mp.im(X), -mp.im(Y)])
        d = mp.lu_solve(J, rhs)
        q3 = q3 + mp.mpc(d[0], d[1])
        if verbose:
            print('   it', it, 'q3 =', mp.nstr(q3, 30), ' |step| =', mp.nstr(abs(mp.mpc(d[0], d[1])), 3),
                  ' ImX,ImY =', mp.nstr(mp.im(X), 3), mp.nstr(mp.im(Y), 3))
        if abs(mp.mpc(d[0], d[1])) < tol:
            break
    return q3


def K_of(h, q3, dps, nsteps=40):
    M1, Mb = monodromies(h, q3, dps, nsteps)
    return C.Kmatrix(M1, Mb)


def gauss_newton(h, q3, dps, maxit=25, nsteps=40, verbose=False, x=None):
    """solve K(q3, conj q3) (x1, x2, 1)^T = 0 for q3, x1, x2 (6 real unknowns, 18 real equations)."""
    tol = mp.mpf(10) ** (-(dps - 6))
    K = K_of(h, q3, dps, nsteps)
    if x is None:
        x, _ = null_vector_lsq(K)
    hist = []
    for it in range(maxit):
        eps = mp.mpf(10) ** (-(dps // 2))
        Ka = K_of(h, q3 + eps, dps, nsteps)
        Kb = K_of(h, q3 + I * eps, dps, nsteps)
        xv = mp.matrix([x[0], x[1], x[2]])
        r = K * xv
        ra = (Ka * xv - r) / eps
        rb = (Kb * xv - r) / eps
        # real Jacobian 18 x 6 for unknowns (a, b, Re x1, Im x1, Re x2, Im x2)
        J = mp.matrix(18, 6)
        R = mp.matrix(18, 1)
        for i in range(9):
            cols = [ra[i], rb[i], K[i, 0], I * K[i, 0], K[i, 1], I * K[i, 1]]
            for j, cval in enumerate(cols):
                J[2 * i, j] = mp.re(cval); J[2 * i + 1, j] = mp.im(cval)
            R[2 * i] = -mp.re(r[i]); R[2 * i + 1] = -mp.im(r[i])
        JT = J.T
        d = mp.lu_solve(JT * J, JT * R)
        q3 = q3 + mp.mpc(d[0], d[1])
        x = [x[0] + mp.mpc(d[2], d[3]), x[1] + mp.mpc(d[4], d[5]), mp.mpc(1)]
        step = abs(mp.mpc(d[0], d[1]))
        K = K_of(h, q3, dps, nsteps)
        res = mp.norm(K * mp.matrix(x)) / mp.norm(K[:, 2])
        hist.append((q3, step, res))
        if verbose:
            print('   GN it', it, 'q3 =', mp.nstr(q3, 30), ' step', mp.nstr(step, 3), ' rel.res', mp.nstr(res, 3))
        if step < tol:
            break
    return q3, x, hist


==> anc/16_q3_zero_states/small_nu/refine.py <==
"""High-precision refinement and analysis of the roots found by scan.py.
usage: python3 -I refine.py nu dps
For h = 1 + i nu: analyze q3 = 0 (descendant), then Gauss-Newton refine every s-minimum
candidate of scan_nu<nu>.json with s < 0.01, and analyze each converged root.
"""
import sys, os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import json, time
import mpmath as mp
import q3state as QS

dps = int(sys.argv[2]) if len(sys.argv) > 2 else 40
mp.mp.dps = dps
nu = mp.mpf(sys.argv[1])   # parsed after setting the precision (nu = 0.1 exactly to dps digits)
here = os.path.dirname(os.path.abspath(__file__))
h = mp.mpc(1, nu)
t0 = time.time()
print('##### nu =', sys.argv[1], ' h =', h, ' dps =', dps, flush=True)
print('E2(h) = 8 Re[psi(1+i nu) - psi(1)] =', mp.nstr(8 * mp.re(mp.psi(0, h) - mp.psi(0, 1)), 25))
print('--- q3 = 0 (descendant)')
r0 = QS.analyse_state(h, mp.mpc(0), dps)
S = sorted(r0['S'])
print('  sigma_2/sigma_1 at q3=0 =', mp.nstr(S[1] / S[2], 8), flush=True)
results = [dict(q3='0', E=mp.nstr(r0['E'], 25), theta_over_2pi=mp.nstr(r0['theta_over_2pi'], 15),
                smin_ratio=mp.nstr(S[0] / S[2], 5), s2_ratio=mp.nstr(S[1] / S[2], 8),
                alpha2=mp.nstr(r0['alpha2'], 20), alpha1=mp.nstr(r0['alpha1'], 20))]
with open(os.path.join(here, 'scan_nu%s.json' % sys.argv[1])) as f:
    sc = json.load(f)
starts = [c['q3'] for c in sc['cands'] if c['method'] == 'smin' and c['s'] < 0.01]
for st in starts:
    q3s = mp.mpc(st[0], st[1])
    print('--- start', mp.nstr(q3s, 8), flush=True)
    q3, x, hist = QS.gauss_newton(h, q3s, dps, verbose=True)
    r = QS.analyse_state(h, q3, dps)
    S = sorted(r['S'])
    results.append(dict(q3=mp.nstr(q3, 30), E=mp.nstr(r['E'], 25), theta_over_2pi=mp.nstr(r['theta_over_2pi'], 15),
                        smin_ratio=mp.nstr(S[0] / S[2], 5), alpha2=mp.nstr(r['alpha2'], 20),
                        alpha2_minus=mp.nstr(r['alpha2_minus'], 20)))
    print('  elapsed %.0f s' % (time.time() - t0), flush=True)
with open(os.path.join(here, 'refine_nu%s.json' % sys.argv[1]), 'w') as f:
    json.dump(results, f, indent=1)
print('done, elapsed %.0f s' % (time.time() - t0))


==> anc/16_q3_zero_states/small_nu/refine_nu0.01.json <==
[
 {
  "q3": "0",
  "E": "0.0009615625763732566510983407",
  "theta_over_2pi": "6.75962402706091e-41",
  "smin_ratio": "1.3943e-37",
  "s2_ratio": "0.34244885",
  "alpha2": "(0.00048078128818662832555 - 2.1127968033746505321e-38j)",
  "alpha1": "(1.1557532353519687875e-7 - 0.072107862655154324191j)"
 },
 {
  "q3": "(0.3315812394380058656340301024 + 0.00263037256504546416465871406999j)",
  "E": "1.537492104958255662536961",
  "theta_over_2pi": "0.333333333333333",
  "smin_ratio": "2.3079e-41",
  "alpha2": "(0.73858703626758488595 + 8.8315027664303319664e-39j)",
  "alpha2_minus": "(0.79890506869067077658 + 7.7517913917061093156e-38j)"
 },
 {
  "q3": "(-0.3315812394380058656340301024 - 0.00263037256504546416465871406999j)",
  "E": "1.537492104958255662536961",
  "theta_over_2pi": "-0.333333333333333",
  "smin_ratio": "2.2267e-41",
  "alpha2": "(0.79890506869067077658 + 1.4845880628901603191e-39j)",
  "alpha2_minus": "(0.73858703626758488595 + 1.5948001789480289258e-38j)"
 }
]

==> anc/16_q3_zero_states/small_nu/refine_nu0.01_output.txt <==
##### nu = 0.01  h = (1.0 + 0.01j)  dps = 40
E2(h) = 8 Re[psi(1+i nu) - psi(1)] = 0.0009615625763732566510983407
--- q3 = 0 (descendant)
  h = (1.0 + 0.01j)  q3 = (0.0 + 0.0j)
  singular values of K: ['0.167078', '0.0572156', '2.32957e-38']  ratio min/max 1.3943e-37
  lsq residual (x3=1): 4.99385e-36
  alpha2(q) = (0.00048078128818662832555 - 2.1127968033746505321e-38j)  alpha2(-q) = (0.00048078128818662832555 + 1.9365592992490501903e-38j)
  E = 0.0009615625763732566511   exp(i theta) = (1.0 + 4.24719703688872e-40j)  theta/2pi = 6.75962402706091e-41
  C_inf deviation from (3.7) form: 1.5734e-39
  traces X = (3.00789828143848 - 1.97798569615034e-38j)  Y = (3.00789828143848 + 9.37539466095687e-38j)  tr[M0,M1] = (3.00001559571242 - 1.98908443006303e-38j)
  sigma_2/sigma_1 at q3=0 = 0.34244885
--- start (0.33857647 + 0.0j)
   GN it 0 q3 = (0.331507411258479728815182791177 + 0.00269910622017459749039337424136j)  step 0.00757  rel.res 0.000487
   GN it 1 q3 = (0.331581411350152119592692635079 + 0.00262986608726434728254624218261j)  step 0.000101  rel.res 4.26e-7
   GN it 2 q3 = (0.331581239438686920734541971718 + 0.00263037256244295419560781927438j)  step 5.35e-7  rel.res 2.21e-12
   GN it 3 q3 = (0.331581239438005865634026640139 + 0.00263037256504546416457718071075j)  step 2.69e-12  rel.res 6.59e-23
   GN it 4 q3 = (0.3315812394380058656340301024 + 0.00263037256504546416465871406999j)  step 8.16e-23  rel.res 3.39e-40
   GN it 5 q3 = (0.3315812394380058656340301024 + 0.00263037256504546416465871406999j)  step 2.23e-41  rel.res 1.94e-39
  h = (1.0 + 0.01j)  q3 = (0.3315812394380058656340301 + 0.002630372565045464164658714j)
  singular values of K: ['200.756', '8.89999', '4.63324e-39']  ratio min/max 2.30789e-41
  lsq residual (x3=1): 1.24693e-40
  alpha2(q) = (0.73858703626758488595 + 8.8315027664303319664e-39j)  alpha2(-q) = (0.79890506869067077658 + 7.7517913917061093156e-38j)
  E = 1.5374921049582556625   exp(i theta) = (-0.5 + 0.866025403784439j)  theta/2pi = 0.333333333333333
  C_inf deviation from (3.7) form: 2.4388e-38
  traces X = (170.931459194776 - 7.70683483757862e-37j)  Y = (37.2552651916055 + 1.10202595389589e-39j)  tr[M0,M1] = (2323.3479802849 - 1.25307697797656e-35j)
  elapsed 170 s
--- start (-0.33857647 + 4.1463659e-17j)
   GN it 0 q3 = (-0.331506864589645242617926599584 - 0.00270183693280059307239898216645j)  step 0.00757  rel.res 0.000454
   GN it 1 q3 = (-0.331581421742622075098690917646 - 0.00262989192230154919143821633997j)  step 0.000104  rel.res 4.06e-7
   GN it 2 q3 = (-0.331581239438645414721294948311 - 0.00263037256274735385349803400887j)  step 5.14e-7  rel.res 2.04e-12
   GN it 3 q3 = (-0.331581239438005865634026524317 - 0.00263037256504546416459274777504j)  step 2.39e-12  rel.res 5.28e-23
   GN it 4 q3 = (-0.3315812394380058656340301024 - 0.00263037256504546416465871406999j)  step 6.61e-23  rel.res 6.5e-40
   GN it 5 q3 = (-0.3315812394380058656340301024 - 0.00263037256504546416465871406999j)  step 9.57e-41  rel.res 9.44e-40
  h = (1.0 + 0.01j)  q3 = (-0.3315812394380058656340301 - 0.002630372565045464164658714j)
  singular values of K: ['204.569', '8.74434', '4.55504e-39']  ratio min/max 2.22665e-41
  lsq residual (x3=1): 9.11474e-41
  alpha2(q) = (0.79890506869067077658 + 1.4845880628901603191e-39j)  alpha2(-q) = (0.73858703626758488595 + 1.5948001789480289258e-38j)
  E = 1.5374921049582556625   exp(i theta) = (-0.5 - 0.866025403784439j)  theta/2pi = -0.333333333333333
  C_inf deviation from (3.7) form: 1.2263e-38
  traces X = (37.2552651916055 - 4.2244328232676e-38j)  Y = (170.931459194776 - 9.33599653942139e-37j)  tr[M0,M1] = (2219.76788598303 - 1.45173552326553e-35j)
  elapsed 308 s
done, elapsed 308 s


==> anc/16_q3_zero_states/small_nu/refine_nu0.02.json <==
[
 {
  "q3": "0",
  "E": "0.003845255338653818828192175",
  "theta_over_2pi": "1.65295850537811e-40",
  "smin_ratio": "6.9596e-38",
  "s2_ratio": "0.32546398",
  "alpha2": "(0.0019226276693269094141 - 1.8884078288374661506e-38j)",
  "alpha1": "(1.8482485774307118654e-6 - 0.14412247323887799779j)"
 },
 {
  "q3": "(0.331662868320757618044021611002 + 0.00526186607109873831182839097484j)",
  "E": "1.53872513841166491871055",
  "theta_over_2pi": "0.333333333333333",
  "smin_ratio": "1.3514e-41",
  "alpha2": "(0.70905641620746968775 - 3.6671693756657040605e-39j)",
  "alpha2_minus": "(0.82966872220419523096 - 4.9914430522906561069e-38j)"
 },
 {
  "q3": "(-0.331662868320757618044021611002 - 0.00526186607109873831182839097484j)",
  "E": "1.53872513841166491871055",
  "theta_over_2pi": "-0.333333333333333",
  "smin_ratio": "1.8867e-41",
  "alpha2": "(0.82966872220419523096 + 1.2456773180497007296e-39j)",
  "alpha2_minus": "(0.70905641620746968775 + 1.4263924705785819298e-38j)"
 }
]

==> anc/16_q3_zero_states/small_nu/refine_nu0.02_output.txt <==
##### nu = 0.02  h = (1.0 + 0.02j)  dps = 40
E2(h) = 8 Re[psi(1+i nu) - psi(1)] = 0.003845255338653818828192175
--- q3 = 0 (descendant)
  h = (1.0 + 0.02j)  q3 = (0.0 + 0.0j)
  singular values of K: ['0.358156', '0.116567', '2.49263e-38']  ratio min/max 6.95961e-38
  lsq residual (x3=1): 1.3039e-36
  alpha2(q) = (0.0019226276693269094141 - 1.8884078288374661506e-38j)  alpha2(-q) = (0.0019226276693269094141 + 1.5265893702167701857e-38j)
  E = 0.0038452553386538188282   exp(i theta) = (1.0 + 1.03858445943693e-39j)  theta/2pi = 1.65295850537811e-40
  C_inf deviation from (3.7) form: 2.8549e-39
  traces X = (3.03162431717878 - 9.60067868202833e-38j)  Y = (3.03162431717878 + 1.48587094336993e-37j)  tr[M0,M1] = (3.00025002435926 - 9.19937889310751e-38j)
  sigma_2/sigma_1 at q3=0 = 0.32546398
--- start (0.33852491 + 0.0059089742j)
   GN it 0 q3 = (0.331586083790426705994557202977 + 0.00520023585735066339921498821791j)  step 0.00697  rel.res 0.00058
   GN it 1 q3 = (0.331662914057340459570212680515 + 0.00526243516418686919829065738788j)  step 9.89e-5  rel.res 6.31e-7
   GN it 2 q3 = (0.331662868320395090036292282299 + 0.00526186607646183060493617196263j)  step 5.71e-7  rel.res 3.05e-12
   GN it 3 q3 = (0.331662868320757618044062605058 + 0.00526186607109873831204061507857j)  step 5.38e-12  rel.res 1.8e-22
   GN it 4 q3 = (0.331662868320757618044021611002 + 0.00526186607109873831182839097484j)  step 2.16e-22  rel.res 2.26e-39
   GN it 5 q3 = (0.331662868320757618044021611002 + 0.00526186607109873831182839097484j)  step 2.3e-40  rel.res 1.77e-39
  h = (1.0 + 0.02j)  q3 = (0.3316628683207576180440216 + 0.005261866071098738311828391j)
  singular values of K: ['203.779', '8.85857', '2.75395e-39']  ratio min/max 1.35144e-41
  lsq residual (x3=1): 5.77174e-41
  alpha2(q) = (0.70905641620746968775 - 3.6671693756657040605e-39j)  alpha2(-q) = (0.82966872220419523096 - 4.9914430522906561069e-38j)
  E = 1.5387251384116649187   exp(i theta) = (-0.5 + 0.866025403784439j)  theta/2pi = 0.333333333333333
  C_inf deviation from (3.7) form: 1.8809e-38
  traces X = (171.156201424498 + 5.00870796045684e-37j)  Y = (37.3340057484619 - 4.80299644906294e-38j)  tr[M0,M1] = (2381.45035440531 + 1.60748852474948e-36j)
  elapsed 169 s
--- start (-0.33852491 - 0.0059089742j)
   GN it 0 q3 = (-0.331588699442451544244707672067 - 0.00520477946210428599820574899221j)  step 0.00697  rel.res 0.000502
   GN it 1 q3 = (-0.331662925879265830388536258633 - 0.00526232925867323547432979558367j)  step 9.39e-5  rel.res 5.33e-7
   GN it 2 q3 = (-0.331662868320429947700612950923 - 0.00526186607476791059150777951888j)  step 4.67e-7  rel.res 1.97e-12
   GN it 3 q3 = (-0.33166286832075761804403693627 - 0.00526186607109873831192131422726j)  step 3.68e-12  rel.res 7.23e-23
   GN it 4 q3 = (-0.331662868320757618044021611002 - 0.00526186607109873831182839097484j)  step 9.42e-23  rel.res 1.19e-39
   GN it 5 q3 = (-0.331662868320757618044021611002 - 0.00526186607109873831182839097484j)  step 3.57e-40  rel.res 1.0e-39
  h = (1.0 + 0.02j)  q3 = (-0.3316628683207576180440216 - 0.005261866071098738311828391j)
  singular values of K: ['211.479', '8.54844', '3.98989e-39']  ratio min/max 1.88666e-41
  lsq residual (x3=1): 7.17773e-41
  alpha2(q) = (0.82966872220419523096 + 1.2456773180497007296e-39j)  alpha2(-q) = (0.70905641620746968775 + 1.4263924705785819298e-38j)
  E = 1.5387251384116649187   exp(i theta) = (-0.5 - 0.866025403784439j)  theta/2pi = -0.333333333333333
  C_inf deviation from (3.7) form: 3.6211e-39
  traces X = (37.3340057484619 - 1.43171538510308e-37j)  Y = (171.156201424498 + 1.54467304537741e-37j)  tr[M0,M1] = (2173.86095914906 - 7.12349576598306e-36j)
  elapsed 308 s
done, elapsed 308 s


==> anc/16_q3_zero_states/small_nu/refine_nu0.05.json <==
[
 {
  "q3": "0",
  "E": "0.02398941740674645478483849",
  "theta_over_2pi": "7.84752623088974e-41",
  "smin_ratio": "9.0246e-39",
  "s2_ratio": "0.28483519",
  "alpha2": "(0.011994708703373227392 - 4.666764589901418468e-41j)",
  "alpha1": "(0.000071936518439388724957 - 0.35868025098613006162j)"
 },
 {
  "q3": "(0.332234114329354615153093926331 + 0.0131742732883641466397682553442j)",
  "E": "1.547344971261353529956098",
  "theta_over_2pi": "0.333333333333333",
  "smin_ratio": "8.6082e-42",
  "alpha2": "(0.62311455295129166823 - 1.7774099880738296144e-39j)",
  "alpha2_minus": "(0.92423041831006186173 + 4.8857289486229023082e-39j)"
 },
 {
  "q3": "(-0.332234114329354615153093926331 - 0.0131742732883641466397682553442j)",
  "E": "1.547344971261353529956098",
  "theta_over_2pi": "-0.333333333333333",
  "smin_ratio": "1.3984e-41",
  "alpha2": "(0.92423041831006186173 + 4.3738964440290493224e-40j)",
  "alpha2_minus": "(0.62311455295129166823 + 8.152811553609559311e-39j)"
 }
]

==> anc/16_q3_zero_states/small_nu/refine_nu0.05_output.txt <==
##### nu = 0.05  h = (1.0 + 0.05j)  dps = 40
E2(h) = 8 Re[psi(1+i nu) - psi(1)] = 0.02398941740674645478483849
--- q3 = 0 (descendant)
  h = (1.0 + 0.05j)  q3 = (0.0 + 0.0j)
  singular values of K: ['1.11585', '0.317834', '1.00701e-38']  ratio min/max 9.02459e-39
  lsq residual (x3=1): 8.03597e-38
  alpha2(q) = (0.011994708703373227392 - 4.666764589901418468e-41j)  alpha2(-q) = (0.011994708703373227392 - 2.8583074190492531361e-40j)
  E = 0.023989417406746454785   exp(i theta) = (1.0 + 4.93074615116328e-40j)  theta/2pi = 7.84752623088974e-41
  C_inf deviation from (3.7) form: 1.397e-39
  traces X = (3.19902092334698 - 1.26195579709859e-38j)  Y = (3.19902092334698 + 4.72275226046082e-38j)  tr[M0,M1] = (3.00990233198247 - 4.21450291075325e-38j)
  sigma_2/sigma_1 at q3=0 = 0.28483519
--- start (0.33837022 + 0.011816148j)
   GN it 0 q3 = (0.332179398510614551465964489276 + 0.0132038725159148281007450277382j)  step 0.00634  rel.res 0.000431
   GN it 1 q3 = (0.332234403730177871568018158668 + 0.0131740205213077777332980857045j)  step 6.26e-5  rel.res 2.7e-7
   GN it 2 q3 = (0.33223411433045858308729505379 + 0.0131742732875634407514310263846j)  step 3.84e-7  rel.res 9.33e-13
   GN it 3 q3 = (0.33223411432935461515310334831 + 0.0131742732883641466397683948163j)  step 1.36e-12  rel.res 1.48e-23
   GN it 4 q3 = (0.332234114329354615153093926331 + 0.0131742732883641466397682553442j)  step 9.42e-24  rel.res 6.86e-40
   GN it 5 q3 = (0.332234114329354615153093926331 + 0.0131742732883641466397682553442j)  step 2.51e-40  rel.res 2.66e-40
  h = (1.0 + 0.05j)  q3 = (0.3322341143293546151530939 + 0.01317427328836414663976826j)
  singular values of K: ['215.081', '8.80355', '1.85146e-39']  ratio min/max 8.6082e-42
  lsq residual (x3=1): 4.86271e-41
  alpha2(q) = (0.62311455295129166823 - 1.7774099880738296144e-39j)  alpha2(-q) = (0.92423041831006186173 + 4.8857289486229023082e-39j)
  E = 1.54734497126135353   exp(i theta) = (-0.5 + 0.866025403784439j)  theta/2pi = 0.333333333333333
  C_inf deviation from (3.7) form: 8.1335e-39
  traces X = (172.73621020599 - 7.26969787586658e-37j)  Y = (37.888396804095 - 4.72952805213655e-38j)  tr[M0,M1] = (2584.00868460851 - 1.9092966993231e-35j)
  elapsed 169 s
--- start (-0.33837022 - 0.011816148j)
   GN it 0 q3 = (-0.332176190451690092263130507572 - 0.0132112070833756787963159043551j)  step 0.00635  rel.res 0.000302
   GN it 1 q3 = (-0.332234358657032881708913291774 - 0.0131740885963337887009101937017j)  step 6.9e-5  rel.res 2.12e-7
   GN it 2 q3 = (-0.332234114330072378122832266263 - 0.0131742732879851965489417798063j)  step 3.06e-7  rel.res 5.91e-13
   GN it 3 q3 = (-0.332234114329354615153097761324 - 0.0131742732883641466397680713666j)  step 8.12e-13  rel.res 4.82e-24
   GN it 4 q3 = (-0.332234114329354615153093926331 - 0.0131742732883641466397682553442j)  step 3.84e-24  rel.res 4.38e-40
   GN it 5 q3 = (-0.332234114329354615153093926331 - 0.0131742732883641466397682553442j)  step 2.7e-40  rel.res 3.12e-40
  h = (1.0 + 0.05j)  q3 = (-0.3322341143293546151530939 - 0.01317427328836414663976826j)
  singular values of K: ['235.043', '8.03505', '3.28681e-39']  ratio min/max 1.39838e-41
  lsq residual (x3=1): 6.81168e-41
  alpha2(q) = (0.92423041831006186173 + 4.3738964440290493224e-40j)  alpha2(-q) = (0.62311455295129166823 + 8.152811553609559311e-39j)
  E = 1.54734497126135353   exp(i theta) = (-0.5 - 0.866025403784439j)  theta/2pi = -0.333333333333333
  C_inf deviation from (3.7) form: 3.0873e-39
  traces X = (37.888396804095 - 8.30192885268241e-38j)  Y = (172.73621020599 + 5.08952319707587e-37j)  tr[M0,M1] = (2057.46833408085 - 1.62218220413476e-36j)
  elapsed 308 s
done, elapsed 308 s


==> anc/16_q3_zero_states/small_nu/refine_nu0.1.json <==
[
 {
  "q3": "0",
  "E": "0.09534299747467405572522292",
  "theta_over_2pi": "1.61141627378943e-40",
  "smin_ratio": "5.237e-39",
  "s2_ratio": "0.24271076",
  "alpha2": "(0.047671498737337027863 - 1.869236187170828221e-39j)",
  "alpha1": "(0.0011362858959319629209 - 0.70591529368991594993j)"
 },
 {
  "q3": "(0.334272058011233812930081768337 + 0.0264883669823934373248300129033j)",
  "E": "1.577968599283716921786738",
  "theta_over_2pi": "0.333333333333333",
  "smin_ratio": "1.6865e-41",
  "alpha2": "(0.48933776310591573576 - 4.8479990390014636403e-39j)",
  "alpha2_minus": "(1.088630836177801186 - 2.6923921020078277728e-38j)"
 },
 {
  "q3": "(-0.334272058011233812930081768337 - 0.0264883669823934373248300129033j)",
  "E": "1.577968599283716921786738",
  "theta_over_2pi": "-0.333333333333333",
  "smin_ratio": "1.3015e-41",
  "alpha2": "(1.088630836177801186 + 1.8087182013007980546e-39j)",
  "alpha2_minus": "(0.48933776310591573576 + 2.7439672151159823669e-38j)"
 }
]

==> anc/16_q3_zero_states/small_nu/refine_nu0.1_output.txt <==
##### nu = 0.1  h = (1.0 + 0.1j)  dps = 40
E2(h) = 8 Re[psi(1+i nu) - psi(1)] = 0.09534299747467405572522292
--- q3 = 0 (descendant)
  h = (1.0 + 0.1j)  q3 = (0.0 + 0.0j)
  singular values of K: ['3.28202', '0.796581', '1.7188e-38']  ratio min/max 5.23701e-39
  lsq residual (x3=1): 3.31779e-38
  alpha2(q) = (0.047671498737337027863 - 1.869236187170828221e-39j)  alpha2(-q) = (0.047671498737337027863 - 3.2613648757646698804e-40j)
  E = 0.095342997474674055725   exp(i theta) = (1.0 + 1.01248270552238e-39j)  theta/2pi = 1.61141627378943e-40
  C_inf deviation from (3.7) form: 1.5765e-39
  traces X = (3.81588835735288 + 4.67859462856981e-40j)  Y = (3.81588835735288 + 1.8464884618019e-37j)  tr[M0,M1] = (3.166418452916 - 3.32296452862071e-37j)
  sigma_2/sigma_1 at q3=0 = 0.24271076
--- start (0.33728809 + 0.029508884j)
   GN it 0 q3 = (0.334328870972521229062906554173 + 0.0264282412143505077147200963304j)  step 0.00427  rel.res 0.000174
   GN it 1 q3 = (0.334271763915762066807166645298 + 0.0264885239238601444269220213746j)  step 8.3e-5  rel.res 9.95e-8
   GN it 2 q3 = (0.334272058011748692543583278494 + 0.0264883669824226414409173964572j)  step 3.33e-7  rel.res 7.78e-13
   GN it 3 q3 = (0.334272058011233812930073794309 + 0.0264883669823934373248337414277j)  step 5.16e-13  rel.res 8.54e-24
   GN it 4 q3 = (0.334272058011233812930081768337 + 0.0264883669823934373248300129033j)  step 8.8e-24  rel.res 1.29e-39
   GN it 5 q3 = (0.334272058011233812930081768337 + 0.0264883669823934373248300129033j)  step 1.65e-40  rel.res 3.3e-40
  h = (1.0 + 0.1j)  q3 = (0.3342720580112338129300818 + 0.02648836698239343732483001j)
  singular values of K: ['242.338', '8.93111', '4.08696e-39']  ratio min/max 1.68647e-41
  lsq residual (x3=1): 1.16194e-40
  alpha2(q) = (0.48933776310591573576 - 4.8479990390014636403e-39j)  alpha2(-q) = (1.088630836177801186 - 2.6923921020078277728e-38j)
  E = 1.5779685992837169218   exp(i theta) = (-0.5 + 0.866025403784439j)  theta/2pi = 0.333333333333333
  C_inf deviation from (3.7) form: 1.5057e-38
  traces X = (178.477361677765 - 1.32536988055213e-36j)  Y = (39.9147068241739 - 8.3570301503772e-38j)  tr[M0,M1] = (3034.80853757236 - 3.04923234603301e-35j)
  elapsed 170 s
--- start (-0.33728809 - 0.029508884j)
   GN it 0 q3 = (-0.334326406366595172779533130845 - 0.0264415010441987148842044084565j)  step 0.00426  rel.res 9.67e-5
   GN it 1 q3 = (-0.334271942064478581217512522205 - 0.0264884028119326433586585679861j)  step 7.19e-5  rel.res 4.93e-8
   GN it 2 q3 = (-0.334272058011326998588074591997 - 0.0264883669824207138600928883179j)  step 1.21e-7  rel.res 6.41e-14
   GN it 3 q3 = (-0.334272058011233812930081671524 - 0.0264883669823934373248300475188j)  step 9.71e-14  rel.res 1.38e-25
   GN it 4 q3 = (-0.334272058011233812930081768337 - 0.0264883669823934373248300129033j)  step 1.03e-25  rel.res 1.41e-39
   GN it 5 q3 = (-0.334272058011233812930081768337 - 0.0264883669823934373248300129033j)  step 1.44e-39  rel.res 8.23e-40
  h = (1.0 + 0.1j)  q3 = (-0.3342720580112338129300818 - 0.02648836698239343732483001j)
  singular values of K: ['285.786', '7.40348', '3.7195e-39']  ratio min/max 1.3015e-41
  lsq residual (x3=1): 9.48681e-41
  alpha2(q) = (1.088630836177801186 + 1.8087182013007980546e-39j)  alpha2(-q) = (0.48933776310591573576 + 2.7439672151159823669e-38j)
  E = 1.5779685992837169218   exp(i theta) = (-0.5 - 0.866025403784439j)  theta/2pi = -0.333333333333333
  C_inf deviation from (3.7) form: 5.0872e-39
  traces X = (39.9147068241739 - 1.0744753050485e-38j)  Y = (178.477361677765 + 9.47925991342785e-37j)  tr[M0,M1] = (1926.0569330204 + 1.21663665310107e-36j)
  elapsed 309 s
done, elapsed 309 s


==> anc/16_q3_zero_states/small_nu/scan.py <==
"""Scan the disk |q3| < R for roots of the DKKM quantization condition at h = 1 + i nu.

For each grid point: K(q3) (9x3) from the holomorphic monodromy around z=1 (q3) and the
antiholomorphic one (conj q3), both in the DKKM z=0 basis.  A root is a point where K has a
null vector.  Detection: (a) local minima of s = sigma_min/sigma_max on the grid,
(b) cells where Re F and Im F change sign, F = det(P K) for two fixed random 3x9 matrices P.
Candidates are written to scan_nu<nu>.json (the grid values to scan_nu<nu>.npz) and refined later at high
precision by refine.py.
usage: python3 -I scan.py nu [R] [nr] [nphi] [rmin]
"""
import sys, os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import json
import numpy as np
import q3np as N

nu = float(sys.argv[1])
R = float(sys.argv[2]) if len(sys.argv) > 2 else 0.4
nr = int(sys.argv[3]) if len(sys.argv) > 3 else 200
nphi = int(sys.argv[4]) if len(sys.argv) > 4 else 360
rmin = float(sys.argv[5]) if len(sys.argv) > 5 else 1e-4
tag = sys.argv[6] if len(sys.argv) > 6 else ''

h = 1 + 1j * nu
q2 = -h * (h - 1)
hb = 1 - np.conj(h)
p2 = -hb * (hb - 1)

radii = np.geomspace(rmin, R, nr)
phis = 2 * np.pi * np.arange(nphi) / nphi
RR, PP = np.meshgrid(radii, phis, indexing='ij')
Q3 = (RR * np.exp(1j * PP)).ravel()

rng = np.random.default_rng(12345)
Ps = [rng.normal(size=(3, 9)) + 1j * rng.normal(size=(3, 9)) for _ in range(2)]

out_s = np.zeros(Q3.shape)
out_F = np.zeros((2,) + Q3.shape, dtype=complex)
out_tr = np.zeros((3,) + Q3.shape, dtype=complex)
chunk = 4000
for i0 in range(0, Q3.size, chunk):
    q = Q3[i0:i0 + chunk]
    M1 = N.M1_np('hol', q2, q, orientation=+1)
    Mb = N.M1_np('anti', p2, np.conj(q), orientation=-1)
    K = N.K_np(M1, Mb)
    sv = np.linalg.svd(K, compute_uv=False)
    out_s[i0:i0 + chunk] = sv[:, -1] / sv[:, 0]
    for k, P in enumerate(Ps):
        out_F[k, i0:i0 + chunk] = np.linalg.det(P @ K)
    X, Y, Zc = N.traces_np(M1)
    out_tr[0, i0:i0 + chunk] = X; out_tr[1, i0:i0 + chunk] = Y; out_tr[2, i0:i0 + chunk] = Zc

S = out_s.reshape(nr, nphi)
F = out_F.reshape(2, nr, nphi)

cands = []
# (a) local minima of S (periodic in phi)
for i in range(1, nr - 1):
    for j in range(nphi):
        v = S[i, j]
        nb = [S[i + di, (j + dj) % nphi] for di in (-1, 0, 1) for dj in (-1, 0, 1) if (di, dj) != (0, 0)]
        if v < min(nb):
            cands.append(dict(method='smin', q3=[float(RR[i, j] * np.cos(PP[i, j])), float(RR[i, j] * np.sin(PP[i, j]))],
                              s=float(v), nbmin=float(min(nb))))
# (b) sign changes of Re F and Im F in cells
for k in range(2):
    Fr = F[k].real; Fi = F[k].imag
    for i in range(nr - 1):
        for j in range(nphi):
            jj = (j + 1) % nphi
            cr = [Fr[i, j], Fr[i + 1, j], Fr[i, jj], Fr[i + 1, jj]]
            ci = [Fi[i, j], Fi[i + 1, j], Fi[i, jj], Fi[i + 1, jj]]
            if min(cr) < 0 < max(cr) and min(ci) < 0 < max(ci):
                rc = np.sqrt(radii[i] * radii[i + 1]); pc = phis[j] + np.pi / nphi
                cands.append(dict(method='F%d' % k, q3=[float(rc * np.cos(pc)), float(rc * np.sin(pc))]))
# also the boundary (inner circle) minimum of s
res = dict(nu=nu, R=R, nr=nr, nphi=nphi, rmin=rmin, ncand=len(cands), cands=cands)
fn = os.path.join(os.path.dirname(os.path.abspath(__file__)), 'scan_nu%g%s.json' % (nu, tag))
with open(fn, 'w') as f:
    json.dump(res, f, indent=1)
np.savez_compressed(fn.replace('.json', '.npz'), radii=radii, phis=phis, S=S, F=F,
                    tr=out_tr.reshape(3, nr, nphi))
print('nu', nu, 'candidates', len(cands))
for c in cands:
    if c['method'] == 'smin':
        print('  smin  q3 = %+.6f %+.6fi  s = %.3e (nb min %.3e)' % (c['q3'][0], c['q3'][1], c['s'], c['nbmin']))
nF = {}
for c in cands:
    if c['method'] != 'smin':
        nF.setdefault(c['method'], []).append(c['q3'])
for k, v in nF.items():
    print(' ', k, 'sign-change cells:', len(v))
    for q in v:
        print('     %+.6f %+.6fi  |q3|=%.2e' % (q[0], q[1], np.hypot(q[0], q[1])))


==> anc/16_q3_zero_states/small_nu/scan_nu0.01.json <==
{
 "nu": 0.01,
 "R": 0.4,
 "nr": 200,
 "nphi": 360,
 "rmin": 0.0001,
 "ncand": 132,
 "cands": [
  {
   "method": "smin",
   "q3": [
    -0.007289991729305374,
    -0.0006377916335119651
   ],
   "s": 0.21393715504919097,
   "nbmin": 0.21394986082971004
  },
  {
   "method": "smin",
   "q3": [
    0.3385764721057518,
    0.0
   ],
   "s": 0.00011620799072351101,
   "nbmin": 0.0001470605992043842
  },
  {
   "method": "smin",
   "q3": [
    -0.3385764721057518,
    4.146365928309121e-17
   ],
   "s": 0.00011422192992749552,
   "nbmin": 0.0001449786061337921
  },
  {
   "method": "F0",
   "q3": [
    1.976095859783477e-05,
    0.0007546405630836153
   ]
  },
  {
   "method": "F0",
   "q3": [
    2.0601972931570593e-05,
    0.0007867576047357007
   ]
  },
  {
   "method": "F0",
   "q3": [
    2.1478780321905734e-05,
    0.0008202415280728452
   ]
  },
  {
   "method": "F0",
   "q3": [
    2.2392904099477167e-05,
    0.0008551505067450749
   ]
  },
  {
   "method": "F0",
   "q3": [
    2.3345932426943803e-05,
    0.0008915451902374467
   ]
  },
  {
   "method": "F0",
   "q3": [
    2.4339521058197706e-05,
    0.0009294888092400734
   ]
  },
  {
   "method": "F0",
   "q3": [
    2.537539621500574e-05,
    0.0009690472855026367
   ]
  },
  {
   "method": "F0",
   "q3": [
    2.6455357586079304e-05,
    0.001010289346364239
   ]
  },
  {
   "method": "F0",
   "q3": [
    2.7581281453782612e-05,
    0.0010532866441575763
   ]
  },
  {
   "method": "F0",
   "q3": [
    2.8755123953911864e-05,
    0.0010981138806948807
   ]
  },
  {
   "method": "F0",
   "q3": [
    2.9978924474208486e-05,
    0.0011448489370519065
   ]
  },
  {
   "method": "F0",
   "q3": [
    3.1254809197511125e-05,
    0.0011935730088754456
   ]
  },
  {
   "method": "F0",
   "q3": [
    3.2584994795701955e-05,
    0.0012443707474494455
   ]
  },
  {
   "method": "F0",
   "q3": [
    3.397179228086519e-05,
    0.0012973304067648188
   ]
  },
  {
   "method": "F0",
   "q3": [
    3.54176110203485e-05,
    0.0013525439968484535
   ]
  },
  {
   "method": "F0",
   "q3": [
    3.6924962922702906e-05,
    0.0014101074436178084
   ]
  },
  {
   "method": "F0",
   "q3": [
    3.8496466801773836e-05,
    0.0014701207555388258
   ]
  },
  {
   "method": "F0",
   "q3": [
    4.0134852926525115e-05,
    0.0015326881973767013
   ]
  },
  {
   "method": "F0",
   "q3": [
    4.1842967764500885e-05,
    0.001597918471341384
   ]
  },
  {
   "method": "F0",
   "q3": [
    4.362377892716617e-05,
    0.0016659249059425155
   ]
  },
  {
   "method": "F0",
   "q3": [
    4.548038032571823e-05,
    0.0017368256528819213
   ]
  },
  {
   "method": "F0",
   "q3": [
    4.7415997546326005e-05,
    0.0018107438923257223
   ]
  },
  {
   "method": "F0",
   "q3": [
    4.943399345413648e-05,
    0.0018878080469127063
   ]
  },
  {
   "method": "F0",
   "q3": [
    5.15378740357843e-05,
    0.001968152004870766
   ]
  },
  {
   "method": "F0",
   "q3": [
    5.373129449055488e-05,
    0.002051915352629035
   ]
  },
  {
   "method": "F0",
   "q3": [
    5.60180655807837e-05,
    0.0021392436173298525
   ]
  },
  {
   "method": "F0",
   "q3": [
    5.840216025252474e-05,
    0.0022302885196618903
   ]
  },
  {
   "method": "F0",
   "q3": [
    6.088772053799042e-05,
    0.0023252082374536987
   ]
  },
  {
   "method": "F0",
   "q3": [
    6.34790647517555e-05,
    0.002424167680485649
   ]
  },
  {
   "method": "F0",
   "q3": [
    6.618069499322666e-05,
    0.002527338776997683
   ]
  },
  {
   "method": "F0",
   "q3": [
    6.899730496841283e-05,
    0.002634900772390675
   ]
  },
  {
   "method": "F0",
   "q3": [
    7.193378814458503e-05,
    0.002747040540640327
   ]
  },
  {
   "method": "F0",
   "q3": [
    -4.1225528083887294e-05,
    -0.004723977614000783
   ]
  },
  {
   "method": "F0",
   "q3": [
    -4.298006139069643e-05,
    -0.004925027217234965
   ]
  },
  {
   "method": "F0",
   "q3": [
    -4.4809266563889896e-05,
    -0.005134633368840762
   ]
  },
  {
   "method": "F0",
   "q3": [
    5.0777375194899575e-05,
    0.005818510880693057
   ]
  },
  {
   "method": "F0",
   "q3": [
    5.293842928329137e-05,
    0.0060661431515383
   ]
  },
  {
   "method": "F0",
   "q3": [
    -5.75403712088709e-05,
    0.006593473464764028
   ]
  },
  {
   "method": "F0",
   "q3": [
    -5.9989254278766254e-05,
    0.0068740876700678615
   ]
  },
  {
   "method": "F0",
   "q3": [
    -6.254236031705798e-05,
    0.0071666446446327055
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.010558647280290176,
    -0.010019782141435804
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.010382169836822056,
    -0.010202529883847303
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.010202529883847306,
    -0.010382169836822053
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.021973435191198067,
    -0.04821630293281827
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.02290861117801671,
    -0.050268359349286425
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.024794591451874324,
    -0.051982942000433484
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.061131161022178,
    0.022856004545311007
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.06330729019734813,
    0.02493740479153058
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.054994630453594685,
    -0.054043072832806266
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.05733516835113602,
    -0.056343113018938684
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.08737035679898894,
    0.0007624695526162018
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.10791323679026817,
    0.07697376373682638
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.10655342367187298,
    0.07884538592820503
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.2917179203254672,
    -0.02295869824094215
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.3045046733728592,
    -0.018624303671551365
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.31794845727921744,
    -0.008325773365357435
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.317754727408479,
    -0.013873471012291359
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.3174642063696127,
    -0.019416942665559465
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33158115234261426,
    0.0028936648784014434
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33148014951151195,
    0.008680113196850808
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33097528917883257,
    0.020243315891241634
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33057158546260357,
    0.026016548003627127
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.3300671864391238,
    0.03178185522346275
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.33158115234261426,
    0.0028936648784014516
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.33158115234261426,
    -0.00289366487840137
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.33148014951151195,
    -0.00868011319685067
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33158115234261426,
    -0.002893664878401639
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.10969418928858761,
    0.32784137402707453
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.11539910323872114,
    0.32587701462260216
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.34558774230403067,
    0.009049533515245671
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.10838015942234638,
    0.34373795030321036
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.10041708483013434,
    0.3620923101868231
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.0980864985310654,
    0.3792723483028363
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.09145234430924251,
    0.380926428725517
   ]
  },
  {
   "method": "F1",
   "q3": [
    8.01112854496441e-06,
    -0.00010179103946013082
   ]
  },
  {
   "method": "F1",
   "q3": [
    8.352077284994335e-06,
    -0.00010612320395549182
   ]
  },
  {
   "method": "F1",
   "q3": [
    8.707536595248608e-06,
    -0.00011063974272696205
   ]
  },
  {
   "method": "F1",
   "q3": [
    9.078124036737187e-06,
    -0.00011534850263117108
   ]
  },
  {
   "method": "F1",
   "q3": [
    9.46448345348958e-06,
    -0.00012025766448217604
   ]
  },
  {
   "method": "F1",
   "q3": [
    9.867286091144128e-06,
    -0.0001253757572644859
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.0287231763143746e-05,
    -0.00013071167295098347
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.0725050066564225e-05,
    -0.00013627468195148872
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.1181501649687482e-05,
    -0.00014207444921880387
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.1657379533521939e-05,
    -0.00014812105104022202
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.2153510489565979e-05,
    -0.0001544249925436717
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.2670756476208227e-05,
    -0.00016099722594891275
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.321001613626008e-05,
    -0.00016784916959549154
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.3772226358222367e-05,
    -0.00017499272778051454
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.4358363903998534e-05,
    -0.00018244031144070547
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.4969447105882313e-05,
    -0.00019020485971467794
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.560653763576818e-05,
    -0.00019829986242288577
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.6270742349658265e-05,
    -0.0002067393835043055
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.6963215210670394e-05,
    -0.0002155380854505702
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.7685159293888224e-05,
    -0.00022471125478000587
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.8437828876536458e-05,
    -0.00023427482859582547
   ]
  },
  {
   "method": "F1",
   "q3": [
    1.922253161711274e-05,
    -0.0002442454222746251
   ]
  },
  {
   "method": "F1",
   "q3": [
    2.004063082726205e-05,
    -0.000254640358333285
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.0006697699378295857,
    0.004481535297745902
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.0005862414339994232,
    -0.007448903685225298
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.0006111915115264001,
    -0.007765924478466496
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.0018959202836878839,
    0.007897076321754891
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.001976609493490525,
    0.008233171068794612
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.003644565143870637,
    0.01409248776701609
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.0033980622347239697,
    0.014153947845048663
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.01580644244131776,
    -0.0006901241810170541
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.016479154981688907,
    -0.0007194954448360387
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.01718049775708306,
    -0.0007501167317118199
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.017911689252823864,
    -0.0007820412418625486
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.018673999812226453,
    -0.0008153244396751808
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.02515912869123682,
    -0.1683436608929994
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.02809329882512099,
    -0.16787893399852716
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.2662598059082884,
    -0.03979279461201811
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.053673221521254796,
    -0.2638123121404382
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.2788704121479104,
    -0.03177327004540262
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.27827341881072715,
    -0.0366353905986157
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.29127280574026226,
    -0.028046381230556316
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.2907389666368058,
    -0.03312552102075613
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.30413325691891574,
    -0.02393580642164869
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.3036691985287097,
    -0.02924001809323875
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.317754727408479,
    -0.013873471012291359
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.3174642063696127,
    -0.019416942665559465
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.33158115234261426,
    0.0028936648784014434
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.33057158546260357,
    0.026016548003627318
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.33097528917883257,
    0.02024331589124174
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.33127817461574816,
    0.01446391746873429
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.33148014951151195,
    0.00868011319685075
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.33158115234261426,
    0.0028936648784014516
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.33158115234261426,
    -0.00289366487840137
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.33148014951151195,
    -0.00868011319685067
   ]
  }
 ]
}

==> anc/16_q3_zero_states/small_nu/scan_nu0.01_output.txt <==
nu 0.01 candidates 132
  smin  q3 = -0.007290 -0.000638i  s = 2.139e-01 (nb min 2.139e-01)
  smin  q3 = +0.338576 +0.000000i  s = 1.162e-04 (nb min 1.471e-04)
  smin  q3 = -0.338576 +0.000000i  s = 1.142e-04 (nb min 1.450e-04)
  F0 sign-change cells: 74
     +0.000020 +0.000755i  |q3|=7.55e-04
     +0.000021 +0.000787i  |q3|=7.87e-04
     +0.000021 +0.000820i  |q3|=8.21e-04
     +0.000022 +0.000855i  |q3|=8.55e-04
     +0.000023 +0.000892i  |q3|=8.92e-04
     +0.000024 +0.000929i  |q3|=9.30e-04
     +0.000025 +0.000969i  |q3|=9.69e-04
     +0.000026 +0.001010i  |q3|=1.01e-03
     +0.000028 +0.001053i  |q3|=1.05e-03
     +0.000029 +0.001098i  |q3|=1.10e-03
     +0.000030 +0.001145i  |q3|=1.15e-03
     +0.000031 +0.001194i  |q3|=1.19e-03
     +0.000033 +0.001244i  |q3|=1.24e-03
     +0.000034 +0.001297i  |q3|=1.30e-03
     +0.000035 +0.001353i  |q3|=1.35e-03
     +0.000037 +0.001410i  |q3|=1.41e-03
     +0.000038 +0.001470i  |q3|=1.47e-03
     +0.000040 +0.001533i  |q3|=1.53e-03
     +0.000042 +0.001598i  |q3|=1.60e-03
     +0.000044 +0.001666i  |q3|=1.67e-03
     +0.000045 +0.001737i  |q3|=1.74e-03
     +0.000047 +0.001811i  |q3|=1.81e-03
     +0.000049 +0.001888i  |q3|=1.89e-03
     +0.000052 +0.001968i  |q3|=1.97e-03
     +0.000054 +0.002052i  |q3|=2.05e-03
     +0.000056 +0.002139i  |q3|=2.14e-03
     +0.000058 +0.002230i  |q3|=2.23e-03
     +0.000061 +0.002325i  |q3|=2.33e-03
     +0.000063 +0.002424i  |q3|=2.42e-03
     +0.000066 +0.002527i  |q3|=2.53e-03
     +0.000069 +0.002635i  |q3|=2.64e-03
     +0.000072 +0.002747i  |q3|=2.75e-03
     -0.000041 -0.004724i  |q3|=4.72e-03
     -0.000043 -0.004925i  |q3|=4.93e-03
     -0.000045 -0.005135i  |q3|=5.13e-03
     +0.000051 +0.005819i  |q3|=5.82e-03
     +0.000053 +0.006066i  |q3|=6.07e-03
     -0.000058 +0.006593i  |q3|=6.59e-03
     -0.000060 +0.006874i  |q3|=6.87e-03
     -0.000063 +0.007167i  |q3|=7.17e-03
     -0.010559 -0.010020i  |q3|=1.46e-02
     -0.010382 -0.010203i  |q3|=1.46e-02
     -0.010203 -0.010382i  |q3|=1.46e-02
     -0.021973 -0.048216i  |q3|=5.30e-02
     -0.022909 -0.050268i  |q3|=5.52e-02
     -0.024795 -0.051983i  |q3|=5.76e-02
     +0.061131 +0.022856i  |q3|=6.53e-02
     +0.063307 +0.024937i  |q3|=6.80e-02
     +0.054995 -0.054043i  |q3|=7.71e-02
     +0.057335 -0.056343i  |q3|=8.04e-02
     -0.087370 +0.000762i  |q3|=8.74e-02
     +0.107913 +0.076974i  |q3|=1.33e-01
     +0.106553 +0.078845i  |q3|=1.33e-01
     -0.291718 -0.022959i  |q3|=2.93e-01
     -0.304505 -0.018624i  |q3|=3.05e-01
     -0.317948 -0.008326i  |q3|=3.18e-01
     -0.317755 -0.013873i  |q3|=3.18e-01
     -0.317464 -0.019417i  |q3|=3.18e-01
     +0.331581 +0.002894i  |q3|=3.32e-01
     +0.331480 +0.008680i  |q3|=3.32e-01
     +0.330975 +0.020243i  |q3|=3.32e-01
     +0.330572 +0.026017i  |q3|=3.32e-01
     +0.330067 +0.031782i  |q3|=3.32e-01
     -0.331581 +0.002894i  |q3|=3.32e-01
     -0.331581 -0.002894i  |q3|=3.32e-01
     -0.331480 -0.008680i  |q3|=3.32e-01
     +0.331581 -0.002894i  |q3|=3.32e-01
     -0.109694 +0.327841i  |q3|=3.46e-01
     -0.115399 +0.325877i  |q3|=3.46e-01
     -0.345588 +0.009050i  |q3|=3.46e-01
     -0.108380 +0.343738i  |q3|=3.60e-01
     +0.100417 +0.362092i  |q3|=3.76e-01
     +0.098086 +0.379272i  |q3|=3.92e-01
     +0.091452 +0.380926i  |q3|=3.92e-01
  F1 sign-change cells: 55
     +0.000008 -0.000102i  |q3|=1.02e-04
     +0.000008 -0.000106i  |q3|=1.06e-04
     +0.000009 -0.000111i  |q3|=1.11e-04
     +0.000009 -0.000115i  |q3|=1.16e-04
     +0.000009 -0.000120i  |q3|=1.21e-04
     +0.000010 -0.000125i  |q3|=1.26e-04
     +0.000010 -0.000131i  |q3|=1.31e-04
     +0.000011 -0.000136i  |q3|=1.37e-04
     +0.000011 -0.000142i  |q3|=1.43e-04
     +0.000012 -0.000148i  |q3|=1.49e-04
     +0.000012 -0.000154i  |q3|=1.55e-04
     +0.000013 -0.000161i  |q3|=1.61e-04
     +0.000013 -0.000168i  |q3|=1.68e-04
     +0.000014 -0.000175i  |q3|=1.76e-04
     +0.000014 -0.000182i  |q3|=1.83e-04
     +0.000015 -0.000190i  |q3|=1.91e-04
     +0.000016 -0.000198i  |q3|=1.99e-04
     +0.000016 -0.000207i  |q3|=2.07e-04
     +0.000017 -0.000216i  |q3|=2.16e-04
     +0.000018 -0.000225i  |q3|=2.25e-04
     +0.000018 -0.000234i  |q3|=2.35e-04
     +0.000019 -0.000244i  |q3|=2.45e-04
     +0.000020 -0.000255i  |q3|=2.55e-04
     -0.000670 +0.004482i  |q3|=4.53e-03
     +0.000586 -0.007449i  |q3|=7.47e-03
     +0.000611 -0.007766i  |q3|=7.79e-03
     +0.001896 +0.007897i  |q3|=8.12e-03
     +0.001977 +0.008233i  |q3|=8.47e-03
     +0.003645 +0.014092i  |q3|=1.46e-02
     +0.003398 +0.014154i  |q3|=1.46e-02
     -0.015806 -0.000690i  |q3|=1.58e-02
     -0.016479 -0.000719i  |q3|=1.65e-02
     -0.017180 -0.000750i  |q3|=1.72e-02
     -0.017912 -0.000782i  |q3|=1.79e-02
     -0.018674 -0.000815i  |q3|=1.87e-02
     +0.025159 -0.168344i  |q3|=1.70e-01
     +0.028093 -0.167879i  |q3|=1.70e-01
     -0.266260 -0.039793i  |q3|=2.69e-01
     +0.053673 -0.263812i  |q3|=2.69e-01
     -0.278870 -0.031773i  |q3|=2.81e-01
     -0.278273 -0.036635i  |q3|=2.81e-01
     -0.291273 -0.028046i  |q3|=2.93e-01
     -0.290739 -0.033126i  |q3|=2.93e-01
     -0.304133 -0.023936i  |q3|=3.05e-01
     -0.303669 -0.029240i  |q3|=3.05e-01
     -0.317755 -0.013873i  |q3|=3.18e-01
     -0.317464 -0.019417i  |q3|=3.18e-01
     +0.331581 +0.002894i  |q3|=3.32e-01
     -0.330572 +0.026017i  |q3|=3.32e-01
     -0.330975 +0.020243i  |q3|=3.32e-01
     -0.331278 +0.014464i  |q3|=3.32e-01
     -0.331480 +0.008680i  |q3|=3.32e-01
     -0.331581 +0.002894i  |q3|=3.32e-01
     -0.331581 -0.002894i  |q3|=3.32e-01
     -0.331480 -0.008680i  |q3|=3.32e-01


==> anc/16_q3_zero_states/small_nu/scan_nu0.02.json <==
{
 "nu": 0.02,
 "R": 0.4,
 "nr": 200,
 "nphi": 360,
 "rmin": 0.0001,
 "ncand": 89,
 "cands": [
  {
   "method": "smin",
   "q3": [
    -0.01525979643291126,
    -0.002690713831241048
   ],
   "s": 0.19673773831285177,
   "nbmin": 0.19673893231878622
  },
  {
   "method": "smin",
   "q3": [
    0.33852490526911816,
    0.005908974201291164
   ],
   "s": 0.00010569663529507021,
   "nbmin": 0.00011626261808726498
  },
  {
   "method": "smin",
   "q3": [
    -0.33852490526911816,
    -0.005908974201291056
   ],
   "s": 9.99829681940696e-05,
   "nbmin": 0.00011115378406415369
  },
  {
   "method": "F0",
   "q3": [
    0.0001306424664576389,
    0.002135985445623586
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.0001362025300720385,
    0.0022268916821569394
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.0001419992265994134,
    0.0023216668326183276
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.0001480426269920741,
    0.0024204755556225337
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.00015434323081591291,
    0.0025234895175544588
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.0001609119844919366,
    0.0026308876908155442
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.00016776030031414696,
    0.0027428566647633695
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.0001749000762768112,
    0.0028595909698846595
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.0001823437167455688,
    0.002981293415764893
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.0001901041540082879,
    0.0031081754434416882
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.00019819487074311325,
    0.003240457492754143
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.00020662992344273992,
    0.003378369385326323
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.0002154239668356106,
    0.0035221507238503073
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.00022459227934646373,
    0.0036720513083624714
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.00023415078964046686,
    0.003828331570236233
   ]
  },
  {
   "method": "F0",
   "q3": [
    -8.72932572652438e-05,
    -0.010002816515415246
   ]
  },
  {
   "method": "F0",
   "q3": [
    -9.100840500137655e-05,
    -0.010428530279529677
   ]
  },
  {
   "method": "F0",
   "q3": [
    9.891977298539808e-05,
    0.011335083257494563
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.00010312973813252049,
    0.011817497480794761
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.0001075188768260945,
    0.012320442958921733
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.00011209481458286905,
    0.01284479348954645
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.00011686550145693506,
    0.013391460058635299
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.020697790438351956,
    -0.015881973194880317
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.020417459413393107,
    -0.01624078054452051
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.02013090903250855,
    -0.01659464079507888
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.028360339802065,
    -0.050126730898764967
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.029567338549877198,
    -0.05226009396313568
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.05733516835113602,
    -0.056343113018938684
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.05830975883563533,
    -0.055333895028707815
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.11219381945690077,
    0.0009791006293406368
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.11219381945690077,
    -0.000979100629340609
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.26797750005563625,
    -0.025803298418712976
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.27938245885607504,
    -0.026901471046339366
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.2917179203254672,
    -0.02295869824094215
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.3045046733728592,
    -0.018624303671551365
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.30413325691891574,
    -0.02393580642164869
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.317754727408479,
    -0.013873471012291359
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.3174642063696127,
    -0.019416942665559465
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33158115234261426,
    0.0028936648784014434
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33148014951151195,
    0.008680113196850808
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33127817461574816,
    0.014463917468734268
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33097528917883257,
    0.020243315891241634
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33057158546260357,
    0.026016548003627127
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.3300671864391238,
    0.03178185522346275
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.33158115234261426,
    -0.00289366487840137
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.33148014951151195,
    -0.00868011319685067
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.10838015942234638,
    0.34373795030321036
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.11436270701572566,
    0.34179410275647065
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.10672117298692904,
    0.36028464199644544
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.10469077465525055,
    0.3775027378487687
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.0980864985310654,
    0.3792723483028363
   ]
  },
  {
   "method": "F1",
   "q3": [
    -6.481192948798646e-05,
    0.0002699611149954267
   ]
  },
  {
   "method": "F1",
   "q3": [
    -6.757028563890946e-05,
    0.00028145049523669376
   ]
  },
  {
   "method": "F1",
   "q3": [
    -7.044603574362213e-05,
    0.0002934288564866909
   ]
  },
  {
   "method": "F1",
   "q3": [
    -7.344417601712809e-05,
    0.0003059170094786241
   ]
  },
  {
   "method": "F1",
   "q3": [
    -7.656991531029119e-05,
    0.000318936650637799
   ]
  },
  {
   "method": "F1",
   "q3": [
    -7.982868415948805e-05,
    0.0003325103997761365
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.002148436316117178,
    0.008948881293576795
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.0012835634408271924,
    -0.013330316010538804
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.00133819111724534,
    -0.013897646121706566
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.03079264518893387,
    -0.001344435923596105
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.03210316136907363,
    -0.001401654295717868
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.03346945231776189,
    -0.0014613078468249628
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.03489389177509721,
    -0.0015235002166483118
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.02809329882512099,
    -0.16787893399852716
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.24271323136954148,
    -0.049380565022689525
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.2546855132677587,
    -0.042619738285467175
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.25390290643568236,
    -0.04705812218413011
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.05589053929347084,
    -0.2521059308653178
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.2662598059082884,
    -0.03979279461201811
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.26552477322534596,
    -0.04443360832728159
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.05826920652427941,
    -0.26283540537070826
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.27827341881072715,
    -0.0366353905986157
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.27759166069447905,
    -0.04148635165695721
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.2907389666368058,
    -0.03312552102075613
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.30413325691891574,
    -0.02393580642164869
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.3036691985287097,
    -0.02924001809323875
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.317754727408479,
    -0.013873471012291359
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.3174642063696127,
    -0.019416942665559465
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.33158115234261426,
    0.0028936648784014434
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.33148014951151195,
    0.008680113196850808
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.33127817461574816,
    0.01446391746873429
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.33158115234261426,
    0.0028936648784014516
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.33158115234261426,
    -0.00289366487840137
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.33148014951151195,
    -0.00868011319685067
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.34537717148001007,
    0.015079492965892125
   ]
  }
 ]
}

==> anc/16_q3_zero_states/small_nu/scan_nu0.02_output.txt <==
nu 0.02 candidates 89
  smin  q3 = -0.015260 -0.002691i  s = 1.967e-01 (nb min 1.967e-01)
  smin  q3 = +0.338525 +0.005909i  s = 1.057e-04 (nb min 1.163e-04)
  smin  q3 = -0.338525 -0.005909i  s = 9.998e-05 (nb min 1.112e-04)
  F0 sign-change cells: 51
     +0.000131 +0.002136i  |q3|=2.14e-03
     +0.000136 +0.002227i  |q3|=2.23e-03
     +0.000142 +0.002322i  |q3|=2.33e-03
     +0.000148 +0.002420i  |q3|=2.42e-03
     +0.000154 +0.002523i  |q3|=2.53e-03
     +0.000161 +0.002631i  |q3|=2.64e-03
     +0.000168 +0.002743i  |q3|=2.75e-03
     +0.000175 +0.002860i  |q3|=2.86e-03
     +0.000182 +0.002981i  |q3|=2.99e-03
     +0.000190 +0.003108i  |q3|=3.11e-03
     +0.000198 +0.003240i  |q3|=3.25e-03
     +0.000207 +0.003378i  |q3|=3.38e-03
     +0.000215 +0.003522i  |q3|=3.53e-03
     +0.000225 +0.003672i  |q3|=3.68e-03
     +0.000234 +0.003828i  |q3|=3.84e-03
     -0.000087 -0.010003i  |q3|=1.00e-02
     -0.000091 -0.010429i  |q3|=1.04e-02
     +0.000099 +0.011335i  |q3|=1.13e-02
     +0.000103 +0.011817i  |q3|=1.18e-02
     +0.000108 +0.012320i  |q3|=1.23e-02
     -0.000112 +0.012845i  |q3|=1.28e-02
     -0.000117 +0.013391i  |q3|=1.34e-02
     -0.020698 -0.015882i  |q3|=2.61e-02
     -0.020417 -0.016241i  |q3|=2.61e-02
     -0.020131 -0.016595i  |q3|=2.61e-02
     -0.028360 -0.050127i  |q3|=5.76e-02
     -0.029567 -0.052260i  |q3|=6.00e-02
     +0.057335 -0.056343i  |q3|=8.04e-02
     +0.058310 -0.055334i  |q3|=8.04e-02
     -0.112194 +0.000979i  |q3|=1.12e-01
     -0.112194 -0.000979i  |q3|=1.12e-01
     -0.267978 -0.025803i  |q3|=2.69e-01
     -0.279382 -0.026901i  |q3|=2.81e-01
     -0.291718 -0.022959i  |q3|=2.93e-01
     -0.304505 -0.018624i  |q3|=3.05e-01
     -0.304133 -0.023936i  |q3|=3.05e-01
     -0.317755 -0.013873i  |q3|=3.18e-01
     -0.317464 -0.019417i  |q3|=3.18e-01
     +0.331581 +0.002894i  |q3|=3.32e-01
     +0.331480 +0.008680i  |q3|=3.32e-01
     +0.331278 +0.014464i  |q3|=3.32e-01
     +0.330975 +0.020243i  |q3|=3.32e-01
     +0.330572 +0.026017i  |q3|=3.32e-01
     +0.330067 +0.031782i  |q3|=3.32e-01
     -0.331581 -0.002894i  |q3|=3.32e-01
     -0.331480 -0.008680i  |q3|=3.32e-01
     -0.108380 +0.343738i  |q3|=3.60e-01
     -0.114363 +0.341794i  |q3|=3.60e-01
     +0.106721 +0.360285i  |q3|=3.76e-01
     +0.104691 +0.377503i  |q3|=3.92e-01
     +0.098086 +0.379272i  |q3|=3.92e-01
  F1 sign-change cells: 35
     -0.000065 +0.000270i  |q3|=2.78e-04
     -0.000068 +0.000281i  |q3|=2.89e-04
     -0.000070 +0.000293i  |q3|=3.02e-04
     -0.000073 +0.000306i  |q3|=3.15e-04
     -0.000077 +0.000319i  |q3|=3.28e-04
     -0.000080 +0.000333i  |q3|=3.42e-04
     -0.002148 +0.008949i  |q3|=9.20e-03
     +0.001284 -0.013330i  |q3|=1.34e-02
     +0.001338 -0.013898i  |q3|=1.40e-02
     -0.030793 -0.001344i  |q3|=3.08e-02
     -0.032103 -0.001402i  |q3|=3.21e-02
     -0.033469 -0.001461i  |q3|=3.35e-02
     -0.034894 -0.001524i  |q3|=3.49e-02
     +0.028093 -0.167879i  |q3|=1.70e-01
     -0.242713 -0.049381i  |q3|=2.48e-01
     -0.254686 -0.042620i  |q3|=2.58e-01
     -0.253903 -0.047058i  |q3|=2.58e-01
     +0.055891 -0.252106i  |q3|=2.58e-01
     -0.266260 -0.039793i  |q3|=2.69e-01
     -0.265525 -0.044434i  |q3|=2.69e-01
     +0.058269 -0.262835i  |q3|=2.69e-01
     -0.278273 -0.036635i  |q3|=2.81e-01
     -0.277592 -0.041486i  |q3|=2.81e-01
     -0.290739 -0.033126i  |q3|=2.93e-01
     -0.304133 -0.023936i  |q3|=3.05e-01
     -0.303669 -0.029240i  |q3|=3.05e-01
     -0.317755 -0.013873i  |q3|=3.18e-01
     -0.317464 -0.019417i  |q3|=3.18e-01
     +0.331581 +0.002894i  |q3|=3.32e-01
     +0.331480 +0.008680i  |q3|=3.32e-01
     -0.331278 +0.014464i  |q3|=3.32e-01
     -0.331581 +0.002894i  |q3|=3.32e-01
     -0.331581 -0.002894i  |q3|=3.32e-01
     -0.331480 -0.008680i  |q3|=3.32e-01
     -0.345377 +0.015079i  |q3|=3.46e-01


==> anc/16_q3_zero_states/small_nu/scan_nu0.05.json <==
{
 "nu": 0.05,
 "R": 0.4,
 "nr": 200,
 "nphi": 360,
 "rmin": 0.0001,
 "ncand": 54,
 "cands": [
  {
   "method": "smin",
   "q3": [
    0.3383702204669751,
    0.011816148471799097
   ],
   "s": 8.838815850687544e-05,
   "nbmin": 0.0001606439249150584
  },
  {
   "method": "smin",
   "q3": [
    -0.3383702204669751,
    -0.011816148471799074
   ],
   "s": 8.099287189471149e-05,
   "nbmin": 0.00014017818424782102
  },
  {
   "method": "F0",
   "q3": [
    0.00025798924553834896,
    -0.029562639394117872
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.0002689691103244234,
    -0.030820807278556465
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.04566221938472228,
    -0.017072404259221716
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.047605575564667366,
    -0.017798995361685298
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.04512187640649471,
    -0.054737213087770326
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.04704223591916918,
    -0.05706679545937709
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.060359553974865525,
    -0.06822406502108973
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.06154103503398879,
    -0.06716025469719385
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.06270377009767931,
    -0.0660759867091212
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33148014951151195,
    0.008680113196850808
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33127817461574816,
    0.014463917468734268
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33097528917883257,
    0.020243315891241634
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33057158546260357,
    0.026016548003627127
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.3300671864391238,
    0.03178185522346275
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.329462245753222,
    0.03753748138231957
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.33127817461574816,
    -0.014463917468734211
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.10838015942234638,
    0.34373795030321036
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.11436270701572566,
    0.34179410275647065
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.12031041862069146,
    0.33974614141499754
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.10672117298692892,
    0.3602846419964455
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.11299275284060055,
    0.35836722761396006
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.0004535478839671309,
    -0.0027102952825748096
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.00047285060501497033,
    -0.0028256437951490808
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.0004929748380861747,
    -0.0029459014699975286
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.005743344933036411,
    0.005262806005276276
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.005834318823189251,
    0.0051617692643498355
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.005923515523310233,
    0.005059160198502291
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.02302175257324352,
    -0.00020090779101825205
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.02399423320493341,
    -0.0006283111088171569
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.007940227983169387,
    0.023730839974048696
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.025015413121506895,
    -0.0006550516460205786
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.007409674589382987,
    0.025014642193569005
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.007845111762498847,
    0.02488151568989986
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.026064162937183444,
    -0.001137985929958518
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.004749670010771197,
    -0.03178078412252074
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.08013794205042099,
    -0.006306992820780449
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.03254977682039805,
    -0.15998726439857822
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.035336982094803016,
    -0.15939482562878216
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.19637452857686896,
    -0.07342142767594222
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.19506323918799912,
    -0.07683745332353603
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.19369253164685266,
    -0.08023007353850627
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.19226282348422485,
    -0.0835982548958705
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.19077455020307196,
    -0.08694097141495896
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.20957298440617214,
    -0.06207834616058573
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.20845764889740864,
    -0.06572644422991321
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.2206178911654713,
    -0.057055666078904825
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.06900814821817519,
    -0.24883534363004337
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.3174642063696127,
    -0.019416942665559465
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.33148014951151195,
    0.008680113196850808
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.33127817461574816,
    0.014463917468734268
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.33127817461574816,
    -0.014463917468734211
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.34537717148001007,
    0.015079492965892125
   ]
  }
 ]
}

==> anc/16_q3_zero_states/small_nu/scan_nu0.05_output.txt <==
nu 0.05 candidates 54
  smin  q3 = +0.338370 +0.011816i  s = 8.839e-05 (nb min 1.606e-04)
  smin  q3 = -0.338370 -0.011816i  s = 8.099e-05 (nb min 1.402e-04)
  F0 sign-change cells: 21
     +0.000258 -0.029563i  |q3|=2.96e-02
     +0.000269 -0.030821i  |q3|=3.08e-02
     -0.045662 -0.017072i  |q3|=4.87e-02
     -0.047606 -0.017799i  |q3|=5.08e-02
     -0.045122 -0.054737i  |q3|=7.09e-02
     -0.047042 -0.057067i  |q3|=7.40e-02
     +0.060360 -0.068224i  |q3|=9.11e-02
     +0.061541 -0.067160i  |q3|=9.11e-02
     +0.062704 -0.066076i  |q3|=9.11e-02
     +0.331480 +0.008680i  |q3|=3.32e-01
     +0.331278 +0.014464i  |q3|=3.32e-01
     +0.330975 +0.020243i  |q3|=3.32e-01
     +0.330572 +0.026017i  |q3|=3.32e-01
     +0.330067 +0.031782i  |q3|=3.32e-01
     +0.329462 +0.037537i  |q3|=3.32e-01
     -0.331278 -0.014464i  |q3|=3.32e-01
     -0.108380 +0.343738i  |q3|=3.60e-01
     -0.114363 +0.341794i  |q3|=3.60e-01
     -0.120310 +0.339746i  |q3|=3.60e-01
     -0.106721 +0.360285i  |q3|=3.76e-01
     -0.112993 +0.358367i  |q3|=3.76e-01
  F1 sign-change cells: 31
     -0.000454 -0.002710i  |q3|=2.75e-03
     -0.000473 -0.002826i  |q3|=2.86e-03
     -0.000493 -0.002946i  |q3|=2.99e-03
     -0.005743 +0.005263i  |q3|=7.79e-03
     -0.005834 +0.005162i  |q3|=7.79e-03
     -0.005924 +0.005059i  |q3|=7.79e-03
     -0.023022 -0.000201i  |q3|=2.30e-02
     -0.023994 -0.000628i  |q3|=2.40e-02
     -0.007940 +0.023731i  |q3|=2.50e-02
     -0.025015 -0.000655i  |q3|=2.50e-02
     -0.007410 +0.025015i  |q3|=2.61e-02
     -0.007845 +0.024882i  |q3|=2.61e-02
     -0.026064 -0.001138i  |q3|=2.61e-02
     +0.004750 -0.031781i  |q3|=3.21e-02
     -0.080138 -0.006307i  |q3|=8.04e-02
     +0.032550 -0.159987i  |q3|=1.63e-01
     +0.035337 -0.159395i  |q3|=1.63e-01
     -0.196375 -0.073421i  |q3|=2.10e-01
     -0.195063 -0.076837i  |q3|=2.10e-01
     -0.193693 -0.080230i  |q3|=2.10e-01
     -0.192263 -0.083598i  |q3|=2.10e-01
     -0.190775 -0.086941i  |q3|=2.10e-01
     -0.209573 -0.062078i  |q3|=2.19e-01
     -0.208458 -0.065726i  |q3|=2.19e-01
     -0.220618 -0.057056i  |q3|=2.28e-01
     +0.069008 -0.248835i  |q3|=2.58e-01
     -0.317464 -0.019417i  |q3|=3.18e-01
     +0.331480 +0.008680i  |q3|=3.32e-01
     +0.331278 +0.014464i  |q3|=3.32e-01
     -0.331278 -0.014464i  |q3|=3.32e-01
     -0.345377 +0.015079i  |q3|=3.46e-01


==> anc/16_q3_zero_states/small_nu/scan_nu0.1.json <==
{
 "nu": 0.1,
 "R": 0.4,
 "nr": 200,
 "nphi": 360,
 "rmin": 0.0001,
 "ncand": 50,
 "cands": [
  {
   "method": "smin",
   "q3": [
    0.33728808641035773,
    0.029508883903258565
   ],
   "s": 0.00010472105219144037,
   "nbmin": 0.00011308481016286634
  },
  {
   "method": "smin",
   "q3": [
    -0.33728808641035773,
    -0.029508883903258492
   ],
   "s": 8.065185261035525e-05,
   "nbmin": 9.011808736319587e-05
  },
  {
   "method": "F0",
   "q3": [
    0.020983575137117107,
    -0.0811374647604823
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.024815466900110314,
    -0.08377561225995803
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.027391969175408665,
    -0.08687622706321935
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.028903996470272284,
    -0.0863849396138764
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.09453186626221598,
    -0.009102383426725758
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.09435861010599765,
    -0.010750805640924586
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.09415661140306865,
    -0.012395953055579882
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.03170133201860705,
    -0.08952179997805372
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.03325887459040594,
    -0.08895490084331649
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.07181997756090049,
    -0.06815461388755228
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.07061957700830838,
    -0.06939766504845235
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.03788983540600383,
    -0.09147415451325866
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.0394805087236202,
    -0.09079895374911394
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33097528917883257,
    0.020243315891241634
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.33057158546260357,
    0.026016548003627127
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.3300671864391238,
    0.03178185522346275
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.329462245753222,
    0.03753748138231957
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.32875694767569136,
    0.04328167326071359
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.3309752891788326,
    -0.020243315891241512
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.3305715854626036,
    -0.02601654800362694
   ]
  },
  {
   "method": "F0",
   "q3": [
    0.34537717148001007,
    0.0150794929658921
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.11126316095531329,
    0.3756181364038014
   ]
  },
  {
   "method": "F0",
   "q3": [
    -0.11780165541871872,
    0.3736191180357907
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.0004025372528708223,
    -0.00658142590818414
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.00041966899260151015,
    -0.0068615273768350415
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.0004375298487161022,
    -0.007153549792988033
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.01731866495705627,
    0.05492778776166961
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.017053566341253983,
    0.05757187512147989
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.0170363072686456,
    -0.06587451240439048
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.14118319329715534,
    -0.028724045316286844
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.14664680688349194,
    -0.03251081437970004
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.04447681774166277,
    -0.15015122031275577
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.04709054383084469,
    -0.14935212405436388
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.21341312938314758,
    -0.12570994030185736
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.2111866845584982,
    -0.12941536674210688
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.20889591022392096,
    -0.13308137200797188
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.09077707360544096,
    -0.23045102688301694
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.21778639263079969,
    -0.13874523395362653
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.2153317844941352,
    -0.14252499902317037
   ]
  },
  {
   "method": "F1",
   "q3": [
    0.33057158546260357,
    0.026016548003627127
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.3309752891788326,
    -0.020243315891241512
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.3305715854626036,
    -0.02601654800362694
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.3300671864391238,
    -0.03178185522346265
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.34537717148001007,
    0.015079492965892125
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.34558774230403067,
    0.009049533515245671
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.34569304375396187,
    0.003016817489025827
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.35974699775092406,
    0.022003068973717017
   ]
  },
  {
   "method": "F1",
   "q3": [
    -0.3600762130432898,
    0.015721266980396328
   ]
  }
 ]
}

==> anc/16_q3_zero_states/small_nu/scan_nu0.1_output.txt <==
nu 0.1 candidates 50
  smin  q3 = +0.337288 +0.029509i  s = 1.047e-04 (nb min 1.131e-04)
  smin  q3 = -0.337288 -0.029509i  s = 8.065e-05 (nb min 9.012e-05)
  F0 sign-change cells: 23
     +0.020984 -0.081137i  |q3|=8.38e-02
     +0.024815 -0.083776i  |q3|=8.74e-02
     +0.027392 -0.086876i  |q3|=9.11e-02
     +0.028904 -0.086385i  |q3|=9.11e-02
     -0.094532 -0.009102i  |q3|=9.50e-02
     -0.094359 -0.010751i  |q3|=9.50e-02
     -0.094157 -0.012396i  |q3|=9.50e-02
     +0.031701 -0.089522i  |q3|=9.50e-02
     +0.033259 -0.088955i  |q3|=9.50e-02
     -0.071820 -0.068155i  |q3|=9.90e-02
     -0.070620 -0.069398i  |q3|=9.90e-02
     +0.037890 -0.091474i  |q3|=9.90e-02
     +0.039481 -0.090799i  |q3|=9.90e-02
     +0.330975 +0.020243i  |q3|=3.32e-01
     +0.330572 +0.026017i  |q3|=3.32e-01
     +0.330067 +0.031782i  |q3|=3.32e-01
     +0.329462 +0.037537i  |q3|=3.32e-01
     +0.328757 +0.043282i  |q3|=3.32e-01
     -0.330975 -0.020243i  |q3|=3.32e-01
     -0.330572 -0.026017i  |q3|=3.32e-01
     +0.345377 +0.015079i  |q3|=3.46e-01
     -0.111263 +0.375618i  |q3|=3.92e-01
     -0.117802 +0.373619i  |q3|=3.92e-01
  F1 sign-change cells: 25
     -0.000403 -0.006581i  |q3|=6.59e-03
     -0.000420 -0.006862i  |q3|=6.87e-03
     -0.000438 -0.007154i  |q3|=7.17e-03
     -0.017319 +0.054928i  |q3|=5.76e-02
     -0.017054 +0.057572i  |q3|=6.00e-02
     +0.017036 -0.065875i  |q3|=6.80e-02
     -0.141183 -0.028724i  |q3|=1.44e-01
     -0.146647 -0.032511i  |q3|=1.50e-01
     +0.044477 -0.150151i  |q3|=1.57e-01
     +0.047091 -0.149352i  |q3|=1.57e-01
     -0.213413 -0.125710i  |q3|=2.48e-01
     -0.211187 -0.129415i  |q3|=2.48e-01
     -0.208896 -0.133081i  |q3|=2.48e-01
     +0.090777 -0.230451i  |q3|=2.48e-01
     -0.217786 -0.138745i  |q3|=2.58e-01
     -0.215332 -0.142525i  |q3|=2.58e-01
     +0.330572 +0.026017i  |q3|=3.32e-01
     -0.330975 -0.020243i  |q3|=3.32e-01
     -0.330572 -0.026017i  |q3|=3.32e-01
     -0.330067 -0.031782i  |q3|=3.32e-01
     -0.345377 +0.015079i  |q3|=3.46e-01
     -0.345588 +0.009050i  |q3|=3.46e-01
     -0.345693 +0.003017i  |q3|=3.46e-01
     -0.359747 +0.022003i  |q3|=3.60e-01
     -0.360076 +0.015721i  |q3|=3.60e-01


==> anc/16_q3_zero_states/small_nu/valley_profile.py <==
"""Vectorized valley-floor profile m(r) = min over arg(q3) of s(q3), s = sigma_min(K)/sigma_max(K),
on circles |q3| = r, for h = 1 + i nu.  Angle grid of 720 points, then two refinement stages
(+-0.5 deg with 51 points, then +-0.02 deg with 41 points) around the 4 lowest local minima of
each circle.  Writes valley_profile_nu<nu>.txt and prints the local minima of m(r).
usage: python3 -I valley_profile.py nu rmin rmax nr
"""
import sys, os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np
import q3np as N

nu = float(sys.argv[1]); rmin = float(sys.argv[2]); rmax = float(sys.argv[3]); nr = int(sys.argv[4])
h = 1 + 1j * nu
q2 = -h * (h - 1)
hb = 1 - np.conj(h)
p2 = -hb * (hb - 1)


def s_of(q):
    q = np.atleast_1d(q).ravel()
    out = np.empty(q.size)
    ch = 6000
    for i0 in range(0, q.size, ch):
        qq = q[i0:i0 + ch]
        M1 = N.M1_np('hol', q2, qq, orientation=+1)
        Mb = N.M1_np('anti', p2, np.conj(qq), orientation=-1)
        K = N.K_np(M1, Mb)
        sv = np.linalg.svd(K, compute_uv=False)
        out[i0:i0 + ch] = sv[:, -1] / sv[:, 0]
    return out


radii = np.geomspace(rmin, rmax, nr)
nphi = 720
phis = 2 * np.pi * np.arange(nphi) / nphi
S = s_of((radii[:, None] * np.exp(1j * phis[None, :])).ravel()).reshape(nr, nphi)
nloc = 4
centers = np.zeros((nr, nloc))
for i in range(nr):
    s = S[i]
    loc = [j for j in range(nphi) if s[j] <= s[j - 1] and s[j] <= s[(j + 1) % nphi]]
    loc = sorted(loc, key=lambda j: s[j])[:nloc]
    while len(loc) < nloc:
        loc.append(loc[0])
    centers[i] = phis[loc]
best = np.full(nr, np.inf); bestphi = np.zeros(nr)
for half, npt in ((np.pi / 360, 51), (np.pi / 9000, 41)):
    offs = np.linspace(-half, half, npt)
    PH = centers[:, :, None] + offs[None, None, :]
    vals = s_of((radii[:, None, None] * np.exp(1j * PH)).ravel()).reshape(nr, nloc, npt)
    for i in range(nr):
        for k in range(nloc):
            j = np.argmin(vals[i, k])
            centers[i, k] = PH[i, k, j]
            if vals[i, k, j] < best[i]:
                best[i] = vals[i, k, j]; bestphi[i] = PH[i, k, j]
fn = os.path.join(os.path.dirname(os.path.abspath(__file__)), 'valley_profile_nu%g.txt' % nu)
with open(fn, 'w') as f:
    f.write('# nu=%g  columns: r, m(r)=min_phi s, argmin phi/pi, m/r\n' % nu)
    for i in range(nr):
        f.write('%.6e %.6e %.7f %.6e\n' % (radii[i], best[i], (bestphi[i] / np.pi) % 2, best[i] / radii[i]))
mr = best / radii
print('nu=%g: r in [%g,%g] (%d radii). min m/r = %.4e at r=%.4e;  min m = %.4e at r=%.4e'
      % (nu, rmin, rmax, nr, mr.min(), radii[mr.argmin()], best.min(), radii[best.argmin()]))
for i in range(1, nr - 1):
    if best[i] < best[i - 1] and best[i] < best[i + 1]:
        print('   local min of m(r): r=%.5e  m=%.4e  m/r=%.4e  phi/pi=%.6f' % (radii[i], best[i], mr[i], (bestphi[i] / np.pi) % 2))


==> anc/16_q3_zero_states/small_nu/valley_profile_nu0.0025.txt <==
# nu=0.0025  columns: r, m(r)=min_phi s, argmin phi/pi, m/r
1.000000e-05 4.927604e-05 0.4995722 4.927604e+00
1.028895e-05 5.069970e-05 0.4995722 4.927587e+00
1.058625e-05 5.216448e-05 0.4995722 4.927568e+00
1.089214e-05 5.367157e-05 0.4995722 4.927548e+00
1.120688e-05 5.522218e-05 0.4995722 4.927527e+00
1.153070e-05 5.681759e-05 0.4995722 4.927505e+00
1.186388e-05 5.845907e-05 0.4995722 4.927482e+00
1.220669e-05 6.014796e-05 0.4995722 4.927458e+00
1.255941e-05 6.188563e-05 0.4995722 4.927433e+00
1.292231e-05 6.367348e-05 0.4995778 4.927406e+00
1.329571e-05 6.551296e-05 0.4995722 4.927378e+00
1.367989e-05 6.740557e-05 0.4995722 4.927348e+00
1.407517e-05 6.935282e-05 0.4995722 4.927317e+00
1.448187e-05 7.135630e-05 0.4995722 4.927283e+00
1.490033e-05 7.341764e-05 0.4995722 4.927249e+00
1.533088e-05 7.553851e-05 0.4995722 4.927213e+00
1.577387e-05 7.772060e-05 0.4995778 4.927175e+00
1.622966e-05 7.996569e-05 0.4995722 4.927134e+00
1.669862e-05 8.227560e-05 0.4995722 4.927091e+00
1.718113e-05 8.465218e-05 0.4995778 4.927045e+00
1.767758e-05 8.709739e-05 0.4995722 4.926998e+00
1.818837e-05 8.961317e-05 0.4995722 4.926948e+00
1.871393e-05 9.220157e-05 0.4995778 4.926895e+00
1.925467e-05 9.486469e-05 0.4995778 4.926840e+00
1.981104e-05 9.760466e-05 0.4995778 4.926781e+00
2.038348e-05 1.004237e-04 0.4995778 4.926719e+00
2.097247e-05 1.033241e-04 0.4995778 4.926653e+00
2.157847e-05 1.063082e-04 0.4995778 4.926585e+00
2.220199e-05 1.093783e-04 0.4995778 4.926511e+00
2.284352e-05 1.125371e-04 0.4995778 4.926434e+00
2.350359e-05 1.157870e-04 0.4995778 4.926353e+00
2.418273e-05 1.191306e-04 0.4995778 4.926268e+00
2.488149e-05 1.225706e-04 0.4995778 4.926178e+00
2.560045e-05 1.261099e-04 0.4995778 4.926083e+00
2.634018e-05 1.297512e-04 0.4995778 4.925982e+00
2.710128e-05 1.334976e-04 0.4995778 4.925877e+00
2.788438e-05 1.373519e-04 0.4995778 4.925765e+00
2.869010e-05 1.413173e-04 0.4995778 4.925647e+00
2.951911e-05 1.453970e-04 0.4995778 4.925522e+00
3.037207e-05 1.495943e-04 0.4995778 4.925391e+00
3.124967e-05 1.539125e-04 0.4995778 4.925252e+00
3.215264e-05 1.583551e-04 0.4995778 4.925105e+00
3.308170e-05 1.629257e-04 0.4995778 4.924951e+00
3.403760e-05 1.676279e-04 0.4995778 4.924787e+00
3.502112e-05 1.724655e-04 0.4995778 4.924614e+00
3.603306e-05 1.774424e-04 0.4995778 4.924432e+00
3.707424e-05 1.825625e-04 0.4995778 4.924240e+00
3.814551e-05 1.878299e-04 0.4995778 4.924036e+00
3.924773e-05 1.932488e-04 0.4995778 4.923821e+00
4.038180e-05 1.988236e-04 0.4995778 4.923594e+00
4.154864e-05 2.045587e-04 0.4995778 4.923355e+00
4.274920e-05 2.104587e-04 0.4995778 4.923102e+00
4.398445e-05 2.165281e-04 0.4995778 4.922834e+00
4.525539e-05 2.227720e-04 0.4995833 4.922551e+00
4.656305e-05 2.291951e-04 0.4995833 4.922253e+00
4.790850e-05 2.358026e-04 0.4995833 4.921937e+00
4.929282e-05 2.425997e-04 0.4995833 4.921603e+00
5.071715e-05 2.495918e-04 0.4995833 4.921251e+00
5.218263e-05 2.567843e-04 0.4995833 4.920878e+00
5.369046e-05 2.641830e-04 0.4995833 4.920484e+00
5.524185e-05 2.717937e-04 0.4995833 4.920068e+00
5.683808e-05 2.796222e-04 0.4995833 4.919629e+00
5.848042e-05 2.876748e-04 0.4995833 4.919164e+00
6.017023e-05 2.959577e-04 0.4995833 4.918673e+00
6.190886e-05 3.044773e-04 0.4995833 4.918155e+00
6.369772e-05 3.132403e-04 0.4995833 4.917606e+00
6.553828e-05 3.222535e-04 0.4995889 4.917026e+00
6.743202e-05 3.315237e-04 0.4995889 4.916413e+00
6.938048e-05 3.410582e-04 0.4995889 4.915765e+00
7.138525e-05 3.508642e-04 0.4995889 4.915080e+00
7.344794e-05 3.609493e-04 0.4995889 4.914356e+00
7.557023e-05 3.713212e-04 0.4995889 4.913591e+00
7.775384e-05 3.819877e-04 0.4995889 4.912782e+00
8.000056e-05 3.929569e-04 0.4995889 4.911927e+00
8.231219e-05 4.042370e-04 0.4995944 4.911023e+00
8.469061e-05 4.158366e-04 0.4995944 4.910067e+00
8.713777e-05 4.277642e-04 0.4995944 4.909057e+00
8.965563e-05 4.400288e-04 0.4995944 4.907989e+00
9.224625e-05 4.526394e-04 0.4995944 4.906860e+00
9.491172e-05 4.656052e-04 0.4996000 4.905667e+00
9.765421e-05 4.789357e-04 0.4996000 4.904404e+00
1.004759e-04 4.926406e-04 0.4996000 4.903070e+00
1.033792e-04 5.067298e-04 0.4996000 4.901661e+00
1.063664e-04 5.212134e-04 0.4996000 4.900171e+00
1.094399e-04 5.361015e-04 0.4996056 4.898594e+00
1.126021e-04 5.514047e-04 0.4996056 4.896929e+00
1.158558e-04 5.671337e-04 0.4996056 4.895169e+00
1.192035e-04 5.832993e-04 0.4996111 4.893308e+00
1.226479e-04 5.999125e-04 0.4996111 4.891340e+00
1.261918e-04 6.169848e-04 0.4996111 4.889262e+00
1.298382e-04 6.345274e-04 0.4996167 4.887064e+00
1.335899e-04 6.525519e-04 0.4996167 4.884742e+00
1.374500e-04 6.710702e-04 0.4996167 4.882288e+00
1.414216e-04 6.900941e-04 0.4996222 4.879694e+00
1.455080e-04 7.096357e-04 0.4996222 4.876953e+00
1.497125e-04 7.297071e-04 0.4996278 4.874056e+00
1.540385e-04 7.503207e-04 0.4996278 4.870996e+00
1.584894e-04 7.714889e-04 0.4996333 4.867763e+00
1.630690e-04 7.932242e-04 0.4996333 4.864347e+00
1.677809e-04 8.155391e-04 0.4996389 4.860738e+00
1.726290e-04 8.384462e-04 0.4996389 4.856926e+00
1.776171e-04 8.619581e-04 0.4996444 4.852899e+00
1.827494e-04 8.860874e-04 0.4996500 4.848647e+00
1.880300e-04 9.108467e-04 0.4996500 4.844157e+00
1.934632e-04 9.362484e-04 0.4996556 4.839414e+00
1.990533e-04 9.623049e-04 0.4996611 4.834408e+00
2.048050e-04 9.890285e-04 0.4996667 4.829123e+00
2.107229e-04 1.016431e-03 0.4996667 4.823544e+00
2.168117e-04 1.044524e-03 0.4996722 4.817656e+00
2.230766e-04 1.073320e-03 0.4996778 4.811442e+00
2.295224e-04 1.102829e-03 0.4996833 4.804887e+00
2.361545e-04 1.133062e-03 0.4996889 4.797971e+00
2.429782e-04 1.164030e-03 0.4996944 4.790676e+00
2.499991e-04 1.195742e-03 0.4997000 4.782985e+00
2.572229e-04 1.228207e-03 0.4997111 4.774874e+00
2.646554e-04 1.261433e-03 0.4997167 4.766324e+00
2.723027e-04 1.295429e-03 0.4997222 4.757314e+00
2.801709e-04 1.330201e-03 0.4997333 4.747821e+00
2.882665e-04 1.365755e-03 0.4997389 4.737820e+00
2.965960e-04 1.402095e-03 0.4997500 4.727289e+00
3.051662e-04 1.439225e-03 0.4997556 4.716201e+00
3.139841e-04 1.477148e-03 0.4997667 4.704530e+00
3.230567e-04 1.515863e-03 0.4997778 4.692252e+00
3.323915e-04 1.555371e-03 0.4997833 4.679335e+00
3.419960e-04 1.595669e-03 0.4997944 4.665754e+00
3.518780e-04 1.636753e-03 0.4998056 4.651479e+00
3.620456e-04 1.678617e-03 0.4998167 4.636480e+00
3.725070e-04 1.721253e-03 0.4998333 4.620727e+00
3.832706e-04 1.764650e-03 0.4998444 4.604189e+00
3.943453e-04 1.808797e-03 0.4998556 4.586835e+00
4.057400e-04 1.853677e-03 0.4998722 4.568634e+00
4.174639e-04 1.899274e-03 0.4998833 4.549553e+00
4.295266e-04 1.945567e-03 0.4999000 4.529561e+00
4.419379e-04 1.992532e-03 0.4999167 4.508626e+00
4.547078e-04 2.040145e-03 0.4999333 4.486716e+00
4.678466e-04 2.088374e-03 0.4999500 4.463800e+00
4.813652e-04 2.137188e-03 0.4999667 4.439849e+00
4.952743e-04 2.186553e-03 0.4999833 4.414832e+00
5.095853e-04 2.236427e-03 0.5000056 4.388720e+00
5.243099e-04 2.286771e-03 0.5000222 4.361487e+00
5.394599e-04 2.337538e-03 0.5000444 4.333107e+00
5.550477e-04 2.388680e-03 0.5000667 4.303557e+00
5.710859e-04 2.440146e-03 0.5000889 4.272817e+00
5.875876e-04 2.491881e-03 0.5001111 4.240867e+00
6.045660e-04 2.543828e-03 0.5001333 4.207693e+00
6.220351e-04 2.595930e-03 0.5001556 4.173285e+00
6.400089e-04 2.648121e-03 0.5001833 4.137632e+00
6.585021e-04 2.700343e-03 0.5002056 4.100735e+00
6.775296e-04 2.752527e-03 0.5002333 4.062593e+00
6.971070e-04 2.804612e-03 0.5002611 4.023216e+00
7.172500e-04 2.856532e-03 0.5002889 3.982616e+00
7.379751e-04 2.908223e-03 0.5003167 3.940815e+00
7.592990e-04 2.959625e-03 0.5003444 3.897838e+00
7.812391e-04 3.010679e-03 0.5003722 3.853722e+00
8.038132e-04 3.061329e-03 0.5004056 3.808508e+00
8.270395e-04 3.111528e-03 0.5004333 3.762248e+00
8.509370e-04 3.161234e-03 0.5004667 3.715003e+00
8.755250e-04 3.210414e-03 0.5004944 3.666844e+00
9.008234e-04 3.259043e-03 0.5005278 3.617849e+00
9.268529e-04 3.307112e-03 0.5005611 3.568109e+00
9.536345e-04 3.354625e-03 0.5005944 3.517726e+00
9.811899e-04 3.401601e-03 0.5006222 3.466812e+00
1.009542e-03 3.448076e-03 0.5006556 3.415487e+00
1.038712e-03 3.494111e-03 0.5006889 3.363887e+00
1.068726e-03 3.539787e-03 0.5007222 3.312155e+00
1.099607e-03 3.585213e-03 0.5007556 3.260448e+00
1.131381e-03 3.630522e-03 0.5007889 3.208931e+00
1.164072e-03 3.675881e-03 0.5008222 3.157778e+00
1.197708e-03 3.721487e-03 0.5008556 3.107173e+00
1.232316e-03 3.767571e-03 0.5008833 3.057308e+00
1.267924e-03 3.814399e-03 0.5009167 3.008381e+00
1.304561e-03 3.862277e-03 0.5009500 2.960595e+00
1.342257e-03 3.911546e-03 0.5009778 2.914157e+00
1.381041e-03 3.962585e-03 0.5010111 2.869273e+00
1.420947e-03 4.015810e-03 0.5010389 2.826150e+00
1.462005e-03 4.071674e-03 0.5010667 2.784992e+00
1.504250e-03 4.130660e-03 0.5011000 2.745992e+00
1.547716e-03 4.193286e-03 0.5011278 2.709338e+00
1.592438e-03 4.260093e-03 0.5011556 2.675203e+00
1.638451e-03 4.331645e-03 0.5011778 2.643744e+00
1.685795e-03 4.408521e-03 0.5012056 2.615099e+00
1.734506e-03 4.491310e-03 0.5012333 2.589388e+00
1.784625e-03 4.580599e-03 0.5012556 2.566701e+00
1.836192e-03 4.676978e-03 0.5012778 2.547107e+00
1.889249e-03 4.781018e-03 0.5013000 2.530644e+00
1.943839e-03 4.893271e-03 0.5013222 2.517323e+00
2.000007e-03 5.014267e-03 0.5013444 2.507125e+00
2.057798e-03 5.144503e-03 0.5013667 2.500004e+00
2.117258e-03 5.284435e-03 0.5013833 2.495886e+00
2.178437e-03 5.434489e-03 0.5014000 2.494674e+00
2.241383e-03 5.595042e-03 0.5014167 2.496246e+00
2.306148e-03 5.766430e-03 0.5014333 2.500459e+00
2.372785e-03 5.948946e-03 0.5014500 2.507158e+00
2.441347e-03 6.142846e-03 0.5014667 2.516171e+00
2.511890e-03 6.348343e-03 0.5014778 2.527317e+00
2.584471e-03 6.565612e-03 0.5014944 2.540408e+00
2.659150e-03 6.794804e-03 0.5015056 2.555254e+00
2.735987e-03 7.036036e-03 0.5015167 2.571663e+00
2.815044e-03 7.289402e-03 0.5015278 2.589445e+00
2.896385e-03 7.554979e-03 0.5015389 2.608417e+00
2.980077e-03 7.832828e-03 0.5015500 2.628398e+00
3.066186e-03 8.123000e-03 0.5015611 2.649219e+00
3.154785e-03 8.425535e-03 0.5015667 2.670716e+00
3.245943e-03 8.740477e-03 0.5015722 2.692739e+00
3.339735e-03 9.067861e-03 0.5015833 2.715144e+00
3.436237e-03 9.407734e-03 0.5015889 2.737801e+00
3.535528e-03 9.760144e-03 0.5015944 2.760590e+00
3.637687e-03 1.012515e-02 0.5016000 2.783402e+00
3.742799e-03 1.050281e-02 0.5016056 2.806137e+00
3.850948e-03 1.089321e-02 0.5016111 2.828707e+00
3.962222e-03 1.129643e-02 0.5016167 2.851034e+00
4.076711e-03 1.171259e-02 0.5016167 2.873048e+00
4.194508e-03 1.214180e-02 0.5016222 2.894689e+00
4.315710e-03 1.258420e-02 0.5016278 2.915904e+00
4.440413e-03 1.303993e-02 0.5016278 2.936649e+00
4.568719e-03 1.350918e-02 0.5016333 2.956887e+00
4.700733e-03 1.399213e-02 0.5016333 2.976585e+00
4.836562e-03 1.448899e-02 0.5016333 2.995720e+00
4.976315e-03 1.499997e-02 0.5016389 3.014272e+00
5.120107e-03 1.552531e-02 0.5016389 3.032225e+00
5.268053e-03 1.606529e-02 0.5016389 3.049569e+00
5.420275e-03 1.662017e-02 0.5016444 3.066297e+00
5.576895e-03 1.719026e-02 0.5016444 3.082407e+00
5.738040e-03 1.777586e-02 0.5016444 3.097897e+00
5.903842e-03 1.837730e-02 0.5016444 3.112771e+00
6.074435e-03 1.899495e-02 0.5016444 3.127032e+00
6.249956e-03 1.962916e-02 0.5016444 3.140688e+00
6.430550e-03 2.028032e-02 0.5016444 3.153746e+00
6.616362e-03 2.094883e-02 0.5016500 3.166216e+00
6.807543e-03 2.163512e-02 0.5016500 3.178110e+00
7.004248e-03 2.233961e-02 0.5016500 3.189438e+00
7.206638e-03 2.306277e-02 0.5016500 3.200212e+00
7.414875e-03 2.380506e-02 0.5016500 3.210446e+00
7.629129e-03 2.456696e-02 0.5016500 3.220153e+00
7.849574e-03 2.534899e-02 0.5016556 3.229346e+00
8.076389e-03 2.615166e-02 0.5016556 3.238038e+00
8.309758e-03 2.697550e-02 0.5016556 3.246243e+00
8.549870e-03 2.782106e-02 0.5016556 3.253975e+00
8.796920e-03 2.868891e-02 0.5016611 3.261245e+00
9.051109e-03 2.957963e-02 0.5016611 3.268067e+00
9.312642e-03 3.049381e-02 0.5016611 3.274453e+00
9.581733e-03 3.143206e-02 0.5016667 3.280415e+00
9.858599e-03 3.239500e-02 0.5016667 3.285964e+00
1.014346e-02 3.338327e-02 0.5016722 3.291111e+00
1.043656e-02 3.439751e-02 0.5016778 3.295866e+00
1.073813e-02 3.543840e-02 0.5016778 3.300240e+00
1.104841e-02 3.650659e-02 0.5016833 3.304239e+00
1.136765e-02 3.760277e-02 0.5016889 3.307874e+00
1.169613e-02 3.872764e-02 0.5016944 3.311151e+00
1.203409e-02 3.988190e-02 0.5017000 3.314078e+00
1.238181e-02 4.106626e-02 0.5017056 3.316659e+00
1.273959e-02 4.228145e-02 0.5017111 3.318902e+00
1.310770e-02 4.352818e-02 0.5017222 3.320810e+00
1.348645e-02 4.480720e-02 0.5017278 3.322386e+00
1.387615e-02 4.611924e-02 0.5017389 3.323635e+00
1.427710e-02 4.746504e-02 0.5017444 3.324558e+00
1.468964e-02 4.884534e-02 0.5017556 3.325156e+00
1.511410e-02 5.026087e-02 0.5017667 3.325430e+00
1.555082e-02 5.171238e-02 0.5017778 3.325379e+00
1.600017e-02 5.320060e-02 0.5017889 3.325003e+00
1.646249e-02 5.472625e-02 0.5018000 3.324299e+00
1.693818e-02 5.629005e-02 0.5018111 3.323264e+00
1.742761e-02 5.789269e-02 0.5018278 3.321894e+00
1.793119e-02 5.953485e-02 0.5018389 3.320185e+00
1.844931e-02 6.121721e-02 0.5018556 3.318130e+00
1.898241e-02 6.294040e-02 0.5018667 3.315723e+00
1.953091e-02 6.470503e-02 0.5018833 3.312955e+00
2.009526e-02 6.651168e-02 0.5018944 3.309819e+00
2.067592e-02 6.836088e-02 0.5019111 3.306305e+00
2.127335e-02 7.025313e-02 0.5019222 3.302401e+00
2.188805e-02 7.218887e-02 0.5019389 3.298095e+00
2.252051e-02 7.416848e-02 0.5019500 3.293375e+00
2.317124e-02 7.619227e-02 0.5019667 3.288226e+00
2.384078e-02 7.826050e-02 0.5019778 3.282632e+00
2.452966e-02 8.037333e-02 0.5019889 3.276577e+00
2.523845e-02 8.253080e-02 0.5019944 3.270042e+00
2.596772e-02 8.473290e-02 0.5020000 3.263009e+00
2.671806e-02 8.697947e-02 0.5020056 3.255455e+00
2.749009e-02 8.927021e-02 0.5020056 3.247360e+00
2.828442e-02 9.160470e-02 0.5020056 3.238698e+00
2.910170e-02 9.398235e-02 0.5020000 3.229445e+00
2.994260e-02 9.640239e-02 0.5019833 3.219573e+00
3.080780e-02 9.886387e-02 0.5019667 3.209053e+00
3.169800e-02 1.013656e-01 0.5019444 3.197855e+00
3.261392e-02 1.039061e-01 0.5019111 3.185945e+00
3.355630e-02 1.064838e-01 0.5018667 3.173289e+00
3.452592e-02 1.090967e-01 0.5018167 3.159849e+00
3.552355e-02 1.117424e-01 0.5017500 3.145587e+00
3.655001e-02 1.144184e-01 0.5016722 3.130461e+00
3.760613e-02 1.171215e-01 0.5015778 3.114425e+00
3.869277e-02 1.198483e-01 0.5014611 3.097434e+00
3.981080e-02 1.208960e-01 0.0058611 3.036765e+00
4.096114e-02 1.209720e-01 0.0063611 2.953335e+00
4.214472e-02 1.210161e-01 0.0069000 2.871441e+00
4.336250e-02 1.210218e-01 0.0074833 2.790933e+00
4.461547e-02 1.209824e-01 0.0081056 2.711670e+00
4.590464e-02 1.208904e-01 0.0087778 2.633510e+00
4.723106e-02 1.207378e-01 0.0094944 2.556321e+00
4.859581e-02 1.205162e-01 0.0102667 2.479972e+00
5.000000e-02 1.202170e-01 0.0110944 2.404339e+00


==> anc/16_q3_zero_states/small_nu/valley_profile_nu0.0025_output.txt <==
nu=0.0025: r in [1e-05,0.05] (300 radii). min m/r = 2.4043e+00 at r=5.0000e-02;  min m = 4.9276e-05 at r=1.0000e-05


==> anc/16_q3_zero_states/small_nu/valley_profile_nu0.005.txt <==
# nu=0.005  columns: r, m(r)=min_phi s, argmin phi/pi, m/r
1.000000e-05 4.793173e-05 0.4989056 4.793173e+00
1.028895e-05 4.931665e-05 0.4989056 4.793166e+00
1.058625e-05 5.074159e-05 0.4989056 4.793159e+00
1.089214e-05 5.220770e-05 0.4989056 4.793152e+00
1.120688e-05 5.371617e-05 0.4989056 4.793144e+00
1.153070e-05 5.526822e-05 0.4989056 4.793137e+00
1.186388e-05 5.686511e-05 0.4989056 4.793128e+00
1.220669e-05 5.850813e-05 0.4989056 4.793119e+00
1.255941e-05 6.019862e-05 0.4989056 4.793110e+00
1.292231e-05 6.193795e-05 0.4989056 4.793101e+00
1.329571e-05 6.372752e-05 0.4989056 4.793091e+00
1.367989e-05 6.556880e-05 0.4989056 4.793081e+00
1.407517e-05 6.746328e-05 0.4989056 4.793070e+00
1.448187e-05 6.941248e-05 0.4989056 4.793059e+00
1.490033e-05 7.141799e-05 0.4989056 4.793047e+00
1.533088e-05 7.348143e-05 0.4989056 4.793035e+00
1.577387e-05 7.560450e-05 0.4989056 4.793022e+00
1.622966e-05 7.778888e-05 0.4989056 4.793008e+00
1.669862e-05 8.003636e-05 0.4989056 4.792994e+00
1.718113e-05 8.234878e-05 0.4989056 4.792980e+00
1.767758e-05 8.472799e-05 0.4989056 4.792964e+00
1.818837e-05 8.717593e-05 0.4989056 4.792948e+00
1.871393e-05 8.969458e-05 0.4989056 4.792931e+00
1.925467e-05 9.228597e-05 0.4989056 4.792913e+00
1.981104e-05 9.495223e-05 0.4989056 4.792894e+00
2.038348e-05 9.769549e-05 0.4989056 4.792875e+00
2.097247e-05 1.005180e-04 0.4989056 4.792854e+00
2.157847e-05 1.034220e-04 0.4989056 4.792833e+00
2.220199e-05 1.064099e-04 0.4989056 4.792811e+00
2.284352e-05 1.094841e-04 0.4989056 4.792787e+00
2.350359e-05 1.126471e-04 0.4989056 4.792762e+00
2.418273e-05 1.159014e-04 0.4989056 4.792736e+00
2.488149e-05 1.192497e-04 0.4989056 4.792709e+00
2.560045e-05 1.226948e-04 0.4989056 4.792680e+00
2.634018e-05 1.262393e-04 0.4989056 4.792650e+00
2.710128e-05 1.298861e-04 0.4989056 4.792619e+00
2.788438e-05 1.336383e-04 0.4989111 4.792586e+00
2.869010e-05 1.374988e-04 0.4989111 4.792551e+00
2.951911e-05 1.414707e-04 0.4989111 4.792514e+00
3.037207e-05 1.455574e-04 0.4989111 4.792476e+00
3.124967e-05 1.497621e-04 0.4989111 4.792436e+00
3.215264e-05 1.540881e-04 0.4989111 4.792393e+00
3.308170e-05 1.585390e-04 0.4989111 4.792349e+00
3.403760e-05 1.631185e-04 0.4989111 4.792302e+00
3.502112e-05 1.678301e-04 0.4989111 4.792253e+00
3.603306e-05 1.726777e-04 0.4989111 4.792201e+00
3.707424e-05 1.776652e-04 0.4989111 4.792147e+00
3.814551e-05 1.827967e-04 0.4989111 4.792090e+00
3.924773e-05 1.880763e-04 0.4989111 4.792029e+00
4.038180e-05 1.935082e-04 0.4989111 4.791966e+00
4.154864e-05 1.990969e-04 0.4989111 4.791899e+00
4.274920e-05 2.048469e-04 0.4989111 4.791829e+00
4.398445e-05 2.107627e-04 0.4989111 4.791756e+00
4.525539e-05 2.168492e-04 0.4989111 4.791678e+00
4.656305e-05 2.231113e-04 0.4989111 4.791596e+00
4.790850e-05 2.295540e-04 0.4989111 4.791510e+00
4.929282e-05 2.361826e-04 0.4989111 4.791419e+00
5.071715e-05 2.430023e-04 0.4989167 4.791324e+00
5.218263e-05 2.500186e-04 0.4989167 4.791223e+00
5.369046e-05 2.572373e-04 0.4989167 4.791117e+00
5.524185e-05 2.646640e-04 0.4989167 4.791005e+00
5.683808e-05 2.723048e-04 0.4989167 4.790888e+00
5.848042e-05 2.801659e-04 0.4989167 4.790763e+00
6.017023e-05 2.882535e-04 0.4989167 4.790633e+00
6.190886e-05 2.965741e-04 0.4989167 4.790495e+00
6.369772e-05 3.051344e-04 0.4989167 4.790350e+00
6.553828e-05 3.139413e-04 0.4989167 4.790197e+00
6.743202e-05 3.230018e-04 0.4989167 4.790035e+00
6.938048e-05 3.323232e-04 0.4989167 4.789865e+00
7.138525e-05 3.419129e-04 0.4989222 4.789686e+00
7.344794e-05 3.517786e-04 0.4989222 4.789496e+00
7.557023e-05 3.619283e-04 0.4989222 4.789297e+00
7.775384e-05 3.723699e-04 0.4989222 4.789086e+00
8.000056e-05 3.831118e-04 0.4989222 4.788864e+00
8.231219e-05 3.941626e-04 0.4989222 4.788630e+00
8.469061e-05 4.055311e-04 0.4989222 4.788383e+00
8.713777e-05 4.172262e-04 0.4989222 4.788122e+00
8.965563e-05 4.292574e-04 0.4989278 4.787846e+00
9.224625e-05 4.416340e-04 0.4989278 4.787556e+00
9.491172e-05 4.543660e-04 0.4989278 4.787249e+00
9.765421e-05 4.674634e-04 0.4989278 4.786925e+00
1.004759e-04 4.809366e-04 0.4989278 4.786584e+00
1.033792e-04 4.947960e-04 0.4989278 4.786223e+00
1.063664e-04 5.090528e-04 0.4989333 4.785843e+00
1.094399e-04 5.237180e-04 0.4989333 4.785441e+00
1.126021e-04 5.388031e-04 0.4989333 4.785017e+00
1.158558e-04 5.543200e-04 0.4989333 4.784569e+00
1.192035e-04 5.702808e-04 0.4989389 4.784096e+00
1.226479e-04 5.866979e-04 0.4989389 4.783596e+00
1.261918e-04 6.035841e-04 0.4989389 4.783069e+00
1.298382e-04 6.209525e-04 0.4989389 4.782512e+00
1.335899e-04 6.388165e-04 0.4989444 4.781923e+00
1.374500e-04 6.571898e-04 0.4989444 4.781302e+00
1.414216e-04 6.760866e-04 0.4989444 4.780646e+00
1.455080e-04 6.955214e-04 0.4989500 4.779953e+00
1.497125e-04 7.155090e-04 0.4989500 4.779220e+00
1.540385e-04 7.360646e-04 0.4989500 4.778447e+00
1.584894e-04 7.572038e-04 0.4989556 4.777630e+00
1.630690e-04 7.789426e-04 0.4989556 4.776767e+00
1.677809e-04 8.012974e-04 0.4989556 4.775855e+00
1.726290e-04 8.242847e-04 0.4989611 4.774892e+00
1.776171e-04 8.479218e-04 0.4989611 4.773874e+00
1.827494e-04 8.722262e-04 0.4989667 4.772799e+00
1.880300e-04 8.972157e-04 0.4989667 4.771663e+00
1.934632e-04 9.229087e-04 0.4989722 4.770463e+00
1.990533e-04 9.493240e-04 0.4989722 4.769195e+00
2.048050e-04 9.764805e-04 0.4989778 4.767855e+00
2.107229e-04 1.004398e-03 0.4989778 4.766439e+00
2.168117e-04 1.033096e-03 0.4989833 4.764944e+00
2.230766e-04 1.062595e-03 0.4989889 4.763363e+00
2.295224e-04 1.092915e-03 0.4989889 4.761694e+00
2.361545e-04 1.124079e-03 0.4989944 4.759930e+00
2.429782e-04 1.156106e-03 0.4990000 4.758066e+00
2.499991e-04 1.189020e-03 0.4990056 4.756096e+00
2.572229e-04 1.222842e-03 0.4990056 4.754016e+00
2.646554e-04 1.257594e-03 0.4990111 4.751818e+00
2.723027e-04 1.293300e-03 0.4990167 4.749495e+00
2.801709e-04 1.329983e-03 0.4990222 4.747042e+00
2.882665e-04 1.367666e-03 0.4990278 4.744450e+00
2.965960e-04 1.406373e-03 0.4990333 4.741712e+00
3.051662e-04 1.446128e-03 0.4990389 4.738819e+00
3.139841e-04 1.486954e-03 0.4990500 4.735764e+00
3.230567e-04 1.528878e-03 0.4990556 4.732537e+00
3.323915e-04 1.571922e-03 0.4990611 4.729128e+00
3.419960e-04 1.616112e-03 0.4990667 4.725529e+00
3.518780e-04 1.661472e-03 0.4990778 4.721727e+00
3.620456e-04 1.708027e-03 0.4990833 4.717713e+00
3.725070e-04 1.755802e-03 0.4990944 4.713474e+00
3.832706e-04 1.804821e-03 0.4991000 4.708999e+00
3.943453e-04 1.855108e-03 0.4991111 4.704274e+00
4.057400e-04 1.906689e-03 0.4991222 4.699287e+00
4.174639e-04 1.959585e-03 0.4991333 4.694023e+00
4.295266e-04 2.013822e-03 0.4991444 4.688467e+00
4.419379e-04 2.069421e-03 0.4991556 4.682605e+00
4.547078e-04 2.126404e-03 0.4991667 4.676420e+00
4.678466e-04 2.184794e-03 0.4991778 4.669895e+00
4.813652e-04 2.244611e-03 0.4991944 4.663012e+00
4.952743e-04 2.305875e-03 0.4992056 4.655753e+00
5.095853e-04 2.368604e-03 0.4992222 4.648100e+00
5.243099e-04 2.432814e-03 0.4992389 4.640031e+00
5.394599e-04 2.498523e-03 0.4992500 4.631527e+00
5.550477e-04 2.565744e-03 0.4992722 4.622565e+00
5.710859e-04 2.634490e-03 0.4992889 4.613123e+00
5.875876e-04 2.704770e-03 0.4993056 4.603177e+00
6.045660e-04 2.776593e-03 0.4993222 4.592704e+00
6.220351e-04 2.849965e-03 0.4993444 4.581679e+00
6.400089e-04 2.924888e-03 0.4993667 4.570074e+00
6.585021e-04 3.001364e-03 0.4993889 4.557865e+00
6.775296e-04 3.079388e-03 0.4994111 4.545024e+00
6.971070e-04 3.158955e-03 0.4994333 4.531521e+00
7.172500e-04 3.240054e-03 0.4994611 4.517329e+00
7.379751e-04 3.322672e-03 0.4994889 4.502418e+00
7.592990e-04 3.406791e-03 0.4995167 4.486758e+00
7.812391e-04 3.492387e-03 0.4995444 4.470317e+00
8.038132e-04 3.579433e-03 0.4995722 4.453066e+00
8.270395e-04 3.667897e-03 0.4996056 4.434972e+00
8.509370e-04 3.757742e-03 0.4996389 4.416005e+00
8.755250e-04 3.848923e-03 0.4996722 4.396131e+00
9.008234e-04 3.941392e-03 0.4997056 4.375321e+00
9.268529e-04 4.035093e-03 0.4997444 4.353543e+00
9.536345e-04 4.129966e-03 0.4997833 4.330765e+00
9.811899e-04 4.225943e-03 0.4998222 4.306957e+00
1.009542e-03 4.322949e-03 0.4998611 4.282091e+00
1.038712e-03 4.420904e-03 0.4999056 4.256138e+00
1.068726e-03 4.519721e-03 0.4999500 4.229072e+00
1.099607e-03 4.619305e-03 0.4999944 4.200868e+00
1.131381e-03 4.719558e-03 0.5000444 4.171503e+00
1.164072e-03 4.820372e-03 0.5000889 4.140956e+00
1.197708e-03 4.921636e-03 0.5001389 4.109211e+00
1.232316e-03 5.023233e-03 0.5001944 4.076253e+00
1.267924e-03 5.125041e-03 0.5002444 4.042072e+00
1.304561e-03 5.226935e-03 0.5003000 4.006661e+00
1.342257e-03 5.328785e-03 0.5003556 3.970019e+00
1.381041e-03 5.430462e-03 0.5004167 3.932150e+00
1.420947e-03 5.531835e-03 0.5004722 3.893062e+00
1.462005e-03 5.632772e-03 0.5005333 3.852771e+00
1.504250e-03 5.733148e-03 0.5005944 3.811299e+00
1.547716e-03 5.832839e-03 0.5006556 3.768676e+00
1.592438e-03 5.931730e-03 0.5007222 3.724937e+00
1.638451e-03 6.029714e-03 0.5007889 3.680130e+00
1.685795e-03 6.126698e-03 0.5008556 3.634309e+00
1.734506e-03 6.222603e-03 0.5009222 3.587536e+00
1.784625e-03 6.317368e-03 0.5009889 3.539886e+00
1.836192e-03 6.410957e-03 0.5010556 3.491442e+00
1.889249e-03 6.503360e-03 0.5011222 3.442299e+00
1.943839e-03 6.594593e-03 0.5011944 3.392561e+00
2.000007e-03 6.684714e-03 0.5012611 3.342345e+00
2.057798e-03 6.773814e-03 0.5013333 3.291779e+00
2.117258e-03 6.862034e-03 0.5014056 3.241000e+00
2.178437e-03 6.949559e-03 0.5014722 3.190159e+00
2.241383e-03 7.036634e-03 0.5015444 3.139416e+00
2.306148e-03 7.123557e-03 0.5016111 3.088942e+00
2.372785e-03 7.210693e-03 0.5016833 3.038916e+00
2.441347e-03 7.298473e-03 0.5017500 2.989528e+00
2.511890e-03 7.387402e-03 0.5018167 2.940973e+00
2.584471e-03 7.478055e-03 0.5018833 2.893456e+00
2.659150e-03 7.571087e-03 0.5019500 2.847183e+00
2.735987e-03 7.667229e-03 0.5020111 2.802363e+00
2.815044e-03 7.767286e-03 0.5020778 2.759206e+00
2.896385e-03 7.872143e-03 0.5021389 2.717920e+00
2.980077e-03 7.982752e-03 0.5022000 2.678707e+00
3.066186e-03 8.100132e-03 0.5022556 2.641761e+00
3.154785e-03 8.225359e-03 0.5023167 2.607265e+00
3.245943e-03 8.359557e-03 0.5023722 2.575386e+00
3.339735e-03 8.503889e-03 0.5024222 2.546277e+00
3.436237e-03 8.659539e-03 0.5024778 2.520065e+00
3.535528e-03 8.827705e-03 0.5025278 2.496856e+00
3.637687e-03 9.009576e-03 0.5025722 2.476732e+00
3.742799e-03 9.206322e-03 0.5026222 2.459742e+00
3.850948e-03 9.419078e-03 0.5026667 2.445911e+00
3.962222e-03 9.648930e-03 0.5027056 2.435232e+00
4.076711e-03 9.896901e-03 0.5027444 2.427668e+00
4.194508e-03 1.016394e-02 0.5027833 2.423154e+00
4.315710e-03 1.045092e-02 0.5028222 2.421600e+00
4.440413e-03 1.075863e-02 0.5028556 2.422890e+00
4.568719e-03 1.108776e-02 0.5028833 2.426885e+00
4.700733e-03 1.143891e-02 0.5029167 2.433431e+00
4.836562e-03 1.181261e-02 0.5029444 2.442356e+00
4.976315e-03 1.220928e-02 0.5029667 2.453479e+00
5.120107e-03 1.262930e-02 0.5029944 2.466609e+00
5.268053e-03 1.307295e-02 0.5030167 2.481552e+00
5.420275e-03 1.354045e-02 0.5030333 2.498112e+00
5.576895e-03 1.403199e-02 0.5030556 2.516094e+00
5.738040e-03 1.454770e-02 0.5030722 2.535307e+00
5.903842e-03 1.508766e-02 0.5030833 2.555567e+00
6.074435e-03 1.565196e-02 0.5031000 2.576695e+00
6.249956e-03 1.624065e-02 0.5031111 2.598522e+00
6.430550e-03 1.685377e-02 0.5031222 2.620891e+00
6.616362e-03 1.749136e-02 0.5031278 2.643653e+00
6.807543e-03 1.815346e-02 0.5031389 2.666669e+00
7.004248e-03 1.884012e-02 0.5031444 2.689814e+00
7.206638e-03 1.955140e-02 0.5031500 2.712972e+00
7.414875e-03 2.028738e-02 0.5031500 2.736038e+00
7.629129e-03 2.104815e-02 0.5031556 2.758919e+00
7.849574e-03 2.183383e-02 0.5031556 2.781530e+00
8.076389e-03 2.264456e-02 0.5031556 2.803798e+00
8.309758e-03 2.348052e-02 0.5031556 2.825656e+00
8.549870e-03 2.434189e-02 0.5031556 2.847048e+00
8.796920e-03 2.522890e-02 0.5031500 2.867924e+00
9.051109e-03 2.614180e-02 0.5031500 2.888243e+00
9.312642e-03 2.708088e-02 0.5031444 2.907970e+00
9.581733e-03 2.804645e-02 0.5031389 2.927075e+00
9.858599e-03 2.903885e-02 0.5031333 2.945536e+00
1.014346e-02 3.005845e-02 0.5031278 2.963332e+00
1.043656e-02 3.110565e-02 0.5031167 2.980450e+00
1.073813e-02 3.218087e-02 0.5031111 2.996879e+00
1.104841e-02 3.328457e-02 0.5031000 3.012612e+00
1.136765e-02 3.441723e-02 0.5030944 3.027646e+00
1.169613e-02 3.557935e-02 0.5030833 3.041977e+00
1.203409e-02 3.677145e-02 0.5030722 3.055608e+00
1.238181e-02 3.799409e-02 0.5030611 3.068539e+00
1.273959e-02 3.924783e-02 0.5030500 3.080777e+00
1.310770e-02 4.053326e-02 0.5030389 3.092324e+00
1.348645e-02 4.185100e-02 0.5030278 3.103188e+00
1.387615e-02 4.320165e-02 0.5030167 3.113376e+00
1.427710e-02 4.458586e-02 0.5030056 3.122894e+00
1.468964e-02 4.600427e-02 0.5029889 3.131750e+00
1.511410e-02 4.745753e-02 0.5029778 3.139951e+00
1.555082e-02 4.894630e-02 0.5029611 3.147506e+00
1.600017e-02 5.047125e-02 0.5029500 3.154420e+00
1.646249e-02 5.203303e-02 0.5029333 3.160701e+00
1.693818e-02 5.363231e-02 0.5029167 3.166356e+00
1.742761e-02 5.526974e-02 0.5029056 3.171389e+00
1.793119e-02 5.694597e-02 0.5028889 3.175805e+00
1.844931e-02 5.866161e-02 0.5028722 3.179610e+00
1.898241e-02 6.041729e-02 0.5028500 3.182804e+00
1.953091e-02 6.221359e-02 0.5028333 3.185391e+00
2.009526e-02 6.405106e-02 0.5028111 3.187372e+00
2.067592e-02 6.593023e-02 0.5027944 3.188745e+00
2.127335e-02 6.785158e-02 0.5027722 3.189511e+00
2.188805e-02 6.981554e-02 0.5027444 3.189665e+00
2.252051e-02 7.182249e-02 0.5027222 3.189204e+00
2.317124e-02 7.387274e-02 0.5026944 3.188122e+00
2.384078e-02 7.596655e-02 0.5026611 3.186412e+00
2.452966e-02 7.810406e-02 0.5026278 3.184066e+00
2.523845e-02 8.028535e-02 0.5025944 3.181073e+00
2.596772e-02 8.251038e-02 0.5025556 3.177421e+00
2.671806e-02 8.477899e-02 0.5025111 3.173096e+00
2.749009e-02 8.709092e-02 0.5024667 3.168084e+00
2.828442e-02 8.944572e-02 0.5024111 3.162367e+00
2.910170e-02 9.184281e-02 0.5023556 3.155926e+00
2.994260e-02 9.428141e-02 0.5022889 3.148738e+00
3.080780e-02 9.676057e-02 0.5022167 3.140782e+00
3.169800e-02 9.927908e-02 0.5021333 3.132030e+00
3.261392e-02 1.018355e-01 0.5020389 3.122456e+00
3.355630e-02 1.044282e-01 0.5019389 3.112028e+00
3.452592e-02 1.070550e-01 0.5018222 3.100715e+00
3.552355e-02 1.097138e-01 0.5016944 3.088480e+00
3.655001e-02 1.124017e-01 0.5015444 3.075284e+00
3.760613e-02 1.139669e-01 0.0036167 3.030542e+00
3.869277e-02 1.138459e-01 0.0040333 2.942305e+00
3.981080e-02 1.137479e-01 0.0044833 2.857211e+00
4.096114e-02 1.136657e-01 0.0049611 2.774963e+00
4.214472e-02 1.135918e-01 0.0054833 2.695279e+00
4.336250e-02 1.135181e-01 0.0060389 2.617887e+00
4.461547e-02 1.134361e-01 0.0066389 2.542528e+00
4.590464e-02 1.133366e-01 0.0072833 2.468956e+00
4.723106e-02 1.132100e-01 0.0079778 2.396939e+00
4.859581e-02 1.130462e-01 0.0087167 2.326253e+00
5.000000e-02 1.128346e-01 0.0095111 2.256693e+00


==> anc/16_q3_zero_states/small_nu/valley_profile_nu0.005_output.txt <==
nu=0.005: r in [1e-05,0.05] (300 radii). min m/r = 2.2567e+00 at r=5.0000e-02;  min m = 4.7932e-05 at r=1.0000e-05


==> anc/16_q3_zero_states/small_nu/valley_profile_nu0.01.txt <==
# nu=0.01  columns: r, m(r)=min_phi s, argmin phi/pi, m/r
1.000000e-04 4.516663e-04 0.4969778 4.516663e+00
1.021005e-04 4.611464e-04 0.4969778 4.516594e+00
1.042450e-04 4.708252e-04 0.4969778 4.516523e+00
1.064347e-04 4.807069e-04 0.4969778 4.516450e+00
1.086703e-04 4.907957e-04 0.4969833 4.516373e+00
1.109529e-04 5.010958e-04 0.4969833 4.516294e+00
1.132834e-04 5.116119e-04 0.4969833 4.516212e+00
1.156629e-04 5.223482e-04 0.4969833 4.516126e+00
1.180923e-04 5.333095e-04 0.4969833 4.516038e+00
1.205728e-04 5.445004e-04 0.4969833 4.515946e+00
1.231054e-04 5.559257e-04 0.4969889 4.515850e+00
1.256912e-04 5.675903e-04 0.4969889 4.515751e+00
1.283313e-04 5.794991e-04 0.4969889 4.515649e+00
1.310269e-04 5.916573e-04 0.4969889 4.515542e+00
1.337790e-04 6.040700e-04 0.4969889 4.515431e+00
1.365890e-04 6.167426e-04 0.4969944 4.515316e+00
1.394580e-04 6.296804e-04 0.4969944 4.515197e+00
1.423873e-04 6.428889e-04 0.4969944 4.515073e+00
1.453781e-04 6.563739e-04 0.4969944 4.514944e+00
1.484317e-04 6.701409e-04 0.4970000 4.514810e+00
1.515495e-04 6.841960e-04 0.4970000 4.514671e+00
1.547327e-04 6.985449e-04 0.4970000 4.514527e+00
1.579828e-04 7.131939e-04 0.4970000 4.514377e+00
1.613012e-04 7.281492e-04 0.4970056 4.514221e+00
1.646893e-04 7.434171e-04 0.4970056 4.514060e+00
1.681485e-04 7.590041e-04 0.4970056 4.513892e+00
1.716804e-04 7.749167e-04 0.4970111 4.513717e+00
1.752865e-04 7.911618e-04 0.4970111 4.513536e+00
1.789683e-04 8.077461e-04 0.4970111 4.513347e+00
1.827275e-04 8.246768e-04 0.4970111 4.513152e+00
1.865656e-04 8.419609e-04 0.4970167 4.512948e+00
1.904843e-04 8.596057e-04 0.4970167 4.512737e+00
1.944854e-04 8.776187e-04 0.4970167 4.512517e+00
1.985705e-04 8.960074e-04 0.4970222 4.512288e+00
2.027414e-04 9.147796e-04 0.4970222 4.512051e+00
2.069999e-04 9.339431e-04 0.4970278 4.511804e+00
2.113479e-04 9.535061e-04 0.4970278 4.511548e+00
2.157872e-04 9.734766e-04 0.4970278 4.511281e+00
2.203197e-04 9.938630e-04 0.4970333 4.511004e+00
2.249474e-04 1.014674e-03 0.4970333 4.510716e+00
2.296724e-04 1.035918e-03 0.4970389 4.510416e+00
2.344966e-04 1.057604e-03 0.4970389 4.510105e+00
2.394221e-04 1.079741e-03 0.4970444 4.509781e+00
2.444511e-04 1.102338e-03 0.4970444 4.509444e+00
2.495857e-04 1.125405e-03 0.4970500 4.509094e+00
2.548281e-04 1.148951e-03 0.4970500 4.508729e+00
2.601807e-04 1.172986e-03 0.4970556 4.508350e+00
2.656457e-04 1.197519e-03 0.4970556 4.507956e+00
2.712255e-04 1.222562e-03 0.4970611 4.507547e+00
2.769225e-04 1.248123e-03 0.4970611 4.507121e+00
2.827392e-04 1.274214e-03 0.4970667 4.506677e+00
2.886780e-04 1.300846e-03 0.4970722 4.506216e+00
2.947416e-04 1.328028e-03 0.4970722 4.505737e+00
3.009325e-04 1.355773e-03 0.4970778 4.505238e+00
3.072535e-04 1.384091e-03 0.4970833 4.504719e+00
3.137073e-04 1.412994e-03 0.4970833 4.504179e+00
3.202966e-04 1.442493e-03 0.4970889 4.503618e+00
3.270243e-04 1.472601e-03 0.4970944 4.503033e+00
3.338933e-04 1.503330e-03 0.4970944 4.502426e+00
3.409066e-04 1.534691e-03 0.4971000 4.501793e+00
3.480672e-04 1.566698e-03 0.4971056 4.501135e+00
3.553783e-04 1.599362e-03 0.4971111 4.500451e+00
3.628429e-04 1.632698e-03 0.4971167 4.499738e+00
3.704643e-04 1.666718e-03 0.4971222 4.498997e+00
3.782457e-04 1.701435e-03 0.4971278 4.498226e+00
3.861906e-04 1.736863e-03 0.4971333 4.497424e+00
3.943024e-04 1.773016e-03 0.4971389 4.496589e+00
4.025846e-04 1.809908e-03 0.4971444 4.495720e+00
4.110408e-04 1.847553e-03 0.4971500 4.494816e+00
4.196745e-04 1.885965e-03 0.4971556 4.493875e+00
4.284897e-04 1.925159e-03 0.4971611 4.492896e+00
4.374899e-04 1.965151e-03 0.4971667 4.491877e+00
4.466793e-04 2.005955e-03 0.4971722 4.490816e+00
4.560616e-04 2.047586e-03 0.4971833 4.489713e+00
4.656410e-04 2.090060e-03 0.4971889 4.488564e+00
4.754216e-04 2.133392e-03 0.4971944 4.487369e+00
4.854077e-04 2.177600e-03 0.4972056 4.486126e+00
4.956035e-04 2.222698e-03 0.4972111 4.484831e+00
5.060135e-04 2.268703e-03 0.4972167 4.483484e+00
5.166421e-04 2.315632e-03 0.4972278 4.482082e+00
5.274940e-04 2.363502e-03 0.4972389 4.480623e+00
5.385738e-04 2.412328e-03 0.4972444 4.479104e+00
5.498864e-04 2.462129e-03 0.4972556 4.477524e+00
5.614366e-04 2.512922e-03 0.4972667 4.475879e+00
5.732294e-04 2.564724e-03 0.4972722 4.474167e+00
5.852698e-04 2.617552e-03 0.4972833 4.472386e+00
5.975632e-04 2.671425e-03 0.4972944 4.470532e+00
6.101148e-04 2.726361e-03 0.4973056 4.468602e+00
6.229301e-04 2.782376e-03 0.4973167 4.466595e+00
6.360145e-04 2.839490e-03 0.4973278 4.464505e+00
6.493738e-04 2.897720e-03 0.4973389 4.462330e+00
6.630136e-04 2.957086e-03 0.4973556 4.460068e+00
6.769400e-04 3.017604e-03 0.4973667 4.457713e+00
6.911589e-04 3.079294e-03 0.4973833 4.455262e+00
7.056764e-04 3.142174e-03 0.4973944 4.452713e+00
7.204989e-04 3.206263e-03 0.4974111 4.450059e+00
7.356327e-04 3.271579e-03 0.4974222 4.447299e+00
7.510844e-04 3.338139e-03 0.4974389 4.444426e+00
7.668607e-04 3.405964e-03 0.4974556 4.441438e+00
7.829684e-04 3.475071e-03 0.4974722 4.438328e+00
7.994143e-04 3.545477e-03 0.4974889 4.435093e+00
8.162057e-04 3.617202e-03 0.4975056 4.431728e+00
8.333499e-04 3.690262e-03 0.4975278 4.428227e+00
8.508541e-04 3.764676e-03 0.4975444 4.424585e+00
8.687260e-04 3.840461e-03 0.4975611 4.420797e+00
8.869733e-04 3.917634e-03 0.4975833 4.416857e+00
9.056038e-04 3.996212e-03 0.4976056 4.412759e+00
9.246257e-04 4.076210e-03 0.4976278 4.408497e+00
9.440471e-04 4.157645e-03 0.4976500 4.404065e+00
9.638765e-04 4.240533e-03 0.4976722 4.399457e+00
9.841224e-04 4.324888e-03 0.4976944 4.394665e+00
1.004794e-03 4.410725e-03 0.4977222 4.389682e+00
1.025899e-03 4.498056e-03 0.4977444 4.384503e+00
1.047448e-03 4.586897e-03 0.4977722 4.379118e+00
1.069449e-03 4.677257e-03 0.4978000 4.373521e+00
1.091912e-03 4.769150e-03 0.4978278 4.367704e+00
1.114847e-03 4.862584e-03 0.4978556 4.361659e+00
1.138264e-03 4.957571e-03 0.4978889 4.355377e+00
1.162173e-03 5.054117e-03 0.4979167 4.348850e+00
1.186584e-03 5.152231e-03 0.4979500 4.342069e+00
1.211508e-03 5.251919e-03 0.4979833 4.335026e+00
1.236955e-03 5.353184e-03 0.4980167 4.327710e+00
1.262937e-03 5.456031e-03 0.4980556 4.320112e+00
1.289465e-03 5.560460e-03 0.4980889 4.312223e+00
1.316549e-03 5.666473e-03 0.4981278 4.304033e+00
1.344203e-03 5.774067e-03 0.4981667 4.295531e+00
1.372438e-03 5.883239e-03 0.4982111 4.286708e+00
1.401265e-03 5.993984e-03 0.4982500 4.277551e+00
1.430698e-03 6.106294e-03 0.4982944 4.268051e+00
1.460750e-03 6.220160e-03 0.4983389 4.258197e+00
1.491432e-03 6.335569e-03 0.4983833 4.247977e+00
1.522759e-03 6.452508e-03 0.4984278 4.237379e+00
1.554744e-03 6.570959e-03 0.4984778 4.226392e+00
1.587401e-03 6.690904e-03 0.4985278 4.215005e+00
1.620744e-03 6.812320e-03 0.4985778 4.203206e+00
1.654787e-03 6.935181e-03 0.4986333 4.190981e+00
1.689545e-03 7.059461e-03 0.4986889 4.178320e+00
1.725034e-03 7.185128e-03 0.4987444 4.165211e+00
1.761267e-03 7.312147e-03 0.4988000 4.151640e+00
1.798262e-03 7.440481e-03 0.4988611 4.137596e+00
1.836034e-03 7.570089e-03 0.4989222 4.123066e+00
1.874599e-03 7.700927e-03 0.4989833 4.108039e+00
1.913974e-03 7.832945e-03 0.4990500 4.092502e+00
1.954177e-03 7.966093e-03 0.4991167 4.076444e+00
1.995224e-03 8.100314e-03 0.4991833 4.059853e+00
2.037133e-03 8.235550e-03 0.4992556 4.042717e+00
2.079922e-03 8.371737e-03 0.4993278 4.025025e+00
2.123610e-03 8.508809e-03 0.4994000 4.006766e+00
2.168216e-03 8.646694e-03 0.4994722 3.987931e+00
2.213758e-03 8.785318e-03 0.4995500 3.968509e+00
2.260257e-03 8.924604e-03 0.4996278 3.948490e+00
2.307733e-03 9.064468e-03 0.4997111 3.927866e+00
2.356206e-03 9.204826e-03 0.4997944 3.906630e+00
2.405698e-03 9.345589e-03 0.4998778 3.884773e+00
2.456229e-03 9.486664e-03 0.4999667 3.862289e+00
2.507821e-03 9.627958e-03 0.5000500 3.839173e+00
2.560497e-03 9.769373e-03 0.5001444 3.815421e+00
2.614279e-03 9.910808e-03 0.5002333 3.791029e+00
2.669191e-03 1.005216e-02 0.5003278 3.765996e+00
2.725256e-03 1.019333e-02 0.5004222 3.740320e+00
2.782499e-03 1.033421e-02 0.5005167 3.714003e+00
2.840945e-03 1.047470e-02 0.5006167 3.687048e+00
2.900618e-03 1.061469e-02 0.5007167 3.659458e+00
2.961544e-03 1.075408e-02 0.5008167 3.631239e+00
3.023751e-03 1.089276e-02 0.5009222 3.602400e+00
3.087263e-03 1.103064e-02 0.5010278 3.572950e+00
3.152110e-03 1.116762e-02 0.5011333 3.542901e+00
3.218319e-03 1.130360e-02 0.5012389 3.512269e+00
3.285919e-03 1.143851e-02 0.5013444 3.481070e+00
3.354938e-03 1.157226e-02 0.5014556 3.449322e+00
3.425408e-03 1.170479e-02 0.5015667 3.417050e+00
3.497357e-03 1.183602e-02 0.5016778 3.384276e+00
3.570818e-03 1.196592e-02 0.5017889 3.351029e+00
3.645822e-03 1.209443e-02 0.5019000 3.317340e+00
3.722401e-03 1.222154e-02 0.5020167 3.283242e+00
3.800589e-03 1.234724e-02 0.5021278 3.248771e+00
3.880419e-03 1.247155e-02 0.5022444 3.213969e+00
3.961926e-03 1.259448e-02 0.5023556 3.178878e+00
4.045144e-03 1.271609e-02 0.5024722 3.143544e+00
4.130111e-03 1.283646e-02 0.5025889 3.108018e+00
4.216863e-03 1.295569e-02 0.5027000 3.072353e+00
4.305437e-03 1.307391e-02 0.5028167 3.036605e+00
4.395871e-03 1.319128e-02 0.5029278 3.000835e+00
4.488204e-03 1.330800e-02 0.5030444 2.965105e+00
4.582478e-03 1.342428e-02 0.5031556 2.929481e+00
4.678731e-03 1.354040e-02 0.5032722 2.894033e+00
4.777006e-03 1.365666e-02 0.5033833 2.858832e+00
4.877345e-03 1.377340e-02 0.5034944 2.823955e+00
4.979792e-03 1.389101e-02 0.5036000 2.789476e+00
5.084391e-03 1.400992e-02 0.5037111 2.755477e+00
5.191187e-03 1.413060e-02 0.5038167 2.722037e+00
5.300226e-03 1.425358e-02 0.5039222 2.689239e+00
5.411555e-03 1.437941e-02 0.5040278 2.657168e+00
5.525223e-03 1.450872e-02 0.5041278 2.625906e+00
5.641278e-03 1.464215e-02 0.5042278 2.595538e+00
5.759772e-03 1.478042e-02 0.5043278 2.566147e+00
5.880754e-03 1.492427e-02 0.5044222 2.537815e+00
6.004277e-03 1.507447e-02 0.5045167 2.510623e+00
6.130394e-03 1.523187e-02 0.5046056 2.484648e+00
6.259161e-03 1.539731e-02 0.5046944 2.459964e+00
6.390633e-03 1.557169e-02 0.5047833 2.436642e+00
6.524866e-03 1.575591e-02 0.5048667 2.414748e+00
6.661918e-03 1.595090e-02 0.5049500 2.394341e+00
6.801849e-03 1.615762e-02 0.5050278 2.375474e+00
6.944720e-03 1.637701e-02 0.5051056 2.358196e+00
7.090591e-03 1.661003e-02 0.5051778 2.342545e+00
7.239527e-03 1.685761e-02 0.5052500 2.328552e+00
7.391590e-03 1.712070e-02 0.5053167 2.316240e+00
7.546848e-03 1.740020e-02 0.5053778 2.305624e+00
7.705367e-03 1.769698e-02 0.5054389 2.296709e+00
7.867216e-03 1.801191e-02 0.5055000 2.289490e+00
8.032464e-03 1.834578e-02 0.5055556 2.283954e+00
8.201183e-03 1.869936e-02 0.5056056 2.280081e+00
8.373446e-03 1.907337e-02 0.5056556 2.277840e+00
8.549327e-03 1.946846e-02 0.5057056 2.277192e+00
8.728903e-03 1.988525e-02 0.5057500 2.278092e+00
8.912250e-03 2.032428e-02 0.5057889 2.280488e+00
9.099449e-03 2.078604e-02 0.5058278 2.284319e+00
9.290579e-03 2.127098e-02 0.5058611 2.289522e+00
9.485725e-03 2.177948e-02 0.5058889 2.296027e+00
9.684969e-03 2.231187e-02 0.5059167 2.303763e+00
9.888399e-03 2.286842e-02 0.5059444 2.312651e+00
1.009610e-02 2.344936e-02 0.5059667 2.322615e+00
1.030817e-02 2.405487e-02 0.5059833 2.333574e+00
1.052469e-02 2.468510e-02 0.5060000 2.345448e+00
1.074575e-02 2.534016e-02 0.5060167 2.358156e+00
1.097146e-02 2.602010e-02 0.5060278 2.371616e+00
1.120192e-02 2.672498e-02 0.5060333 2.385751e+00
1.143721e-02 2.745481e-02 0.5060389 2.400482e+00
1.167744e-02 2.820958e-02 0.5060389 2.415733e+00
1.192272e-02 2.898927e-02 0.5060389 2.431430e+00
1.217316e-02 2.979383e-02 0.5060389 2.447502e+00
1.242885e-02 3.062321e-02 0.5060333 2.463882e+00
1.268991e-02 3.147735e-02 0.5060222 2.480502e+00
1.295646e-02 3.235619e-02 0.5060111 2.497302e+00
1.322860e-02 3.325964e-02 0.5059944 2.514221e+00
1.350647e-02 3.418763e-02 0.5059833 2.531205e+00
1.379017e-02 3.514010e-02 0.5059611 2.548200e+00
1.407982e-02 3.611696e-02 0.5059389 2.565157e+00
1.437556e-02 3.711814e-02 0.5059167 2.582030e+00
1.467752e-02 3.814359e-02 0.5058889 2.598777e+00
1.498581e-02 3.919323e-02 0.5058611 2.615356e+00
1.530059e-02 4.026702e-02 0.5058333 2.631730e+00
1.562197e-02 4.136490e-02 0.5058000 2.647867e+00
1.595010e-02 4.248682e-02 0.5057611 2.663733e+00
1.628513e-02 4.363277e-02 0.5057222 2.679301e+00
1.662719e-02 4.480269e-02 0.5056833 2.694543e+00
1.697644e-02 4.599658e-02 0.5056389 2.709436e+00
1.733303e-02 4.721441e-02 0.5055944 2.723957e+00
1.769710e-02 4.845618e-02 0.5055500 2.738086e+00
1.806882e-02 4.972188e-02 0.5055000 2.751805e+00
1.844835e-02 5.101150e-02 0.5054444 2.765098e+00
1.883585e-02 5.232505e-02 0.5053944 2.777950e+00
1.923149e-02 5.366254e-02 0.5053333 2.790347e+00
1.963544e-02 5.502397e-02 0.5052778 2.802278e+00
2.004788e-02 5.640935e-02 0.5052167 2.813732e+00
2.046898e-02 5.781869e-02 0.5051500 2.824699e+00
2.089892e-02 5.925199e-02 0.5050833 2.835170e+00
2.133789e-02 6.070925e-02 0.5050167 2.845138e+00
2.178609e-02 6.219046e-02 0.5049444 2.854595e+00
2.224370e-02 6.369561e-02 0.5048667 2.863535e+00
2.271092e-02 6.522469e-02 0.5047889 2.871953e+00
2.318796e-02 6.677766e-02 0.5047056 2.879842e+00
2.367501e-02 6.835446e-02 0.5046222 2.887199e+00
2.417230e-02 6.995505e-02 0.5045389 2.894018e+00
2.468003e-02 7.157933e-02 0.5044444 2.900294e+00
2.519842e-02 7.322722e-02 0.5043500 2.906024e+00
2.572770e-02 7.489857e-02 0.5042556 2.911203e+00
2.626811e-02 7.659324e-02 0.5041500 2.915827e+00
2.681986e-02 7.831105e-02 0.5040444 2.919890e+00
2.738320e-02 8.005178e-02 0.5039333 2.923390e+00
2.795837e-02 8.181518e-02 0.5038167 2.926321e+00
2.854563e-02 8.360095e-02 0.5037000 2.928678e+00
2.914522e-02 8.540876e-02 0.5035722 2.930455e+00
2.975741e-02 8.723822e-02 0.5034389 2.931647e+00
3.038245e-02 8.908889e-02 0.5033056 2.932248e+00
3.102062e-02 9.096026e-02 0.5031611 2.932251e+00
3.167220e-02 9.285177e-02 0.5030056 2.931649e+00
3.233746e-02 9.476278e-02 0.5028500 2.930433e+00
3.301670e-02 9.669259e-02 0.5026833 2.928596e+00
3.371021e-02 9.864040e-02 0.5025056 2.926129e+00
3.441828e-02 1.006053e-01 0.5023222 2.923020e+00
3.514122e-02 1.025864e-01 0.5021222 2.919261e+00
3.587935e-02 1.045825e-01 0.5019167 2.914838e+00
3.663298e-02 1.065925e-01 0.5017000 2.909740e+00
3.740245e-02 1.086150e-01 0.5014667 2.903953e+00
3.818807e-02 1.106485e-01 0.5012167 2.897463e+00
3.899020e-02 1.126916e-01 0.5009556 2.890254e+00
3.980917e-02 1.140283e-01 0.0015778 2.864373e+00
4.064535e-02 1.130030e-01 0.0019111 2.780221e+00
4.149909e-02 1.120370e-01 0.0022611 2.699746e+00
4.237077e-02 1.111280e-01 0.0026333 2.622751e+00
4.326075e-02 1.102733e-01 0.0030278 2.549038e+00
4.416943e-02 1.094701e-01 0.0034389 2.478413e+00
4.509719e-02 1.087150e-01 0.0038722 2.410683e+00
4.604444e-02 1.080045e-01 0.0043278 2.345657e+00
4.701159e-02 1.073345e-01 0.0048056 2.283149e+00
4.799905e-02 1.067007e-01 0.0053056 2.222975e+00
4.900725e-02 1.060986e-01 0.0058389 2.164956e+00
5.003663e-02 1.055231e-01 0.0063944 2.108917e+00
5.108763e-02 1.049692e-01 0.0069722 2.054689e+00
5.216071e-02 1.044313e-01 0.0075833 2.002106e+00
5.325633e-02 1.039037e-01 0.0082222 1.951011e+00
5.437496e-02 1.033806e-01 0.0088944 1.901253e+00
5.551709e-02 1.028559e-01 0.0095944 1.852689e+00
5.668320e-02 1.023235e-01 0.0103222 1.805182e+00
5.787381e-02 1.017771e-01 0.0110833 1.758604e+00
5.908943e-02 1.012105e-01 0.0118778 1.712837e+00
6.033059e-02 1.006176e-01 0.0127056 1.667771e+00
6.159781e-02 9.999212e-02 0.0135667 1.623306e+00
6.289165e-02 9.932816e-02 0.0144556 1.579354e+00
6.421267e-02 9.861996e-02 0.0153778 1.535833e+00
6.556143e-02 9.786204e-02 0.0163333 1.492677e+00
6.693852e-02 9.704925e-02 0.0173167 1.449827e+00
6.834454e-02 9.617685e-02 0.0183333 1.407235e+00
6.978010e-02 9.524057e-02 0.0193778 1.364867e+00
7.124580e-02 9.423666e-02 0.0204444 1.322698e+00
7.274230e-02 9.316194e-02 0.0215389 1.280712e+00
7.427022e-02 9.201390e-02 0.0226500 1.238907e+00
7.583024e-02 9.079066e-02 0.0237889 1.197288e+00
7.742303e-02 8.949110e-02 0.0249389 1.155872e+00
7.904927e-02 8.811481e-02 0.0261000 1.114682e+00
8.070968e-02 8.666214e-02 0.0272722 1.073752e+00
8.240495e-02 8.513420e-02 0.0284500 1.033120e+00
8.413584e-02 8.353284e-02 0.0296222 9.928330e-01
8.590309e-02 8.186065e-02 0.0307944 9.529419e-01
8.770745e-02 8.012089e-02 0.0319556 9.135015e-01
8.954971e-02 7.831746e-02 0.0331056 8.745696e-01
9.143067e-02 7.645483e-02 0.0342333 8.362054e-01
9.335114e-02 7.453798e-02 0.0353333 7.984689e-01
9.531195e-02 7.257233e-02 0.0364000 7.614190e-01
9.731395e-02 7.056363e-02 0.0374333 7.251132e-01
9.935799e-02 6.851788e-02 0.0384278 6.896062e-01
1.014450e-01 6.644128e-02 0.0393722 6.549489e-01
1.035758e-01 6.434008e-02 0.0402667 6.211884e-01
1.057514e-01 6.222057e-02 0.0411056 5.883666e-01
1.079726e-01 6.008897e-02 0.0418833 5.565204e-01
1.102406e-01 5.795136e-02 0.0426000 5.256809e-01
1.125561e-01 5.581364e-02 0.0432556 4.958739e-01
1.149203e-01 5.368148e-02 0.0438389 4.671192e-01
1.173342e-01 5.156028e-02 0.0443556 4.394311e-01
1.197987e-01 4.945514e-02 0.0448000 4.128185e-01
1.223151e-01 4.737082e-02 0.0451722 3.872852e-01
1.248843e-01 4.531178e-02 0.0454722 3.628302e-01
1.275074e-01 4.328211e-02 0.0457000 3.394478e-01
1.301857e-01 4.128558e-02 0.0458611 3.171285e-01
1.329202e-01 3.932561e-02 0.0459444 2.958589e-01
1.357121e-01 3.740529e-02 0.0459611 2.756223e-01
1.385627e-01 3.552738e-02 0.0459056 2.563993e-01
1.414732e-01 3.369435e-02 0.0457833 2.381678e-01
1.444447e-01 3.190836e-02 0.0455889 2.209036e-01
1.474788e-01 3.017127e-02 0.0453333 2.045804e-01
1.505765e-01 2.848469e-02 0.0450111 1.891709e-01
1.537393e-01 2.684996e-02 0.0446278 1.746460e-01
1.569685e-01 2.526816e-02 0.0441833 1.609760e-01
1.602656e-01 2.374018e-02 0.0436778 1.481302e-01
1.636319e-01 2.226663e-02 0.0431111 1.360776e-01
1.670690e-01 2.084796e-02 0.0424833 1.247866e-01
1.705782e-01 1.948440e-02 0.0418056 1.142256e-01
1.741611e-01 1.817600e-02 0.0410667 1.043631e-01
1.778193e-01 1.692262e-02 0.0402778 9.516748e-02
1.815543e-01 1.572397e-02 0.0394333 8.660753e-02
1.853678e-01 1.457962e-02 0.0385333 7.865238e-02
1.892614e-01 1.348897e-02 0.0375833 7.127163e-02
1.932368e-01 1.245130e-02 0.0365889 6.443544e-02
1.972957e-01 1.146577e-02 0.0355389 5.811464e-02
2.014398e-01 1.053142e-02 0.0344444 5.228072e-02
2.056710e-01 9.643344e-03 1.0313722 4.688724e-02
2.099910e-01 8.797880e-03 1.0303000 4.189646e-02
2.144018e-01 8.002353e-03 1.0291778 3.732409e-02
2.189052e-01 7.255206e-03 1.0280167 3.314314e-02
2.235033e-01 6.554844e-03 1.0268111 2.932773e-02
2.281979e-01 5.899642e-03 1.0255611 2.585318e-02
2.329911e-01 5.287954e-03 1.0242778 2.269595e-02
2.378850e-01 4.718126e-03 1.0229611 1.983364e-02
2.428817e-01 4.188498e-03 1.0216167 1.724502e-02
2.479833e-01 3.697418e-03 1.0202389 1.490995e-02
2.531921e-01 3.243246e-03 1.0188444 1.280943e-02
2.585103e-01 2.824358e-03 1.0174333 1.092551e-02
2.639402e-01 2.439158e-03 1.0160167 9.241328e-03
2.694842e-01 2.086075e-03 1.0145944 7.740992e-03
2.751446e-01 1.763569e-03 1.0131833 6.409607e-03
2.809239e-01 1.470132e-03 1.0117833 5.233204e-03
2.868247e-01 1.204289e-03 1.0104167 4.198695e-03
2.928493e-01 9.645948e-04 1.0090833 3.293826e-03
2.990005e-01 7.496319e-04 1.0078000 2.507126e-03
3.052809e-01 5.580077e-04 1.0065778 1.827850e-03
3.116932e-01 3.883488e-04 1.0054278 1.245933e-03
3.182402e-01 2.392968e-04 1.0043556 7.519376e-04
3.249248e-01 1.095034e-04 1.0033778 3.370115e-04
3.317497e-01 2.373451e-06 1.0025056 7.154343e-06
3.387180e-01 9.767003e-05 1.0017389 2.883521e-04
3.458326e-01 1.777185e-04 1.0010889 5.138860e-04
3.530967e-01 2.438426e-04 1.0005611 6.905830e-04
3.605134e-01 2.973521e-04 1.0001500 8.248020e-04
3.680858e-01 3.395350e-04 0.9998667 9.224343e-04
3.758174e-01 3.716465e-04 0.9997111 9.889019e-04
3.837113e-01 3.948977e-04 0.9996778 1.029153e-03
3.917710e-01 4.104430e-04 0.9997722 1.047661e-03
4.000000e-01 4.193682e-04 1.0000056 1.048421e-03


==> anc/16_q3_zero_states/small_nu/valley_profile_nu0.01_output.txt <==
nu=0.01: r in [0.0001,0.4] (400 radii). min m/r = 7.1543e-06 at r=3.3175e-01;  min m = 2.3735e-06 at r=3.3175e-01
   local min of m(r): r=3.31750e-01  m=2.3735e-06  m/r=7.1543e-06  phi/pi=1.002506


==> anc/16_q3_zero_states/small_nu/valley_profile_nu0.02.txt <==
# nu=0.02  columns: r, m(r)=min_phi s, argmin phi/pi, m/r
1.000000e-04 3.968398e-04 0.4913889 3.968398e+00
1.021005e-04 4.051735e-04 0.4913889 3.968381e+00
1.042450e-04 4.136822e-04 0.4913889 3.968363e+00
1.064347e-04 4.223695e-04 0.4913889 3.968345e+00
1.086703e-04 4.312392e-04 0.4913889 3.968326e+00
1.109529e-04 4.402951e-04 0.4913889 3.968307e+00
1.132834e-04 4.495410e-04 0.4913944 3.968287e+00
1.156629e-04 4.589811e-04 0.4913944 3.968266e+00
1.180923e-04 4.686193e-04 0.4913944 3.968244e+00
1.205728e-04 4.784598e-04 0.4913944 3.968222e+00
1.231054e-04 4.885068e-04 0.4913944 3.968199e+00
1.256912e-04 4.987648e-04 0.4914000 3.968175e+00
1.283313e-04 5.092380e-04 0.4914000 3.968151e+00
1.310269e-04 5.199310e-04 0.4914000 3.968125e+00
1.337790e-04 5.308485e-04 0.4914000 3.968099e+00
1.365890e-04 5.419950e-04 0.4914056 3.968072e+00
1.394580e-04 5.533755e-04 0.4914056 3.968044e+00
1.423873e-04 5.649948e-04 0.4914056 3.968014e+00
1.453781e-04 5.768579e-04 0.4914056 3.967984e+00
1.484317e-04 5.889700e-04 0.4914056 3.967953e+00
1.515495e-04 6.013362e-04 0.4914111 3.967921e+00
1.547327e-04 6.139619e-04 0.4914111 3.967887e+00
1.579828e-04 6.268524e-04 0.4914111 3.967852e+00
1.613012e-04 6.400135e-04 0.4914167 3.967816e+00
1.646893e-04 6.534506e-04 0.4914167 3.967779e+00
1.681485e-04 6.671696e-04 0.4914167 3.967741e+00
1.716804e-04 6.811764e-04 0.4914167 3.967701e+00
1.752865e-04 6.954771e-04 0.4914222 3.967659e+00
1.789683e-04 7.100776e-04 0.4914222 3.967617e+00
1.827275e-04 7.249845e-04 0.4914222 3.967572e+00
1.865656e-04 7.402039e-04 0.4914278 3.967526e+00
1.904843e-04 7.557426e-04 0.4914278 3.967479e+00
1.944854e-04 7.716071e-04 0.4914278 3.967429e+00
1.985705e-04 7.878043e-04 0.4914333 3.967378e+00
2.027414e-04 8.043411e-04 0.4914333 3.967325e+00
2.069999e-04 8.212246e-04 0.4914389 3.967270e+00
2.113479e-04 8.384621e-04 0.4914389 3.967213e+00
2.157872e-04 8.560609e-04 0.4914389 3.967154e+00
2.203197e-04 8.740286e-04 0.4914444 3.967093e+00
2.249474e-04 8.923730e-04 0.4914444 3.967029e+00
2.296724e-04 9.111019e-04 0.4914500 3.966963e+00
2.344966e-04 9.302232e-04 0.4914500 3.966895e+00
2.394221e-04 9.497452e-04 0.4914500 3.966824e+00
2.444511e-04 9.696763e-04 0.4914556 3.966750e+00
2.495857e-04 9.900249e-04 0.4914556 3.966674e+00
2.548281e-04 1.010800e-03 0.4914611 3.966595e+00
2.601807e-04 1.032010e-03 0.4914611 3.966512e+00
2.656457e-04 1.053664e-03 0.4914667 3.966427e+00
2.712255e-04 1.075772e-03 0.4914667 3.966339e+00
2.769225e-04 1.098343e-03 0.4914722 3.966247e+00
2.827392e-04 1.121386e-03 0.4914722 3.966151e+00
2.886780e-04 1.144912e-03 0.4914778 3.966052e+00
2.947416e-04 1.168930e-03 0.4914833 3.965950e+00
3.009325e-04 1.193451e-03 0.4914833 3.965843e+00
3.072535e-04 1.218485e-03 0.4914889 3.965732e+00
3.137073e-04 1.244043e-03 0.4914889 3.965617e+00
3.202966e-04 1.270135e-03 0.4914944 3.965498e+00
3.270243e-04 1.296774e-03 0.4915000 3.965374e+00
3.338933e-04 1.323969e-03 0.4915056 3.965245e+00
3.409066e-04 1.351733e-03 0.4915056 3.965112e+00
3.480672e-04 1.380077e-03 0.4915111 3.964973e+00
3.553783e-04 1.409014e-03 0.4915167 3.964828e+00
3.628429e-04 1.438555e-03 0.4915167 3.964678e+00
3.704643e-04 1.468714e-03 0.4915222 3.964523e+00
3.782457e-04 1.499503e-03 0.4915278 3.964361e+00
3.861906e-04 1.530934e-03 0.4915333 3.964193e+00
3.943024e-04 1.563022e-03 0.4915389 3.964018e+00
4.025846e-04 1.595780e-03 0.4915444 3.963837e+00
4.110408e-04 1.629221e-03 0.4915500 3.963648e+00
4.196745e-04 1.663360e-03 0.4915556 3.963452e+00
4.284897e-04 1.698211e-03 0.4915556 3.963249e+00
4.374899e-04 1.733789e-03 0.4915667 3.963037e+00
4.466793e-04 1.770108e-03 0.4915722 3.962817e+00
4.560616e-04 1.807184e-03 0.4915778 3.962588e+00
4.656410e-04 1.845033e-03 0.4915833 3.962350e+00
4.754216e-04 1.883669e-03 0.4915889 3.962103e+00
4.854077e-04 1.923111e-03 0.4915944 3.961846e+00
4.956035e-04 1.963372e-03 0.4916000 3.961579e+00
5.060135e-04 2.004472e-03 0.4916056 3.961301e+00
5.166421e-04 2.046426e-03 0.4916167 3.961012e+00
5.274940e-04 2.089252e-03 0.4916222 3.960711e+00
5.385738e-04 2.132967e-03 0.4916278 3.960399e+00
5.498864e-04 2.177591e-03 0.4916389 3.960074e+00
5.614366e-04 2.223141e-03 0.4916444 3.959736e+00
5.732294e-04 2.269635e-03 0.4916556 3.959385e+00
5.852698e-04 2.317094e-03 0.4916611 3.959019e+00
5.975632e-04 2.365537e-03 0.4916722 3.958639e+00
6.101148e-04 2.414983e-03 0.4916778 3.958243e+00
6.229301e-04 2.465452e-03 0.4916889 3.957832e+00
6.360145e-04 2.516966e-03 0.4917000 3.957404e+00
6.493738e-04 2.569545e-03 0.4917056 3.956958e+00
6.630136e-04 2.623210e-03 0.4917167 3.956495e+00
6.769400e-04 2.677983e-03 0.4917278 3.956013e+00
6.911589e-04 2.733887e-03 0.4917389 3.955511e+00
7.056764e-04 2.790943e-03 0.4917500 3.954990e+00
7.204989e-04 2.849174e-03 0.4917611 3.954447e+00
7.356327e-04 2.908605e-03 0.4917722 3.953881e+00
7.510844e-04 2.969257e-03 0.4917833 3.953293e+00
7.668607e-04 3.031156e-03 0.4918000 3.952682e+00
7.829684e-04 3.094326e-03 0.4918111 3.952045e+00
7.994143e-04 3.158791e-03 0.4918222 3.951382e+00
8.162057e-04 3.224578e-03 0.4918389 3.950692e+00
8.333499e-04 3.291710e-03 0.4918500 3.949974e+00
8.508541e-04 3.360216e-03 0.4918667 3.949227e+00
8.687260e-04 3.430120e-03 0.4918833 3.948449e+00
8.869733e-04 3.501451e-03 0.4918944 3.947640e+00
9.056038e-04 3.574234e-03 0.4919111 3.946797e+00
9.246257e-04 3.648499e-03 0.4919278 3.945920e+00
9.440471e-04 3.724272e-03 0.4919444 3.945007e+00
9.638765e-04 3.801583e-03 0.4919667 3.944056e+00
9.841224e-04 3.880460e-03 0.4919833 3.943067e+00
1.004794e-03 3.960933e-03 0.4920000 3.942037e+00
1.025899e-03 4.043031e-03 0.4920222 3.940964e+00
1.047448e-03 4.126784e-03 0.4920444 3.939848e+00
1.069449e-03 4.212223e-03 0.4920611 3.938686e+00
1.091912e-03 4.299378e-03 0.4920833 3.937476e+00
1.114847e-03 4.388280e-03 0.4921056 3.936216e+00
1.138264e-03 4.478961e-03 0.4921278 3.934904e+00
1.162173e-03 4.571453e-03 0.4921556 3.933539e+00
1.186584e-03 4.665788e-03 0.4921778 3.932117e+00
1.211508e-03 4.761998e-03 0.4922056 3.930637e+00
1.236955e-03 4.860116e-03 0.4922333 3.929095e+00
1.262937e-03 4.960174e-03 0.4922556 3.927491e+00
1.289465e-03 5.062206e-03 0.4922889 3.925820e+00
1.316549e-03 5.166246e-03 0.4923167 3.924080e+00
1.344203e-03 5.272326e-03 0.4923444 3.922269e+00
1.372438e-03 5.380481e-03 0.4923778 3.920383e+00
1.401265e-03 5.490744e-03 0.4924111 3.918419e+00
1.430698e-03 5.603150e-03 0.4924444 3.916375e+00
1.460750e-03 5.717733e-03 0.4924778 3.914246e+00
1.491432e-03 5.834527e-03 0.4925111 3.912029e+00
1.522759e-03 5.953565e-03 0.4925500 3.909722e+00
1.554744e-03 6.074882e-03 0.4925889 3.907319e+00
1.587401e-03 6.198512e-03 0.4926278 3.904818e+00
1.620744e-03 6.324489e-03 0.4926667 3.902214e+00
1.654787e-03 6.452846e-03 0.4927111 3.899503e+00
1.689545e-03 6.583617e-03 0.4927556 3.896680e+00
1.725034e-03 6.716834e-03 0.4928000 3.893741e+00
1.761267e-03 6.852531e-03 0.4928444 3.890682e+00
1.798262e-03 6.990740e-03 0.4928944 3.887498e+00
1.836034e-03 7.131492e-03 0.4929444 3.884183e+00
1.874599e-03 7.274818e-03 0.4929944 3.880733e+00
1.913974e-03 7.420749e-03 0.4930500 3.877141e+00
1.954177e-03 7.569314e-03 0.4931056 3.873403e+00
1.995224e-03 7.720542e-03 0.4931611 3.869512e+00
2.037133e-03 7.874461e-03 0.4932167 3.865463e+00
2.079922e-03 8.031097e-03 0.4932778 3.861249e+00
2.123610e-03 8.190475e-03 0.4933444 3.856864e+00
2.168216e-03 8.352620e-03 0.4934056 3.852302e+00
2.213758e-03 8.517554e-03 0.4934778 3.847554e+00
2.260257e-03 8.685298e-03 0.4935444 3.842615e+00
2.307733e-03 8.855872e-03 0.4936167 3.837476e+00
2.356206e-03 9.029291e-03 0.4936889 3.832131e+00
2.405698e-03 9.205573e-03 0.4937667 3.826571e+00
2.456229e-03 9.384729e-03 0.4938444 3.820788e+00
2.507821e-03 9.566770e-03 0.4939278 3.814774e+00
2.560497e-03 9.751704e-03 0.4940111 3.808521e+00
2.614279e-03 9.939537e-03 0.4941000 3.802019e+00
2.669191e-03 1.013027e-02 0.4941889 3.795259e+00
2.725256e-03 1.032390e-02 0.4942833 3.788232e+00
2.782499e-03 1.052043e-02 0.4943833 3.780929e+00
2.840945e-03 1.071985e-02 0.4944778 3.773340e+00
2.900618e-03 1.092214e-02 0.4945833 3.765454e+00
2.961544e-03 1.112729e-02 0.4946889 3.757261e+00
3.023751e-03 1.133529e-02 0.4948000 3.748750e+00
3.087263e-03 1.154609e-02 0.4949111 3.739912e+00
3.152110e-03 1.175968e-02 0.4950278 3.730734e+00
3.218319e-03 1.197603e-02 0.4951444 3.721205e+00
3.285919e-03 1.219508e-02 0.4952667 3.711315e+00
3.354938e-03 1.241680e-02 0.4953944 3.701051e+00
3.425408e-03 1.264113e-02 0.4955278 3.690402e+00
3.497357e-03 1.286802e-02 0.4956611 3.679356e+00
3.570818e-03 1.309740e-02 0.4958000 3.667900e+00
3.645822e-03 1.332921e-02 0.4959444 3.656023e+00
3.722401e-03 1.356336e-02 0.4960889 3.643712e+00
3.800589e-03 1.379977e-02 0.4962444 3.630955e+00
3.880419e-03 1.403835e-02 0.4963944 3.617740e+00
3.961926e-03 1.427899e-02 0.4965556 3.604054e+00
4.045144e-03 1.452161e-02 0.4967222 3.589885e+00
4.130111e-03 1.476606e-02 0.4968889 3.575222e+00
4.216863e-03 1.501225e-02 0.4970611 3.560052e+00
4.305437e-03 1.526003e-02 0.4972389 3.544363e+00
4.395871e-03 1.550926e-02 0.4974222 3.528144e+00
4.488204e-03 1.575981e-02 0.4976056 3.511383e+00
4.582478e-03 1.601150e-02 0.4978000 3.494071e+00
4.678731e-03 1.626419e-02 0.4979944 3.476197e+00
4.777006e-03 1.651769e-02 0.4981944 3.457750e+00
4.877345e-03 1.677184e-02 0.4984000 3.438723e+00
4.979792e-03 1.702644e-02 0.4986056 3.419106e+00
5.084391e-03 1.728130e-02 0.4988222 3.398892e+00
5.191187e-03 1.753621e-02 0.4990389 3.378074e+00
5.300226e-03 1.779099e-02 0.4992611 3.356647e+00
5.411555e-03 1.804540e-02 0.4994889 3.334605e+00
5.525223e-03 1.829924e-02 0.4997222 3.311946e+00
5.641278e-03 1.855229e-02 0.4999556 3.288668e+00
5.759772e-03 1.880433e-02 0.5001944 3.264769e+00
5.880754e-03 1.905512e-02 0.5004389 3.240252e+00
6.004277e-03 1.930446e-02 0.5006833 3.215118e+00
6.130394e-03 1.955211e-02 0.5009333 3.189372e+00
6.259161e-03 1.979786e-02 0.5011889 3.163021e+00
6.390633e-03 2.004149e-02 0.5014500 3.136073e+00
6.524866e-03 2.028280e-02 0.5017111 3.108540e+00
6.661918e-03 2.052160e-02 0.5019722 3.080434e+00
6.801849e-03 2.075770e-02 0.5022389 3.051772e+00
6.944720e-03 2.099092e-02 0.5025056 3.022573e+00
7.090591e-03 2.122113e-02 0.5027778 2.992857e+00
7.239527e-03 2.144818e-02 0.5030500 2.962650e+00
7.391590e-03 2.167198e-02 0.5033222 2.931978e+00
7.546848e-03 2.189244e-02 0.5036000 2.900872e+00
7.705367e-03 2.210953e-02 0.5038778 2.869367e+00
7.867216e-03 2.232323e-02 0.5041556 2.837501e+00
8.032464e-03 2.253358e-02 0.5044333 2.805313e+00
8.201183e-03 2.274065e-02 0.5047111 2.772850e+00
8.373446e-03 2.294458e-02 0.5049889 2.740160e+00
8.549327e-03 2.314554e-02 0.5052667 2.707294e+00
8.728903e-03 2.334379e-02 0.5055389 2.674309e+00
8.912250e-03 2.353962e-02 0.5058111 2.641266e+00
9.099449e-03 2.373342e-02 0.5060833 2.608227e+00
9.290579e-03 2.392565e-02 0.5063556 2.575259e+00
9.485725e-03 2.411684e-02 0.5066222 2.542435e+00
9.684969e-03 2.430761e-02 0.5068889 2.509828e+00
9.888399e-03 2.449867e-02 0.5071444 2.477516e+00
1.009610e-02 2.469082e-02 0.5074056 2.445580e+00
1.030817e-02 2.488498e-02 0.5076556 2.414103e+00
1.052469e-02 2.508213e-02 0.5079000 2.383172e+00
1.074575e-02 2.528339e-02 0.5081444 2.352873e+00
1.097146e-02 2.548997e-02 0.5083833 2.323297e+00
1.120192e-02 2.570316e-02 0.5086111 2.294533e+00
1.143721e-02 2.592440e-02 0.5088333 2.266672e+00
1.167744e-02 2.615518e-02 0.5090556 2.239804e+00
1.192272e-02 2.639712e-02 0.5092611 2.214018e+00
1.217316e-02 2.665192e-02 0.5094667 2.189401e+00
1.242885e-02 2.692133e-02 0.5096611 2.166036e+00
1.268991e-02 2.720722e-02 0.5098500 2.144004e+00
1.295646e-02 2.751148e-02 0.5100278 2.123380e+00
1.322860e-02 2.783607e-02 0.5101944 2.104233e+00
1.350647e-02 2.818295e-02 0.5103556 2.086627e+00
1.379017e-02 2.855413e-02 0.5105111 2.070616e+00
1.407982e-02 2.895159e-02 0.5106500 2.056247e+00
1.437556e-02 2.937731e-02 0.5107833 2.043558e+00
1.467752e-02 2.983320e-02 0.5109056 2.032578e+00
1.498581e-02 3.032113e-02 0.5110167 2.023322e+00
1.530059e-02 3.084291e-02 0.5111167 2.015799e+00
1.562197e-02 3.140023e-02 0.5112056 2.010005e+00
1.595010e-02 3.199469e-02 0.5112889 2.005923e+00
1.628513e-02 3.262775e-02 0.5113556 2.003531e+00
1.662719e-02 3.330078e-02 0.5114167 2.002790e+00
1.697644e-02 3.401496e-02 0.5114611 2.003657e+00
1.733303e-02 3.477137e-02 0.5115000 2.006076e+00
1.769710e-02 3.557091e-02 0.5115222 2.009985e+00
1.806882e-02 3.641434e-02 0.5115333 2.015313e+00
1.844835e-02 3.730227e-02 0.5115333 2.021984e+00
1.883585e-02 3.823517e-02 0.5115222 2.029915e+00
1.923149e-02 3.921338e-02 0.5115056 2.039019e+00
1.963544e-02 4.023707e-02 0.5114667 2.049206e+00
2.004788e-02 4.130632e-02 0.5114222 2.060384e+00
2.046898e-02 4.242108e-02 0.5113667 2.072457e+00
2.089892e-02 4.358118e-02 0.5113000 2.085331e+00
2.133789e-02 4.478635e-02 0.5112167 2.098911e+00
2.178609e-02 4.603625e-02 0.5111278 2.113103e+00
2.224370e-02 4.733042e-02 0.5110222 2.127813e+00
2.271092e-02 4.866837e-02 0.5109056 2.142950e+00
2.318796e-02 5.004950e-02 0.5107778 2.158427e+00
2.367501e-02 5.147317e-02 0.5106389 2.174156e+00
2.417230e-02 5.293868e-02 0.5104889 2.190056e+00
2.468003e-02 5.444528e-02 0.5103222 2.206046e+00
2.519842e-02 5.599217e-02 0.5101500 2.222051e+00
2.572770e-02 5.757853e-02 0.5099611 2.237997e+00
2.626811e-02 5.920347e-02 0.5097611 2.253816e+00
2.681986e-02 6.086608e-02 0.5095500 2.269441e+00
2.738320e-02 6.256541e-02 0.5093222 2.284810e+00
2.795837e-02 6.430049e-02 0.5090889 2.299865e+00
2.854563e-02 6.607028e-02 0.5088389 2.314550e+00
2.914522e-02 6.787374e-02 0.5085722 2.328812e+00
2.975741e-02 6.970977e-02 0.5082944 2.342602e+00
3.038245e-02 7.157722e-02 0.5080056 2.355874e+00
3.102062e-02 7.347492e-02 0.5077000 2.368583e+00
3.167220e-02 7.540164e-02 0.5073833 2.380688e+00
3.233746e-02 7.735608e-02 0.5070500 2.392151e+00
3.301670e-02 7.933691e-02 0.5067000 2.402933e+00
3.371021e-02 8.134271e-02 0.5063333 2.413000e+00
3.441828e-02 8.337199e-02 0.5059500 2.422318e+00
3.514122e-02 8.542320e-02 0.5055500 2.430855e+00
3.587935e-02 8.749468e-02 0.5051333 2.438580e+00
3.663298e-02 8.958467e-02 0.5046944 2.445465e+00
3.740245e-02 9.169132e-02 0.5042333 2.451479e+00
3.818807e-02 9.381265e-02 0.5037556 2.456596e+00
3.899020e-02 9.594653e-02 0.5032500 2.460786e+00
3.980917e-02 9.809072e-02 0.5027222 2.464023e+00
4.064535e-02 1.002428e-01 0.5021667 2.466280e+00
4.149909e-02 1.024002e-01 0.5015778 2.467528e+00
4.237077e-02 1.045601e-01 0.5009611 2.467740e+00
4.326075e-02 1.067194e-01 0.5003111 2.466889e+00
4.416943e-02 1.088751e-01 0.4996222 2.464943e+00
4.509719e-02 1.110236e-01 0.4988944 2.461874e+00
4.604444e-02 1.131611e-01 0.4981222 2.457649e+00
4.701159e-02 1.152835e-01 0.4973000 2.452237e+00
4.799905e-02 1.173866e-01 0.4964222 2.445602e+00
4.900725e-02 1.194654e-01 0.4954833 2.437708e+00
5.003663e-02 1.172321e-01 0.0007000 2.342926e+00
5.108763e-02 1.149546e-01 0.0012000 2.250145e+00
5.216071e-02 1.127503e-01 0.0017333 2.161594e+00
5.325633e-02 1.106200e-01 0.0022889 2.077125e+00
5.437496e-02 1.085640e-01 0.0028722 1.996582e+00
5.551709e-02 1.065819e-01 0.0034833 1.919803e+00
5.668320e-02 1.046725e-01 0.0041222 1.846624e+00
5.787381e-02 1.028343e-01 0.0047944 1.776872e+00
5.908943e-02 1.010649e-01 0.0055000 1.710372e+00
6.033059e-02 9.936110e-02 0.0062333 1.646944e+00
6.159781e-02 9.771923e-02 0.0070000 1.586408e+00
6.289165e-02 9.613486e-02 0.0078000 1.528579e+00
6.421267e-02 9.460293e-02 0.0086333 1.473275e+00
6.556143e-02 9.311784e-02 0.0095056 1.420314e+00
6.693852e-02 9.167347e-02 0.0104056 1.369517e+00
6.834454e-02 9.026327e-02 0.0113389 1.320709e+00
6.978010e-02 8.888039e-02 0.0123111 1.273721e+00
7.124580e-02 8.751776e-02 0.0133111 1.228392e+00
7.274230e-02 8.616820e-02 0.0143389 1.184568e+00
7.427022e-02 8.482458e-02 0.0154000 1.142108e+00
7.583024e-02 8.347990e-02 0.0164889 1.100879e+00
7.742303e-02 8.212743e-02 0.0176056 1.060762e+00
7.904927e-02 8.076084e-02 0.0187444 1.021652e+00
8.070968e-02 7.937429e-02 0.0199000 9.834545e-01
8.240495e-02 7.796258e-02 0.0210778 9.460909e-01
8.413584e-02 7.652115e-02 0.0222667 9.094953e-01
8.590309e-02 7.504626e-02 0.0234667 8.736154e-01
8.770745e-02 7.353496e-02 0.0246722 8.384117e-01
8.954971e-02 7.198516e-02 0.0258778 8.038570e-01
9.143067e-02 7.039568e-02 0.0270778 7.699350e-01
9.335114e-02 6.876617e-02 0.0282722 7.366398e-01
9.531195e-02 6.709715e-02 0.0294500 7.039741e-01
9.731395e-02 6.538994e-02 0.0306056 6.719483e-01
9.935799e-02 6.364663e-02 0.0317389 6.405788e-01
1.014450e-01 6.186996e-02 0.0328389 6.098869e-01
1.035758e-01 6.006327e-02 0.0339000 5.798968e-01
1.057514e-01 5.823042e-02 0.0349222 5.506352e-01
1.079726e-01 5.637567e-02 0.0358944 5.221293e-01
1.102406e-01 5.450358e-02 0.0368222 4.944059e-01
1.125561e-01 5.261895e-02 0.0376889 4.674908e-01
1.149203e-01 5.072669e-02 0.0384944 4.414075e-01
1.173342e-01 4.883177e-02 0.0392389 4.161768e-01
1.197987e-01 4.693912e-02 0.0399222 3.918165e-01
1.223151e-01 4.505359e-02 0.0405333 3.683405e-01
1.248843e-01 4.317987e-02 0.0410722 3.457591e-01
1.275074e-01 4.132246e-02 0.0415444 3.240789e-01
1.301857e-01 3.948563e-02 0.0419389 3.033025e-01
1.329202e-01 3.767338e-02 0.0422667 2.834287e-01
1.357121e-01 3.588945e-02 0.0425167 2.644529e-01
1.385627e-01 3.413728e-02 0.0426944 2.463670e-01
1.414732e-01 3.242000e-02 0.0428000 2.291601e-01
1.444447e-01 3.074047e-02 0.0428333 2.128182e-01
1.474788e-01 2.910121e-02 0.0427944 1.973248e-01
1.505765e-01 2.750448e-02 0.0426889 1.826612e-01
1.537393e-01 2.595225e-02 0.0425167 1.688068e-01
1.569685e-01 2.444618e-02 0.0422722 1.557394e-01
1.602656e-01 2.298771e-02 0.0419611 1.434350e-01
1.636319e-01 2.157798e-02 0.0415889 1.318690e-01
1.670690e-01 2.021791e-02 0.0411500 1.210154e-01
1.705782e-01 1.890819e-02 0.0406500 1.108476e-01
1.741611e-01 1.764927e-02 0.0400889 1.013388e-01
1.778193e-01 1.644141e-02 0.0394667 9.246132e-02
1.815543e-01 1.528465e-02 0.0387889 8.418776e-02
1.853678e-01 1.417888e-02 0.0380556 7.649052e-02
1.892614e-01 1.312379e-02 0.0372667 6.934214e-02
1.932368e-01 1.211893e-02 0.0364222 6.271542e-02
1.972957e-01 1.116368e-02 0.0355222 5.658350e-02
2.014398e-01 1.025731e-02 0.0345778 5.091998e-02
2.056710e-01 9.398959e-03 0.0335778 4.569901e-02
2.099910e-01 8.572358e-03 1.0291778 4.082250e-02
2.144018e-01 7.790226e-03 1.0282889 3.633471e-02
2.189052e-01 7.056784e-03 1.0273556 3.223671e-02
2.235033e-01 6.370299e-03 1.0263722 2.850204e-02
2.281979e-01 5.729019e-03 1.0253444 2.510549e-02
2.329911e-01 5.131184e-03 1.0242778 2.202309e-02
2.378850e-01 4.575035e-03 1.0231722 1.923213e-02
2.428817e-01 4.058820e-03 1.0220333 1.671110e-02
2.479833e-01 3.580802e-03 1.0208611 1.443969e-02
2.531921e-01 3.139266e-03 1.0196611 1.239875e-02
2.585103e-01 2.732524e-03 1.0184389 1.057027e-02
2.639402e-01 2.358918e-03 1.0172056 8.937319e-03
2.694842e-01 2.016829e-03 1.0159556 7.484035e-03
2.751446e-01 1.704674e-03 1.0147111 6.195556e-03
2.809239e-01 1.420908e-03 1.0134722 5.057981e-03
2.868247e-01 1.164026e-03 1.0122500 4.058320e-03
2.928493e-01 9.325618e-04 1.0110556 3.184443e-03
2.990005e-01 7.250825e-04 1.0099000 2.425021e-03
3.052809e-01 5.401883e-04 1.0087889 1.769479e-03
3.116932e-01 3.765070e-04 1.0077389 1.207941e-03
3.182402e-01 2.326900e-04 1.0067611 7.311773e-04
3.249248e-01 1.074078e-04 1.0058556 3.305620e-04
3.317497e-01 6.533317e-07 1.0050444 1.969351e-06
3.387180e-01 9.279311e-05 1.0043278 2.739539e-04
3.458326e-01 1.702981e-04 1.0037167 4.924292e-04
3.530967e-01 2.344395e-04 1.0032167 6.639525e-04
3.605134e-01 2.864688e-04 1.0028222 7.946135e-04
3.680858e-01 3.276118e-04 1.0025500 8.900418e-04
3.758174e-01 3.590597e-04 1.0024000 9.554101e-04
3.837113e-01 3.819597e-04 1.0023722 9.954352e-04
3.917710e-01 3.974047e-04 1.0024667 1.014380e-03
4.000000e-01 4.064227e-04 1.0027056 1.016057e-03


==> anc/16_q3_zero_states/small_nu/valley_profile_nu0.02_output.txt <==
nu=0.02: r in [0.0001,0.4] (400 radii). min m/r = 1.9694e-06 at r=3.3175e-01;  min m = 6.5333e-07 at r=3.3175e-01
   local min of m(r): r=3.31750e-01  m=6.5333e-07  m/r=1.9694e-06  phi/pi=1.005044


==> anc/16_q3_zero_states/small_nu/valley_profile_nu0.05.txt <==
# nu=0.05  columns: r, m(r)=min_phi s, argmin phi/pi, m/r
1.000000e-04 2.565722e-04 0.4738556 2.565722e+00
1.021005e-04 2.619608e-04 0.4738556 2.565716e+00
1.042450e-04 2.674626e-04 0.4738556 2.565710e+00
1.064347e-04 2.730798e-04 0.4738556 2.565704e+00
1.086703e-04 2.788151e-04 0.4738556 2.565697e+00
1.109529e-04 2.846707e-04 0.4738556 2.565690e+00
1.132834e-04 2.906494e-04 0.4738556 2.565683e+00
1.156629e-04 2.967535e-04 0.4738556 2.565676e+00
1.180923e-04 3.029859e-04 0.4738556 2.565669e+00
1.205728e-04 3.093491e-04 0.4738556 2.565662e+00
1.231054e-04 3.158460e-04 0.4738556 2.565654e+00
1.256912e-04 3.224792e-04 0.4738556 2.565647e+00
1.283313e-04 3.292518e-04 0.4738556 2.565639e+00
1.310269e-04 3.361665e-04 0.4738556 2.565631e+00
1.337790e-04 3.432265e-04 0.4738556 2.565622e+00
1.365890e-04 3.504347e-04 0.4738556 2.565614e+00
1.394580e-04 3.577942e-04 0.4738556 2.565605e+00
1.423873e-04 3.653083e-04 0.4738556 2.565596e+00
1.453781e-04 3.729802e-04 0.4738556 2.565587e+00
1.484317e-04 3.808131e-04 0.4738556 2.565578e+00
1.515495e-04 3.888105e-04 0.4738556 2.565568e+00
1.547327e-04 3.969758e-04 0.4738556 2.565559e+00
1.579828e-04 4.053126e-04 0.4738556 2.565549e+00
1.613012e-04 4.138244e-04 0.4738556 2.565539e+00
1.646893e-04 4.225149e-04 0.4738556 2.565528e+00
1.681485e-04 4.313879e-04 0.4738556 2.565517e+00
1.716804e-04 4.404472e-04 0.4738556 2.565506e+00
1.752865e-04 4.496966e-04 0.4738556 2.565495e+00
1.789683e-04 4.591403e-04 0.4738556 2.565484e+00
1.827275e-04 4.687822e-04 0.4738556 2.565472e+00
1.865656e-04 4.786266e-04 0.4738556 2.565460e+00
1.904843e-04 4.886776e-04 0.4738556 2.565448e+00
1.944854e-04 4.989397e-04 0.4738556 2.565435e+00
1.985705e-04 5.094172e-04 0.4738556 2.565422e+00
2.027414e-04 5.201146e-04 0.4738556 2.565409e+00
2.069999e-04 5.310366e-04 0.4738556 2.565395e+00
2.113479e-04 5.421879e-04 0.4738556 2.565382e+00
2.157872e-04 5.535733e-04 0.4738556 2.565367e+00
2.203197e-04 5.651977e-04 0.4738556 2.565353e+00
2.249474e-04 5.770662e-04 0.4738556 2.565338e+00
2.296724e-04 5.891837e-04 0.4738611 2.565322e+00
2.344966e-04 6.015556e-04 0.4738556 2.565307e+00
2.394221e-04 6.141873e-04 0.4738611 2.565291e+00
2.444511e-04 6.270840e-04 0.4738611 2.565274e+00
2.495857e-04 6.402515e-04 0.4738611 2.565257e+00
2.548281e-04 6.536953e-04 0.4738611 2.565240e+00
2.601807e-04 6.674214e-04 0.4738611 2.565222e+00
2.656457e-04 6.814355e-04 0.4738611 2.565204e+00
2.712255e-04 6.957437e-04 0.4738611 2.565186e+00
2.769225e-04 7.103523e-04 0.4738611 2.565166e+00
2.827392e-04 7.252675e-04 0.4738611 2.565147e+00
2.886780e-04 7.404956e-04 0.4738611 2.565127e+00
2.947416e-04 7.560434e-04 0.4738611 2.565106e+00
3.009325e-04 7.719175e-04 0.4738611 2.565085e+00
3.072535e-04 7.881247e-04 0.4738611 2.565063e+00
3.137073e-04 8.046720e-04 0.4738611 2.565041e+00
3.202966e-04 8.215665e-04 0.4738611 2.565018e+00
3.270243e-04 8.388156e-04 0.4738667 2.564995e+00
3.338933e-04 8.564266e-04 0.4738667 2.564971e+00
3.409066e-04 8.744071e-04 0.4738667 2.564946e+00
3.480672e-04 8.927650e-04 0.4738667 2.564921e+00
3.553783e-04 9.115079e-04 0.4738667 2.564895e+00
3.628429e-04 9.306442e-04 0.4738667 2.564868e+00
3.704643e-04 9.501819e-04 0.4738667 2.564841e+00
3.782457e-04 9.701295e-04 0.4738667 2.564813e+00
3.861906e-04 9.904957e-04 0.4738667 2.564784e+00
3.943024e-04 1.011289e-03 0.4738722 2.564755e+00
4.025846e-04 1.032519e-03 0.4738722 2.564724e+00
4.110408e-04 1.054193e-03 0.4738722 2.564693e+00
4.196745e-04 1.076323e-03 0.4738722 2.564661e+00
4.284897e-04 1.098917e-03 0.4738722 2.564628e+00
4.374899e-04 1.121984e-03 0.4738722 2.564594e+00
4.466793e-04 1.145536e-03 0.4738722 2.564560e+00
4.560616e-04 1.169581e-03 0.4738778 2.564524e+00
4.656410e-04 1.194131e-03 0.4738778 2.564487e+00
4.754216e-04 1.219195e-03 0.4738778 2.564450e+00
4.854077e-04 1.244785e-03 0.4738778 2.564411e+00
4.956035e-04 1.270911e-03 0.4738778 2.564371e+00
5.060135e-04 1.297586e-03 0.4738778 2.564330e+00
5.166421e-04 1.324819e-03 0.4738833 2.564288e+00
5.274940e-04 1.352624e-03 0.4738833 2.564245e+00
5.385738e-04 1.381012e-03 0.4738833 2.564201e+00
5.498864e-04 1.409994e-03 0.4738833 2.564155e+00
5.614366e-04 1.439584e-03 0.4738889 2.564108e+00
5.732294e-04 1.469794e-03 0.4738889 2.564060e+00
5.852698e-04 1.500638e-03 0.4738889 2.564010e+00
5.975632e-04 1.532128e-03 0.4738889 2.563959e+00
6.101148e-04 1.564277e-03 0.4738944 2.563907e+00
6.229301e-04 1.597101e-03 0.4738944 2.563853e+00
6.360145e-04 1.630612e-03 0.4738944 2.563797e+00
6.493738e-04 1.664825e-03 0.4739000 2.563740e+00
6.630136e-04 1.699755e-03 0.4739000 2.563681e+00
6.769400e-04 1.735417e-03 0.4739000 2.563620e+00
6.911589e-04 1.771826e-03 0.4739056 2.563558e+00
7.056764e-04 1.808997e-03 0.4739056 2.563493e+00
7.204989e-04 1.846946e-03 0.4739056 2.563427e+00
7.356327e-04 1.885691e-03 0.4739111 2.563359e+00
7.510844e-04 1.925246e-03 0.4739111 2.563288e+00
7.668607e-04 1.965630e-03 0.4739167 2.563216e+00
7.829684e-04 2.006859e-03 0.4739167 2.563142e+00
7.994143e-04 2.048951e-03 0.4739222 2.563065e+00
8.162057e-04 2.091923e-03 0.4739222 2.562985e+00
8.333499e-04 2.135796e-03 0.4739278 2.562904e+00
8.508541e-04 2.180586e-03 0.4739278 2.562820e+00
8.687260e-04 2.226313e-03 0.4739333 2.562733e+00
8.869733e-04 2.272996e-03 0.4739389 2.562644e+00
9.056038e-04 2.320656e-03 0.4739389 2.562551e+00
9.246257e-04 2.369313e-03 0.4739444 2.562456e+00
9.440471e-04 2.418987e-03 0.4739500 2.562358e+00
9.638765e-04 2.469700e-03 0.4739500 2.562257e+00
9.841224e-04 2.521472e-03 0.4739556 2.562153e+00
1.004794e-03 2.574327e-03 0.4739611 2.562045e+00
1.025899e-03 2.628286e-03 0.4739667 2.561934e+00
1.047448e-03 2.683372e-03 0.4739667 2.561820e+00
1.069449e-03 2.739608e-03 0.4739722 2.561701e+00
1.091912e-03 2.797020e-03 0.4739778 2.561579e+00
1.114847e-03 2.855629e-03 0.4739833 2.561453e+00
1.138264e-03 2.915463e-03 0.4739889 2.561323e+00
1.162173e-03 2.976545e-03 0.4739944 2.561188e+00
1.186584e-03 3.038901e-03 0.4740000 2.561050e+00
1.211508e-03 3.102559e-03 0.4740056 2.560906e+00
1.236955e-03 3.167543e-03 0.4740167 2.560758e+00
1.262937e-03 3.233883e-03 0.4740222 2.560605e+00
1.289465e-03 3.301606e-03 0.4740278 2.560447e+00
1.316549e-03 3.370740e-03 0.4740333 2.560283e+00
1.344203e-03 3.441314e-03 0.4740444 2.560114e+00
1.372438e-03 3.513357e-03 0.4740500 2.559939e+00
1.401265e-03 3.586901e-03 0.4740611 2.559759e+00
1.430698e-03 3.661975e-03 0.4740667 2.559572e+00
1.460750e-03 3.738612e-03 0.4740778 2.559379e+00
1.491432e-03 3.816842e-03 0.4740889 2.559179e+00
1.522759e-03 3.896699e-03 0.4740944 2.558972e+00
1.554744e-03 3.978215e-03 0.4741056 2.558758e+00
1.587401e-03 4.061425e-03 0.4741167 2.558537e+00
1.620744e-03 4.146362e-03 0.4741278 2.558308e+00
1.654787e-03 4.233063e-03 0.4741389 2.558071e+00
1.689545e-03 4.321562e-03 0.4741556 2.557826e+00
1.725034e-03 4.411897e-03 0.4741667 2.557572e+00
1.761267e-03 4.504104e-03 0.4741778 2.557309e+00
1.798262e-03 4.598221e-03 0.4741944 2.557036e+00
1.836034e-03 4.694287e-03 0.4742056 2.556754e+00
1.874599e-03 4.792341e-03 0.4742222 2.556462e+00
1.913974e-03 4.892423e-03 0.4742389 2.556159e+00
1.954177e-03 4.994573e-03 0.4742556 2.555845e+00
1.995224e-03 5.098834e-03 0.4742722 2.555520e+00
2.037133e-03 5.205246e-03 0.4742889 2.555183e+00
2.079922e-03 5.313854e-03 0.4743111 2.554834e+00
2.123610e-03 5.424701e-03 0.4743278 2.554471e+00
2.168216e-03 5.537831e-03 0.4743500 2.554096e+00
2.213758e-03 5.653289e-03 0.4743667 2.553707e+00
2.260257e-03 5.771121e-03 0.4743889 2.553303e+00
2.307733e-03 5.891375e-03 0.4744167 2.552884e+00
2.356206e-03 6.014097e-03 0.4744389 2.552449e+00
2.405698e-03 6.139336e-03 0.4744611 2.551998e+00
2.456229e-03 6.267141e-03 0.4744889 2.551530e+00
2.507821e-03 6.397562e-03 0.4745167 2.551044e+00
2.560497e-03 6.530649e-03 0.4745444 2.550540e+00
2.614279e-03 6.666455e-03 0.4745722 2.550017e+00
2.669191e-03 6.805031e-03 0.4746056 2.549473e+00
2.725256e-03 6.946430e-03 0.4746389 2.548909e+00
2.782499e-03 7.090707e-03 0.4746722 2.548323e+00
2.840945e-03 7.237915e-03 0.4747056 2.547714e+00
2.900618e-03 7.388111e-03 0.4747389 2.547082e+00
2.961544e-03 7.541349e-03 0.4747778 2.546425e+00
3.023751e-03 7.697688e-03 0.4748167 2.545742e+00
3.087263e-03 7.857184e-03 0.4748611 2.545032e+00
3.152110e-03 8.019897e-03 0.4749000 2.544295e+00
3.218319e-03 8.185884e-03 0.4749500 2.543528e+00
3.285919e-03 8.355207e-03 0.4749944 2.542731e+00
3.354938e-03 8.527924e-03 0.4750444 2.541902e+00
3.425408e-03 8.704097e-03 0.4750944 2.541040e+00
3.497357e-03 8.883788e-03 0.4751444 2.540143e+00
3.570818e-03 9.067059e-03 0.4752000 2.539211e+00
3.645822e-03 9.253972e-03 0.4752611 2.538240e+00
3.722401e-03 9.444590e-03 0.4753222 2.537231e+00
3.800589e-03 9.638978e-03 0.4753833 2.536180e+00
3.880419e-03 9.837199e-03 0.4754500 2.535087e+00
3.961926e-03 1.003932e-02 0.4755167 2.533949e+00
4.045144e-03 1.024540e-02 0.4755889 2.532764e+00
4.130111e-03 1.045550e-02 0.4756611 2.531531e+00
4.216863e-03 1.066970e-02 0.4757389 2.530246e+00
4.305437e-03 1.088806e-02 0.4758222 2.528909e+00
4.395871e-03 1.111063e-02 0.4759056 2.527516e+00
4.488204e-03 1.133750e-02 0.4759889 2.526065e+00
4.582478e-03 1.156871e-02 0.4760833 2.524554e+00
4.678731e-03 1.180434e-02 0.4761778 2.522979e+00
4.777006e-03 1.204445e-02 0.4762778 2.521338e+00
4.877345e-03 1.228910e-02 0.4763833 2.519628e+00
4.979792e-03 1.253835e-02 0.4764889 2.517846e+00
5.084391e-03 1.279227e-02 0.4766000 2.515989e+00
5.191187e-03 1.305092e-02 0.4767167 2.514053e+00
5.300226e-03 1.331435e-02 0.4768444 2.512034e+00
5.411555e-03 1.358262e-02 0.4769667 2.509930e+00
5.525223e-03 1.385580e-02 0.4771000 2.507735e+00
5.641278e-03 1.413392e-02 0.4772389 2.505447e+00
5.759772e-03 1.441706e-02 0.4773833 2.503061e+00
5.880754e-03 1.470525e-02 0.4775333 2.500572e+00
6.004277e-03 1.499854e-02 0.4776944 2.497976e+00
6.130394e-03 1.529697e-02 0.4778556 2.495268e+00
6.259161e-03 1.560060e-02 0.4780278 2.492443e+00
6.390633e-03 1.590945e-02 0.4782056 2.489495e+00
6.524866e-03 1.622356e-02 0.4783889 2.486420e+00
6.661918e-03 1.654295e-02 0.4785833 2.483212e+00
6.801849e-03 1.686766e-02 0.4787833 2.479864e+00
6.944720e-03 1.719770e-02 0.4789889 2.476371e+00
7.090591e-03 1.753308e-02 0.4792111 2.472725e+00
7.239527e-03 1.787382e-02 0.4794333 2.468921e+00
7.391590e-03 1.821991e-02 0.4796722 2.464951e+00
7.546848e-03 1.857135e-02 0.4799167 2.460808e+00
7.705367e-03 1.892812e-02 0.4801722 2.456485e+00
7.867216e-03 1.929020e-02 0.4804389 2.451973e+00
8.032464e-03 1.965756e-02 0.4807167 2.447264e+00
8.201183e-03 2.003016e-02 0.4810000 2.442350e+00
8.373446e-03 2.040795e-02 0.4813000 2.437222e+00
8.549327e-03 2.079086e-02 0.4816111 2.431871e+00
8.728903e-03 2.117883e-02 0.4819389 2.426288e+00
8.912250e-03 2.157176e-02 0.4822722 2.420462e+00
9.099449e-03 2.196956e-02 0.4826222 2.414384e+00
9.290579e-03 2.237212e-02 0.4829889 2.408043e+00
9.485725e-03 2.277930e-02 0.4833611 2.401429e+00
9.684969e-03 2.319096e-02 0.4837556 2.394531e+00
9.888399e-03 2.360694e-02 0.4841611 2.387337e+00
1.009610e-02 2.402706e-02 0.4845833 2.379836e+00
1.030817e-02 2.445113e-02 0.4850222 2.372015e+00
1.052469e-02 2.487892e-02 0.4854778 2.363864e+00
1.074575e-02 2.531021e-02 0.4859444 2.355369e+00
1.097146e-02 2.574473e-02 0.4864333 2.346517e+00
1.120192e-02 2.618221e-02 0.4869389 2.337297e+00
1.143721e-02 2.662234e-02 0.4874611 2.327695e+00
1.167744e-02 2.706479e-02 0.4880056 2.317699e+00
1.192272e-02 2.750923e-02 0.4885667 2.307294e+00
1.217316e-02 2.795527e-02 0.4891444 2.296469e+00
1.242885e-02 2.840252e-02 0.4897389 2.285209e+00
1.268991e-02 2.885055e-02 0.4903611 2.273503e+00
1.295646e-02 2.929892e-02 0.4909944 2.261337e+00
1.322860e-02 2.974716e-02 0.4916500 2.248700e+00
1.350647e-02 3.019476e-02 0.4923278 2.235578e+00
1.379017e-02 3.064121e-02 0.4930278 2.221961e+00
1.407982e-02 3.108595e-02 0.4937444 2.207837e+00
1.437556e-02 3.152844e-02 0.4944833 2.193196e+00
1.467752e-02 3.196807e-02 0.4952389 2.178029e+00
1.498581e-02 3.240424e-02 0.4960167 2.162328e+00
1.530059e-02 3.283635e-02 0.4968111 2.146084e+00
1.562197e-02 3.326375e-02 0.4976278 2.129293e+00
1.595010e-02 3.368582e-02 0.4984667 2.111950e+00
1.628513e-02 3.410190e-02 0.4993167 2.094052e+00
1.662719e-02 3.451137e-02 0.5001889 2.075598e+00
1.697644e-02 3.491358e-02 0.5010722 2.056590e+00
1.733303e-02 3.530794e-02 0.5019778 2.037032e+00
1.769710e-02 3.569384e-02 0.5028944 2.016931e+00
1.806882e-02 3.607072e-02 0.5038278 1.996296e+00
1.844835e-02 3.643808e-02 0.5047667 1.975141e+00
1.883585e-02 3.679546e-02 0.5057222 1.953480e+00
1.923149e-02 3.714246e-02 0.5066833 1.931335e+00
1.963544e-02 3.747876e-02 0.5076556 1.908730e+00
2.004788e-02 3.780416e-02 0.5086333 1.885694e+00
2.046898e-02 3.811856e-02 0.5096111 1.862260e+00
2.089892e-02 3.842198e-02 0.5105889 1.838467e+00
2.133789e-02 3.871461e-02 0.5115722 1.814359e+00
2.178609e-02 3.899679e-02 0.5125444 1.789986e+00
2.224370e-02 3.926909e-02 0.5135167 1.765403e+00
2.271092e-02 3.953224e-02 0.5144722 1.740671e+00
2.318796e-02 3.978726e-02 0.5154222 1.715859e+00
2.367501e-02 4.003539e-02 0.5163556 1.691040e+00
2.417230e-02 4.027818e-02 0.5172667 1.666295e+00
2.468003e-02 4.051747e-02 0.5181611 1.641711e+00
2.519842e-02 4.075543e-02 0.5190278 1.617380e+00
2.572770e-02 4.099456e-02 0.5198667 1.593401e+00
2.626811e-02 4.123771e-02 0.5206778 1.569878e+00
2.681986e-02 4.148810e-02 0.5214500 1.546917e+00
2.738320e-02 4.174931e-02 0.5221833 1.524632e+00
2.795837e-02 4.202524e-02 0.5228722 1.503136e+00
2.854563e-02 4.232018e-02 0.5235222 1.482545e+00
2.914522e-02 4.263867e-02 0.5241167 1.462973e+00
2.975741e-02 4.298556e-02 0.5246611 1.444533e+00
3.038245e-02 4.336591e-02 0.5251500 1.427334e+00
3.102062e-02 4.378492e-02 0.5255778 1.411478e+00
3.167220e-02 4.424788e-02 0.5259444 1.397057e+00
3.233746e-02 4.476007e-02 0.5262500 1.384155e+00
3.301670e-02 4.532668e-02 0.5264833 1.372841e+00
3.371021e-02 4.595269e-02 0.5266500 1.363168e+00
3.441828e-02 4.664275e-02 0.5267444 1.355174e+00
3.514122e-02 4.740115e-02 0.5267667 1.348876e+00
3.587935e-02 4.823162e-02 0.5267111 1.344273e+00
3.663298e-02 4.913735e-02 0.5265778 1.341342e+00
3.740245e-02 5.012082e-02 0.5263611 1.340041e+00
3.818807e-02 5.118381e-02 0.5260667 1.340309e+00
3.899020e-02 5.232732e-02 0.5256889 1.342064e+00
3.980917e-02 5.355156e-02 0.5252333 1.345207e+00
4.064535e-02 5.485594e-02 0.5246889 1.349624e+00
4.149909e-02 5.623908e-02 0.5240611 1.355188e+00
4.237077e-02 5.769883e-02 0.5233444 1.361760e+00
4.326075e-02 5.923228e-02 0.5225444 1.369192e+00
4.416943e-02 6.083585e-02 0.5216556 1.377329e+00
4.509719e-02 6.250526e-02 0.5206778 1.386012e+00
4.604444e-02 6.423564e-02 0.5196056 1.395079e+00
4.701159e-02 6.602152e-02 0.5184444 1.404367e+00
4.799905e-02 6.785691e-02 0.5171889 1.413714e+00
4.900725e-02 6.973529e-02 0.5158389 1.422959e+00
5.003663e-02 7.164966e-02 0.5143833 1.431944e+00
5.108763e-02 7.359258e-02 0.5128278 1.440517e+00
5.216071e-02 7.555613e-02 0.5111611 1.448526e+00
5.325633e-02 7.753195e-02 0.5093833 1.455826e+00
5.437496e-02 7.951126e-02 0.5074778 1.462277e+00
5.551709e-02 8.148479e-02 0.5054500 1.467743e+00
5.668320e-02 8.344281e-02 0.5032778 1.472091e+00
5.787381e-02 8.537512e-02 0.5009556 1.475194e+00
5.908943e-02 8.727096e-02 0.4984667 1.476930e+00
6.033059e-02 8.911905e-02 0.4957889 1.477179e+00
6.159781e-02 9.090750e-02 0.4929111 1.475824e+00
6.289165e-02 9.262378e-02 0.4898000 1.472752e+00
6.421267e-02 9.425468e-02 0.4864222 1.467852e+00
6.556143e-02 9.578622e-02 0.4827389 1.461015e+00
6.693852e-02 9.720360e-02 0.4786944 1.452132e+00
6.834454e-02 9.849111e-02 0.4742333 1.441097e+00
6.978010e-02 9.963199e-02 0.4692556 1.427800e+00
7.124580e-02 1.006083e-01 0.4636500 1.412130e+00
7.274230e-02 1.014008e-01 0.4572611 1.393973e+00
7.427022e-02 1.019886e-01 0.4498722 1.373210e+00
7.583024e-02 1.018565e-01 1.1478556 1.343218e+00
7.742303e-02 9.936032e-02 1.9947333 1.283343e+00
7.904927e-02 9.621176e-02 1.9960500 1.217111e+00
8.070968e-02 9.311768e-02 1.9973944 1.153736e+00
8.240495e-02 9.008178e-02 1.9987722 1.093160e+00
8.413584e-02 8.710716e-02 0.0001722 1.035316e+00
8.590309e-02 8.419626e-02 0.0015889 9.801308e-01
8.770745e-02 8.135081e-02 0.0030333 9.275245e-01
8.954971e-02 7.857186e-02 0.0044889 8.774105e-01
9.143067e-02 7.585976e-02 0.0059556 8.296970e-01
9.335114e-02 7.321421e-02 0.0074278 7.842883e-01
9.531195e-02 7.063429e-02 0.0089111 7.410854e-01
9.731395e-02 6.811854e-02 0.0103889 6.999874e-01
9.935799e-02 6.566503e-02 0.0118667 6.608933e-01
1.014450e-01 6.327150e-02 0.0133389 6.237027e-01
1.035758e-01 6.093541e-02 0.0147944 5.883171e-01
1.057514e-01 5.865410e-02 0.0162333 5.546416e-01
1.079726e-01 5.642489e-02 0.0176500 5.225851e-01
1.102406e-01 5.424517e-02 0.0190389 4.920618e-01
1.125561e-01 5.211249e-02 0.0203944 4.629912e-01
1.149203e-01 5.002467e-02 0.0217167 4.352987e-01
1.173342e-01 4.797983e-02 0.0230000 4.089160e-01
1.197987e-01 4.597644e-02 0.0242333 3.837806e-01
1.223151e-01 4.401335e-02 0.0254111 3.598359e-01
1.248843e-01 4.208978e-02 0.0265389 3.370303e-01
1.275074e-01 4.020533e-02 0.0276111 3.153176e-01
1.301857e-01 3.835992e-02 0.0286167 2.946555e-01
1.329202e-01 3.655380e-02 0.0295611 2.750056e-01
1.357121e-01 3.478745e-02 0.0304333 2.563327e-01
1.385627e-01 3.306158e-02 0.0312389 2.386038e-01
1.414732e-01 3.137706e-02 0.0319778 2.217881e-01
1.444447e-01 2.973487e-02 0.0326389 2.058563e-01
1.474788e-01 2.813603e-02 0.0332222 1.907802e-01
1.505765e-01 2.658161e-02 0.0337389 1.765323e-01
1.537393e-01 2.507265e-02 0.0341778 1.630855e-01
1.569685e-01 2.361010e-02 0.0345389 1.504129e-01
1.602656e-01 2.219487e-02 0.0348333 1.384880e-01
1.636319e-01 2.082772e-02 0.0350500 1.272840e-01
1.670690e-01 1.950932e-02 0.0351944 1.167741e-01
1.705782e-01 1.824017e-02 0.0352667 1.069314e-01
1.741611e-01 1.702062e-02 0.0352722 9.772917e-02
1.778193e-01 1.585088e-02 0.0352056 8.914036e-02
1.815543e-01 1.473097e-02 0.0350722 8.113809e-02
1.853678e-01 1.366079e-02 0.0348722 7.369557e-02
1.892614e-01 1.264005e-02 0.0346111 6.678617e-02
1.932368e-01 1.166832e-02 0.0342833 6.038352e-02
1.972957e-01 1.074503e-02 0.0338944 5.446157e-02
2.014398e-01 9.869484e-03 0.0334444 4.899471e-02
2.056710e-01 9.040842e-03 0.0329389 4.395780e-02
2.099910e-01 8.257345e-03 1.0258278 3.932237e-02
2.144018e-01 7.477203e-03 1.0255944 3.487472e-02
2.189052e-01 6.750481e-03 1.0253000 3.083746e-02
2.235033e-01 6.074565e-03 1.0249611 2.717886e-02
2.281979e-01 5.446927e-03 1.0245611 2.386932e-02
2.329911e-01 4.865128e-03 1.0241167 2.088118e-02
2.378850e-01 4.326812e-03 1.0236222 1.818867e-02
2.428817e-01 3.829705e-03 1.0230833 1.576778e-02
2.479833e-01 3.371618e-03 1.0225000 1.359615e-02
2.531921e-01 2.950439e-03 1.0218778 1.165296e-02
2.585103e-01 2.564138e-03 1.0212167 9.918900e-03
2.639402e-01 2.210764e-03 1.0205278 8.376003e-03
2.694842e-01 1.888441e-03 1.0198056 7.007614e-03
2.751446e-01 1.595369e-03 1.0190667 5.798293e-03
2.809239e-01 1.329820e-03 1.0183111 4.733735e-03
2.868247e-01 1.090133e-03 1.0175500 3.800695e-03
2.928493e-01 8.747165e-04 1.0167833 2.986917e-03
2.990005e-01 6.820386e-04 1.0160278 2.281062e-03
3.052809e-01 5.106258e-04 1.0152889 1.672643e-03
3.116932e-01 3.590574e-04 1.0145722 1.151958e-03
3.182402e-01 2.259612e-04 1.0138944 7.100333e-04
3.249248e-01 1.100091e-04 1.0132556 3.385681e-04
3.317497e-01 9.913826e-06 1.0126722 2.988345e-05
3.387180e-01 7.557668e-05 1.0121556 2.231257e-04
3.458326e-01 1.476766e-04 1.0117056 4.270177e-04
3.530967e-01 2.075673e-04 1.0113333 5.878484e-04
3.605134e-01 2.563941e-04 1.0110500 7.111915e-04
3.680858e-01 2.952641e-04 1.0108611 8.021610e-04
3.758174e-01 3.252430e-04 1.0107778 8.654284e-04
3.837113e-01 3.473496e-04 1.0108000 9.052368e-04
3.917710e-01 3.625502e-04 1.0109500 9.254136e-04
4.000000e-01 3.717531e-04 1.0112389 9.293828e-04


==> anc/16_q3_zero_states/small_nu/valley_profile_nu0.05_output.txt <==
nu=0.05: r in [0.0001,0.4] (400 radii). min m/r = 2.9883e-05 at r=3.3175e-01;  min m = 9.9138e-06 at r=3.3175e-01
   local min of m(r): r=3.31750e-01  m=9.9138e-06  m/r=2.9883e-05  phi/pi=1.012672


==> anc/16_q3_zero_states/small_nu/valley_profile_nu0.1.txt <==
# nu=0.1  columns: r, m(r)=min_phi s, argmin phi/pi, m/r
1.000000e-04 1.219479e-04 0.4671111 1.219479e+00
1.021005e-04 1.245089e-04 0.4671111 1.219474e+00
1.042450e-04 1.271237e-04 0.4671111 1.219470e+00
1.064347e-04 1.297934e-04 0.4671111 1.219465e+00
1.086703e-04 1.325191e-04 0.4671111 1.219460e+00
1.109529e-04 1.353021e-04 0.4671111 1.219455e+00
1.132834e-04 1.381435e-04 0.4671111 1.219450e+00
1.156629e-04 1.410446e-04 0.4671111 1.219445e+00
1.180923e-04 1.440066e-04 0.4671111 1.219440e+00
1.205728e-04 1.470307e-04 0.4671056 1.219435e+00
1.231054e-04 1.501184e-04 0.4671056 1.219430e+00
1.256912e-04 1.532709e-04 0.4671056 1.219424e+00
1.283313e-04 1.564896e-04 0.4671056 1.219419e+00
1.310269e-04 1.597759e-04 0.4671056 1.219413e+00
1.337790e-04 1.631311e-04 0.4671056 1.219407e+00
1.365890e-04 1.665568e-04 0.4671056 1.219401e+00
1.394580e-04 1.700544e-04 0.4671000 1.219395e+00
1.423873e-04 1.736255e-04 0.4671000 1.219389e+00
1.453781e-04 1.772715e-04 0.4671000 1.219383e+00
1.484317e-04 1.809941e-04 0.4671000 1.219376e+00
1.515495e-04 1.847948e-04 0.4671000 1.219369e+00
1.547327e-04 1.886753e-04 0.4671000 1.219363e+00
1.579828e-04 1.926373e-04 0.4671000 1.219356e+00
1.613012e-04 1.966824e-04 0.4670944 1.219349e+00
1.646893e-04 2.008125e-04 0.4670944 1.219342e+00
1.681485e-04 2.050292e-04 0.4670944 1.219334e+00
1.716804e-04 2.093345e-04 0.4670944 1.219327e+00
1.752865e-04 2.137302e-04 0.4670944 1.219319e+00
1.789683e-04 2.182181e-04 0.4670889 1.219311e+00
1.827275e-04 2.228002e-04 0.4670889 1.219303e+00
1.865656e-04 2.274785e-04 0.4670889 1.219295e+00
1.904843e-04 2.322551e-04 0.4670889 1.219287e+00
1.944854e-04 2.371318e-04 0.4670889 1.219278e+00
1.985705e-04 2.421110e-04 0.4670833 1.219270e+00
2.027414e-04 2.471946e-04 0.4670833 1.219261e+00
2.069999e-04 2.523850e-04 0.4670833 1.219252e+00
2.113479e-04 2.576843e-04 0.4670833 1.219242e+00
2.157872e-04 2.630948e-04 0.4670833 1.219233e+00
2.203197e-04 2.686189e-04 0.4670778 1.219223e+00
2.249474e-04 2.742590e-04 0.4670778 1.219214e+00
2.296724e-04 2.800174e-04 0.4670778 1.219203e+00
2.344966e-04 2.858966e-04 0.4670778 1.219193e+00
2.394221e-04 2.918993e-04 0.4670722 1.219183e+00
2.444511e-04 2.980279e-04 0.4670722 1.219172e+00
2.495857e-04 3.042851e-04 0.4670722 1.219161e+00
2.548281e-04 3.106737e-04 0.4670722 1.219150e+00
2.601807e-04 3.171963e-04 0.4670667 1.219138e+00
2.656457e-04 3.238558e-04 0.4670667 1.219127e+00
2.712255e-04 3.306550e-04 0.4670667 1.219115e+00
2.769225e-04 3.375970e-04 0.4670667 1.219103e+00
2.827392e-04 3.446846e-04 0.4670611 1.219090e+00
2.886780e-04 3.519209e-04 0.4670611 1.219078e+00
2.947416e-04 3.593090e-04 0.4670611 1.219065e+00
3.009325e-04 3.668522e-04 0.4670556 1.219051e+00
3.072535e-04 3.745536e-04 0.4670556 1.219038e+00
3.137073e-04 3.824167e-04 0.4670556 1.219024e+00
3.202966e-04 3.904447e-04 0.4670500 1.219010e+00
3.270243e-04 3.986411e-04 0.4670500 1.218996e+00
3.338933e-04 4.070095e-04 0.4670500 1.218981e+00
3.409066e-04 4.155535e-04 0.4670444 1.218966e+00
3.480672e-04 4.242767e-04 0.4670444 1.218950e+00
3.553783e-04 4.331829e-04 0.4670444 1.218935e+00
3.628429e-04 4.422760e-04 0.4670389 1.218919e+00
3.704643e-04 4.515598e-04 0.4670389 1.218902e+00
3.782457e-04 4.610383e-04 0.4670389 1.218886e+00
3.861906e-04 4.707156e-04 0.4670333 1.218869e+00
3.943024e-04 4.805960e-04 0.4670333 1.218851e+00
4.025846e-04 4.906835e-04 0.4670278 1.218833e+00
4.110408e-04 5.009827e-04 0.4670278 1.218815e+00
4.196745e-04 5.114979e-04 0.4670278 1.218796e+00
4.284897e-04 5.222336e-04 0.4670222 1.218778e+00
4.374899e-04 5.331944e-04 0.4670222 1.218758e+00
4.466793e-04 5.443851e-04 0.4670167 1.218738e+00
4.560616e-04 5.558105e-04 0.4670167 1.218718e+00
4.656410e-04 5.674755e-04 0.4670111 1.218697e+00
4.754216e-04 5.793850e-04 0.4670111 1.218676e+00
4.854077e-04 5.915443e-04 0.4670111 1.218655e+00
4.956035e-04 6.039586e-04 0.4670056 1.218633e+00
5.060135e-04 6.166331e-04 0.4670056 1.218610e+00
5.166421e-04 6.295734e-04 0.4670000 1.218587e+00
5.274940e-04 6.427850e-04 0.4670000 1.218563e+00
5.385738e-04 6.562735e-04 0.4669944 1.218539e+00
5.498864e-04 6.700448e-04 0.4669944 1.218515e+00
5.614366e-04 6.841048e-04 0.4669889 1.218490e+00
5.732294e-04 6.984594e-04 0.4669833 1.218464e+00
5.852698e-04 7.131150e-04 0.4669833 1.218438e+00
5.975632e-04 7.280778e-04 0.4669778 1.218411e+00
6.101148e-04 7.433541e-04 0.4669778 1.218384e+00
6.229301e-04 7.589506e-04 0.4669722 1.218356e+00
6.360145e-04 7.748739e-04 0.4669722 1.218327e+00
6.493738e-04 7.911309e-04 0.4669667 1.218298e+00
6.630136e-04 8.077286e-04 0.4669611 1.218268e+00
6.769400e-04 8.246740e-04 0.4669611 1.218238e+00
6.911589e-04 8.419745e-04 0.4669556 1.218207e+00
7.056764e-04 8.596375e-04 0.4669500 1.218175e+00
7.204989e-04 8.776704e-04 0.4669500 1.218143e+00
7.356327e-04 8.960811e-04 0.4669444 1.218109e+00
7.510844e-04 9.148775e-04 0.4669389 1.218075e+00
7.668607e-04 9.340676e-04 0.4669389 1.218041e+00
7.829684e-04 9.536596e-04 0.4669333 1.218005e+00
7.994143e-04 9.736619e-04 0.4669278 1.217969e+00
8.162057e-04 9.940831e-04 0.4669278 1.217932e+00
8.333499e-04 1.014932e-03 0.4669222 1.217894e+00
8.508541e-04 1.036217e-03 0.4669167 1.217856e+00
8.687260e-04 1.057948e-03 0.4669111 1.217816e+00
8.869733e-04 1.080134e-03 0.4669111 1.217776e+00
9.056038e-04 1.102785e-03 0.4669056 1.217734e+00
9.246257e-04 1.125909e-03 0.4669000 1.217692e+00
9.440471e-04 1.149518e-03 0.4668944 1.217649e+00
9.638765e-04 1.173621e-03 0.4668889 1.217605e+00
9.841224e-04 1.198228e-03 0.4668833 1.217560e+00
1.004794e-03 1.223350e-03 0.4668833 1.217514e+00
1.025899e-03 1.248997e-03 0.4668778 1.217466e+00
1.047448e-03 1.275182e-03 0.4668722 1.217418e+00
1.069449e-03 1.301914e-03 0.4668667 1.217369e+00
1.091912e-03 1.329205e-03 0.4668611 1.217319e+00
1.114847e-03 1.357067e-03 0.4668556 1.217267e+00
1.138264e-03 1.385512e-03 0.4668500 1.217214e+00
1.162173e-03 1.414551e-03 0.4668444 1.217161e+00
1.186584e-03 1.444198e-03 0.4668389 1.217105e+00
1.211508e-03 1.474465e-03 0.4668333 1.217049e+00
1.236955e-03 1.505364e-03 0.4668278 1.216992e+00
1.262937e-03 1.536910e-03 0.4668222 1.216933e+00
1.289465e-03 1.569114e-03 0.4668167 1.216872e+00
1.316549e-03 1.601992e-03 0.4668111 1.216811e+00
1.344203e-03 1.635556e-03 0.4668056 1.216748e+00
1.372438e-03 1.669822e-03 0.4668000 1.216683e+00
1.401265e-03 1.704804e-03 0.4667944 1.216618e+00
1.430698e-03 1.740516e-03 0.4667889 1.216550e+00
1.460750e-03 1.776974e-03 0.4667833 1.216481e+00
1.491432e-03 1.814194e-03 0.4667778 1.216411e+00
1.522759e-03 1.852191e-03 0.4667722 1.216338e+00
1.554744e-03 1.890980e-03 0.4667611 1.216265e+00
1.587401e-03 1.930580e-03 0.4667556 1.216189e+00
1.620744e-03 1.971006e-03 0.4667500 1.216112e+00
1.654787e-03 2.012275e-03 0.4667444 1.216033e+00
1.689545e-03 2.054406e-03 0.4667389 1.215952e+00
1.725034e-03 2.097415e-03 0.4667333 1.215869e+00
1.761267e-03 2.141321e-03 0.4667222 1.215784e+00
1.798262e-03 2.186143e-03 0.4667167 1.215698e+00
1.836034e-03 2.231899e-03 0.4667111 1.215609e+00
1.874599e-03 2.278609e-03 0.4667056 1.215518e+00
1.913974e-03 2.326292e-03 0.4666944 1.215425e+00
1.954177e-03 2.374969e-03 0.4666889 1.215330e+00
1.995224e-03 2.424660e-03 0.4666833 1.215232e+00
2.037133e-03 2.475386e-03 0.4666778 1.215133e+00
2.079922e-03 2.527168e-03 0.4666667 1.215030e+00
2.123610e-03 2.580029e-03 0.4666611 1.214926e+00
2.168216e-03 2.633989e-03 0.4666556 1.214819e+00
2.213758e-03 2.689072e-03 0.4666444 1.214709e+00
2.260257e-03 2.745302e-03 0.4666389 1.214597e+00
2.307733e-03 2.802700e-03 0.4666333 1.214482e+00
2.356206e-03 2.861293e-03 0.4666278 1.214364e+00
2.405698e-03 2.921103e-03 0.4666167 1.214244e+00
2.456229e-03 2.982156e-03 0.4666111 1.214120e+00
2.507821e-03 3.044478e-03 0.4666056 1.213993e+00
2.560497e-03 3.108094e-03 0.4665944 1.213864e+00
2.614279e-03 3.173031e-03 0.4665889 1.213731e+00
2.669191e-03 3.239316e-03 0.4665833 1.213595e+00
2.725256e-03 3.306976e-03 0.4665722 1.213455e+00
2.782499e-03 3.376040e-03 0.4665667 1.213312e+00
2.840945e-03 3.446536e-03 0.4665611 1.213165e+00
2.900618e-03 3.518493e-03 0.4665556 1.213015e+00
2.961544e-03 3.591942e-03 0.4665444 1.212861e+00
3.023751e-03 3.666911e-03 0.4665389 1.212703e+00
3.087263e-03 3.743434e-03 0.4665333 1.212541e+00
3.152110e-03 3.821540e-03 0.4665278 1.212375e+00
3.218319e-03 3.901262e-03 0.4665222 1.212205e+00
3.285919e-03 3.982632e-03 0.4665167 1.212030e+00
3.354938e-03 4.065685e-03 0.4665111 1.211851e+00
3.425408e-03 4.150454e-03 0.4665056 1.211667e+00
3.497357e-03 4.236973e-03 0.4665000 1.211478e+00
3.570818e-03 4.325278e-03 0.4664944 1.211285e+00
3.645822e-03 4.415405e-03 0.4664889 1.211086e+00
3.722401e-03 4.507390e-03 0.4664833 1.210882e+00
3.800589e-03 4.601271e-03 0.4664778 1.210673e+00
3.880419e-03 4.697086e-03 0.4664722 1.210458e+00
3.961926e-03 4.794873e-03 0.4664667 1.210238e+00
4.045144e-03 4.894671e-03 0.4664667 1.210011e+00
4.130111e-03 4.996522e-03 0.4664611 1.209779e+00
4.216863e-03 5.100464e-03 0.4664611 1.209540e+00
4.305437e-03 5.206541e-03 0.4664556 1.209295e+00
4.395871e-03 5.314795e-03 0.4664556 1.209043e+00
4.488204e-03 5.425268e-03 0.4664556 1.208784e+00
4.582478e-03 5.538003e-03 0.4664556 1.208517e+00
4.678731e-03 5.653047e-03 0.4664556 1.208244e+00
4.777006e-03 5.770443e-03 0.4664556 1.207962e+00
4.877345e-03 5.890239e-03 0.4664556 1.207673e+00
4.979792e-03 6.012480e-03 0.4664556 1.207376e+00
5.084391e-03 6.137214e-03 0.4664611 1.207070e+00
5.191187e-03 6.264490e-03 0.4664611 1.206755e+00
5.300226e-03 6.394358e-03 0.4664667 1.206431e+00
5.411555e-03 6.526866e-03 0.4664722 1.206098e+00
5.525223e-03 6.662065e-03 0.4664778 1.205755e+00
5.641278e-03 6.800008e-03 0.4664833 1.205402e+00
5.759772e-03 6.940746e-03 0.4664944 1.205038e+00
5.880754e-03 7.084333e-03 0.4665056 1.204664e+00
6.004277e-03 7.230822e-03 0.4665111 1.204279e+00
6.130394e-03 7.380268e-03 0.4665278 1.203881e+00
6.259161e-03 7.532726e-03 0.4665389 1.203472e+00
6.390633e-03 7.688253e-03 0.4665556 1.203050e+00
6.524866e-03 7.846905e-03 0.4665722 1.202616e+00
6.661918e-03 8.008740e-03 0.4665889 1.202167e+00
6.801849e-03 8.173817e-03 0.4666111 1.201705e+00
6.944720e-03 8.342193e-03 0.4666278 1.201228e+00
7.090591e-03 8.513930e-03 0.4666556 1.200736e+00
7.239527e-03 8.689087e-03 0.4666778 1.200229e+00
7.391590e-03 8.867725e-03 0.4667056 1.199705e+00
7.546848e-03 9.049905e-03 0.4667389 1.199164e+00
7.705367e-03 9.235691e-03 0.4667722 1.198605e+00
7.867216e-03 9.425143e-03 0.4668056 1.198028e+00
8.032464e-03 9.618327e-03 0.4668444 1.197432e+00
8.201183e-03 9.815304e-03 0.4668833 1.196816e+00
8.373446e-03 1.001614e-02 0.4669278 1.196179e+00
8.549327e-03 1.022090e-02 0.4669722 1.195520e+00
8.728903e-03 1.042964e-02 0.4670222 1.194840e+00
8.912250e-03 1.064243e-02 0.4670778 1.194135e+00
9.099449e-03 1.085934e-02 0.4671333 1.193406e+00
9.290579e-03 1.108043e-02 0.4671944 1.192652e+00
9.485725e-03 1.130576e-02 0.4672611 1.191871e+00
9.684969e-03 1.153541e-02 0.4673278 1.191063e+00
9.888399e-03 1.176942e-02 0.4674056 1.190225e+00
1.009610e-02 1.200788e-02 0.4674833 1.189358e+00
1.030817e-02 1.225083e-02 0.4675667 1.188459e+00
1.052469e-02 1.249834e-02 0.4676556 1.187526e+00
1.074575e-02 1.275048e-02 0.4677500 1.186560e+00
1.097146e-02 1.300730e-02 0.4678556 1.185557e+00
1.120192e-02 1.326886e-02 0.4679611 1.184517e+00
1.143721e-02 1.353523e-02 0.4680722 1.183438e+00
1.167744e-02 1.380645e-02 0.4681944 1.182318e+00
1.192272e-02 1.408258e-02 0.4683222 1.181154e+00
1.217316e-02 1.436367e-02 0.4684556 1.179946e+00
1.242885e-02 1.464977e-02 0.4686000 1.178691e+00
1.268991e-02 1.494093e-02 0.4687556 1.177387e+00
1.295646e-02 1.523720e-02 0.4689167 1.176031e+00
1.322860e-02 1.553860e-02 0.4690833 1.174622e+00
1.350647e-02 1.584519e-02 0.4692667 1.173156e+00
1.379017e-02 1.615698e-02 0.4694556 1.171631e+00
1.407982e-02 1.647401e-02 0.4696611 1.170044e+00
1.437556e-02 1.679630e-02 0.4698722 1.168392e+00
1.467752e-02 1.712387e-02 0.4701000 1.166673e+00
1.498581e-02 1.745672e-02 0.4703389 1.164883e+00
1.530059e-02 1.779486e-02 0.4705889 1.163018e+00
1.562197e-02 1.813828e-02 0.4708556 1.161075e+00
1.595010e-02 1.848698e-02 0.4711389 1.159051e+00
1.628513e-02 1.884093e-02 0.4714333 1.156941e+00
1.662719e-02 1.920011e-02 0.4717500 1.154741e+00
1.697644e-02 1.956446e-02 0.4720778 1.152448e+00
1.733303e-02 1.993394e-02 0.4724278 1.150056e+00
1.769710e-02 2.030849e-02 0.4727944 1.147560e+00
1.806882e-02 2.068802e-02 0.4731833 1.144957e+00
1.844835e-02 2.107244e-02 0.4735944 1.142240e+00
1.883585e-02 2.146166e-02 0.4740278 1.139405e+00
1.923149e-02 2.185553e-02 0.4744889 1.136445e+00
1.963544e-02 2.225392e-02 0.4749667 1.133355e+00
2.004788e-02 2.265668e-02 0.4754778 1.130128e+00
2.046898e-02 2.306361e-02 0.4760111 1.126759e+00
2.089892e-02 2.347452e-02 0.4765778 1.123241e+00
2.133789e-02 2.388917e-02 0.4771722 1.119566e+00
2.178609e-02 2.430733e-02 0.4778000 1.115727e+00
2.224370e-02 2.472870e-02 0.4784611 1.111717e+00
2.271092e-02 2.515298e-02 0.4791611 1.107528e+00
2.318796e-02 2.557984e-02 0.4798944 1.103152e+00
2.367501e-02 2.600890e-02 0.4806722 1.098580e+00
2.417230e-02 2.643977e-02 0.4814833 1.093805e+00
2.468003e-02 2.687201e-02 0.4823444 1.088816e+00
2.519842e-02 2.730514e-02 0.4832500 1.083605e+00
2.572770e-02 2.773865e-02 0.4842000 1.078162e+00
2.626811e-02 2.817198e-02 0.4852056 1.072478e+00
2.681986e-02 2.860454e-02 0.4862556 1.066543e+00
2.738320e-02 2.903569e-02 0.4873667 1.060347e+00
2.795837e-02 2.946475e-02 0.4885333 1.053879e+00
2.854563e-02 2.989099e-02 0.4897611 1.047130e+00
2.914522e-02 3.031364e-02 0.4910500 1.040089e+00
2.975741e-02 3.073187e-02 0.4924000 1.032747e+00
3.038245e-02 3.114482e-02 0.4938167 1.025092e+00
3.102062e-02 3.155160e-02 0.4953056 1.017117e+00
3.167220e-02 3.195125e-02 0.4968611 1.008811e+00
3.233746e-02 3.234280e-02 0.4984944 1.000165e+00
3.301670e-02 3.272526e-02 0.5001944 9.911728e-01
3.371021e-02 3.309758e-02 0.5019722 9.818268e-01
3.441828e-02 3.345876e-02 0.5038278 9.721219e-01
3.514122e-02 3.380776e-02 0.5057556 9.620544e-01
3.587935e-02 3.414360e-02 0.5077556 9.516226e-01
3.663298e-02 3.446532e-02 0.5098278 9.408276e-01
3.740245e-02 3.477206e-02 0.5119667 9.296735e-01
3.818807e-02 3.506306e-02 0.5141722 9.181680e-01
3.899020e-02 3.533772e-02 0.5164333 9.063232e-01
3.980917e-02 3.559563e-02 0.5187444 8.941565e-01
4.064535e-02 3.583663e-02 0.5210944 8.816908e-01
4.149909e-02 3.606090e-02 0.5234778 8.689563e-01
4.237077e-02 3.626897e-02 0.5258833 8.559903e-01
4.326075e-02 3.646185e-02 0.5282833 8.428391e-01
4.416943e-02 3.664109e-02 0.5306778 8.295578e-01
4.509719e-02 3.680885e-02 0.5330389 8.162116e-01
4.604444e-02 3.696799e-02 0.5353500 8.028762e-01
4.701159e-02 3.712212e-02 0.5375944 7.896377e-01
4.799905e-02 3.727570e-02 0.5397444 7.765924e-01
4.900725e-02 3.743401e-02 0.5417778 7.638463e-01
5.003663e-02 3.760321e-02 0.5436778 7.515136e-01
5.108763e-02 3.779026e-02 0.5454111 7.397145e-01
5.216071e-02 3.800289e-02 0.5469667 7.285731e-01
5.325633e-02 3.824938e-02 0.5483167 7.182129e-01
5.437496e-02 3.853844e-02 0.5494444 7.087534e-01
5.551709e-02 3.887887e-02 0.5503222 7.003046e-01
5.668320e-02 3.927930e-02 0.5509333 6.929620e-01
5.787381e-02 3.974780e-02 0.5512611 6.868012e-01
5.908943e-02 4.029148e-02 0.5512944 6.818728e-01
6.033059e-02 4.091608e-02 0.5510111 6.781980e-01
6.159781e-02 4.162567e-02 0.5504000 6.757654e-01
6.289165e-02 4.242225e-02 0.5494556 6.745292e-01
6.421267e-02 4.330559e-02 0.5481611 6.744089e-01
6.556143e-02 4.427304e-02 0.5465167 6.752909e-01
6.693852e-02 4.531951e-02 0.5445056 6.770318e-01
6.834454e-02 4.643752e-02 0.5421278 6.794620e-01
6.978010e-02 4.761734e-02 0.5393778 6.823915e-01
7.124580e-02 4.884722e-02 0.5362444 6.856154e-01
7.274230e-02 5.011360e-02 0.5327278 6.889197e-01
7.427022e-02 5.140147e-02 0.5288222 6.920872e-01
7.583024e-02 5.269463e-02 0.5245167 6.949025e-01
7.742303e-02 5.397604e-02 0.5198000 6.971574e-01
7.904927e-02 5.522817e-02 0.5146611 6.986550e-01
8.070968e-02 5.643332e-02 0.5090944 6.992138e-01
8.240495e-02 5.590003e-02 1.1171333 6.783576e-01
8.413584e-02 5.454971e-02 1.1172278 6.483528e-01
8.590309e-02 5.326473e-02 1.1174278 6.200560e-01
8.770745e-02 5.204395e-02 1.1177389 5.933812e-01
8.954971e-02 5.088505e-02 1.1181611 5.682324e-01
9.143067e-02 4.978456e-02 1.1186944 5.445061e-01
9.335114e-02 4.873800e-02 1.1193389 5.220932e-01
9.531195e-02 4.774000e-02 1.1201000 5.008816e-01
9.731395e-02 4.678449e-02 1.1209722 4.807583e-01
9.935799e-02 4.586490e-02 1.1219611 4.616126e-01
1.014450e-01 4.497439e-02 1.1230611 4.433378e-01
1.035758e-01 4.410605e-02 1.1242722 4.258336e-01
1.057514e-01 4.325311e-02 1.1256000 4.090076e-01
1.079726e-01 4.240915e-02 1.1270333 3.927768e-01
1.102406e-01 4.156820e-02 1.1285778 3.770682e-01
1.125561e-01 4.072496e-02 1.1302333 3.618192e-01
1.149203e-01 3.987481e-02 1.1320056 3.469779e-01
1.173342e-01 3.901392e-02 1.1338889 3.325026e-01
1.197987e-01 3.813924e-02 1.1358944 3.183609e-01
1.223151e-01 3.724857e-02 1.1380167 3.045296e-01
1.248843e-01 3.634044e-02 1.1402611 2.909930e-01
1.275074e-01 3.541416e-02 1.1426389 2.777420e-01
1.301857e-01 3.446972e-02 1.1451556 2.647735e-01
1.329202e-01 3.350769e-02 1.1478167 2.520889e-01
1.357121e-01 3.252923e-02 1.1506278 2.396929e-01
1.385627e-01 3.153593e-02 1.1536056 2.275932e-01
1.414732e-01 3.052980e-02 1.1567611 2.157993e-01
1.444447e-01 2.951317e-02 1.1600944 2.043215e-01
1.474788e-01 2.848863e-02 1.1636222 1.931711e-01
1.505765e-01 2.745897e-02 1.1673333 1.823589e-01
1.537393e-01 2.642715e-02 1.1712222 1.718959e-01
1.569685e-01 2.539627e-02 1.1752667 1.617921e-01
1.602656e-01 2.436948e-02 1.1794278 1.520569e-01
1.636319e-01 2.335001e-02 1.1836500 1.426984e-01
1.670690e-01 2.234106e-02 1.1878611 1.337236e-01
1.705782e-01 2.134574e-02 1.1920000 1.251376e-01
1.741611e-01 2.036703e-02 1.1960000 1.169436e-01
1.778193e-01 1.899696e-02 1.0096333 1.068330e-01
1.815543e-01 1.738077e-02 1.0109444 9.573315e-02
1.853678e-01 1.587378e-02 1.0122000 8.563396e-02
1.892614e-01 1.447089e-02 1.0133944 7.645977e-02
1.932368e-01 1.316688e-02 1.0145278 6.813859e-02
1.972957e-01 1.195657e-02 1.0156000 6.060228e-02
2.014398e-01 1.083479e-02 1.0166167 5.378672e-02
2.056710e-01 9.796482e-03 1.0175722 4.763182e-02
2.099910e-01 8.836739e-03 1.0184667 4.208151e-02
2.144018e-01 7.950802e-03 1.0193000 3.708365e-02
2.189052e-01 7.134102e-03 1.0200722 3.258991e-02
2.235033e-01 6.382269e-03 1.0207833 2.855560e-02
2.281979e-01 5.691142e-03 1.0214389 2.493950e-02
2.329911e-01 5.056768e-03 1.0220333 2.170370e-02
2.378850e-01 4.475406e-03 1.0225667 1.881332e-02
2.428817e-01 3.943524e-03 1.0230444 1.623640e-02
2.479833e-01 3.457789e-03 1.0234722 1.394364e-02
2.531921e-01 3.015065e-03 1.0238389 1.190821e-02
2.585103e-01 2.612401e-03 1.0241556 1.010560e-02
2.639402e-01 2.247025e-03 1.0244167 8.513386e-03
2.694842e-01 1.916333e-03 1.0246389 7.111115e-03
2.751446e-01 1.617878e-03 1.0248111 5.880099e-03
2.809239e-01 1.349360e-03 1.0249444 4.803294e-03
2.868247e-01 1.108620e-03 1.0250444 3.865149e-03
2.928493e-01 8.936248e-04 1.0251111 3.051483e-03
2.990005e-01 7.024608e-04 1.0251500 2.349363e-03
3.052809e-01 5.333240e-04 1.0251667 1.746994e-03
3.116932e-01 3.845116e-04 1.0251722 1.233622e-03
3.182402e-01 2.544137e-04 1.0251667 7.994391e-04
3.249248e-01 1.415060e-04 1.0251611 4.355039e-04
3.317497e-01 4.434356e-05 1.0251611 1.336657e-04
3.387180e-01 3.844529e-05 1.0251833 1.135024e-04
3.458326e-01 1.081626e-04 1.0252278 3.127601e-04
3.530967e-01 1.660453e-04 1.0253056 4.702545e-04
3.605134e-01 2.132668e-04 1.0254333 5.915641e-04
3.680858e-01 2.509384e-04 1.0256222 6.817387e-04
3.758174e-01 2.801097e-04 1.0258833 7.453347e-04
3.837113e-01 3.017680e-04 1.0262389 7.864456e-04
3.917710e-01 3.168370e-04 1.0267167 8.087301e-04
4.000000e-01 3.261749e-04 1.0273444 8.154373e-04


==> anc/16_q3_zero_states/small_nu/valley_profile_nu0.1_output.txt <==
nu=0.1: r in [0.0001,0.4] (400 radii). min m/r = 1.1350e-04 at r=3.3872e-01;  min m = 3.8445e-05 at r=3.3872e-01
   local min of m(r): r=3.38718e-01  m=3.8445e-05  m/r=1.1350e-04  phi/pi=1.025183


==> anc/16_q3_zero_states/small_nu/valley_profile_nu0.txt <==
# nu=0  columns: r, m(r)=min_phi s, argmin phi/pi, m/r
1.000000e-04 3.466875e-04 0.5000000 3.466875e+00
1.021005e-04 3.539695e-04 0.5000000 3.466875e+00
1.042450e-04 3.614045e-04 1.5000000 3.466875e+00
1.064347e-04 3.689958e-04 0.5000000 3.466876e+00
1.086703e-04 3.767464e-04 0.5000000 3.466875e+00
1.109529e-04 3.846598e-04 1.5000000 3.466875e+00
1.132834e-04 3.927394e-04 0.5000000 3.466875e+00
1.156629e-04 4.009887e-04 0.5000000 3.466874e+00
1.180923e-04 4.094114e-04 1.5000000 3.466875e+00
1.205728e-04 4.180109e-04 0.5000000 3.466874e+00
1.231054e-04 4.267911e-04 0.5000000 3.466874e+00
1.256912e-04 4.357556e-04 1.5000000 3.466874e+00
1.283313e-04 4.449085e-04 1.5000000 3.466874e+00
1.310269e-04 4.542536e-04 0.5000000 3.466874e+00
1.337790e-04 4.637950e-04 1.5000000 3.466874e+00
1.365890e-04 4.735369e-04 0.5000000 3.466874e+00
1.394580e-04 4.834833e-04 1.5000000 3.466873e+00
1.423873e-04 4.936387e-04 0.5000000 3.466873e+00
1.453781e-04 5.040074e-04 0.5000000 3.466873e+00
1.484317e-04 5.145938e-04 1.5000000 3.466873e+00
1.515495e-04 5.254027e-04 0.5000000 3.466873e+00
1.547327e-04 5.364385e-04 0.5000000 3.466872e+00
1.579828e-04 5.477062e-04 1.5000000 3.466872e+00
1.613012e-04 5.592105e-04 0.5000000 3.466872e+00
1.646893e-04 5.709565e-04 0.5000000 3.466872e+00
1.681485e-04 5.829492e-04 0.5000000 3.466871e+00
1.716804e-04 5.951938e-04 0.5000000 3.466871e+00
1.752865e-04 6.076956e-04 1.5000000 3.466871e+00
1.789683e-04 6.204600e-04 0.5000000 3.466871e+00
1.827275e-04 6.334925e-04 1.5000000 3.466870e+00
1.865656e-04 6.467987e-04 0.5000000 3.466870e+00
1.904843e-04 6.603844e-04 1.5000000 3.466870e+00
1.944854e-04 6.742555e-04 0.5000000 3.466869e+00
1.985705e-04 6.884179e-04 0.5000000 3.466869e+00
2.027414e-04 7.028778e-04 1.5000000 3.466868e+00
2.069999e-04 7.176414e-04 0.5000000 3.466868e+00
2.113479e-04 7.327151e-04 1.5000000 3.466868e+00
2.157872e-04 7.481055e-04 0.5000000 3.466867e+00
2.203197e-04 7.638190e-04 1.5000000 3.466867e+00
2.249474e-04 7.798627e-04 1.5000000 3.466866e+00
2.296724e-04 7.962434e-04 1.5000000 3.466866e+00
2.344966e-04 8.129680e-04 0.5000000 3.466865e+00
2.394221e-04 8.300440e-04 0.5000000 3.466865e+00
2.444511e-04 8.474786e-04 0.5000000 3.466864e+00
2.495857e-04 8.652795e-04 0.5000000 3.466864e+00
2.548281e-04 8.834542e-04 0.5000000 3.466863e+00
2.601807e-04 9.020107e-04 1.5000000 3.466862e+00
2.656457e-04 9.209569e-04 1.5000000 3.466862e+00
2.712255e-04 9.403011e-04 1.5000000 3.466861e+00
2.769225e-04 9.600516e-04 0.5000000 3.466860e+00
2.827392e-04 9.802170e-04 1.5000000 3.466860e+00
2.886780e-04 1.000806e-03 0.5000000 3.466859e+00
2.947416e-04 1.021827e-03 1.5000000 3.466858e+00
3.009325e-04 1.043290e-03 0.5000000 3.466857e+00
3.072535e-04 1.065204e-03 0.5000000 3.466856e+00
3.137073e-04 1.087578e-03 0.5000000 3.466855e+00
3.202966e-04 1.110422e-03 0.5000000 3.466854e+00
3.270243e-04 1.133745e-03 0.5000000 3.466853e+00
3.338933e-04 1.157559e-03 0.5000000 3.466852e+00
3.409066e-04 1.181873e-03 0.5000000 3.466851e+00
3.480672e-04 1.206697e-03 1.5000000 3.466850e+00
3.553783e-04 1.232043e-03 0.5000000 3.466849e+00
3.628429e-04 1.257921e-03 0.5000000 3.466848e+00
3.704643e-04 1.284343e-03 1.5000000 3.466846e+00
3.782457e-04 1.311319e-03 0.5000000 3.466845e+00
3.861906e-04 1.338863e-03 1.5000000 3.466844e+00
3.943024e-04 1.366984e-03 0.5000000 3.466842e+00
4.025846e-04 1.395697e-03 0.5000000 3.466841e+00
4.110408e-04 1.425012e-03 0.5000000 3.466839e+00
4.196745e-04 1.454943e-03 1.5000000 3.466837e+00
4.284897e-04 1.485503e-03 1.5000000 3.466836e+00
4.374899e-04 1.516705e-03 0.5000000 3.466834e+00
4.466793e-04 1.548562e-03 0.5000000 3.466832e+00
4.560616e-04 1.581088e-03 1.5000000 3.466830e+00
4.656410e-04 1.614297e-03 1.5000000 3.466828e+00
4.754216e-04 1.648204e-03 1.5000000 3.466826e+00
4.854077e-04 1.682823e-03 1.5000000 3.466824e+00
4.956035e-04 1.718169e-03 0.5000000 3.466821e+00
5.060135e-04 1.754257e-03 0.5000000 3.466819e+00
5.166421e-04 1.791103e-03 1.5000000 3.466817e+00
5.274940e-04 1.828724e-03 1.5000000 3.466814e+00
5.385738e-04 1.867134e-03 0.5000000 3.466811e+00
5.498864e-04 1.906351e-03 1.5000000 3.466808e+00
5.614366e-04 1.946391e-03 1.5000000 3.466805e+00
5.732294e-04 1.987273e-03 1.5000000 3.466802e+00
5.852698e-04 2.029013e-03 1.5000000 3.466799e+00
5.975632e-04 2.071630e-03 1.5000000 3.466796e+00
6.101148e-04 2.115141e-03 1.5000000 3.466792e+00
6.229301e-04 2.159567e-03 0.5000000 3.466789e+00
6.360145e-04 2.204925e-03 1.5000000 3.466785e+00
6.493738e-04 2.251236e-03 1.5000000 3.466781e+00
6.630136e-04 2.298520e-03 0.5000000 3.466777e+00
6.769400e-04 2.346797e-03 1.5000000 3.466772e+00
6.911589e-04 2.396087e-03 0.5000000 3.466768e+00
7.056764e-04 2.446413e-03 0.5000000 3.466763e+00
7.204989e-04 2.497796e-03 1.5000000 3.466758e+00
7.356327e-04 2.550257e-03 1.5000000 3.466753e+00
7.510844e-04 2.603820e-03 0.5000000 3.466748e+00
7.668607e-04 2.658509e-03 1.5000000 3.466742e+00
7.829684e-04 2.714345e-03 1.5000000 3.466737e+00
7.994143e-04 2.771354e-03 0.5000000 3.466731e+00
8.162057e-04 2.829560e-03 0.5000000 3.466724e+00
8.333499e-04 2.888989e-03 0.5000000 3.466718e+00
8.508541e-04 2.949665e-03 0.5000000 3.466711e+00
8.687260e-04 3.011616e-03 0.5000000 3.466704e+00
8.869733e-04 3.074867e-03 0.5000056 3.466696e+00
9.056038e-04 3.139445e-03 0.5000056 3.466687e+00
9.246257e-04 3.205379e-03 1.5000056 3.466678e+00
9.440471e-04 3.272698e-03 0.5000056 3.466668e+00
9.638765e-04 3.341431e-03 0.5000056 3.466658e+00
9.841224e-04 3.411606e-03 1.5000056 3.466648e+00
1.004794e-03 3.483255e-03 1.5000056 3.466638e+00
1.025899e-03 3.556409e-03 1.5000056 3.466627e+00
1.047448e-03 3.631098e-03 0.5000056 3.466616e+00
1.069449e-03 3.707355e-03 0.5000056 3.466604e+00
1.091912e-03 3.785214e-03 0.5000056 3.466592e+00
1.114847e-03 3.864707e-03 0.5000056 3.466579e+00
1.138264e-03 3.945869e-03 0.5000056 3.466566e+00
1.162173e-03 4.028735e-03 1.5000056 3.466553e+00
1.186584e-03 4.113341e-03 0.5000056 3.466539e+00
1.211508e-03 4.199722e-03 0.5000056 3.466524e+00
1.236955e-03 4.287917e-03 1.5000056 3.466509e+00
1.262937e-03 4.377964e-03 0.5000056 3.466494e+00
1.289465e-03 4.469901e-03 0.5000056 3.466478e+00
1.316549e-03 4.563767e-03 0.5000056 3.466461e+00
1.344203e-03 4.659604e-03 0.5000056 3.466443e+00
1.372438e-03 4.757452e-03 1.5000056 3.466425e+00
1.401265e-03 4.857354e-03 1.5000056 3.466406e+00
1.430698e-03 4.959353e-03 0.5000056 3.466386e+00
1.460750e-03 5.063492e-03 0.5000056 3.466366e+00
1.491432e-03 5.169817e-03 1.5000056 3.466344e+00
1.522759e-03 5.278374e-03 1.5000111 3.466322e+00
1.554744e-03 5.389206e-03 0.5000111 3.466298e+00
1.587401e-03 5.502364e-03 1.5000111 3.466272e+00
1.620744e-03 5.617897e-03 1.5000111 3.466246e+00
1.654787e-03 5.735854e-03 0.5000111 3.466219e+00
1.689545e-03 5.856286e-03 1.5000111 3.466191e+00
1.725034e-03 5.979244e-03 0.5000111 3.466161e+00
1.761267e-03 6.104783e-03 1.5000111 3.466131e+00
1.798262e-03 6.232955e-03 0.5000111 3.466099e+00
1.836034e-03 6.363815e-03 0.5000111 3.466066e+00
1.874599e-03 6.497421e-03 0.5000111 3.466032e+00
1.913974e-03 6.633829e-03 0.5000111 3.465997e+00
1.954177e-03 6.773098e-03 1.5000111 3.465960e+00
1.995224e-03 6.915286e-03 1.5000167 3.465920e+00
2.037133e-03 7.060455e-03 1.5000167 3.465879e+00
2.079922e-03 7.208668e-03 0.5000167 3.465836e+00
2.123610e-03 7.359990e-03 1.5000167 3.465792e+00
2.168216e-03 7.514484e-03 1.5000167 3.465746e+00
2.213758e-03 7.672217e-03 1.5000167 3.465698e+00
2.260257e-03 7.833256e-03 1.5000167 3.465648e+00
2.307733e-03 7.997672e-03 0.5000167 3.465596e+00
2.356206e-03 8.165531e-03 1.5000222 3.465542e+00
2.405698e-03 8.336908e-03 1.5000222 3.465484e+00
2.456229e-03 8.511876e-03 1.5000222 3.465425e+00
2.507821e-03 8.690510e-03 0.5000222 3.465363e+00
2.560497e-03 8.872887e-03 0.5000222 3.465299e+00
2.614279e-03 9.059085e-03 1.5000222 3.465233e+00
2.669191e-03 9.249181e-03 1.5000278 3.465163e+00
2.725256e-03 9.443257e-03 1.5000278 3.465090e+00
2.782499e-03 9.641398e-03 1.5000278 3.465014e+00
2.840945e-03 9.843688e-03 0.5000278 3.464935e+00
2.900618e-03 1.005021e-02 0.5000278 3.464853e+00
2.961544e-03 1.026106e-02 0.5000333 3.464766e+00
3.023751e-03 1.047632e-02 1.5000333 3.464676e+00
3.087263e-03 1.069608e-02 1.5000333 3.464583e+00
3.152110e-03 1.092044e-02 1.5000333 3.464486e+00
3.218319e-03 1.114949e-02 0.5000389 3.464384e+00
3.285919e-03 1.138334e-02 0.5000389 3.464278e+00
3.354938e-03 1.162207e-02 0.5000389 3.464168e+00
3.425408e-03 1.186580e-02 0.5000444 3.464054e+00
3.497357e-03 1.211461e-02 0.5000444 3.463933e+00
3.570818e-03 1.236863e-02 0.5000444 3.463809e+00
3.645822e-03 1.262795e-02 1.5000500 3.463679e+00
3.722401e-03 1.289269e-02 0.5000500 3.463543e+00
3.800589e-03 1.316296e-02 0.5000500 3.463401e+00
3.880419e-03 1.343887e-02 0.5000556 3.463254e+00
3.961926e-03 1.372054e-02 0.5000556 3.463100e+00
4.045144e-03 1.400809e-02 0.5000611 3.462940e+00
4.130111e-03 1.430164e-02 0.5000611 3.462773e+00
4.216863e-03 1.460130e-02 1.5000611 3.462599e+00
4.305437e-03 1.490722e-02 1.5000667 3.462417e+00
4.395871e-03 1.521951e-02 1.5000667 3.462228e+00
4.488204e-03 1.553830e-02 0.5000722 3.462031e+00
4.582478e-03 1.586374e-02 0.5000722 3.461826e+00
4.678731e-03 1.619595e-02 0.5000778 3.461611e+00
4.777006e-03 1.653507e-02 0.5000833 3.461388e+00
4.877345e-03 1.688125e-02 1.5000833 3.461155e+00
4.979792e-03 1.723463e-02 0.5000889 3.460913e+00
5.084391e-03 1.759535e-02 0.5000944 3.460660e+00
5.191187e-03 1.796357e-02 1.5000944 3.460397e+00
5.300226e-03 1.833943e-02 0.5001000 3.460122e+00
5.411555e-03 1.872309e-02 0.5001056 3.459836e+00
5.525223e-03 1.911472e-02 0.5001056 3.459538e+00
5.641278e-03 1.951446e-02 1.5001111 3.459226e+00
5.759772e-03 1.992249e-02 0.5001167 3.458902e+00
5.880754e-03 2.033897e-02 0.5001222 3.458564e+00
6.004277e-03 2.076406e-02 1.5001278 3.458212e+00
6.130394e-03 2.119796e-02 0.5001333 3.457845e+00
6.259161e-03 2.164082e-02 0.5001389 3.457463e+00
6.390633e-03 2.209283e-02 0.5001444 3.457064e+00
6.524866e-03 2.255417e-02 0.5001500 3.456649e+00
6.661918e-03 2.302503e-02 1.5001556 3.456216e+00
6.801849e-03 2.350559e-02 1.5001611 3.455765e+00
6.944720e-03 2.399605e-02 1.5001667 3.455295e+00
7.090591e-03 2.449661e-02 0.5001778 3.454805e+00
7.239527e-03 2.500745e-02 0.5001833 3.454294e+00
7.391590e-03 2.552879e-02 1.5001889 3.453761e+00
7.546848e-03 2.606083e-02 0.5002000 3.453207e+00
7.705367e-03 2.660377e-02 0.5002056 3.452629e+00
7.867216e-03 2.715783e-02 0.5002167 3.452026e+00
8.032464e-03 2.772323e-02 0.5002222 3.451398e+00
8.201183e-03 2.830018e-02 0.5002333 3.450744e+00
8.373446e-03 2.888891e-02 0.5002444 3.450062e+00
8.549327e-03 2.948964e-02 0.5002500 3.449352e+00
8.728903e-03 3.010259e-02 0.5002611 3.448611e+00
8.912250e-03 3.072801e-02 0.5002722 3.447840e+00
9.099449e-03 3.136613e-02 0.5002833 3.447036e+00
9.290579e-03 3.201718e-02 0.5002944 3.446198e+00
9.485725e-03 3.268141e-02 0.5003056 3.445326e+00
9.684969e-03 3.335906e-02 1.5003167 3.444416e+00
9.888399e-03 3.405039e-02 1.5003333 3.443469e+00
1.009610e-02 3.475564e-02 0.5003444 3.442481e+00
1.030817e-02 3.547506e-02 0.5003556 3.441453e+00
1.052469e-02 3.620893e-02 1.5003722 3.440381e+00
1.074575e-02 3.695748e-02 0.5003889 3.439264e+00
1.097146e-02 3.772100e-02 0.5004000 3.438101e+00
1.120192e-02 3.849974e-02 1.5004167 3.436889e+00
1.143721e-02 3.929397e-02 0.5004333 3.435626e+00
1.167744e-02 4.010396e-02 0.5004500 3.434311e+00
1.192272e-02 4.093000e-02 1.5004667 3.432940e+00
1.217316e-02 4.177234e-02 0.5004833 3.431513e+00
1.242885e-02 4.263127e-02 0.5005056 3.430026e+00
1.268991e-02 4.350707e-02 0.5005222 3.428477e+00
1.295646e-02 4.440002e-02 0.5005444 3.426864e+00
1.322860e-02 4.531039e-02 1.5005667 3.425183e+00
1.350647e-02 4.623848e-02 0.5005833 3.423433e+00
1.379017e-02 4.718456e-02 0.5006056 3.421610e+00
1.407982e-02 4.814892e-02 1.5006278 3.419711e+00
1.437556e-02 4.913185e-02 1.5006556 3.417733e+00
1.467752e-02 5.013361e-02 1.5006778 3.415674e+00
1.498581e-02 5.115451e-02 1.5007000 3.413529e+00
1.530059e-02 5.219482e-02 1.5007278 3.411296e+00
1.562197e-02 5.325482e-02 1.5007556 3.408970e+00
1.595010e-02 5.433479e-02 0.5007778 3.406548e+00
1.628513e-02 5.543501e-02 0.5008056 3.404026e+00
1.662719e-02 5.655574e-02 0.5008333 3.401400e+00
1.697644e-02 5.769726e-02 0.5008667 3.398666e+00
1.733303e-02 5.885984e-02 1.5008944 3.395820e+00
1.769710e-02 6.004373e-02 0.5009222 3.392857e+00
1.806882e-02 6.124918e-02 1.5009556 3.389772e+00
1.844835e-02 6.247646e-02 1.5009889 3.386561e+00
1.883585e-02 6.372578e-02 1.5010167 3.383218e+00
1.923149e-02 6.499740e-02 0.5010500 3.379738e+00
1.963544e-02 6.629153e-02 0.5010833 3.376116e+00
2.004788e-02 6.760838e-02 0.5011222 3.372346e+00
2.046898e-02 6.894816e-02 1.5011556 3.368422e+00
2.089892e-02 7.031105e-02 1.5011889 3.364339e+00
2.133789e-02 7.169724e-02 0.5012222 3.360089e+00
2.178609e-02 7.310687e-02 1.5012611 3.355667e+00
2.224370e-02 7.454010e-02 0.5012944 3.351066e+00
2.271092e-02 7.599704e-02 1.5013333 3.346277e+00
2.318796e-02 7.747781e-02 1.5013722 3.341295e+00
2.367501e-02 7.898248e-02 1.5014056 3.336112e+00
2.417230e-02 8.051113e-02 1.5014444 3.330719e+00
2.468003e-02 8.206377e-02 1.5014778 3.325109e+00
2.519842e-02 8.364043e-02 1.5015167 3.319273e+00
2.572770e-02 8.524107e-02 0.5015500 3.313201e+00
2.626811e-02 8.686564e-02 0.5015889 3.306886e+00
2.681986e-02 8.851406e-02 1.5016222 3.300318e+00
2.738320e-02 9.018619e-02 0.5016556 3.293486e+00
2.795837e-02 9.188186e-02 1.5016889 3.286381e+00
2.854563e-02 9.360087e-02 0.5017167 3.278991e+00
2.914522e-02 9.534295e-02 1.5017444 3.271306e+00
2.975741e-02 9.710779e-02 0.5017722 3.263315e+00
3.038245e-02 9.889503e-02 0.5018000 3.255005e+00
3.102062e-02 1.007042e-01 0.5018222 3.246364e+00
3.167220e-02 1.025349e-01 0.5018389 3.237380e+00
3.233746e-02 1.043866e-01 0.5018556 3.228039e+00
3.301670e-02 1.062585e-01 0.5018722 3.218327e+00
3.371021e-02 1.081501e-01 1.5018778 3.208229e+00
3.441828e-02 1.100604e-01 0.5018833 3.197732e+00
3.514122e-02 1.119887e-01 0.5018833 3.186819e+00
3.587935e-02 1.139339e-01 0.5018722 3.175474e+00
3.663298e-02 1.158950e-01 1.5018611 3.163680e+00
3.740245e-02 1.178708e-01 1.5018389 3.151420e+00
3.818807e-02 1.198600e-01 0.5018111 3.138676e+00
3.899020e-02 1.218611e-01 0.5017722 3.125429e+00
3.980917e-02 1.238726e-01 0.5017222 3.111659e+00
4.064535e-02 1.258927e-01 0.5016667 3.097345e+00
4.149909e-02 1.279195e-01 1.5015944 3.082466e+00
4.237077e-02 1.299511e-01 1.5015111 3.066999e+00
4.326075e-02 1.319783e-01 0.0088389 3.050764e+00
4.416943e-02 1.317533e-01 0.0093167 2.982908e+00
4.509719e-02 1.314953e-01 1.0098111 2.915820e+00
4.604444e-02 1.312014e-01 0.0103333 2.849452e+00
4.701159e-02 1.308689e-01 1.0108889 2.783758e+00
4.799905e-02 1.304946e-01 1.0114667 2.718691e+00
4.900725e-02 1.300754e-01 1.0120778 2.654207e+00
5.003663e-02 1.296081e-01 1.0127167 2.590264e+00
5.108763e-02 1.290893e-01 0.0133833 2.526821e+00
5.216071e-02 1.285157e-01 0.0140833 2.463840e+00
5.325633e-02 1.278837e-01 0.0148222 2.401287e+00
5.437496e-02 1.271901e-01 1.0155889 2.339130e+00
5.551709e-02 1.264314e-01 1.0163889 2.277342e+00
5.668320e-02 1.256042e-01 1.0172222 2.215898e+00
5.787381e-02 1.247054e-01 1.0180889 2.154781e+00
5.908943e-02 1.237319e-01 0.0189889 2.093977e+00
6.033059e-02 1.226809e-01 0.0199222 2.033478e+00
6.159781e-02 1.215498e-01 0.0208889 1.973281e+00
6.289165e-02 1.203364e-01 0.0218833 1.913393e+00
6.421267e-02 1.190389e-01 0.0229056 1.853822e+00
6.556143e-02 1.176557e-01 0.0239611 1.794588e+00
6.693852e-02 1.161861e-01 1.0250389 1.735713e+00
6.834454e-02 1.146296e-01 0.0261444 1.677231e+00
6.978010e-02 1.129863e-01 0.0272667 1.619177e+00
7.124580e-02 1.112571e-01 1.0284056 1.561595e+00
7.274230e-02 1.094434e-01 1.0295611 1.504535e+00
7.427022e-02 1.075471e-01 0.0307278 1.448051e+00
7.583024e-02 1.055710e-01 1.0318944 1.392202e+00
7.742303e-02 1.035183e-01 1.0330667 1.337048e+00
7.904927e-02 1.013930e-01 1.0342333 1.282656e+00
8.070968e-02 9.919945e-02 0.0353944 1.229090e+00
8.240495e-02 9.694263e-02 1.0365444 1.176418e+00
8.413584e-02 9.462797e-02 1.0376667 1.124705e+00
8.590309e-02 9.226124e-02 1.0387722 1.074015e+00
8.770745e-02 8.984855e-02 1.0398444 1.024412e+00
8.954971e-02 8.739626e-02 1.0408833 9.759524e-01
9.143067e-02 8.491086e-02 1.0418833 9.286911e-01
9.335114e-02 8.239893e-02 0.0428333 8.826772e-01
9.531195e-02 7.986707e-02 0.0437333 8.379544e-01
9.731395e-02 7.732180e-02 1.0445833 7.945603e-01
9.935799e-02 7.476951e-02 0.0453722 7.525264e-01
1.014450e-01 7.221643e-02 0.0461000 7.118778e-01
1.035758e-01 6.966852e-02 0.0467667 6.726332e-01
1.057514e-01 6.713149e-02 0.0473611 6.348050e-01
1.079726e-01 6.461075e-02 0.0478889 5.983993e-01
1.102406e-01 6.211138e-02 0.0483500 5.634168e-01
1.125561e-01 5.963812e-02 0.0487333 5.298523e-01
1.149203e-01 5.719537e-02 0.0490500 4.976959e-01
1.173342e-01 5.478719e-02 0.0492944 4.669329e-01
1.197987e-01 5.241729e-02 0.0494667 4.375446e-01
1.223151e-01 5.008904e-02 1.0495667 4.095083e-01
1.248843e-01 4.780549e-02 1.0496000 3.827983e-01
1.275074e-01 4.556938e-02 1.0495667 3.573862e-01
1.301857e-01 4.338317e-02 1.0494611 3.332407e-01
1.329202e-01 4.124899e-02 1.0492944 3.103291e-01
1.357121e-01 3.916876e-02 0.0490611 2.886165e-01
1.385627e-01 3.714410e-02 0.0487611 2.680671e-01
1.414732e-01 3.517640e-02 0.0484056 2.486436e-01
1.444447e-01 3.326684e-02 0.0479833 2.303084e-01
1.474788e-01 3.141636e-02 0.0475111 2.130229e-01
1.505765e-01 2.962571e-02 0.0469722 1.967486e-01
1.537393e-01 2.789545e-02 0.0463833 1.814465e-01
1.569685e-01 2.622594e-02 0.0457389 1.670777e-01
1.602656e-01 2.461738e-02 0.0450444 1.536036e-01
1.636319e-01 2.306980e-02 0.0442889 1.409859e-01
1.670690e-01 2.158306e-02 1.0434889 1.291865e-01
1.705782e-01 2.015689e-02 0.0426333 1.181680e-01
1.741611e-01 1.879087e-02 0.0417333 1.078936e-01
1.778193e-01 1.748444e-02 0.0407778 9.832700e-02
1.815543e-01 1.623692e-02 1.0397778 8.943284e-02
1.853678e-01 1.504751e-02 0.0387278 8.117650e-02
1.892614e-01 1.391530e-02 0.0376333 7.352424e-02
1.932368e-01 1.283928e-02 1.0364889 6.644322e-02
1.972957e-01 1.181832e-02 0.0353000 5.990159e-02
2.014398e-01 1.085125e-02 0.0340667 5.386846e-02
2.056710e-01 9.936782e-03 0.0327889 4.831398e-02
2.099910e-01 9.073576e-03 0.0314722 4.320936e-02
2.144018e-01 8.260229e-03 0.0301111 3.852686e-02
2.189052e-01 7.495286e-03 1.0287056 3.423987e-02
2.235033e-01 6.777250e-03 0.0272722 3.032282e-02
2.281979e-01 6.104589e-03 0.0257944 2.675130e-02
2.329911e-01 5.475749e-03 0.0242889 2.350197e-02
2.378850e-01 4.889157e-03 0.0227556 2.055261e-02
2.428817e-01 4.343230e-03 0.0211944 1.788208e-02
2.479833e-01 3.836389e-03 0.0196111 1.547035e-02
2.531921e-01 3.367057e-03 0.0180167 1.329843e-02
2.585103e-01 2.933671e-03 0.0164111 1.134837e-02
2.639402e-01 2.534685e-03 0.0148111 9.603254e-03
2.694842e-01 2.168575e-03 1.0132111 8.047133e-03
2.751446e-01 1.833842e-03 0.0116278 6.665010e-03
2.809239e-01 1.529010e-03 0.0100722 5.442792e-03
2.868247e-01 1.252633e-03 0.0085556 4.367243e-03
2.928493e-01 1.003284e-03 0.0070889 3.425940e-03
2.990005e-01 7.795593e-04 1.0056833 2.607217e-03
3.052809e-01 5.800698e-04 0.0043500 1.900118e-03
3.116932e-01 4.034374e-04 0.0031000 1.294341e-03
3.182402e-01 2.482887e-04 0.0019500 7.801925e-04
3.249248e-01 1.132502e-04 1.0009056 3.485430e-04
3.317497e-01 3.056666e-06 0.9999778 9.213772e-06
3.387180e-01 1.020097e-04 0.9991667 3.011640e-04
3.458326e-01 1.850006e-04 1.9984833 5.349426e-04
3.530967e-01 2.534146e-04 0.9979333 7.176918e-04
3.605134e-01 3.086310e-04 1.9975111 8.560876e-04
3.680858e-01 3.520112e-04 0.9972222 9.563292e-04
3.758174e-01 3.848859e-04 0.9970611 1.024130e-03
3.837113e-01 4.085406e-04 1.9970333 1.064708e-03
3.917710e-01 4.242017e-04 0.9971333 1.082780e-03
4.000000e-01 4.330217e-04 0.9973667 1.082554e-03


==> anc/16_q3_zero_states/small_nu/valley_profile_nu0_output.txt <==
nu=0: r in [0.0001,0.4] (400 radii). min m/r = 9.2138e-06 at r=3.3175e-01;  min m = 3.0567e-06 at r=3.3175e-01
   local min of m(r): r=3.31750e-01  m=3.0567e-06  m/r=9.2138e-06  phi/pi=0.999978


==> anc/CHECKSUMS.txt <==
eaee5838b18ba316b16ce223d29b2c88b309a4ac5dbbd2896001c6b154d1deaa  01_color_algebra/color_factors.py
332fd1abb701aafec151ef674b1795b3899035fbf4a6504a3e9076ec578d5e4c  01_color_algebra/color_factors_output.txt
448e94b48a5f6389ceb76b798bd7232a3c49e40cb5f53629d035c9cfb62de914  01_color_algebra/color_factors_symbolic_N.py
ffe18f6b45ee7e349a76abe2b5ac8b5ca07ac384a15b5c7303688fb7f539f2fc  01_color_algebra/color_factors_symbolic_N_output.txt
f343e5edcaf74519b23cc01acb701460166b5a164884a87c87671c9369b2e425  02_three_quark_wilson_loop/bg_kernel.py
e6805c8985c4bc7a5530f4ef7f0b3510ab8f183f32ab92dbf1a05017d4b01574  02_three_quark_wilson_loop/bg_kernel_output.txt
d90145c5d87cbe328d1281c393266c10b9bef0e9dd5c1eae350895d344636849  02_three_quark_wilson_loop/bg_reduction_symbolic.py
72c5524c623734759107adcab01b535b6aa2ee469afc1b4cdf615f9fbff68bfe  02_three_quark_wilson_loop/bg_reduction_symbolic_output.txt
893c2480b5087015c8cc6fb57067db967fccb8e3785defc8a50227021170f7bb  02_three_quark_wilson_loop/bg_su3_cubic.py
15a89ac40f8cd72730d45e3e87fde28a340265d4595142adae1d46f6183710b4  02_three_quark_wilson_loop/bg_su3_cubic_output.txt
bd94d42ee0c154db7cec31f1d3de4c8c6f08b31352214303383345bb143087cd  03_abelian_pair_kernel/bflv_mellin.wl
4322f3a5d4403dc29fd66e28b0c9e85060b5402da786391e0596b30eccb99668  03_abelian_pair_kernel/bflv_mellin_output.txt
6c967f432e85c42743b737473991f64b13b9d89ef08eb74aa1d857d2596231e9  03_abelian_pair_kernel/color_bf.py
90870a672a3692d2f821d5141f3643ca8dde719fc2b090cc6b07b532f02207fc  03_abelian_pair_kernel/color_bf_output.txt
e051201be6a90c3207d8634300271d9af454c9aa02b4b40d494d339c97a958f7  03_abelian_pair_kernel/eigen_mom.py
092e28e164d77a1682ac12e4d6b6065305fd7292ab3d2a830220a960db309a9d  03_abelian_pair_kernel/eigen_mom_output.txt
f1a13a091253373f482c1143ec0261535fa3238b1fb401d10bcb76a2fcc3856c  03_abelian_pair_kernel/explore_mom.py
575c551fddf406f30c6c0e44acee6e6ed5c38e53681dad732451619788be09c2  03_abelian_pair_kernel/explore_mom_output.txt
5fdd8fa865ece742307941fa8bbb6715caeb0a51e06ecfa1be53b4bec4c47943  03_abelian_pair_kernel/pair_average.py
10d8aa2e560cd6aadaa488d5e42a63c4440235296883f209d981f86c6037ad47  03_abelian_pair_kernel/pair_average_output.txt
5923a7aef1a332ea6c40487cc92d2a567e67cae33e4f7d1027f132c8594eed25  04_nlo_kernels_contact_terms/bc09_delta_normalization.py
59df7816b5632a02a7984817a385fc81c01dcfa057858daf8c3b12b730000688  04_nlo_kernels_contact_terms/bc09_delta_normalization_res1_output.txt
ba03c92f000ae8662c572c5586e7333e7a80b1e97bd9ea7d2f16e51b10b0ea78  04_nlo_kernels_contact_terms/bc09_delta_normalization_res2_output.txt
ea3197dc95ea14e6ac9975ef978b8a503ef18affd19739af8fa73ca145f44b3e  04_nlo_kernels_contact_terms/color_structures_cubic.py
3f113bbd790ce7da5542d591944dedf413b2e9f789ec80b816d3f17b9b178636  04_nlo_kernels_contact_terms/color_structures_cubic_output.txt
2a0e3c2bfcf9654740310e1d3ec2a573f5e212039d03f2925d6b6ea5fc8ed96a  04_nlo_kernels_contact_terms/contact_coefficient_test_functions.py
64684efd875e67e5c6b4fde72bb50e70d6f4fb82dacf815cab5bb9e0e01f9d8a  04_nlo_kernels_contact_terms/contact_coefficient_test_functions_res1_output.txt
c807cc5dfa6a46890eda46b4f39c3653b951314689b41dddae80641c4f80f715  04_nlo_kernels_contact_terms/contact_coefficient_test_functions_res2_output.txt
fbfd997d31309bb38bda83d73d2ee1c5fb4a322ba23f4f58873cd8cad8c1ec6a  04_nlo_kernels_contact_terms/k1_check.py
fed6b2f0300fc97beb3bd63b4476e70c15fd4035c6c77ba38d422baa5bc734fd  04_nlo_kernels_contact_terms/k1_check_output.txt
aab2373fd1b5190c08ed17c432399e56295e0e42f782389d1c876b6c8f23233c  04_nlo_kernels_contact_terms/k2_check.py
c647d9275eb61cae8899d0b6dfc2da35cd85d2d4d42f7f63dd840da9763e37ba  04_nlo_kernels_contact_terms/k2_check_output.txt
f466d4e9835ea7fded36b332b82e9f27770f9c40b21b2f1764fe49161971df22  04_nlo_kernels_contact_terms/k2_symbolic.py
3d88463c73a7eb94a89fd9b18adc6ff73bf404526374194973b9300038087611  04_nlo_kernels_contact_terms/k2_symbolic_output.txt
3bd56523b6ee96c2e30118b528d9f73673e621eda36209488a4bee824a39ca83  04_nlo_kernels_contact_terms/k3_zprime_integral.py
ed7f13004928f5fb2cf78b448d72ce5182f9d3336c623b70b3688a83efc4305b  04_nlo_kernels_contact_terms/k3_zprime_integral_output.txt
dd2bea18e1b12ace121cfef31a407ae52000f7a7520ffb8cc2661795a33d6d5f  04_nlo_kernels_contact_terms/kernel_identities.py
f3520def0b92d5f2a440a1fef8a1b9a1cbe03114aab24df9b93499ff4c8a1907  04_nlo_kernels_contact_terms/kernel_identities_output.txt
cf7c96f3dd726adbb65fcdf012e2f2bfab3ab58f13c5ad4e580ca4e21af773f4  04_nlo_kernels_contact_terms/kernels.py
dd4773c2fcfa25bb9aa7a993720721ebfe31741d4724bd6ca93f9837932a9a93  04_nlo_kernels_contact_terms/quad2d.py
611b3ce8f13a86c85b50b49ce555bd51d918a172e25b77b879cf500dad366892  05_left_eigenvector/born_transfer.py
b091136cc9f89e258c356236290f57816a78c64f1681850aec86aede07aef5b8  05_left_eigenvector/born_transfer_output.txt
02e096212bd166f66ddcf6fbc5fe07ad35aef379366e552efb2c9a2f4e732b74  05_left_eigenvector/common.py
de812249e538d9ca16843b30e6592e05d595e361dec7a34f8f54055392aff7df  05_left_eigenvector/lefteig_nondipole_form.py
fc573f693ad8eb77851bb1acc5256f524a1340acbc0658c80b39aba118ce046d  05_left_eigenvector/lefteig_nondipole_form_h0.25_output.txt
1ac79623033ac28576bb313c76ed8858dea338246e682c3a965599ab7b4f37b0  05_left_eigenvector/lefteig_nondipole_form_h0.35_output.txt
2a943de4f8fb5562092b193e9dc1b1b1177b23ef808595414c95d8a793bfb42c  05_left_eigenvector/lefteig_nondipole_form_h0.5_output.txt
7484538bc0009f0f998f8b58eed027bdf327baf8c01ca88badfc7bdbc58dd67b  05_left_eigenvector/lefteig_nondipole_form_h0.8_output.txt
6c38bae000631ae38f307f706eaded95da7d5d0fb93fc8c066353dab3165ccf1  05_left_eigenvector/pair_transfer.py
4105c1539159a951c8eba025c4a0995cd20c4332519b2c5577266cf3ee220af7  05_left_eigenvector/pair_transfer_output.txt
2663fd8352808bd211807a7b7f902910eea46239b24d7a41df690ac813a8020b  06_overlap_one_partial_wave/overlap_direct.csv
d83c3d22b77b81f1461fb9929c6fea05affa455b6e5f96699adb7a4865058f31  06_overlap_one_partial_wave/overlap_direct.py
eebea0a3d28441396bab3960d4d42587f7cddd5baaee926dfb5185b0f4f77ceb  06_overlap_one_partial_wave/overlap_direct_output.txt
597b6ff237bf89253ed1058d55d369450b4199876ffeacb3e792b264fc643ac1  06_overlap_one_partial_wave/pairwave.py
53557192270e4717fadae4b2172018bc1670d34651abe471511a423f702501b9  06_overlap_one_partial_wave/validate_wave.py
6243a8087b8e88d1130c674fe573ec75d009547bf6efdb340012f61be6e1f259  06_overlap_one_partial_wave/validate_wave_output.txt
dd3e649ea2faab6cf06c0b25899a40bc2fe926108ca968c654ee55f385c2a824  07_quark_kernel_eigenvalue/kq_eigenvalue.py
0a4da7e4d9da95a25981ffca9f6dd14053b4039f6b7668d6a23e6bc95d4aae9f  07_quark_kernel_eigenvalue/kq_eigenvalue_output.txt
2ccd0f6e4d5b50b70826c4fde09e89ae9b627864c76c05e8b33b76e4d364ccfc  07_quark_kernel_eigenvalue/kq_eigenvalue_points.txt
0e971882df22381e0893d6a1c0474fc9ac3827177a67b4e10a0db2e27687c2c4  08_ratio_quadrature/E_12_1.0_16.0_16.npz
3cdec681ee53b0814eb06a489866e8c25c3b6eaa15528899e28ce071d7084041  08_ratio_quadrature/G_nout48_nin24.npz
4bc978479f1142c2548e2b24d161438617e03b3d31af15f41ca501006af3ede6  08_ratio_quadrature/G_nout64_nin24.npz
67ba420ff6c7cfd7b046c1cc1ab3fd70ae4ef4f01344939756a7d51d574eb185  08_ratio_quadrature/Ghalf_nout48_nin24.npz
d8d0d10b84076d876be7abc6a3f0a319ec7e0eecc323dcc96b77080012848c9f  08_ratio_quadrature/Ghalf_nout64_nin24.npz
6d08b56bb0fa740fde8cf2556e1a2cfa8af336e916295d00dc02c6255a893f20  08_ratio_quadrature/M_nout48.npz
14fb358ef990be12287f27b3cf4ebff6afbe02c2a29af652a36592f975ad78a3  08_ratio_quadrature/M_nout64.npz
16f0b630ea6c70011356729ab53c07a6e290ffe3d34c912bc934a581a0a8b5c1  08_ratio_quadrature/Mdirect_nout48.npz
c0a7ece7014d104a714949ff6305af4b877e303412402615cf1c8519c5ad8d09  08_ratio_quadrature/check_h_direct.py
463081318a1cd5627ed68b8b25f2661a8ce92b504207acc9e77970c481249fbc  08_ratio_quadrature/check_h_direct_output.txt
4c77f250f1b52fd4690e7e5c34bb0a605828bbc4f3cf2f9be6ffc3703e10cb9d  08_ratio_quadrature/disk_grid_g.py
d2c79970d9e16be1b8b30d14bc8cfa308af03ec40de3e1d3d1e7cd3b619c8837  08_ratio_quadrature/disk_grid_g_48_output.txt
06540af1522d193a0cc512e2a6375d831c043ed54730717a083ff11095f12035  08_ratio_quadrature/disk_grid_g_64_output.txt
b61c2d5363d71e3d13c4ef316a1e7eb3785c405fcaaf16708cc4d47a442d3a53  08_ratio_quadrature/disk_grid_m_direct.py
c16b1591ed01272fd474bffd16b19c98d280e6ee503b536b884e59b0e3e809ce  08_ratio_quadrature/disk_grid_m_direct_48_output.txt
9b06fd40562249b6e9bb653d1978bcb3f95f284c2cd28de404f96d39cb2c85a2  08_ratio_quadrature/disk_grid_m_formula.py
05acbc9c2b0336d2acd98f2ee23de8bedd1ded0374aebf1c3cdfa7963da73420  08_ratio_quadrature/disk_grid_m_formula_48_output.txt
f28098f1fd99c31890b7e142f59436d48100a2b2568a1c075a557b485b8a366d  08_ratio_quadrature/disk_grid_m_formula_64_output.txt
abdf2ce29ba09940e7f92ed4662e88648e1b6ae254fd73b89ba4e17cfc9b2c86  08_ratio_quadrature/disk_grid_ratio.py
e873e6dfcd4ced89ca26f4c43269cdc4bc057c2ce09c6afe74f31cc424eb195f  08_ratio_quadrature/disk_grid_ratio_48_output.txt
4e10801083987b85ef321ca6db6bdcdcaa850a5ec448ea710b83c256dd24f267  08_ratio_quadrature/disk_grid_ratio_64_output.txt
4d2166da4f5d1b443e2f76d31e9cc44a5d32d2474ba007022f3ecf2aa24126ef  08_ratio_quadrature/disk_grid_ratio_direct_m.py
69c3eecf2a19e22a01129ce9eda95b9bd2bcc2681858b374032939238273f6ab  08_ratio_quadrature/disk_grid_ratio_direct_m_48_output.txt
7e1bcbcdc327ff8a87e429ba58d8bd473b7ad986bafc100a78531904c88a080f  08_ratio_quadrature/full_plane_ratio.py
601a9b99680ee85f16ba6337c90beddf7385be0b3ba672a207fbc5bcebc0b676  08_ratio_quadrature/full_plane_ratio_12_output.txt
d71290d797bdb7874b609cd3ecd06a95cd63ff86b67cf6e1a15fe6b9f32810ed  08_ratio_quadrature/gfun.py
03140c2fe61bba20a404bb318dd9bccc0675761fa4129b2ca82d6ffc2e56e694  08_ratio_quadrature/gfun_logpolar.py
e85d382d7bd399938a76d2ba8960aec19b9a39aac884751f47cdfcf3e98c1476  08_ratio_quadrature/hdirect.py
5cdf4667363a3c3d5bad4d53244dd85291f51504b86344393e788348c95414d8  08_ratio_quadrature/hfun.py
c4937750238821e6ae8ef251311a58bdf5f90ac3241c40ce30195de3d76aaddf  08_ratio_quadrature/jdirect.py
617f7610334c8924224d74011239f75dd398892152df89f7404d071fa485e1fc  08_ratio_quadrature/mfun.py
d386b1f1f62d02f58a59e8e313aa9c6e2f71edaa781e897af5692f96576be77a  08_ratio_quadrature/outer.py
1016467c77aa3d86d1d49f4bc3e8453623023535041a5310ea4b4026df46f7cb  08_ratio_quadrature/polylog.py
724e154dc30cca789f13361e17136511d40fb46681ff988b601e961bb9bf4959  09_closed_forms/Tnu_raw.m
b9c30782ff85713fd5b1a1b7a9a9a457d1f35999fb89e45db402f9e080668f03  09_closed_forms/Tnu_simpl.m
0a17977c6ec1e2c4c6fbd554b940fe09187a28f31accde3b18d23a7ba41a3b63  09_closed_forms/closed_form_sympy.py
2487bfb0a37afa2e87822b848f3a1bacf4811a146c27f49bdc55c8b56db80d3d  09_closed_forms/closed_form_sympy_output.txt
d2d695908be0f917324935ede10c7e5f64c6b5b25fb58105068c1f6cdbb5b22a  09_closed_forms/fnu_expansion.wl
6a2b4e1aeee3c365fe4f0c6271ac99678458992aa9c75795bdb0be1c79d73a9c  09_closed_forms/fnu_expansion_output.txt
760459421df41899af0e1bf069b11c74064c23f11a060be13fc726917f6f5380  09_closed_forms/fnu_quadrature_check.py
d074bc3efc8bcc502122b7762303f8c178266f53bf623b1900a655dab960fd30  09_closed_forms/fnu_quadrature_check_output.txt
d24b654de2dd93c0fb1d39a5e9f358810c335cfba95432e65d3167590ccf4c95  09_closed_forms/quadrature_pslq_mpmath.py
486da7083a95096b2d0537f06dd271841d9120a57da0a80ade889f766444a347  09_closed_forms/quadrature_pslq_mpmath_output.txt
257ef23301db092884500d6edd11887a74050eb33c53e6d2eb56f22a2678a68a  09_closed_forms/residues_branch_point.wl
63950714d4db361512190b7c29b56c9c310737797162793626f174ea59afc02b  09_closed_forms/residues_branch_point_output.txt
ecc555c28ca7cfff6ce1458cb38516cad7ca804330a0c5ec84bcf941051846f7  09_closed_forms/residues_general_nu.wl
d25db06c91c8d9fdf148b865a8e04e6e30a05e6aef2df706028ab55158f29b32  09_closed_forms/residues_general_nu_output.txt
4a5f536e0de4e9c659896f4b4f03f6e00623e725f032514dfc664210e129c2fa  09_closed_forms/simplify_general_nu.wl
924993d731b7affcb9bc8e5741b2628bba77d9aadee4b130d85137ec6cc38d71  09_closed_forms/simplify_general_nu_output.txt
fc43c6914cfebca7f257b4ee5b7d9b745982d129da2a2264d78a2433fae23b2d  10_three_gluon_levels/analyze_all.py
fd90a675b3e338420f6a3bc19a31212f44a927cf6e41d1182f3ee0f470133ea3  10_three_gluon_levels/analyze_all_output.txt
f46d182916b54d4cc459f1030b8482383e5faba762ad1ba762bdf3c5ace85b02  10_three_gluon_levels/bax3.py
991d31dc35ced606941aae00919c6e3a9ff5b51f58b996928ff8645678b7f9db  10_three_gluon_levels/bax3_mp.py
e458a10d2aebbd2841e21c3ee28d716dba951ca62d3a83f44d6a67704a4ecda2  10_three_gluon_levels/beyond_nu3.py
5538b71876b3bc7b6b5f5b22583b84ffcfa757d3fc4a8a57d6ce562e4a969ef3  10_three_gluon_levels/beyond_nu3_output.txt
1b98c8fd3b4bd2962039ce1d04d2892bbeeff429ed3c8f50dea72de9a1db6638  10_three_gluon_levels/check_nu3_monodromy.py
641f56f1c0ec23474d8014c699a52b175c8a4150d2f86e0b92ad2edf52ddf6e1  10_three_gluon_levels/check_nu3_monodromy_output.txt
311efddc26837f1206e0149d731092d7f558ed9c60efd979b9e2a090cee17d82  10_three_gluon_levels/compare_tables.py
2aa801bae1c6b1456d733de49d88842aec3fed11bf5c4cd0ba055b642e1070df  10_three_gluon_levels/compare_tables_output.txt
8c3739600229c8a4029b66e3e8c9cb5c46a59d72b077a0b8a9ad301f7d7c3aa2  10_three_gluon_levels/derive_q3_ode.py
4fa1ab9d419ac56a345630b0c84d170886fb53b010ab98fb6437fe03414ff6d9  10_three_gluon_levels/derive_q3_ode_output.txt
fc4763012d7ea266afa132d6346bf995fd65ec125d10f83330b3e22b64d28889  10_three_gluon_levels/derive_z1_recurrence.py
a6fc0b02d767beee392f23043cf489a5c96ed2c8e977951a20a97cf3742a94cd  10_three_gluon_levels/derive_z1_recurrence_output.txt
8126e0153032f6d1ee11842e1a9a016aa4cad86c306cb1c6ba7878497012b068  10_three_gluon_levels/dkkm_mp.py
676b496d84183e3f4194552df539a269e0290029dea2c38d64e1799c58a293ff  10_three_gluon_levels/dkkm_np.py
dd6a2aae6b55c9d4a5c242499c5dd81e6b80ae7ee93130d58b1693d93fea1470  10_three_gluon_levels/energy.py
e16cb9beb436d97345e925989c1e658a57abb940b312013f3b4dc9de5dcf5952  10_three_gluon_levels/energy_benchmark_charges.py
b186cbf918c630eab4978fb0f1d93b0386a8a619a6c9682c8fd42a4e81806e0e  10_three_gluon_levels/energy_benchmark_charges_output.txt
2d1088c848f018ab1b10c6d8555243281fe46947b2fdba2a5783cdfeb453c1ff  10_three_gluon_levels/energy_output.txt
e43280cbff27fb6d70272bdebcf474e5e1fef1f54b302e42e2cac2724be40b94  10_three_gluon_levels/extra_seeds.py
13cebdbe3244d9afbfeab1e3376925d0e6f5a0ac7744ca17de6826e4fbe57209  10_three_gluon_levels/extra_theta0_8i_follow_input.jsonl
e305832fbaea596292735de564086fce2b549b91645f54a76f3ec969222e4e4c  10_three_gluon_levels/extra_theta0_8i_log.txt
6d6744a5b5d8194ba886a9572535517b1ed4e3750260bd0ca07b64e14d9a1d53  10_three_gluon_levels/extra_theta0_8i_nu0.txt
3d99c7e7b85f3d112ea8b6f7e52b4b84be43d761177f5d00833fe0719462d1f2  10_three_gluon_levels/follow_input_B.jsonl
2fe6e66c777d74278525ba985f95c9d4f15e97b03cd1ff3d9bfb76c014a19153  10_three_gluon_levels/follow_input_D.jsonl
a78f985f11cfde116a0b02142b3684299fcd65267b636b168e34f59fa365f321  10_three_gluon_levels/follow_levels.py
fd8c0ac53d940015972f1e8992a69d72e64aa1423154fe8fc16ddf37750e88e9  10_three_gluon_levels/follow_np.py
9c19e69338d4487019f5cfde04af4ea9c507ab987e2ff3e6b34c636163e4fba6  10_three_gluon_levels/follow_np_output.jsonl
10d564e3b80147bdd6c659b93a0be9c891d19cce00610877c663b4a3530d52b2  10_three_gluon_levels/follow_output_B.jsonl
96c85abf4e6f6da666021a5d46442afa71bb6caf1a39d54909be393685e8321a  10_three_gluon_levels/follow_output_D.jsonl
850a98b24dfd0551f0a1e470ae262ded85bf0be9a0411ef307e2106d97f9e109  10_three_gluon_levels/levels_monodromy.py
f82ffb6ffdfa7481c4ad26569f49d4dfa4d88030d9496119c59ff02d7f4263bb  10_three_gluon_levels/levels_monodromy_output.txt
4f464f5a7877b8ae826e5240a385cca1a01000cb7ff22a07fc959d6463195a0a  10_three_gluon_levels/levels_nu0.py
b3ea22ede77c371101393b0cd5f0ec207e7cbd5f232a129d443a45c0032a2766  10_three_gluon_levels/levels_nu0_inner.py
9f80fefd68c3f175d227fb459a4b914d68109251e7688bec1eea9e6bb36506e2  10_three_gluon_levels/levels_nu0_inner_output.txt
3f70a6dd51dd36240523ff20b9c184f6f7873cb49e507fd48679e83fff481c58  10_three_gluon_levels/levels_nu0_output.txt
7bd67c7f43ee985f825b3861df1b7dccafa714e89fa6a92525fafc984230c92e  10_three_gluon_levels/mono.py
e845e61f1577dc2b0c64b9f6110bf96ed35052fc6395ea10ff6dd873b259d628  10_three_gluon_levels/mono_derived_ode.py
ff733a89428a0f72ad74d92f8239c31514082528c9984aab15235419578415eb  10_three_gluon_levels/near_zero_check.py
dae175b42afe403572a2e17eb4ea9e013db4babd0063530d2714ad447284fcbb  10_three_gluon_levels/near_zero_check_output.txt
7c66fb8a1b72f5018f883871cac433488a1ae1058e73a8178723d96bb82c291c  10_three_gluon_levels/q3_ode_coefficients.py
f7811310c8e0d9d1ebe571bb144701325c9241dcf9b059d3224dac97ee516fb1  10_three_gluon_levels/quasi.py
08c919714e64512ca24b41463dfdbfc8fb6f5699af7bac4ce13b9a2e79bda382  10_three_gluon_levels/quasi_output.txt
71b750b85637ed4749e15dec0bad2e9cf2d699de0a743b10d0160f87fde31c20  10_three_gluon_levels/refine_monodromy.py
e6948fa9a75d875163c5e84835bf426e1d74c3086f466cd6ece0c437a957bad2  10_three_gluon_levels/scan_nu.py
9e4b27e05d83f7837f8e65a0495cbd6b1648d50ac122ffbb41712dfa88d1ddec  10_three_gluon_levels/scan_nu_0.25_output.txt
05346deff7950a286c66c60c01eb5b9eda17e1f4b094a0fa5a7aab92f65f63fb  10_three_gluon_levels/scan_nu_0.5_output.txt
5075f39a14f11eabedb8d6d96dfd5227bcc0b5de16619349653bfb55d7422545  10_three_gluon_levels/scan_nu_1.0_output.txt
f277b2fa592ead52cf9205e3e2df4829843e858573d8ad4cae1ac247c511cf06  10_three_gluon_levels/scan_nu_1.5_output.txt
70171205fbb134123b5850d63180a894484a7a1e1212c396dff3e1647dd98203  10_three_gluon_levels/scan_nu_2.0_output.txt
d9ac5d05ae8c5d3ba41e2f8d8547fda07c680c977a769f9839a75d307a6998dd  10_three_gluon_levels/scan_nu_2.5_output.txt
34ab829c413100e155938752a4defdbd7f074441265a1f41514400b48e75bc10  10_three_gluon_levels/scan_nu_3.0_output.txt
e12dc4733aec1a7116a0c2fa6a18a9e96917e8d0a6742d6e94b5c74312472d49  10_three_gluon_levels/shift_ratio.py
89551764c790dc74ba555091812d84a5e4b5f083c1efe77143d6896431ccca58  11_nlo_eigenvalue/fig2_nlo_n1.py
1d94e30437bb723cbd98baa02dd74e8c4a650f4321b08d071a562253fcabb13a  11_nlo_eigenvalue/fig2_nlo_n1_output.txt
0179d096023c1efc3bab3213abc959c85dce84ac265bcc939231fb2399d8ca9d  11_nlo_eigenvalue/independent_evaluation/evaluation_A/fl_n0_check.json
658a652ffce5cf10338417b53e5071bee0223a61272d546f8c8af84b5f0c1ae5  11_nlo_eigenvalue/independent_evaluation/evaluation_A/fl_n0_check.py
1735dbb5ea77f96deb5dfd5e5d521819635b26ea3147fde9580d44807c27d1e7  11_nlo_eigenvalue/independent_evaluation/evaluation_A/nlo_lib.py
61e59963f525e6ac7d290c44c3e4e53fb028b8a4a247337b2c9ecddad67ca927  11_nlo_eigenvalue/independent_evaluation/evaluation_A/nlo_odderon_n1.json
12f7ecbe0ca75f4b34aae084ffd8e5b02dca419605ad193d715800d16dd50796  11_nlo_eigenvalue/independent_evaluation/evaluation_A/nlo_odderon_n1.py
3fba4979ce0e1676c43c556cd30791f49417fd62368adc383b9bf016d6eba685  11_nlo_eigenvalue/independent_evaluation/evaluation_A/nlo_odderon_n1_output.txt
391bb0236b2f49b46982defdc5492f7870df49dcfaa4b2c98eb6ca003ebe6b6b  11_nlo_eigenvalue/independent_evaluation/evaluation_A/phi_check.json
d979e58334f9a87dfc88e129f11820e21576abaf407298f78300a94453644355  11_nlo_eigenvalue/independent_evaluation/evaluation_A/phi_check.py
ef6597eb9ff68aa398f174862374c8f4327c5f0689b73d5ab340b8f1c664657a  11_nlo_eigenvalue/independent_evaluation/evaluation_A/phi_check_output.txt
8f541bf913fc042d01fc95fe781e463f09b31d599ad575486df52a75462da0ac  11_nlo_eigenvalue/independent_evaluation/evaluation_A/quark_c2_exact.wl
bd5db9e510548261ed87753a9ac8d1ee205d013253ea8175b8ac35d5746ecf3c  11_nlo_eigenvalue/independent_evaluation/evaluation_A/quark_c2_exact_output.txt
4345e83a8bbf7f466c70a420e8edbe785c71fb14bc2fcb2f1474701d1f245b2e  11_nlo_eigenvalue/independent_evaluation/evaluation_A/quark_shift_check.json
c29f441865c6ba4a0fac7ebd52c6efcd06b27c53ab55b8aa7e15a2654404eeae  11_nlo_eigenvalue/independent_evaluation/evaluation_A/quark_shift_check.py
858169851320f2c151493673f2d40de37f9f461ca297bf8c21a737a3cafc56e5  11_nlo_eigenvalue/independent_evaluation/evaluation_A/quark_shift_check_output.txt
ce3e5b8d67d7a9570c5ec3b5e6c79ce859f5af9dc593f633a73f5a5aca3d809e  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/assemble.log
d73cf2d22eb78946430b82e641540497d5ab9025a0e1e60e0d1a5352adfbcdce  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/bc_comparison.json
1036a4eda1b7ed8e70dabaf70acf09e2c8b75531730a904afe18ad7c4fc8b568  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/bc_comparison.log
225b31d9ea17adcdf1e7fbdf25ca0de6fead135c35b10089a5a6417cbce5c5ee  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/bc_phi_validation.json
0b2474e339aae59f2fb7b9a39fe1db11e29d186d9c15558551a326cb4c519d73  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/calculation.json
eab56897e34115e73560dfe3c2424fc0cc12cad636d6a07739d2c15fd3956466  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/calculation.log
8d1a97395b4ee46a590ff117e4040ddb94daae63195d3eedeff163729eb3391e  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/extra_checks.json
a4cd244f684c99accef3038fb17c3d0dce87a96899bb52c79f473f2816e30e39  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/extra_checks.log
b9a2c3087bc32d66d21a5bd7421e3454ab1c11c27c1f192df9fee14e2fe77f6e  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/extrema.json
d580aebbfcf8a8b861cc6242f88deac686f6b98db66ce951d410565fa9e2ac93  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/extrema.log
09d270d426b732398a235b845b0baad3b8c423d05dbf6f926cea29bdca41a6a1  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/final_numbers.txt
3b95844090b77672b85a7c20801d45fa82fec7eaa7dc278cb5aa29eb1a1a60c4  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/inner_sum_validation.json
598de6b765a9495858cf1069ff81f5fe66854468e543fdc0521ff59fd3284883  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/phi_validation.json
706d1815aba9c6407c36f25475ef93284e44bf0e18c44b9b4cf7209ac18be93f  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/phi_validation.log
8c89d4383acdd37d423e31ab605c782eba4e45c905739ee9a68a8d32bad0c2bb  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/refine_extrema.log
d6800fc7eab34d0383c55e888e2337b2e4bb43688cd14fce274f0e3d35152da5  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/report.txt
031a164bb02995b4b51048448cc449b354ab75c85b9e7ea2e135a4aa7a54590f  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/results.json
1cb99e0b17a30d131a1b9c3903a9b585e56ae92c2e6f468219b9a521e48f5dcf  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/symbolic.json
271597b6357523ec34113344714a66a2943b9cde1ba495aad5deb85485e7d2c7  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/symbolic.log
6a690ff26b2f68afc939946dcbb750ef0e8d2129c691334ad272e22494bdf7bb  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/table_alpha0.1.csv
90db304d2cb6af25ab6a5acae14e5782e98950feff918dd22ef28e9f3c28c910  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/table_alpha0.1_compact.txt
b5d73b7482209d7369ce5d0cf0baaad566e33c83c98b4e6a39d977b368398f8e  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/table_alpha0.2.csv
1eb6d06a3e6e7c9e3fb6d8ee8fb5e3f345892311f3da81397491d4d5eb5f5889  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/table_alpha0.2_compact.txt
3508e4007dc8f6f1d106c073abb97cc148ce03e3b544838f21cea34f8ac571c1  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/verification.json
28ce0b8a82991b2ecef2acad812547d62381966db88b7e6a453ee7b5b83d2554  11_nlo_eigenvalue/independent_evaluation/evaluation_B/out/verification.log
6dea1be1b507a5e3b101497aee7ae96f702508dd10d81ee995a243015a9c046c  11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/assemble_report.py
251152d8366c076a26f6e4543b94fd034b8a7588fd0d8f98f0ea9fc40483c4b2  11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/calculate.py
ed473a577e1be771b7733da7429e4608a17e0e4a549b2ae0bb0b54dccfb3491e  11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/compare_bc.py
f3cd45541ab178fc673fbbe74b3f9d16f7c94e0daa641ab323347b61d1b73fd1  11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/core.py
466e042af1f8d148f8a569839be6e231e848e47fbc7e806d1a873f1761691dbb  11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/extra_checks.py
174d7d52d8f4d8a11c15f0b2d1c6cfa89f022af9c790b0cbf7e69188545dfca2  11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/extrema.py
f16f97dc032d114d713e8a893f3d4fe0da1bac49c3ee3d1ee61d4d3bb18e5a32  11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/refine_extrema.py
b3bef4e61081f5f6860847b60fb4075f240c01a1bf6753e648999e69b42a14e8  11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/run_all.py
e7f2680368484068dd0e2fe0488f7959b4a46aad4118252edd36d4a28d58ea4e  11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/symbolic.py
15665b2740bfc9a4e197387ed7fb9735b83b73377590c7db7ec579118c15044f  11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/validate_phi.py
ea29ae00906f4b4d7ab77ca3af6a3121142df2caf2443f772137bde55d4f0c68  11_nlo_eigenvalue/independent_evaluation/evaluation_B/scripts/verify_outputs.py
f3a5ea2152225976559b86c648647bcd5a5cd875827719608ceb4821050f2006  11_nlo_eigenvalue/nlo_eigenvalue_n1.json
2e6f8e63d0215adf3ecf000503186836c0188e087a4f8299be669014e574d65e  11_nlo_eigenvalue/nlo_eigenvalue_n1.py
cc5076e5edc688876625d5d6c6b00c6b7aa9b34ecf6c39bf4c73a4f4ff073f8f  11_nlo_eigenvalue/nlo_eigenvalue_n1_output.txt
58f484bc25394de225d1f466bccbb420b6ce1544f6c4dae12b59bfc77f94e62b  11_nlo_eigenvalue/nlo_scale_dependence.json
6065b5a5a97e8e3577eb2efd610d75171a001503b7fb0c0f9e2dee19f0f45b04  11_nlo_eigenvalue/nlo_scale_dependence.py
c3e9e17924620c36f047c3987045fd031305bb902f8344a62b64f34afeb2abdc  11_nlo_eigenvalue/nlo_scale_dependence_output.txt
a40270ab1677615b168e045e050234ca0a932a146608935ec2ba57dfdec97d14  11_nlo_eigenvalue/phi_kotikov_lipatov.wl
0236a69f54b1192e948852dcd8ec32ceec3fe81d10e3160579d971f3c92d518b  11_nlo_eigenvalue/phi_kotikov_lipatov_output.txt
61e59963f525e6ac7d290c44c3e4e53fb028b8a4a247337b2c9ecddad67ca927  11_nlo_eigenvalue/reference_nlo_n1.json
6a690ff26b2f68afc939946dcbb750ef0e8d2129c691334ad272e22494bdf7bb  11_nlo_eigenvalue/reference_table_alpha0.1.csv
b5d73b7482209d7369ce5d0cf0baaad566e33c83c98b4e6a39d977b368398f8e  11_nlo_eigenvalue/reference_table_alpha0.2.csv
e216c866ee17e5f2dc8225cbe2eb0d1f2e0ac1023e8a07a8f74fcfa18a7dacd6  12_phi_function/phi_check.py
d6d7cef7569274800ea8589903b625122e843a1f1e91307613fb738ea79df3df  12_phi_function/phi_check_output.txt
4e5fa03c9f68be507f688190fe2fa16cdab7da469cd4baa11be2855eff2d1bd1  12_phi_function/phi_nlo_eigenvalue_check.py
bac842ac15212cca4f9d82612cdb289efb3322ea83482ddac5767cc3d2c628cf  12_phi_function/phi_nlo_eigenvalue_check_output.txt
636f8777730a63e17dca75f5859c7a5201f4f5235039413c4b28e94649836e93  12_phi_function/phi_pole_check.py
1566eea658bd84b7b56d06533808c9bb5564b3b1af39c0e94172b90c7436876f  12_phi_function/phi_pole_check_output.txt
526996693f566f5eed722d15b3c2eb2a62f77b3b8e87b797b3a1cbe3d21998a3  13_distribution_P/fig1_pairs.py
a252e4bd830c91ad2029c45648b2aed0853fb58c48a76edd8869569d4799b0d1  13_distribution_P/fig1_pairs_checks.txt
300bea7f26f32a7444e76ceeda86503932a3b3f8742edb171e7bd37d52cdb0c7  13_distribution_P/fig1_pairs_crosscheck.wl
5c6a15d5ba1c4748edd4caba7884f7c22a8e0f49323a0597f4f7412cd80ea3ad  13_distribution_P/fig1_pairs_crosscheck_wolfram.txt
f35645912f43d612ec00c18593d8d3278796e8f959252189d76794badad73bc3  13_distribution_P/fig1_pairs_output.txt
efeb67dc83eaecc8eec6c676557636bde78655699419b86771a44d5dec7a15e8  14_quark_term_quadrupoles/independent/quark_loop_independent.py
5e3e6950f0435795e4940118c2973162801b72ea0cd34a0239d14a6eabe62ad7  14_quark_term_quadrupoles/independent/quark_loop_independent_output.txt
ba0648bb4f94f02de9ec6b57f119ff987a7791acca460ea0a605cdaf2ecaa52d  14_quark_term_quadrupoles/independent/wrong_input_tests.py
c6fcf195880d39f097e1d6261d693657dfae5a83afe666d8c531e17762ceaf16  14_quark_term_quadrupoles/independent/wrong_input_tests_output.txt
34010d3e77585ebd1adc871817272cdf5d27c22b71e7ba37c4500e8833f7ecbd  14_quark_term_quadrupoles/sq_quadrupoles.py
c5a0d447e954aedb15f9c43be6a5ae82a0b96a39b18bb482c17477ed720e6d1d  14_quark_term_quadrupoles/sq_quadrupoles_output.txt
991d31dc35ced606941aae00919c6e3a9ff5b51f58b996928ff8645678b7f9db  15_levels_beyond_search/bax3_mp.py
6d6744a5b5d8194ba886a9572535517b1ed4e3750260bd0ca07b64e14d9a1d53  15_levels_beyond_search/extra_theta0_8i_nu0.txt
de93e683db1e76bb8b4c904b12c88c8058a5351931b23a3590a010265abb05f4  15_levels_beyond_search/independent/dkkm_n3.py
becf8b1a07cd2a3b52d49ad340d972e6704e9c886ae1838c741e8bec91e2bbca  15_levels_beyond_search/independent/launch_batch1.sh
572d51bae3b2c1157102cf96733b9a6573afb93b946ec0c317d9598f48011c39  15_levels_beyond_search/independent/launch_batch2.sh
836c28fe79fcda1907b25b7d3aad1bea3017de4c8e660c9cf5d90b37c7c531cb  15_levels_beyond_search/independent/launch_batch3.sh
caa3cea6df54f6c22996dc54c4617c8997117c995b4bab41e830a3ac799739c8  15_levels_beyond_search/independent/launch_scans.sh
69706bc76f9329fe7e28953cb89fe107dd317ae85f992587c3c2d7bcc55ecb5d  15_levels_beyond_search/independent/results/S1_real_11.5-14.5.scan
4ecaccdf8b95eb9a985cecc35742cbb7f0af90dc469eb458b4a9e1976c6acd2f  15_levels_beyond_search/independent/results/S2_imag_18.5-22.5.scan
d8d750d16ff0a6948d5c46c2126d15b4e14296ad709b25d6569a5fe141c7c9a1  15_levels_beyond_search/independent/results/S3_imag_36-44.scan
627d4a10019df301b51a954bf09324df6c660a463397adf80cf1f6e5bb0dbbaa  15_levels_beyond_search/independent/results/SUMMARY.txt
bd71aebd8428f8682afe64ca47bfb6a5e20ec65909d6b763ecd2894c1f060120  15_levels_beyond_search/independent/results/T1A.json
281ded8772e8138961f93d79f79ec9e380b199da7471c294a7c7d830c6924b3d  15_levels_beyond_search/independent/results/T1A.log
762263cbc2eb9f71a08f34d44bbb655308ad40d1ed3d173a325a9e3a3e201558  15_levels_beyond_search/independent/results/T1B.json
7fc3e9457c5b5c13189681481bfb80497b6c6c6d1331d879dd0719c513393be7  15_levels_beyond_search/independent/results/T1B.log
2f160a4d8cbbd156f9cd81132502653c190b1b9da34f9b28b810e11bbf04cf7d  15_levels_beyond_search/independent/results/T1N.txt
76e743a7c049eb669dc23c05a497f6688a0e2be8d082d77f92374a5a96d076b5  15_levels_beyond_search/independent/results/T1N3.txt
fb5233bc1c4b9b3e4ba80a88bca8cf52cdb687088db90e25851064940345ecfb  15_levels_beyond_search/independent/results/T1N5.txt
08ce7deca68be89c2c3a34aab0b1f762798a4a0f41e2c65f896c172764374456  15_levels_beyond_search/independent/results/T2A.json
a743ebc7a1347a3b1058cfd0c34d10cae8b6ab3f7ef16704dce660b3bf573b6f  15_levels_beyond_search/independent/results/T2A.log
ae175464372bce941c634fa8ad148d7c0848d8e21698edb141d967818f4b3900  15_levels_beyond_search/independent/results/T2B.json
d122ded6e6d2559d97f6ed48ce96e8745ea142180c138e89a56efe4ea2052716  15_levels_beyond_search/independent/results/T2B.log
59e5d66c7cf75d9a4b3873d33062fedea9f98c412bcac66dd9b8bce1045e1a51  15_levels_beyond_search/independent/results/T2N.txt
c7d882f4672893ae45fb236fb3c50ee5d6b637cf74025654c0d0f4f6637a2ae8  15_levels_beyond_search/independent/results/T2N3.txt
0353f419418fea5df84b78ea9ee84d78d31bd0fdc71076035a53b19a15ea769b  15_levels_beyond_search/independent/results/T2N5.txt
4cc6d794b772d19a150d50c86791704555ee2d9f2ed19e423ac60180a3112d5f  15_levels_beyond_search/independent/results/T3A.json
e78e4a7f04d0bcd71ae87d7ffea4e801b6344168cd9099d8b9649c820e7e4f17  15_levels_beyond_search/independent/results/T3A.log
b4575813b2784a45d42a559a9e734c7737050d1e39994d74a212629443af3aa3  15_levels_beyond_search/independent/results/T3B.json
0219e5082590510a0897a5c7201d805914e58e79fa241852c9a01cb86adfbc35  15_levels_beyond_search/independent/results/T3B.log
f92b92079435655e7bfe869610b5becd8aa7d35005711f61e1ac7b0369b3f059  15_levels_beyond_search/independent/results/T3N.txt
d3ba4537c234fb1697e4cc0a8302ff3d624bc7ded35a09b81952287fb9d5e84f  15_levels_beyond_search/independent/results/T3N3.txt
babeb355b48f6c848a4e00fa523aa19aab18f90601d93e0da83ba36f114132ff  15_levels_beyond_search/independent/results/T3N5.txt
539c89c151d0c9034ad5ce60131bf74a79715de22e8d00da847bdece8e67aa8c  15_levels_beyond_search/independent/results/T3Nm10.txt
97be2dd3343a0dbfd1d33155953097bc8deeee35ab170fcb352d9629f3b57869  15_levels_beyond_search/independent/results/V1_ground.json
7ffa96da517f7bb9e436ac4c8b48aba10ec939660e62ca009039abef8df319ec  15_levels_beyond_search/independent/results/V1_ground.log
559516551a8c32860263e75cd2f177e20374c27110f5173fbb163b94452084d9  15_levels_beyond_search/independent/results/V2_l2_2.json
8e73c2c7e8415cc5a42233857de7851949136b1c15b3d1882b4c75ac71de2efa  15_levels_beyond_search/independent/results/V2_l2_2.log
3dac4fd12973b216ea445df1c4e36503867f9ff187667222800c9479bde95fd8  15_levels_beyond_search/independent/results/V3_l6_2.json
ccf9866d35e045ea1506a333f52104de8a5549cf6d8928ade4aedf59aa6074dc  15_levels_beyond_search/independent/results/V3_l6_2.log
43e8c14eea52b33a6ae91f3a7772ab265aae43f3956e479e8af30cff56fb871d  15_levels_beyond_search/independent/results/V4_l3_3.json
c895b4ef328f48143b4ce2874dc2d65996e50b17fc71e14a781d1559fc256f6c  15_levels_beyond_search/independent/results/V4_l3_3.log
575ca845f7b61783c0c5e7d9c304bb65c15e2f7a5ee1b9e3eeffe0117f5215c9  15_levels_beyond_search/independent/results/V5_l3_5.json
a36a98d5bc71f6da6e918e56bd2d15f70cc1c6fb648e4c2dffe2bcbc3d3ef972  15_levels_beyond_search/independent/results/V5_l3_5.log
a4a16fb5e3337aedc7019f3bd2dceb179df944f8ac0caa70a7702450b9804e07  15_levels_beyond_search/independent/results/V6_T4_nh1.json
0b2ad8f13800b81c5393a36ba3ff3eca3bc00f3f260388375ced649066429d3d  15_levels_beyond_search/independent/results/V6_T4_nh1.log
dfb5365da61ae7e900f081a591e9b57ef0f03e5c9a887fd96dc79439c72b6ea7  15_levels_beyond_search/independent/results/V7_T4_nh3.json
91253a5a31966f552a203a911a9f6de760ef20f979a76144a0408084fa013437  15_levels_beyond_search/independent/results/V7_T4_nh3.log
fb2774ed46ba3c8165300de54c7aa2d5e985c6f5e6120bddd45d0786c756f71b  15_levels_beyond_search/independent/results/summary.json
7c1b480687eaa477e6f3e2e9c66cb8924d33e071f68d98220efbec127948c867  15_levels_beyond_search/independent/run_target.py
6f302da2d0feace1db06e8cd1c0278a2401f3a15088f1c2de1542619d2e0ae80  15_levels_beyond_search/independent/scan1d.py
515eff684544523bdcc58c5513a6772564ff79d4829a490a1bd876cdfb08117c  15_levels_beyond_search/independent/summarize.py
afa0b943a3a186ba596cddb07b2854576583a87f8697ce9dda948515a18a5327  15_levels_beyond_search/independent/test_basics.py
e02788fa36bd93504f42c80c52b4edfe325671021091964e7d3f033b4b80f739  15_levels_beyond_search/independent/test_basics_output.txt
9abca4ad59db5f088848351c45e0c9bfb88a7f31a2d7f8b4cf5313a2c95180f7  15_levels_beyond_search/independent/test_omega.py
9cb6ff74865e1c4d7249374d186239b6628928ba87dcf301503722525a698cd4  15_levels_beyond_search/independent/validate_states_double.py
b1a4b5f4140a7174d86b40bbcd0dc828429feccd22e29b09626e0af2a3eefcad  15_levels_beyond_search/independent/validate_states_double_output.txt
2d048f5d7846095f94aaef4e4dbdbd4347677c958f6a138c584792d881f7fcf5  15_levels_beyond_search/large_q3_levels.py
538f9219cc3831b884bed00a5d6c3a3e8d9cdf1ae352c97cfc9a2569125610d0  15_levels_beyond_search/large_q3_levels_followup.py
3b7f415c1cfeada6f626bf693b4222663ade8ba28cfb32056520712ef04ec47e  15_levels_beyond_search/large_q3_levels_followup2.py
9a369d33dfb26973eb0fd4ef3a520c699a19fbfc3473598805f434f5b9b38c00  15_levels_beyond_search/large_q3_levels_followup2_output.txt
19b70a635c5df5af55394933bed1393c22b1e0465944d1e62a5269fc53a2ec84  15_levels_beyond_search/large_q3_levels_followup_output.txt
2aa28c1f021607bc9775906214cee18bda789bd28dced7b6d24a289034722151  15_levels_beyond_search/large_q3_levels_output.txt
9f80fefd68c3f175d227fb459a4b914d68109251e7688bec1eea9e6bb36506e2  15_levels_beyond_search/levels_nu0_inner_output.txt
3f70a6dd51dd36240523ff20b9c184f6f7873cb49e507fd48679e83fff481c58  15_levels_beyond_search/levels_nu0_output.txt
135ca3daac6cb364e33146681fac89382178e9d9ed5f04b0c4328a733472db0d  16_q3_zero_states/a_ode_coordinate.py
f5911329c202c8b93ab75e9586fdbbb08fbb872a03f84a16cbaae6354b9daf9a  16_q3_zero_states/a_ode_coordinate_output.txt
5e784d6e4b499958693c24ea2579d10a38dd26896230cae454326cafa22b4d6a  16_q3_zero_states/b_single_valued.py
1e655278ede7e9ba7eee6d91f7b76d7671e175c39feddf30995549d61c7dda84  16_q3_zero_states/b_single_valued_output.txt
cce81913b8b4607db4daf03c0ff3f628db6b07cbe6ee412b83c16364daed442c  16_q3_zero_states/c_permutations.py
27100f205037eb763fe2576a09e67bacc4b5ee85dc4af8b23d2daae7143c0f26  16_q3_zero_states/c_permutations_output.txt
9b6ea36a3958272c15db7306f4496ba392efe7dfbc47659e8ec8ca8259150cc8  16_q3_zero_states/classify_q3_zero.py
3f48fb3cb837e64d8434f2aa980e9633af0e3daf59c08f38bc8e158751598a76  16_q3_zero_states/classify_q3_zero_output.txt
577eb719295924d7bef0ccb77df2ec303b9dfd9f7ef8d41c47fe48f8f35761c4  16_q3_zero_states/d_norm.py
addd983836dc74f6aecb9c330f1973fbd245e5c78ae971bf8730bb7d2196dd74  16_q3_zero_states/d_norm_output.txt
e5dcac93108e8a62bad5549c883a708e1b1ee7b07c5429f1be70da9a67503dec  16_q3_zero_states/e_baxter_Q.py
b4f06d861c36561418c103e87cf165121d4a6ca12091e7b607a2edf1e869e5ba  16_q3_zero_states/e_baxter_Q_output.txt
3930b48d765ab15a7adb272f959bf766d49ead35917b00913cfc8fd71c9dcee4  16_q3_zero_states/f_wolfram_crosscheck.wl
a862c620de2406e17c32b5a16daef104dd60dc44d9531db049187b11ec5f37e9  16_q3_zero_states/f_wolfram_crosscheck_output.txt
4950b3694c8058d4e45c23201e9c4936719916f4650a0ef20a2ca0cb01ea059e  16_q3_zero_states/g_mobius.py
7ec072b6cefe3a11bfb1530ac96ccc3dd93bbd731d1c20a46ddab7257cf5e86d  16_q3_zero_states/g_mobius_output.txt
f57afe3cc9e09e767a1c556a2d2e1485ffa13de3008bac535dc5b68cbc7d6995  16_q3_zero_states/q3_zero_paper_notation.py
5c9c973a1c10f8412563010bbb90b83025ef0e275f95ecee3c525714bbb3ca54  16_q3_zero_states/q3_zero_paper_notation_output.txt
18b57b881bd76f8d74003a84744ba759813019f3b9bfa31da77eb201dca9cefc  16_q3_zero_states/q3_zero_solution_sets.py
fa84f9d77fdcb4157d8c775cd730465eeb9a3f9e3516cd6a2477326c7ea470cf  16_q3_zero_states/q3_zero_solution_sets_output.txt
6657299bf42fbc78a35f7a8d23f6ffd4a5afc6b8c63e38f871e171caaebfd712  16_q3_zero_states/small_nu/check_level_h1.py
bd6595bc4b0e7c0194d2807fb71d50badf00441c8892d257b6418329179435d5  16_q3_zero_states/small_nu/check_level_h1_output.txt
421144472fcbcb18ba570ca03994cd12fb4b721dc12f26bb40c098b86c70d638  16_q3_zero_states/small_nu/check_level_h_half.py
f51c4b64d9b0dab0a68bd389b8324cc237c58895f068dffab0562037e47568f3  16_q3_zero_states/small_nu/check_level_h_half_output.txt
3e33740e34827d8e570bb65ea1c2bbe6c777ee253341cf3fb3c268d427f2c150  16_q3_zero_states/small_nu/check_levels_h1_complex.py
476beb8cb8446b30dc93c56b88cba765f89bee4377f39c509d04e48c28648074  16_q3_zero_states/small_nu/check_levels_h1_complex_output.txt
e9ad3d7474165cc1c364e29074b3e47b3cc6d7547e3897f64cffb319a4659444  16_q3_zero_states/small_nu/crosscheck_ndsolve.wl
e570a76532704d3f9d9f58c43898c93473945edeee2e8d494efdea14155c5e73  16_q3_zero_states/small_nu/crosscheck_ndsolve_output.txt
aa0460e4fe888ed07c81fbe3a03f8ce7a5e07f8f8fd9a5df4759eecec4746a17  16_q3_zero_states/small_nu/derive_ode.py
8b7d9c85f4e33add0c67fd384610ae629ea234ba207e7c216127f3f777b36077  16_q3_zero_states/small_nu/derive_ode_output.txt
73f1a28b320f216ec5ac4a8350705f54b3d5eda45bb8f1c47134e5befc36ce3e  16_q3_zero_states/small_nu/q3core.py
798069b950a107af10328f4febe04c97aa8147afe11119bf9cfc0733afe201c3  16_q3_zero_states/small_nu/q3np.py
ef3e441161e077703d73ae4c9b044b8f320e7cf699acaed60b88909211a97ba2  16_q3_zero_states/small_nu/q3state.py
b4081c1e5c9e13a15db7d2b5df2ed576379346d99e86a4f5eeed5c6212ff92bb  16_q3_zero_states/small_nu/refine.py
2357bac3ce28d39b19f69f88c22dec775d65cec8f770ae0f979b3ceb431399c5  16_q3_zero_states/small_nu/refine_nu0.01.json
7a85a503a7b164c48863f27f080635d7a943d6792019f4f3d4921e4e0883daa0  16_q3_zero_states/small_nu/refine_nu0.01_output.txt
e662ab2cd138927908e95748e73ff8fbb80efa897f16cbc95d4eb37940c0cb9b  16_q3_zero_states/small_nu/refine_nu0.02.json
51fe14dd15c29a81b42d27d7f2c9e02d571974d124a7d8599745aa9d6c7e9f54  16_q3_zero_states/small_nu/refine_nu0.02_output.txt
a89a40b37966b68f2b2718c87c54207b952e0469a735b588044aa461d676fe09  16_q3_zero_states/small_nu/refine_nu0.05.json
b7f3f8675961e56fbb3e1258f18f6a120985c2a85ad5b3fbd0b1617a5ce60a7d  16_q3_zero_states/small_nu/refine_nu0.05_output.txt
fdffcb8d3ce10196e4718ac81645a864e7c7f859ae5b172044dcfe17441ee5b3  16_q3_zero_states/small_nu/refine_nu0.1.json
994e5190c8c3b309a17c436c887aa648c25c5725d658236aa940cfd7a6d5793a  16_q3_zero_states/small_nu/refine_nu0.1_output.txt
d3df91a8a6684405b3df4484edf9a4201d69045cc768e0e556e6d91a9c303d08  16_q3_zero_states/small_nu/scan.py
fbd7de49af4125bede0444331885d2bc4f84d90fa7a76d50f226b3b754658daf  16_q3_zero_states/small_nu/scan_nu0.01.json
94d19ae6e7e92845bd0f0605b4f46d45484a1381d17bc550490efd957f6dd63b  16_q3_zero_states/small_nu/scan_nu0.01_output.txt
23af03ff4483f9356a02af2a06918172ed3f2298e3e362afeb7288cc9a466ad7  16_q3_zero_states/small_nu/scan_nu0.02.json
5d80e8f79fdc8a22bfab39a23379a1d96f72abc513a49e92c7840f31f39c5bdc  16_q3_zero_states/small_nu/scan_nu0.02_output.txt
c23a156eb247233fc083f8c55d3836dd47b466794c037a65e286ce27517bb5ab  16_q3_zero_states/small_nu/scan_nu0.05.json
2a2b5d2ec5c3a22915f57e5dfc52f36bfb9e87bfd24ff340dda167188d439467  16_q3_zero_states/small_nu/scan_nu0.05_output.txt
ba982447d44681b1995da0da534a624645f2b401dc632acb377377b920db11c5  16_q3_zero_states/small_nu/scan_nu0.1.json
af12417ba3ea26ca23b2081f1b4635d08c35e253cb58f4fca9d9db8fad42164e  16_q3_zero_states/small_nu/scan_nu0.1_output.txt
7aceef3af05a3ec3346ec04d295c220d9755622e1835c023cc4d84f94318ff45  16_q3_zero_states/small_nu/valley_profile.py
e9fbe0c3bb1f6144956524e3da3f37faa029a3a5a2e4b99bdedb803857c4da47  16_q3_zero_states/small_nu/valley_profile_nu0.0025.txt
4848950edbfad5c8d8e2b6fce71406d98946471e9ae1e82df87ab1bfbc4dea94  16_q3_zero_states/small_nu/valley_profile_nu0.0025_output.txt
95be38b15e95e5d1f511f70dbe7cadc58af1ae38aea07d122f3865dd1edde34a  16_q3_zero_states/small_nu/valley_profile_nu0.005.txt
8311f1f96939fd052bb6cc54056f5182059609c2057328a5c7a1c116bc8f9db3  16_q3_zero_states/small_nu/valley_profile_nu0.005_output.txt
a294f2eee6950010e56a9726699dfbd0131d5ce0718cc80709313d3b73b60886  16_q3_zero_states/small_nu/valley_profile_nu0.01.txt
1a82d31bf8468cef10f8ada873d6c34936e88dc98bb153f453cc38231fab596b  16_q3_zero_states/small_nu/valley_profile_nu0.01_output.txt
ea5594a466dfc4d2f5f76e58f95cc2874f4c93ab61f7f62f6cfa1265b0a4584c  16_q3_zero_states/small_nu/valley_profile_nu0.02.txt
f416adef6822333cf2bcf10f051f69020f3634203e910eab8f4553188935f68b  16_q3_zero_states/small_nu/valley_profile_nu0.02_output.txt
8a513dcfac6aa0f5a72c662f97a5364a36b19b4cbde64926379a2ac97c0c4b6c  16_q3_zero_states/small_nu/valley_profile_nu0.05.txt
a63eff208490db09af33fe35bf912d5fcec3aff7ab5298d92a85c81a5da39f0a  16_q3_zero_states/small_nu/valley_profile_nu0.05_output.txt
ab87e3d2b22d2fe5827975b4be7ce28a7f97da96007e841786769bdae7da12d6  16_q3_zero_states/small_nu/valley_profile_nu0.1.txt
c60749f1bc4c9da145b9d9dba0c81c66d6d91570fb99102dcbe2a59b7b10ce25  16_q3_zero_states/small_nu/valley_profile_nu0.1_output.txt
9c5642fadb4db71359165fbd20530ff3aa7b0a24b955c9da6b4047fc75872f54  16_q3_zero_states/small_nu/valley_profile_nu0.txt
890d6d144ab3f00c8567446c0234f3f5b1fe411d8d695a86f3e312a6b3e86836  16_q3_zero_states/small_nu/valley_profile_nu0_output.txt
a35116819af16fe6c8b2eb6fb1d0d8f5718325477767a80a02619635d200cb82  README.txt


==> anc/README.txt <==
PROGRAMS AND NUMERICAL DATA (ANCILLARY FILES)

These files reproduce the numerical results of the paper on the shift of the BLV branch point by the non-planar
quark loop at next-to-leading order (NLO),

    alpha_O - 1 = -(3 n_f alpha_s^2/(2 N_c)) <w>_P = -0.362381 n_f alpha_s^2/N_c = -3.57656 (n_f/N_c^3) abar_s^2 ,

Eq. (3), together with the checks reported in Appendix I. Folders 01 and 02 belong to
Appendix B, folder 03 to the check of the Abelian part in Appendix I, folder 04 to Sec. III
and Appendix C, folder 05 to Sec. III and Appendix D, folders 06 and 07 to Appendix E, folder 08
to Sec. III, folder 09 to Sec. IV and Appendix F, and folder 10 to Appendix G.
Folder 11 holds the NLO eigenvalue at n = 1 of Fig. 3 and Appendix H, folder 12 the function Phi
of Eq. (H2), and folder 13 the distribution P_{1,0} of Fig. 2. Folder 14 holds the form of the quark
structure S_q in Wilson-line quadrupoles of Sec. III, folder 15 the levels of zero quasimomentum beyond the
search of Appendix G, and folder 16 the states with q_3 = 0 at (n, nu) = (1, 0) of Appendix G. The
subfolder independent_evaluation of folder 11 holds the independent evaluation of the curves of Fig. 3 that
Appendix I cites. Fig. 1 is a drawing with no computed numbers. Each folder also holds what its
programs printed, in the files whose names end in _output.txt unless stated otherwise, and the data files that they
wrote. The figure files belong to the paper and are not repeated here. CHECKSUMS.txt lists the SHA-256 checksum of
every other file of the package.

In the comments and printed lines of the programs, equations of the paper are named by the labels of its LaTeX source,
as eq:Fnu or Eq. (Fnu). The list at the end of this file gives the number of each of these equations in the paper.

Works cited in the programs are often abbreviated by the initials of their authors. BC 2008 (or BC) is Balitsky and
Chirilli, arXiv:0710.4330, and BC 2009 (or BC09) is Balitsky and Chirilli, arXiv:0903.5326. BG is Balitsky and
Grabovsky, arXiv:1405.0443. BFLV is Bartels, Fadin, Lipatov and Vacca, arXiv:1210.0797. KL is Kotikov and Lipatov,
hep-ph/0004008. DKKM is Derkachov, Korchemsky, Kotanski and Manashov, hep-th/0204124. KSW is Kovchegov, Szymanowski
and Wallon, hep-ph/0309281. BLV is Bartels, Lipatov and Vacca, hep-ph/9912423, as in the paper. Equation numbers of
these works refer to their arXiv versions. Names in parentheses that are neither numbers nor labels of the paper, such
as Eq. (nlogluon) and Eq. (nlobkw) of arXiv:0710.4330v1, (K1) of hep-ph/0004008 or (ees0z32) of hep-th/0603238, are
labels of the LaTeX sources of those works on arXiv.


SOFTWARE

Python 3 with mpmath, NumPy, SciPy, SymPy and Matplotlib. The outputs were produced with Python 3.14.6, mpmath 1.3.0,
NumPy 2.4.6, SciPy 1.17.1, SymPy 1.14.0 and Matplotlib 3.10.9. The two figure programs ask Matplotlib to set the
labels with LaTeX (text.usetex), which needs a LaTeX installation with dvipng.

Wolfram Language. The outputs were produced with Mathematica 13.1.0. A file f.wl runs with "wolframscript -file f.wl"
or "wolfram -script f.wl".


RUNNING THE PROGRAMS

Run each program from inside its own folder, with the command given below. The Python programs were run in isolated
mode (python3 -I). The option -B (python3 -I -B) keeps Python from writing a __pycache__ folder. A program that
imports other files of its folder puts that folder on the module search path itself, and a program that reads the
output of another program says so below. The run times are wall-clock times on an Apple M1 Pro with 10 cores, measured
while other programs ran on the same machine. Where a program starts several processes, their number is given.
Modules are files that other programs import and have no command of their own.


01_color_algebra   Color factors of the quark term (Appendix B)

color_factors.py
    Expands the products of traces of Wilson lines in the quark term of the NLO dipole equation to third order in the
    target field, with explicit SU(3), SU(4) and SU(5) generators and random field values, and compares every Taylor
    coefficient with the color factors of Appendix B. It checks the color factor of the non-planar loop,
    -1/(4N_c) on a color-singlet gluon pair and -1/(2N_c) on a symmetric adjoint pair (Eq. (B4)), the
    coefficient b_f = -n_f/(2N_c) of Eq. (B6), the singlet factor -n_f/(4N_c) of Kotikov and Lipatov, the
    reduction of S_q to cubic forms in Eq. (B2), whose even part under the exchange of the quark points has the
    coefficient -6/(4N_c), and the form of that even part in Eq. (B3). Each printed deviation lies between 4e-17
    and 1.5e-14, and b_f per flavor comes out as -1/6, -1/8 and -1/10 for N_c = 3, 4 and 5. In the printed lines,
    kappa_1 and kappa_8 are the coefficients on a color-singlet pair and on a symmetric adjoint pair.
    Command    python3 -I color_factors.py > color_factors_output.txt
    Run time   4 s
    Needs      Python 3 with NumPy

color_factors_symbolic_N.py
    The same contractions with N_c kept as a symbol (printed as N). Part A removes every repeated adjoint index with
    the two Fierz rules and compares the results, as rational functions of N, with Eqs. (B4) and (B6) and
    with d^{abc} d^{abc} = (N^2-4)(N^2-1)/N. Part B repeats them with random orthonormal bases of traceless Hermitian
    matrices for N = 3 to 10. Part C changes the target values and the sign of one Fierz rule on purpose, and each of
    these deliberately wrong comparisons must print False.
    Command    python3 -I color_factors_symbolic_N.py > color_factors_symbolic_N_output.txt
    Run time   13 s
    Needs      Python 3 with SymPy and NumPy


02_three_quark_wilson_loop   The quark part of the SU(3) equation of Balitsky and Grabovsky (Appendix B)

These programs reduce the quark part of the C-odd SU(3) evolution equation for three-quark Wilson loops of Balitsky
and Grabovsky (arXiv:1405.0443v3, Eq. (8.10)) to Eq. (27) at N_c = 3, coefficient included (Eqs. (B7) to
(B11)). In their outputs B_123 is the three-quark Wilson loop of Eq. (B7), and the BG positions
(1, 2, 0, 4) are the points (x, y, z, z') of the paper.

bg_su3_cubic.py
    Expands the three-quark Wilson loop to cubic order in the fields with explicit SU(3) matrices and 20 random field
    sets. It checks the group identities of the loop, the cubic forms of Eq. (B10), the bracket of
    Eq. (B11), Eqs. (7.22) and (7.32) of Balitsky and Grabovsky through cubic order, and, with true group
    elements at 50 digits, the cubic coefficients again. The deviations of the Taylor coefficients up to cubic order
    are below 1.5e-14. Item (6) gives each prediction a wrong coefficient or argument on purpose, and these
    comparisons must then differ by far more than 1e-14 (they differ by 0.06 to 1).
    Command    python3 -I bg_su3_cubic.py > bg_su3_cubic_output.txt
    Run time   about 1 min
    Needs      Python 3 with NumPy, SciPy and mpmath

bg_reduction_symbolic.py
    The same reduction in symbolic form with SymPy. It derives the cubic part of the loop from its six-term trace
    formula and gives the bracket of Eq. (B11), the steps of Balitsky and Grabovsky from their quark kernel to
    Eq. (8.10), the coefficient -alpha_s^2 n_f/(8 pi^4) = -6 c_q/(4 N_c) of Eq. (27) at N_c = 3, the
    identification of their rapidity with Y through the LO term, and, at quadratic order, the coefficient of
    Eq. (B5).
    Command    python3 -I bg_reduction_symbolic.py > bg_reduction_symbolic_output.txt
    Run time   a few seconds
    Needs      Python 3 with SymPy

bg_kernel.py
    The quark kernel of Balitsky and Grabovsky (their Eq. (5.3)) equals -K_q/4, Eq. (B9), and the quark
    kernel of Eq. (5) of Balitsky and Chirilli (arXiv:0710.4330) equals K_q of Eq. (24) with the prefactor c_q,
    symbolically with SymPy and numerically at 50 digits at 200 random point sets, together with Eq. (B1), the
    symmetries of the kernel and its vanishing when the parent ends coincide.
    Command    python3 -I bg_kernel.py > bg_kernel_output.txt
    Run time   under 1 s
    Needs      Python 3 with SymPy, mpmath and NumPy


03_abelian_pair_kernel   The Abelian part of the symmetric adjoint pair kernel (Appendix I)

These programs evaluate the Abelian part (the non-planar quark loop) of the symmetric adjoint pair kernel of Bartels,
Fadin, Lipatov and Vacca (arXiv:1210.0797v1, Eq. (39) with Eq. (40)) at zero momentum transfer, the check of
Appendix I. Its eigenvalue on the conformal partial wave Psi_{n',nu'} is -(n_f alpha_s^2/(2N_c))
w(n', 1/2 + i nu'), twice the color-singlet value of Eq. (B4), for every even n' and real nu'. In the programs
this eigenvalue is written alpha_s^2 b_f khat(n', nu') with b_f of Eq. (B6), so the statement is khat = w.

bflv_mellin.wl
    Symbolic evaluation, written independently of the Python programs. After the angular projection and the
    symmetrization in the two integration variables x and z of Eq. (39) of arXiv:1210.0797v1, the Mellin transform in
    the momentum and the integrals over x and z give khat(n', gamma) in closed form, and FullSimplify[khat - w(n',
    gamma)] = 0 for n' = 0 to 4. The bracket of Eq. (39) of arXiv:1210.0797v1 is a polynomial of degree two in the
    cosine of the angle, so every |n'| >= 3 vanishes.
    Command    wolframscript -file bflv_mellin.wl > bflv_mellin_output.txt
    Run time   under 1 min
    Needs      Wolfram Language

eigen_mom.py
    The same eigenvalue numerically at 30 digits. It reduces the kernel to the angular modes G_n(t) of a
    one-dimensional integral, checks this reduction against the brute-force values of explore_mom.py (typed into the
    program, at six values of t), checks the symmetry G_n(1/t) t^2 = G_n(t), and integrates over t at nu' = 0, 0.001,
    0.3, 0.7, 1.1 and 2.5 for n' = 0 and 2, where khat agrees with w to a relative 3.4e-18 or better. It also
    compares the intermediate closed form in Beta functions with w at four complex values of gamma.
    Command    python3 -I eigen_mom.py > eigen_mom_output.txt
    Run time   about 7 min
    Needs      Python 3 with mpmath

pair_average.py
    The average of khat over P_{1,0} (Eqs. (37) and (38)) computed from the kernel alone, without w. The
    integral over nu' is taken first, as the Fourier transform of P_{1,0} in closed form, and the norm
    Z_{1,0} = 3 pi zeta(3) is checked. The average equals <w>_P of Eq. (39) to 1.4e-30, and three times it times
    alpha_s^2 b_f gives -0.362381219421971 n_f alpha_s^2/N_c, the coefficient of Eq. (3). It imports
    eigen_mom.py from its folder. Its printed tags Eq. (I02) and Eq. (wP) name Eqs. (F2) and (39).
    Command    python3 -I pair_average.py > pair_average_output.txt
    Run time   105 s
    Needs      Python 3 with mpmath and SymPy

color_bf.py
    The color coefficient b_f of Eq. (13) of arXiv:1210.0797v1 with explicit SU(3), SU(4) and SU(5) generators,
    -1/(2N_c) per flavor for fundamental Dirac quarks on a symmetric adjoint pair (Eq. (B6)), -1/(4N_c) for the
    same trace operator averaged over a color-singlet pair, and zero for adjoint matter.
    Command    python3 -I color_bf.py > color_bf_output.txt
    Run time   about 1 s
    Needs      Python 3 with NumPy

explore_mom.py
    The brute-force evaluation of Eq. (39) of arXiv:1210.0797v1 by two-dimensional quadrature at 15 digits, whose
    values eigen_mom.py uses as its reference. When the stored output was written, the program was stopped by a time
    limit of 600 s after the first six of its seven values of t, so the last value, t = 100, is missing from it.
    Command    python3 -I explore_mom.py > explore_mom_output.txt
    Run time   about 10 min for the six values in the output
    Needs      Python 3 with mpmath


04_nlo_kernels_contact_terms   The NLO dipole equation term by term (Sec. III and Appendix C)

These programs check the kernels of the NLO dipole equation of Balitsky and Chirilli (arXiv:0710.4330, Eq. (5)) as
the paper writes them in Eq. (23) and Appendix C, and the contact terms of the S_3 term. The line
numbers of nlobkvhepdf.tex in the comments refer to the LaTeX source of arXiv:0710.4330v1.

k1_check.py
    The kernel K_1 of Eq. (C3) against the bracket of the single-integral terms of Eq. (5) of arXiv:0710.4330 typed
    again from the source (largest relative difference 2.6e-41 at 50 random configurations and 40 digits), that
    bracket against the sum of the LO term and the gluon and quark parts of arXiv:0710.4330 (1.2e-39), and the
    identity of their b with beta_0.
    Command    python3 -I k1_check.py > k1_check_output.txt
    Run time   under 1 s
    Needs      Python 3 with mpmath

k2_symbolic.py
    The kernels of S_2, S_3 and S_q of Eq. (5) of arXiv:0710.4330 rewritten in the variables tau, theta of
    Eqs. (24) and (B1) with SymPy. The differences from Eqs. (C4), (C5) and (24) reduce to zero,
    K_2 and K_q are even and K_3 is odd under the exchange of z and z'.
    Command    python3 -I k2_symbolic.py > k2_symbolic_output.txt
    Run time   about 1 s
    Needs      Python 3 with SymPy

k2_check.py
    The numerical form of the check of k2_symbolic.py. K_2 of Eq. (5) of arXiv:0710.4330 against Eq. (C4) at 50 random
    configurations with rational coordinates and at six points near tau = 0, with K_3 and K_q as by-products. The
    largest relative difference over the 50 configurations is 6.9e-37 at 40 digits and 2.8e-57 at 60 digits.
    Command    python3 -I k2_check.py > k2_check_output.txt
    Run time   under 1 s
    Needs      Python 3 with mpmath

kernels.py, quad2d.py
    Modules. kernels.py gives K_2, K_3 and K_q in the literal form of arXiv:0710.4330 and in the variables tau, theta
    of the paper. quad2d.py gives the two-dimensional quadrature rules used by the programs below.

kernel_identities.py
    Pointwise identities of the kernels at 40 digits and 200 random configurations. It compares the forms in tau,
    theta with the literal forms and checks their parities under z <-> z' and x <-> y, their invariance under Moebius
    maps, the integrand of Eq. (114) of arXiv:0903.5326 against K_3, and the behavior as z' -> z (the |z-z'|^-4
    terms of K_2 and K_q cancel) and near the parent ends.
    Command    python3 -I kernel_identities.py > kernel_identities_output.txt
    Run time   4 s
    Needs      Python 3 with mpmath and NumPy

color_structures_cubic.py
    The cubic C-odd parts of the color structures S_1, S_2, S_3, S_q and of the sextupole trace of Eq. (5) of
    arXiv:0710.4330 with explicit SU(3) and SU(4) generators, written independently of color_factors.py, against
    Eqs. (C2), (C6) and (B2), and the local coefficients W_p of C(A_p) that enter the functional L_g
    (Eqs. (C1) and (C9)). It also checks the color identities of Eq. (55) of arXiv:0710.4330v1 at
    finite random fields.
    Command    python3 -I color_structures_cubic.py > color_structures_cubic_output.txt
    Run time   8 s
    Needs      Python 3 with NumPy

k3_zprime_integral.py
    The integral of K_3 over z' at fixed z away from the parent ends, at two resolutions of the quadrature. It is
    small compared with the integral of |K_3| and decreases as the resolution grows, the statement of
    Appendix C that the integral vanishes away from the parent ends.
    Command    python3 -I k3_zprime_integral.py > k3_zprime_integral_output.txt
    Run time   4 s
    Needs      Python 3 with NumPy and mpmath

contact_coefficient_test_functions.py
    The contact coefficient of Eq. (C7) by direct four-dimensional quadrature in the original coordinates,
    with the symmetric prescription of Eq. (C6) and three test functions concentrated near x or near y. The
    argument sets the resolution (1 or 2). At resolution 2 the three ratios to 4 pi^2 zeta(3) [phi(y) - phi(x)] are
    0.99999851, 0.99999901 and 0.99999941, so the largest relative difference is 1.5e-6.
    Command    python3 -I contact_coefficient_test_functions.py 1 > contact_coefficient_test_functions_res1_output.txt
               python3 -I contact_coefficient_test_functions.py 2 > contact_coefficient_test_functions_res2_output.txt
    Run time   about 1 min (resolution 1) and 3 to 6 min (resolution 2)
    Needs      Python 3 with NumPy and mpmath

bc09_delta_normalization.py
    The normalization of the delta function of BC 2009, the paper of Balitsky and Chirilli on the NLO evolution of
    color dipoles in N = 4 super-Yang-Mills theory (arXiv:0903.5326). Its Eq. (114), in its appendix of integrals, is
    the integral of K_3 over one emission point, and Balitsky and Chirilli restore its delta-function terms from the
    double integral of their Eq. (115). The program evaluates Eq. (115) with the symmetric prescription in their
    measure and so checks the normalization of their delta function (unit integral against d^2z/pi) used to convert
    their contact terms into Eq. (C7) (ratio 1.00000026 at resolution 2). It imports
    contact_coefficient_test_functions.py.
    Command    python3 -I bc09_delta_normalization.py 1 > bc09_delta_normalization_res1_output.txt
               python3 -I bc09_delta_normalization.py 2 > bc09_delta_normalization_res2_output.txt
    Run time   25 s (resolution 1) and 75 s (resolution 2)
    Needs      Python 3 with NumPy and mpmath

The programs color_structures_cubic.py, k3_zprime_integral.py, contact_coefficient_test_functions.py and
bc09_delta_normalization.py print their own description first.


05_left_eigenvector   The LO kernel on the projectile and on the target (Sec. III and Appendix D)

common.py
    Module. One-gluon exchange l of Eq. (8), the LO kernel of Eq. (13) acting on the projectile and on the
    target ends, the closed form G(rho) of K_0 acting on l^2, and the quadrature rules.

pair_transfer.py
    Eq. (16), the LO kernel acting on two-gluon exchange from the projectile ends and from the target ends,
    against the closed form G(rho), at 12 configurations of separated dipole ends (random ones, a target end near a
    projectile end, small and large target dipoles, nearly collinear points), and under a common Moebius map. The
    largest relative difference between the projectile and target integrals is 5.9e-12 (the small target dipole).
    Item (e) gives <l^2|l^2> = 3 pi zeta(3) (Eq. (E6)) and <l^2|G> = 0, the LO identity of Eq. (44) at
    (n, nu) = (1, 0).
    Command    python3 -I pair_transfer.py > pair_transfer_output.txt
    Run time   13 s
    Needs      Python 3 with NumPy and mpmath

lefteig_nondipole_form.py
    Eq. (D8) for the non-dipole form T(D_xy, D_zz', D_zz') at fixed points, with the dipole form C(D_xy) as
    a control. Both sides of the identity Pi_{1,nu}[K_0 F] = 2 pi chi(1, nu) Pi_{1,nu}[F] are computed by
    four-dimensional quadrature with tanh-sinh rules at nu = 0 and nu = 0.3, and the program also gives the boundary
    term of the disk regulator for five disk radii. The argument is the step h of the tanh-sinh rules, and the four
    outputs show the convergence in h. At the finest step, h = 0.25, the two sides differ at nu = 0.3 by 2.3e-5
    relative to 2 pi chi(1, nu) for the non-dipole form, against 2.9e-4 for the control form of the same quadrature,
    so the three significant digits of Appendix I are set by the control. The output prints these differences as
    absolute values, |Pi_{1,nu}[K_0 F]/Pi_{1,nu}[F] - 2 pi chi(1, nu)| = 2.9e-5 and 3.7e-4 (minus 2 pi chi in its
    printed lines), with 2 pi chi(1, 0.3) = -1.2624. At nu = 0, where chi(1, 0) = 0, the right-hand side vanishes
    identically, and the left-hand side is measured against the projection Pi_{1,0}[F] of the form itself. At the
    finest step, h = 0.25, |Pi_{1,0}[K_0 F]|/|Pi_{1,0}[F]| = 2.7e-5 for the non-dipole form and 1.5e-4 for the control
    form (the lines nu = 0.0 of the output). For the non-dipole form this ratio falls from 1.6e-2 at h = 0.5 to 8.9e-4
    at h = 0.35 and 2.7e-5 at h = 0.25.
    Command    python3 -I -W ignore lefteig_nondipole_form.py 0.25 > lefteig_nondipole_form_h0.25_output.txt
               (and the same with 0.35, 0.5 and 0.8)
    Run time   about 7 min with 8 processes (h = 0.25), 1.5 min (0.35), 24 s (0.5) and 6 s (0.8)
    Needs      Python 3 with NumPy and mpmath

born_transfer.py
    The transfer of the LO kernel from the projectile to the target dipole on Born exchanges, symbolically (the
    additivity of l, the polarization of Eq. (15) and Eq. (17)) and numerically at three
    configurations for the dipole form C(D_xy), the non-dipole form of the non-planar loop and three further cubic
    forms. The projectile side, the target side and the closed form agree to 9.5e-13.
    Command    python3 -I born_transfer.py > born_transfer_output.txt
    Run time   16 s
    Needs      Python 3 with NumPy, SymPy and mpmath


06_overlap_one_partial_wave   The overlap of one conformal partial wave (Appendix E)

pairwave.py
    Module. The conformal partial wave Psi_{n,nu} of Eq. (33) as a function of the cross ratio rho, from its
    two conformal blocks (Eq. (E5)) for nu != 0 and from its closed form at (n, nu) = (1, 0), and the defining
    integral over the reference point.

validate_wave.py
    The block form of Psi_{n,nu} against its defining integral at eight sets of labels and four configurations each
    (relative differences up to 2.8e-9, set by the two-dimensional quadrature of the defining integral), together with
    its symmetry under the exchange of the target ends (Eq. (E7)), its continuity across the real axis, and
    the Casimir equations of Eq. (E9).
    Command    python3 -I validate_wave.py > validate_wave_output.txt
    Run time   about 50 s
    Needs      Python 3 with NumPy and mpmath

overlap_direct.py
    The overlap <Psi_{n,nu}| l Psi_{n',nu'}> of Eqs. (41) and (E16) by direct integration over the
    cross-ratio plane, on three grids, against 2 pi^3/(D_- D_+) at eight sets of real labels with odd n + n', two of
    them at (n, nu) = (1, 0), and against zero at three sets with even n + n'. The largest relative difference on the
    finest grid is 1.2e-12 (at n = 3, nu = 0.2), and the overlaps at even n + n' are below 3.5e-12 in modulus there,
    against overlaps of 8 to 121 at odd n + n'. At (1, 0) the overlaps give the first line of Eq. (37). It writes
    overlap_direct.csv with every grid level.
    Command    python3 -I overlap_direct.py > overlap_direct_output.txt
    Run time   about 4.5 min
    Needs      Python 3 with NumPy and mpmath


07_quark_kernel_eigenvalue   The eigenvalue of the quark kernel on the conformal partial waves (Appendix E)

kq_eigenvalue.py
    The eigenvalue lambda_q(n', nu') of the quark kernel on a conformal partial wave, the integral over the cross
    ratio of the kernel function times Psi_{n',nu'} (Eq. (E19)), by Gauss-Legendre product rules on three regions.
    The integrand is evaluated at 20 digits, while the nodes and weights are those of NumPy
    (numpy.polynomial.legendre.leggauss) in double precision, which limits the rule to about 1e-15 relative. The
    program prints the integral, 4 pi^4 w(n', 1/2 + i nu') of Kotikov and Lipatov (Eq. (34)) and their difference
    (diff, an absolute difference). Each call computes one point, and its optional third argument multiplies all node
    counts (1 or 1.5).
    Command    xargs -P 5 -L 1 python3 -I kq_eigenvalue.py < kq_eigenvalue_points.txt | LC_ALL=C sort \
                   > kq_eigenvalue_output.txt
               (the processes finish in no fixed order, and sort writes the lines in a fixed order, sorted as text,
               which here orders them by n', nu' and the node factor; a single point runs as
               python3 -I kq_eigenvalue.py 0 0.4 1.5)
    Run time   about 50 s per point with node factor 1 and 2 min with node factor 1.5, 6 min for all 22 points with
               5 processes
    Needs      Python 3 with NumPy and mpmath
kq_eigenvalue_points.txt
    The 22 points (n', nu', node factor) of the output, with n' = 0, 2, -2, 4, 6 and nu' = 0.001, 0.002, 0.4, 1.1.
    Taking the finest evaluation of each point, the integral equals 4 pi^4 w to a largest relative difference of
    1.1e-12 for n' = 0 and |n'| = 2, at n' = -2 and nu' = 0.4, which was evaluated with node factor 1 only. For
    |n'| = 4 and 6 the integral vanishes to within 2.5e-11, against values of 8 to 421 at n' = 0. The two points at
    nu' = 1.1 deviate by 2e-9 with node factor 1 and by 3e-14 or less with node factor 1.5.


08_ratio_quadrature   The ratio of Eq. (31) without the distribution P_{1,0} (Sec. III)

These programs integrate the ratio of inner products of Eq. (31), Omega = <l^2|R_q>/<l^2|l^2>, over the
points of the q qbar pair and over the cross ratio, without the distribution P_{1,0} and without the closed forms of
Sec. IV and Appendix F. Its closed form is 4 pi^4 <w>_P(nu), 94.1312672 at nu = 0. Conformal
invariance reduces numerator and denominator to integrals over the cross ratio rho of the two dipoles. Two functions
enter them, the measure M_nu(rho) that the overlap Pi_{1,nu} puts on the cross-ratio plane, and g(rho), the integral
of the quark kernel times two-gluon exchange over the points of the q qbar pair. Inside g(rho), the integral
h(t, zeta) over one quark point is taken from its closed form in dilogarithms and trilogarithms (hfun.py), which
check_h_direct.py compares with direct quadrature. The programs give Omega(nu) at nu = 0, 0.3 and 0.8 on three outer
grids, two over the unit disk of rho with 9216 and 16384 nodes, where the outer region enters through the symmetry
rho -> 1/rho, and one of 24576 nodes over the whole rho plane. The largest relative difference from the closed form
is 3.8e-8, at nu = 0.8 on the grid of 16384 nodes (disk_grid_ratio_64_output.txt).

polylog.py, hfun.py, gfun.py, gfun_logpolar.py, mfun.py, jdirect.py, hdirect.py, outer.py
    Modules used by the programs below. polylog.py evaluates Li_2 and Li_3 of complex argument. hfun.py gives h(t, zeta)
    in closed form and the kernel function k(t). gfun.py and gfun_logpolar.py give g(rho) by quadrature over the second
    quark point t, gfun.py in polar coordinates about t = 1 and gfun_logpolar.py in log-polar coordinates about t = 0
    with the symmetry t -> 1/t. disk_grid_g.py and full_plane_ratio.py use gfun_logpolar.py, and gfun.py also gives the
    panel rules of the other modules. mfun.py gives M_nu(rho) from a formula with hypergeometric functions, and
    jdirect.py gives it by direct two-dimensional quadrature, without that formula. hdirect.py gives h(t, zeta) by
    direct quadrature, and outer.py builds the grid over the unit disk.
disk_grid_g.py
    g(rho) on a disk grid, written to G_nout48_nin24.npz and G_nout64_nin24.npz (and to Ghalf_nout48_nin24.npz and
    Ghalf_nout64_nin24.npz for the upper half plane).
    Command    python3 -I disk_grid_g.py 48 24 > disk_grid_g_48_output.txt
               python3 -I disk_grid_g.py 64 24 > disk_grid_g_64_output.txt
    Run time   3 min (48) and 5.5 min (64), with 10 processes
disk_grid_m_formula.py
    M_nu(rho) from mfun.py on a disk grid, written to M_nout48.npz and M_nout64.npz.
    Command    python3 -I disk_grid_m_formula.py 48 10 > disk_grid_m_formula_48_output.txt
               python3 -I disk_grid_m_formula.py 64 10 > disk_grid_m_formula_64_output.txt
    Run time   1.5 min (48) and 1 min (64), with 10 processes (the second argument)
disk_grid_ratio.py
    Omega(nu) on a disk grid from the arrays above, beside its closed form.
    Command    python3 -I disk_grid_ratio.py 48 24 > disk_grid_ratio_48_output.txt
               python3 -I disk_grid_ratio.py 64 24 > disk_grid_ratio_64_output.txt
    Run time   about 1 s
disk_grid_m_direct.py
    M_nu(rho) from jdirect.py on the disk grid with 9216 nodes, written to Mdirect_nout48.npz.
    Command    python3 -I disk_grid_m_direct.py 48 > disk_grid_m_direct_48_output.txt
    Run time   10 min, with 10 processes
disk_grid_ratio_direct_m.py
    Omega(nu) on the same grid with the measure of disk_grid_m_direct.py, and the weighted difference between the two
    measures (6e-13 to 2.5e-12). Omega(0) is 94.1312685 with either measure.
    Command    python3 -I disk_grid_ratio_direct_m.py 48 > disk_grid_ratio_direct_m_48_output.txt
    Run time   about 1 s
full_plane_ratio.py
    Omega(nu) on the grid over the whole rho plane, with M_nu(rho) from jdirect.py, arrays written to
    E_12_1.0_16.0_16.npz. The arguments set the Gauss-Legendre nodes per panel (12), the panel width (1.0), the radial
    range (16.0) and the angular nodes (16).
    Command    python3 -I full_plane_ratio.py 12 1.0 16.0 16 > full_plane_ratio_12_output.txt
    Run time   27 min, with 10 processes
check_h_direct.py
    hfun.py against hdirect.py at 25 points, near-degenerate ones included. The largest relative difference is 2.5e-9,
    at a point where h is of order 1e-6. At the other points it is 2e-11 or less.
    Command    python3 -I check_h_direct.py > check_h_direct_output.txt
    Run time   17 s
G_nout48_nin24.npz, G_nout64_nin24.npz, Ghalf_nout48_nin24.npz, Ghalf_nout64_nin24.npz, M_nout48.npz,
M_nout64.npz, Mdirect_nout48.npz, E_12_1.0_16.0_16.npz
    The arrays of the grids (nodes, weights, g and M_nu) in NumPy format, written by the programs above.
    The stored values of M_nu are quadrature values for the weighted sums of Omega and are not accurate at every
    node. At nu = 0 the measure has the closed form M_0(rho) = 2 pi ln|rho| / |rho - 1|^4, which is the one to use
    for values at single points. Against it, the direct array M_0.0 of Mdirect_nout48.npz is off by more than 1
    percent, counting the imaginary part of its stored complex values, at 104 of its 9216 nodes (by more than 100
    percent at 40 of them). Its real part alone is off by more than 1 percent at 76 of these nodes (by more than 100
    percent at 20). All 104 lie within about 6e-12 of |rho| = 1, where M_0 vanishes, spread along the unit circle up
    to |rho - 1| = 0.12. The formula arrays M_0.0 of M_nout48.npz and M_nout64.npz agree with the closed form to
    1e-12 relative except within about 4e-10 of rho = 1, where 6 and 16 of their entries are off by more than 1
    percent, all within 3e-15 of rho = 1. At every one of these nodes ln|rho| is zero or below 6e-12 in double
    precision, so they contribute nothing to the sums, and replacing them by the closed form leaves Omega(0)
    unchanged in double precision on all three disk arrays. The direct array is kept as it was computed, since it
    checks the formula measure independently.
All programs of this folder need Python 3 with mpmath and NumPy.


09_closed_forms   The average <w>_P in closed form and its dependence on nu (Sec. IV, Appendix F)

residues_branch_point.wl
    The two integrals of Eq. (F2) by partial fractions and sums of residues, and their numerical integration at
    a working precision of 40 digits, which agrees with the residue values to 5.6e-35 and 6.8e-35. The program prints
    I_0 as A0 and 2 I_2 as A2, since n' = 2 and n' = -2 contribute equally. It then prints the closed form of the
    average <w>_P = 0.2415874796146 of Eq. (39) and -(3/2)<w>_P = -0.3623812194, the
    coefficient of n_f alpha_s^2/N_c in Eq. (3). Catalan's constant cancels in the sum.
    Command    wolframscript -file residues_branch_point.wl > residues_branch_point_output.txt
    Run time   about 1 s
    Needs      Wolfram Language
residues_general_nu.wl
    The numerator of <w>_P(nu) along n = 1 by sums of residues, written to Tnu_raw.m, and <w>_P(nu) at
    nu = 0.3, 1.2, 0.01 and 0.001.
    Command    wolframscript -file residues_general_nu.wl > residues_general_nu_output.txt
    Run time   80 s
    Needs      Wolfram Language
simplify_general_nu.wl
    Simplifies Tnu_raw.m to an expression in hyperbolic and trigamma functions of the form of Eq. (F4) and writes
    it to Tnu_simpl.m. Run it after residues_general_nu.wl.
    Command    wolframscript -file simplify_general_nu.wl > simplify_general_nu_output.txt
    Run time   70 s
    Needs      Wolfram Language
Tnu_raw.m, Tnu_simpl.m
    The expressions for the numerator of <w>_P(nu) written by the two programs above.
fnu_quadrature_check.py
    <w>_P(nu) by direct quadrature over nu' of P_{1,nu} (Eq. (42)) times w at 30 digits, against Eq. (F4).
    The two agree in all 18 printed digits at nu = 0.3, 0.8, 1.7 and 3.0.
    Command    python3 -I fnu_quadrature_check.py > fnu_quadrature_check_output.txt
    Run time   2 s
    Needs      Python 3 with mpmath
fnu_expansion.wl
    Expands the non-planar quark contribution -(3/2)<w>_P(nu) of Eq. (F4) about nu = 0 (Eq. (F5)). The
    constant term is -0.36238121942, the coefficient of Eq. (3), and the coefficient of nu^2 is 0.60820932939,
    which the paper names a_q in Eqs. (F5) and (46) and quotes once, as a_q = 0.608 to three digits, in Sec. V. The
    program also gives the nu^2
    coefficient as a combination of zeta values. Its printed names "quark c0" and "quark c2" are these two
    coefficients.
    Command    wolframscript -file fnu_expansion.wl > fnu_expansion_output.txt
    Run time   about 1 s
    Needs      Wolfram Language
quadrature_pslq_mpmath.py
    Numbers only, with no symbolic step. I_0 and I_2 by quadrature of the integrands of Eq. (F1) at 120 digits
    with two subdivisions, Z_{1,0} as the sum over even n' of the integrals of P_{1,0}, the integer relations among
    these numbers and pi, Catalan's constant, zeta(3), zeta(5) and log 2 found by PSLQ at two precisions, and
    Eqs. (F2), (F3) and (39) to 40 significant digits. Output lines 35 to 37 give <w>_P and the two
    coefficients of Eq. (3) that the paper prints, and section 5 gives the shift at the reference parameters,
    -0.0145, and its ratio 0.0374 to the gap 2.02888 abar_s to the nearest level of zero quasimomentum
    (Appendix G), with the dependence on N_c at fixed abar_s.
    Command    python3 -I quadrature_pslq_mpmath.py > quadrature_pslq_mpmath_output.txt
    Run time   64 s
    Needs      Python 3 with mpmath
closed_form_sympy.py
    The same closed forms in symbolic arithmetic with SymPy. It derives Eq. (F1) from Eqs. (37) and (32),
    obtains Eq. (F2) by its own sums of residues, cancels Catalan's constant in Eq. (F3), derives
    Z_{1,0} = 3 pi zeta(3) and the shares 2/(3 zeta(3)) and 85/(162 zeta(3)) of n' = 0 and n' = +-2, prints the values
    at 50 digits, and gives the dependence on N_c, the fall as 1/N_c^2 at fixed abar_s and n_f/N_c that the
    Conclusions quote.
    Command    python3 -I closed_form_sympy.py > closed_form_sympy_output.txt
    Run time   7.4 s
    Needs      Python 3 with SymPy


10_three_gluon_levels   The LO three-gluon levels and the isolation of the BLV state (Table I, Appendix
                        G)

The levels at (n, nu) = (1, 0) follow from the quantization conditions of Derkachov, Korchemsky, Kotanski and
Manashov (hep-th/0204124), in which the integral representation reduces the Baxter equation at fixed conformal
weights to a third-order differential equation whose solutions must combine into a single-valued function. The
programs of this folder find the levels directly at h = 1 (nu = 0), starting from the series of the solutions about
the singular point 0 and continuing them around the singular point 1 by Taylor steps (bax3.py, bax3_mp.py), at 40
digits and again at 50. They follow the levels along n = 1 to nu = 3 and beyond with the matching method of the
series about 0 and 1 (dkkm_mp.py, dkkm_np.py), in double precision with steps of 0.005 in nu, and confirm sampled
values at 30 digits. A level with energy E_3 in the normalization of hep-th/0204124 lies at omega = -E_3/4 in units
of abar_s, and its gap is the BLV eigenvalue minus omega, positive where the level lies below the BLV eigenvalue. In
the printed lines theta is the quasimomentum in units of 2 pi/3, and E3 is E_3.

bax3.py, bax3_mp.py
    Modules. The quantization conditions at h = 1 + i nu, valid at every nu including nu = 0, from the series about 0
    and the monodromy around 1 by Taylor steps, in double precision (bax3.py) and in mpmath at a set working precision
    (bax3_mp.py, about 2 s per evaluation at 40 digits).
dkkm_mp.py, dkkm_np.py
    Modules. The matching method of Derkachov, Korchemsky, Kotanski and Manashov at nu != 0, in mpmath (dkkm_mp.py)
    and in double precision vectorized over q_3 (dkkm_np.py).
derive_z1_recurrence.py
    SymPy derivation of the four-term recurrence of the series about z = 1 that dkkm_mp.py and dkkm_np.py use.
    Command    python3 -I derive_z1_recurrence.py > derive_z1_recurrence_output.txt
    Run time   2 s
    Needs      Python 3 with SymPy
levels_nu0.py
    The search in the half plane 0.05 <= |q_3| <= 6.65 at nu = 0.05 on a grid of step 0.10 at 30 digits (the
    |q_3| < 6 of Appendix G), the refinement of every local minimum at 40 digits, and the continuation of
    every root to nu = 0.10 and to h = 1 itself, where q_3 and E_3 are computed at 40 digits and again at 50 digits
    (lines 28 to 30 of the program). Lines 77 to 80 of the output give rows B to D of Table I (rows A to D are the
    four rows below the BLV state, in the order printed).
    Command    python3 -I levels_nu0.py > levels_nu0_output.txt
    Run time   5 to 10 min with 8 processes
    Needs      Python 3 with mpmath
levels_nu0_inner.py
    A finer grid (step 0.02, |q_3| <= 1.2) and the starting points of the WKB lattice of hep-th/0204124. It finds the
    level near q_3 = 0.3316 that the coarser grid passes over and carries it to h = 1 (line 74 of the output, row A of
    Table I). It reads levels_nu0_output.txt and imports levels_nu0.py, so run it after levels_nu0.py.
    Command    python3 -I levels_nu0_inner.py > levels_nu0_inner_output.txt
    Run time   about 7 min with 8 processes
    Needs      Python 3 with mpmath
near_zero_check.py
    A search of |q_3| < 0.45 at nu = 0.02, 0.05, 0.1, 0.2 and 0.4 that finds, besides q_3 = 0, the level near
    q_3 = 0.33 of row A of Table I continued in nu and, at nu = 0.02 and 0.4, one further level with
    |q_3| near 0.9, and no other root near q_3 = 0. It also gives the singular values of the conditions at q_3 = 0
    for nu from 0 to 3, behind the statement of Appendix I that at q_3 = 0 the conditions at h = 1 are
    identities.
    Command    python3 -I near_zero_check.py > near_zero_check_output.txt
    Run time   3 min
    Needs      Python 3 with mpmath and NumPy
compare_tables.py
    The levels at h = 1 of the two programs above against the values printed in Table I, typed into the
    program, and against Tables 4 and 5 of hep-th/0204124. The energies of the levels q_3 = 0.33155 and 1.36802
    differ from the published ones by 0.018 and 0.093 percent (rel_dE3 in the last two lines), the 0.02 and 0.09
    percent of Appendix G. Run it after levels_nu0.py and levels_nu0_inner.py.
    Command    python3 -I compare_tables.py > compare_tables_output.txt
    Run time   about 20 s
    Needs      Python 3 with mpmath
scan_nu.py
    Searches at fixed nu > 0, independent of the followed levels, by Gauss-Newton in double precision from every
    point of a grid, with every candidate confirmed at 30 digits (line 20 of the program). The arguments are nu, the
    radius of the search and the grid step. The output at nu = 1.0 gives the gap 0.959 abar_s of the nearest level of
    zero quasimomentum (line 7).
    Command    python3 -I scan_nu.py 0.25 7.0 0.1 > scan_nu_0.25_output.txt
               and the same with (0.5 8.0 0.12), (1.0 10.0 0.15), (1.5 14.0 0.18), (2.0 16.0 0.2), (2.5 16.0 0.2) and
               (3.0 16.0 0.2), each written to scan_nu_<nu>_output.txt
    Run time   about 1 min per value of nu, with 8 processes
    Needs      Python 3 with NumPy and mpmath
extra_seeds.py
    Carries to h = 1 the level of zero quasimomentum that the search at nu = 0.25 found near q_3 = 0.19 - 8.17 i,
    outside the region searched at nu = 0. It writes extra_theta0_8i_follow_input.jsonl and extra_theta0_8i_nu0.txt,
    and its printed lines are in extra_theta0_8i_log.txt.
    Command    python3 -I extra_seeds.py 0.19065029178480332695 -8.1729927850842271853 extra_theta0_8i \
                   > extra_theta0_8i_log.txt
    Run time   5 min
    Needs      Python 3 with mpmath
follow_np.py
    Follows every level found at nu = 0.25 (scan_nu_0.25_output.txt) up to nu = 3 and down to nu = 0.10 in steps of
    0.005 (line 62 of the program) in double precision, with a check against jumps to another level, and writes one
    record per level to follow_np_output.jsonl. A point is flagged if its residual exceeds 1e-12, if its quasimomentum
    moves by more than 1e-6, or if it jumps (lines 4 to 6 of the program). The output flags 42 points (n_flagged in
    the records, and flagged_points in lines 13 to 15 of analyze_all_output.txt), 12, 9 and 21 on the three
    trajectories of zero quasimomentum that end at h = 1 at q_3 = 4.60619 + 2.95331i, 4.60619 - 2.95331i and
    -8.12632i, all at 0.100 <= nu <= 0.210. Every flag comes from the test of the quasimomentum, which moves there by
    up to 3.5e-4 in units of 2 pi/3, while the tests of the residual (largest residual 3.1e-15 over all points) and of
    jumps pass at every point. At nu = 0.10 the values on these three trajectories agree with the 40-digit values
    (E10 and q10) of levels_nu0_output.txt and extra_theta0_8i_nu0.txt to 1.6e-5 in E_3 and 1.7e-3 in q_3. The
    trajectories of rows C and D of Table I have no flagged point.
    Command    python3 -I follow_np.py > follow_np_output.jsonl
    Run time   about 12 min with 8 processes
    Needs      Python 3 with NumPy and mpmath
follow_levels.py
    Follows chosen levels, starting from their roots at nu = 0.05, over 0.01 <= nu <= 3 at 30 to 40 digits with
    step control, and computes a point again at 40 digits every 0.25 in nu. The inputs follow_input_B.jsonl (the
    level from q_3 = 0.3316) and follow_input_D.jsonl (the levels from q_3 = 1.368 and 2.2068 i) hold the roots at
    nu = 0.05 taken from the outputs of levels_nu0.py and levels_nu0_inner.py. analyze_all.py uses the two outputs
    as a check of follow_np_output.jsonl.
    Command    python3 -I follow_levels.py follow_input_B.jsonl follow_output_B.jsonl
               python3 -I follow_levels.py follow_input_D.jsonl follow_output_D.jsonl
    Run time   6 min (B) and 11 min (D), with 8 processes
    Needs      Python 3 with mpmath
beyond_nu3.py
    Follows the level of zero quasimomentum that starts at q_3 = 1.36802 beyond the plotted range, from its root at
    nu = 1.5 (typed from scan_nu_1.5_output.txt) to nu = 5 in steps of 0.01. Its gap changes sign at nu = 3.348
    (line 19 of the output), checked at 30 digits at the two bracketing values of nu.
    Command    python3 -I beyond_nu3.py > beyond_nu3_output.txt
    Run time   1 min
    Needs      Python 3 with NumPy and mpmath
check_nu3_monodromy.py
    The same level at nu = 3, 3.34 and 3.35 with the method of bax3_mp.py at 50 digits. It gives the gap 0.0402 abar_s
    at nu = 3 (line 1 of the output) and the change of sign between 3.34 and 3.35 (lines 2 and 3). It reads
    beyond_nu3_output.txt.
    Command    python3 -I check_nu3_monodromy.py > check_nu3_monodromy_output.txt
    Run time   about 30 min
    Needs      Python 3 with mpmath
shift_ratio.py
    Module. The non-planar quark contribution of Eq. (F4) at the reference parameters, used by analyze_all.py.
analyze_all.py
    Collects the levels at nu = 0, 0.05 and 0.10 (40 digits) and the followed levels from nu = 0.10 to 3, and gives
    for every level its gap along n = 1, the values of nu where levels of quasimomentum +-2 pi/3 cross the BLV
    eigenvalue (0.64 and 1.80, lines 3 and 4 of the output), the gap of the nearest level of zero quasimomentum
    (0.959 abar_s at nu = 1, line 6), and the ratio of the non-planar quark contribution to that gap at the reference
    parameters, about 4 percent at nu = 0 (line 39). It reads levels_nu0_output.txt, levels_nu0_inner_output.txt,
    extra_theta0_8i_nu0.txt, follow_np_output.jsonl, follow_output_B.jsonl, follow_output_D.jsonl and the outputs
    of scan_nu.py.
    Command    python3 -I analyze_all.py > analyze_all_output.txt
    Run time   10 s
    Needs      Python 3 with NumPy and mpmath
mono.py, mono_derived_ode.py, q3_ode_coefficients.py, refine_monodromy.py, energy.py, quasi.py
    Modules of the second method of Appendix I, written separately from the programs above (energy.py and quasi.py also
    run by themselves, as their entries below say). q3_ode_coefficients.py holds the third-order differential equation
    that derive_q3_ode.py derives, and mono_derived_ode.py makes mono.py use it. mono.py continues a fundamental system
    with identity data at z = 1/2 around the singular points 0 and 1 by Taylor steps and sets up the condition that its
    bilinear form with the conjugate system be single-valued, refine_monodromy.py finds the roots, energy.py gives E_3
    from the Baxter formula of de Vega and Lipatov (hep-ph/0204245) in the normalization of hep-th/0204124, and quasi.py
    gives the quasimomentum from the wave function. mono.py by itself holds the equation (ees0z32) of hep-th/0603238 as
    printed, which is not the equation that Psi = w^h F(x) obeys and gives a wrong wave function. quasi.py,
    refine_monodromy.py and levels_monodromy.py therefore import mono_derived_ode.py first, so that all of them use the
    derived equation, quasi.py also when it is run by itself.
derive_q3_ode.py
    The derivation of that equation with SymPy. It applies q_3 = i^3 z12 z23 z31 d/dz1 d/dz2 d/dz3 to Psi = w^h F(x),
    with w = z31/(z10 z30) and the cross ratio x = z12 z30/(z10 z32), divides by w^h, and at z0 = 0, z1 = 1 and
    z3 = 3, 5 and -7/2 writes z2 through x. Each line of the output gives z3, the coefficients of F''' and F'' (in
    brackets), the coefficient of F' and the term without derivatives, which is zero, with x printed as X and i as I.
    The coefficients are the same for the three values of z3, and each carries the factor i, so that the eigenvalue
    equation of q_3, with eigenvalue q_3, reads x^2(x-1)^2 F''' + x(x-1)((h+4)x+h-2) F'' + (h+1) x (2x+h-2) F'
    + i q_3 F = 0, the equation of q3_ode_coefficients.py.
    Command    python3 -I derive_q3_ode.py > derive_q3_ode_output.txt
    Run time   about 1 s
    Needs      Python 3 with SymPy
energy.py
    Run by itself, it prints E_3 at benchmark charges, refined by energy_benchmark_charges.py (h = 1/2, 3/2 + 0.176i
    and 2) or taken from rows A and C of Table I (h = 1), beside the E_3 of the first method at the same charge and the
    value printed in hep-th/0204124, and at q_3 = 0 beside 8 Re[psi(1 + i nu) - psi(1)]. E_3 is the real part of what
    the Baxter formula gives, and only the real part is used. The sums of the formula are taken with a fit of their
    tails in powers of N. At h = 2 exactly the sums grow like ln N, and the program takes instead the ratio of their
    coefficients of ln N. It refuses 0 < |h - 2| < 1e-3, where the fit of the tails is ill-conditioned, and Re h
    outside 1/2 <= Re h <= 2, which was not tested. The energies agree with those of the first method to 3.4e-12 or
    better relative at h = 1/2 and h = 1, to 2.2e-10 at h = 3/2 + 0.176i and to 8.9e-9 at h = 2, and with the closed
    form at q_3 = 0 to 1.7e-13.
    Command    python3 -I energy.py > energy_output.txt
    Run time   about 3 s
    Needs      Python 3 with NumPy and mpmath
quasi.py
    Run by itself with h and q_3 as arguments, it computes the single-valued wave function at that root and prints, at
    three random configurations of the points, its ratio under a cyclic permutation of the points, with modulus 1 and
    phase theta in units of 2 pi/3, after the three smallest singular values of the conditions divided by the largest
    one (sv tail). At row A of Table I it gives theta = 1, and at row C theta = 0, with the modulus equal to 1 to
    1.5e-11 or better.
    Command    python3 -I quasi.py 1 0.33155402856950904786 > quasi_output.txt
               python3 -I quasi.py 1 1.3680197663563365492 >> quasi_output.txt
    Run time   about 1 s
    Needs      Python 3 with NumPy
energy_benchmark_charges.py
    The charges of the benchmark lines of energy.py at h = 1/2 (three levels), 3/2 + 0.176i and 2, refined with the
    method of bax3_mp.py from the values printed in hep-th/0204124, at 30 digits and again at 40 digits with other
    step settings, with E_3 = Re[alpha_2(q_3) + alpha_2(-q_3)] of bax3_mp.py at each. The two settings agree to 8e-26
    or better in q_3 and in E_3.
    Command    python3 -I energy_benchmark_charges.py > energy_benchmark_charges_output.txt
    Run time   about 1 min with 5 processes
    Needs      Python 3 with mpmath
levels_monodromy.py
    The eight classes of levels with q_3 different from zero that the search |q_3| < 6 of levels_nu0.py and
    levels_nu0_inner.py finds at h = 1 (a class is q_3 with -q_3 and their complex conjugates), by the second method,
    with 48 steps of 40 Taylor terms and with 96 steps of 60 terms. Lines 1 to 8 of the output hold the four classes
    of Table I (theta0_a is row C, twopi3_a row A, twopi3_b row B and theta0_b row D). Lines 9 to 16 hold the four
    further classes, whose values the paper does not print. twopi3_c starts from q_3 = 1.8871 - 1.6771i and has
    quasimomentum 2 pi/3, twopi3_d and twopi3_e start from 3.5440 and 1.5779 - 4.3892i and have quasimomentum
    -2 pi/3, and theta0_c starts from 4.6062 - 2.9533i and has zero quasimomentum. The program also gives the residuals
    of the conditions at the values q_3 = 1.3659 and 0.3315 printed in hep-th/0204124, and the BLV state, q_3 = 0,
    where the conditions have two vanishing singular values and E_3 = 0. Its last lines compare every level with the
    40-digit value of the same class from levels_nu0.py and levels_nu0_inner.py. The levels of Table I found with
    96 steps agree to 3.5e-12 or better in q_3 and 1.4e-11 or better in E_3, beyond the digits printed in the table,
    and those of all eight classes agree to 1.0e-10 or better in q_3 and 1.3e-10 or better in E_3 (2.6e-10 and
    4.6e-10 with 48 steps), each with the quasimomentum that the first method gives.
    Command    python3 -I levels_monodromy.py > levels_monodromy_output.txt
    Run time   about 15 min with 8 processes (most of it four jobs of about 13 min each)
    Needs      Python 3 with NumPy, SciPy, SymPy and mpmath


11_nlo_eigenvalue   The NLO eigenvalue at n = 1, Fig. 3, and the scale dependence (Sec. V, Appendix H)

fig2_nlo_n1.py
    Draws Fig. 3 (the file name fig2_nlo_n1.pdf is that of the figure file of the paper). The upper panel
    shows the real part of the n = 1 eigenvalue against nu at alpha_s = 0.2 with three colors and three flavors in
    three curves. They are the LO term, the NLO eigenvalue without the non-planar loop (the planar NLO term and the
    real part of the terms proportional to beta_0 added) and the NLO eigenvalue with the non-planar loop, named in the
    legend LO, NLO without non-planar loop and NLO with non-planar loop. The planar NLO term is that of
    Kotikov and Lipatov, with Phi(1, gamma) summed as the series that the integral of Eq. (H2) gives term by
    term, the MS-bar coupling at mu^2 = q^2 and the symmetric energy scale. The lower panel shows the non-planar quark
    contribution -(3/2)<w>_P(nu) of Eq. (F4) in units of n_f alpha_s^2/N_c, up to nu = 3 (line 107 of the
    program). All curves are computed at 40 digits (line 27). The program compares every curve with
    reference_table_alpha0.2.csv (largest difference 4.6e-39), finds the maximum of the full NLO eigenvalue at
    nu = 0, prints omega(0) = -0.0144952 and the non-planar quark contribution -0.0313 at nu = 3, and checks that no
    two tick labels of a panel overlap.
    Command    python3 -I fig2_nlo_n1.py > fig2_nlo_n1_output.txt   (writes fig2_nlo_n1.pdf and fig2_nlo_n1.png)
    Run time   70 s
    Needs      Python 3 with mpmath, NumPy and Matplotlib, and LaTeX for the labels
nlo_eigenvalue_n1.py
    The pieces of the NLO eigenvalue at n = 1 and their expansion about nu = 0. It compares the integral
    representation of Phi(n, gamma) with the series printed by Kotikov and Lipatov, which reproduces it only after
    (-1)^k is replaced by (-1)^(k+1) in both of its sign factors, finds Phi(1, 1/2) = zeta(3)/2 and
    Phi''(1, 1/2) = (11/2) zeta(5), and obtains the planar nu^2 coefficient [35 zeta(5) - 2 kappa zeta(3)]/4. It
    checks Eq. (F4) and Z_{1,nu} against direct quadrature, and gives the curvature of the eigenvalue at nu = 0
    for alpha_s = 0.2. There the NLO terms cancel 62.8 percent of the LO curvature (printed as the ratio
    NLO_over_LO_with_quark = -0.628451), the 63 percent of Appendix H. The equation labels (7), (8), (9)
    and (K1) of hep-ph/0004008 in its comments are labels of that LaTeX source (in its printed numbering
    delta(n, gamma) is Eq. (27) and Phi(n, gamma) is Eq. (28)), and (K1) there is not Eq. (C3) of the paper.
    Command    python3 -I nlo_eigenvalue_n1.py > nlo_eigenvalue_n1_output.txt   (also writes nlo_eigenvalue_n1.json)
    Run time   6 min
    Needs      Python 3 with mpmath
nlo_scale_dependence.py
    The value at nu = 0 and the position of the maximum of the eigenvalue when the renormalization scale mu^2 changes
    at fixed alpha_s(q^2), with one-loop running from q^2 to mu^2 (Eq. (H3)). At alpha_s(q^2) = 0.2 the
    eigenvalue at nu = 0 is -0.0226 at mu^2 = q^2/4, -0.0145 at mu^2 = q^2 and -0.0101 at mu^2 = 4 q^2. At
    mu^2 = q^2/4 the maximum moves to nu = 0.105, where the eigenvalue exceeds its value at nu = 0 by 1.0e-4. The last
    lines give the scale at which the curvature at nu = 0 changes sign, mu^2 = 0.2734 q^2. It imports
    nlo_eigenvalue_n1.py.
    Command    python3 -I nlo_scale_dependence.py > nlo_scale_dependence_output.txt
               (also writes nlo_scale_dependence.json)
    Run time   20 s
    Needs      Python 3 with mpmath
phi_kotikov_lipatov.wl
    The same function Phi(1, gamma) in the Wolfram Language. It compares the integral representation with the printed
    and the corrected series at gamma = 1/2, 1/2 + 0.7 i and 0.3, and gives Phi''(1, 1/2) = (11/2) zeta(5), the
    planar nu^2 coefficient, and the expansion of the non-planar quark contribution about nu = 0 (as
    fnu_expansion.wl in folder 09).
    Command    wolframscript -file phi_kotikov_lipatov.wl > phi_kotikov_lipatov_output.txt
    Run time   80 s
    Needs      Wolfram Language
reference_table_alpha0.2.csv, reference_table_alpha0.1.csv, reference_nlo_n1.json
    Tables of the same five curves (LO, planar NLO term, terms proportional to beta_0, non-planar quark contribution,
    total) at 31 values of nu for alpha_s = 0.2 and 0.1, computed by the two separately written programs of the
    subfolder independent_evaluation (below). They are the independent evaluation of Appendix I.
    fig2_nlo_n1.py and step 5 of nlo_eigenvalue_n1.py compare their own values with these tables.


11_nlo_eigenvalue/independent_evaluation   The independent evaluation of the curves of Fig. 3 (Appendix I)

Two programs, written separately from fig2_nlo_n1.py and nlo_eigenvalue_n1.py and from each other, compute the curves
of Fig. 3 at n = 1 with N_c = n_f = 3, the LO term, the planar NLO term, the real part of the terms
proportional to beta_0 and the non-planar quark contribution of Eq. (F4), at alpha_s = 0.2 and 0.1. They are the
independent evaluation of Appendix I. The tables reference_table_alpha0.2.csv and
reference_table_alpha0.1.csv of folder 11 are the files out/table_alpha0.2.csv and out/table_alpha0.1.csv of
evaluation_B, and reference_nlo_n1.json is the file nlo_odderon_n1.json of evaluation_A. Both evaluate the function Phi
of Kotikov and Lipatov from its integral, Eq. (9) of the LaTeX source of hep-ph/0004008 (Eq. (28) in its printed
numbering), and find, as folder 12 does, that the series printed beside the integral differs from it at n = 1, 2 and 3
and agrees with it once its two factors (-1)^k are replaced by (-1)^(k+1). Both find Phi(1, 1/2) = zeta(3)/2, the
nu^2 coefficients -2 zeta(3) (LO, in units of abar_s), [35 zeta(5) - 2 kappa zeta(3)]/4 = 7.24390868 (planar, in units
of abar_s^2), zero (terms proportional to beta_0) and 0.608209329 (non-planar quark contribution, in units of
n_f alpha_s^2/N_c), and the maximum of the full NLO eigenvalue at nu = 0 for alpha_s = 0.2 and 0.1. Each program runs
from its own folder.

evaluation_A/nlo_lib.py
    Module. The LO function chi(n, gamma), the function Phi(n, gamma) in four forms (the integral, the series as
    printed in hep-ph/0004008 and with the corrected signs, the form of Kotikov and Lipatov of 2003 quoted in
    arXiv:1510.00589, and a closed form at n = 1 derived from the integral), delta(n, gamma) of hep-ph/0004008 split
    into its planar part and its part proportional to beta_0, the non-planar quark contribution -(3/2)<w>_P(nu) of
    Eq. (F4), and Taylor coefficients of even functions by a polynomial fit and by the Cauchy integral.
evaluation_A/nlo_odderon_n1.py
    The four pieces of the eigenvalue at n = 1, at 40 digits (70 digits for the Taylor coefficients). It gives their
    nu^2 coefficients at nu = 0 by fits and, for the planar term, by the Cauchy integral, and compares them with
    -2 zeta(3), [35 zeta(5) - 2 kappa zeta(3)]/4 and zero (differences below 4e-28). The quark coefficient is
    -0.36238121942 at nu = 0 and 0.60820932939 at nu^2. It evaluates the planar term at 31 values of nu through the
    closed form of Phi at n = 1 and again through the integral (largest difference 5.4e-39). It locates the maximum of
    the total on a scan of 0 <= nu <= 3 with step 0.002, at nu = 0 for alpha_s = 0.2 and 0.1 with and without the quark
    contribution, and gives the coupling at which the nu^2 coefficient of the total changes sign, 0.3182 with the quark
    contribution and 0.3475 without it (the two further couplings 0.35 and 0.4 lie above these and are added for
    comparison). The tables at alpha_s = 0.2 and 0.1 end the printed lines. It writes nlo_odderon_n1.json, which is
    reference_nlo_n1.json of folder 11.
    Command    python3 -I nlo_odderon_n1.py > nlo_odderon_n1_output.txt
    Run time   165 s
    Needs      Python 3 with mpmath
evaluation_A/phi_check.py
    The forms of Phi(n, gamma) of nlo_lib.py against each other at 45 digits. At gamma = 1/2 and n = 1 the integral,
    the corrected series, the form of 2003 and the reduced series at n = 1 all give zeta(3)/2, and the printed series
    gives -5 zeta(3)/2, so that delta_planar(1, 1/2) is zero with the integral and 12 zeta(3) with the printed series.
    For n = 0 to 3 at six values of gamma the corrected series agrees with the integral to 1.7e-35 or better, while the
    printed series differs from it for every n >= 1 (by 0.93 to 5.2). The printed minus the corrected series equals
    the sum that the integral predicts for it, -3 zeta(3) at n = 1 and gamma = 1/2. The closed form at n = 1 and the
    form of 2003 agree with the integral to 1.4e-45. Eq. (K3) in its comments is a label of the LaTeX source of
    hep-ph/0004008. It writes phi_check.json.
    Command    python3 -I phi_check.py > phi_check_output.txt
    Run time   9 min
    Needs      Python 3 with mpmath
evaluation_A/quark_shift_check.py
    The non-planar quark contribution of Eq. (F4). Its value at nu = 0, by a fit at 80 digits and by the Cauchy
    integral, agrees with -(3/2) times the closed form of Eq. (39) to 2.3e-40, and the two methods give the same
    nu^2 coefficient to 2.2e-35. The numerator F(nu) and the norm Z_nu at nu = 0, 0.5 and 1.5 by direct quadrature over
    P of Eq. (42) with the functions of Eq. (F1) agree with Eq. (F2) and with Eq. (F4) to 5.2e-26 at
    25 digits. It writes quark_shift_check.json.
    Command    python3 -I quark_shift_check.py > quark_shift_check_output.txt
    Run time   49 s
    Needs      Python 3 with mpmath
evaluation_A/fl_n0_check.py
    A check of delta(n, gamma) at n = 0 against Fadin and Lipatov (hep-ph/9802290). At gamma = 1/2 the constant and the
    coefficient of n_f/N_c of c(1/2) = -delta(0, 1/2)/chi(0, 1/2) come out as 25.838802 and 0.18691487, the values
    25.8388 and 0.1869 quoted there. The computed coefficient of n_f/N_c^3, 3.844208, is the quoted 10.6584 divided by
    chi(0, 1/2) = 4 ln 2. This term multiplies the Kronecker deltas of n = 0 and n = 2 in delta(n, gamma) and is absent
    at n = 1. The identity 2 Phi(0, g) + 2 Phi(0, 1 - g) = 4 phi_FL(g) - pi^3/sin(pi g), with phi_FL of Fadin and
    Lipatov from its series, holds to 6.3e-30 at three values of g (to 9.1e-10 with phi_FL from its integral, which
    is taken by quadrature at lower accuracy). It prints the record it writes to fl_n0_check.json.
    Command    python3 -I fl_n0_check.py
    Run time   9 s
    Needs      Python 3 with mpmath
evaluation_A/quark_c2_exact.wl
    Reduces the nu^2 coefficient of -(3/2)<w>_P(nu), which the series in phi_kotikov_lipatov.wl of folder 11 gives in
    polygamma values, to zeta values, and evaluates both forms at 30 digits (they agree in all of them).
    Command    wolframscript -file quark_c2_exact.wl > quark_c2_exact_output.txt
    Run time   about 1 s
    Needs      Wolfram Language
phi_kotikov_lipatov.wl of folder 11 is the Wolfram Language program of evaluation_A.

The programs of evaluation_B are in its folder scripts. They read and write the folder out next to it, and each
program prints its lines to the file of out named in its command. In the printed lines and in report.txt the marks
(a), (b) and (c) label a number computed by one method, a number checked by a second method and a number taken from
a source. KL is Kotikov and Lipatov (hep-ph/0004008) and BC is Balitsky and Chirilli (arXiv:0710.4330).

evaluation_B/scripts/core.py
    Module. chi(n, gamma) and its derivatives, Phi(n, gamma) from the integral (with the substitution x = y^4) and
    from the series with corrected or printed signs (the alternating rational part summed in closed form and the
    remaining tail through Hurwitz zeta functions), the closed form of Phi(1, gamma) with its series near gamma = 1/2,
    delta_planar and the part proportional to beta_0 at n = 1, the quark contribution of Eq. (F4) with extra
    working precision at small nu, analytic derivatives in nu, and the pieces of the eigenvalue at given nu and
    alpha_s. Default working precision 80 digits.
evaluation_B/scripts/symbolic.py
    The Laurent expansion of F(nu) of Eq. (F4) about nu = 0 with SymPy. The coefficients of nu^-4 and nu^-2 vanish,
    and the coefficients of nu^0, nu^2 and nu^4 of the quark contribution are given in zeta values, -0.36238121942 and
    0.60820932939 for the first two. It writes out/symbolic.json.
    Command    python3 -I symbolic.py > ../out/symbolic.log
    Run time   2 min
    Needs      Python 3 with SymPy
evaluation_B/scripts/validate_phi.py
    Phi(n, gamma) for n = 0 to 3 at three values of gamma at 70 digits, from the integral, the corrected series, the
    printed series and a variant with a sign (-1)^n. The corrected series agrees with the integral to 1.3e-61 or
    better, and the printed series differs from it by 1.3 to 4.2 for n = 1, 2 and 3. It also compares the closed forms
    of the two sums inside the integral with their partial sums (out/inner_sum_validation.json) and the integral as
    written by Balitsky and Chirilli with that of Kotikov and Lipatov (out/bc_phi_validation.json). It writes
    out/phi_validation.json.
    Command    python3 -I validate_phi.py > ../out/phi_validation.log
    Run time   4 min
    Needs      Python 3 with mpmath
evaluation_B/scripts/calculate.py
    At 90 digits, the nu^2 coefficients of the four pieces at nu = 0, from their closed forms and by numerical
    differentiation, with PSLQ for the planar one, the quark coefficients of symbolic.py against polynomial
    extrapolation of the direct values at eight nonzero nu, the couplings at which the nu^2 coefficient of the total
    changes sign (0.318242793332 with the quark contribution, 0.347544702949 without it), and the tables of the four
    pieces, the total and the total without the quark contribution at the 31 values of nu, nu = 0 to 1 in steps of
    0.05 and 1.2 to 3 in steps of 0.2, for alpha_s = 0.2 and 0.1. It reads out/symbolic.json and writes
    out/calculation.json, out/table_alpha0.2.csv, out/table_alpha0.1.csv (50 digits, the reference tables of folder
    11) and the same tables with eight digits in out/table_alpha0.2_compact.txt and out/table_alpha0.1_compact.txt.
    Command    python3 -I calculate.py > ../out/calculation.log
    Run time   3 s
    Needs      Python 3 with mpmath and SymPy
evaluation_B/scripts/compare_bc.py
    delta(1, 1/2 + i nu) from the NLO eigenvalue of Balitsky and Chirilli (arXiv:0710.4330), mapped to the
    normalization and scheme of Kotikov and Lipatov, at eight values of nu. It agrees with delta of Kotikov and Lipatov
    to 3.8e-65 if the constant 6 zeta(3) of their BFKL eigenvalue is used, and it differs from it by the constant
    -2 zeta(3) if the constant 4 zeta(3) of their eigenvalue for the BK equation is used (printed as mapped4
    difference). It writes out/bc_comparison.json.
    Command    python3 -I compare_bc.py > ../out/bc_comparison.log
    Run time   55 s
    Needs      Python 3 with mpmath
evaluation_B/scripts/extrema.py
    The location of the maximum of the total over 0 <= nu <= 3 for alpha_s = 0.2 and 0.1, with and without the quark
    contribution. It bounds the derivative of the total divided by nu from above on each of the 30 intervals between
    the 31 values of nu, with Chebyshev interpolation at 12 and 24 nodes (the largest upper bound is negative in every
    interval), checks the analytic derivatives against numerical differentiation, follows the derivative up to
    nu = 10^6, and finds the maximum by golden-section search, at nu = 0 in all four cases. It reads
    out/calculation.json and writes out/extrema.json.
    Command    python3 -I extrema.py > ../out/extrema.log
    Run time   25 s
    Needs      Python 3 with mpmath
evaluation_B/scripts/refine_extrema.py
    The golden-section search again at 100 digits, with the precision raised near nu = 0 where the quark contribution
    is a difference of large Laurent terms. Every final bracket starts at nu = 0. It reads out/calculation.json and
    out/extrema.json and writes the result back into out/extrema.json.
    Command    python3 -I refine_extrema.py > ../out/refine_extrema.log
    Run time   12 s
    Needs      Python 3 with mpmath
evaluation_B/scripts/extra_checks.py
    Phi(n, gamma) at a further complex gamma for n = 0 to 3, and at gamma = 1/2 and n = 1 the values zeta(3)/2 from the
    integral and the corrected series and -5 zeta(3)/2 from the printed series, delta_planar(1, 1/2) = 0, and the
    second derivative of Phi(1, gamma) from an integral moment, -(11/4) zeta(5) for the coefficient of nu^2. It writes
    out/extra_checks.json.
    Command    python3 -I extra_checks.py > ../out/extra_checks.log
    Run time   57 s
    Needs      Python 3 with mpmath
evaluation_B/scripts/assemble_report.py
    Collects the outputs above, adds a check of the large-nu behavior of the quark contribution, and writes
    out/results.json (all numbers, with the sources of the input formulas) and out/report.txt (the account of the
    evaluation in words, with the derivation of the corrected series and the compact tables).
    Command    python3 -I assemble_report.py > ../out/assemble.log
    Run time   under 5 s
    Needs      Python 3 with mpmath
evaluation_B/scripts/verify_outputs.py
    474 checks of the stored outputs against conditions computed again at 120 digits (the series against the integral,
    the comparison with Balitsky and Chirilli, the coefficients, the tables row by row, their scaling with alpha_s,
    the brackets of the maxima and the signs of the curvature on both sides of the critical couplings). It prints
    "PASS: 474 checks" and writes out/verification.json and out/final_numbers.txt (the main numbers on one line each).
    It reads out/results.json, out/calculation.json and the two tables.
    Command    python3 -I verify_outputs.py > ../out/verification.log
    Run time   under 5 s
    Needs      Python 3 with mpmath
evaluation_B/scripts/run_all.py
    Runs the nine programs above in the order listed (their printed lines go to the screen).
    Command    python3 -I run_all.py
    Run time   about 8.5 min in all
evaluation_B/out/*.json, *.csv, *.txt, *.log
    The outputs named above.


12_phi_function   The function Phi of Kotikov and Lipatov at n = 1 (Eq. (H2), Appendix H)

phi_check.py
    The function Phi(n, gamma) of Eq. (28) of arXiv:hep-ph/0004008v2 at 50 digits. At six values of gamma it
    evaluates the first (integral) line of that equation as printed, the integral of Eq. (H2) (printed as FS),
    the series that this integral gives term by term (SER), the closed form of Stasto (arXiv:0904.4124, Eq. (20)) and
    the printed series with the sign (-1)^k replaced by (-1)^(k+1), as also printed in hep-ph/0602250. All of these
    agree, while the second (series) line of Eq. (28) as printed does not for n >= 1. It checks the identities used to
    reduce the integral at n = 1, gives Phi(1, 1/2) = zeta(3)/2 and Phi''(1, 1/2) = (11/2) zeta(5), the vanishing of
    the bracket of Eq. (45) at nu = 0, and its nu^2 coefficient 35 zeta(5) - 2 zeta(3) kappa of
    Eq. (46). The comments give line numbers of the LaTeX source of hep-ph/0004008v2.
    Command    python3 -I phi_check.py > phi_check_output.txt
    Run time   about 12 min
    Needs      Python 3 with mpmath
phi_nlo_eigenvalue_check.py
    The series for Phi(1, gamma) that fig2_nlo_n1.py sums (its lines 39 to 43, copied unchanged) against the integral
    of Eq. (H2) at six values of gamma. They agree to 2e-51.
    Command    python3 -I phi_nlo_eigenvalue_check.py > phi_nlo_eigenvalue_check_output.txt
    Run time   about 3 s
    Needs      Python 3 with mpmath
phi_pole_check.py
    The behavior of Phi(1, gamma) at Re gamma = -1/2, the edge of the region where the integral of Eq. (H2)
    converges. The bracket of Eq. (H2) behaves as xi ln xi at small xi, so (gamma + 1/2)^2 Phi(1, gamma) tends
    to 1 as gamma -> -1/2, a double pole, and the integral and the series agree inside the region near its edge.
    Command    python3 -I phi_pole_check.py > phi_pole_check_output.txt
    Run time   about 2 s
    Needs      Python 3 with mpmath


13_distribution_P   The distribution P_{1,0} and the function w, Fig. 2 (Sec. IV)

fig1_pairs.py
    Draws Fig. 2 (the file name fig1_pairs.pdf is that of the figure file of the paper). It shows the
    distribution P_{1,0} of the conformal labels (n', nu') of one gluon pair of the BLV state at (n, nu) = (1, 0),
    with the curves for n' = 2 and n' = -2 summed, and the function w(n', 1/2 + i nu'), and it tests the numbers
    behind the figure. The conformal partial waves with n' = 0 and n' = +-2 carry the shares 2/(3 zeta(3)) = 0.5546
    and 85/(162 zeta(3)) = 0.4365 of the norm Z_{1,0} = 3 pi zeta(3) (the areas 0.55 and 0.44 quoted in Sec. IV, lines
    21 and 22 of fig1_pairs_checks.txt), those with |n'| >= 4 carry 0.0089, about one percent (line 26), and
    w(0, 1/2) = 11 pi/32 = 1.080 (line 44). The average of w is <w>_P = 0.2415874796, the dashed line of the figure.
    The integrals are computed with mpmath at 30 digits and again with SciPy, and are compared with the Wolfram
    Language values of fig1_pairs_crosscheck_wolfram.txt. Item 7 makes deliberate errors, each of which must make at
    least one test fail. The tests go to fig1_pairs_checks.txt, whose last line reads "Result: 0 FAIL" when all of them
    are satisfied, and the same lines go to the output.
    Command    python3 -I fig1_pairs.py > fig1_pairs_output.txt
               (writes fig1_pairs.pdf, fig1_pairs.png and fig1_pairs_checks.txt)
    Run time   12 s
    Needs      Python 3 with mpmath, NumPy, SciPy and Matplotlib, and LaTeX for the labels
fig1_pairs_crosscheck.wl
    The same numbers in the Wolfram Language, built from the general formulas Eq. (42) for the distribution and
    Eq. (32) for w. Run it before fig1_pairs.py, which reads its output.
    Command    wolframscript -file fig1_pairs_crosscheck.wl > fig1_pairs_crosscheck_wolfram.txt
    Run time   9 s
    Needs      Wolfram Language


14_quark_term_quadrupoles   The quark structure S_q in Wilson-line quadrupoles (Sec. III)

These programs check the form of the quark structure S_q after two applications of the Fierz identity, Eq. (25),
and the cubic C-odd part of its two quadrupoles, Eq. (26). They verify that the part of the cubic expansion
of S_q that is even under the exchange of the emission points z and z', the non-dipole form
-6 T(D_xy, D_zz', D_zz')/(4N_c) of Eq. (B2), comes from the two quadrupoles alone. In the printed lines N is
N_c, U^+ is the Hermitian conjugate of U, and the cubic C-odd part of a trace is i times the imaginary part of its
coefficient of eps^3 when every field A is replaced by eps A.

sq_quadrupoles.py
    Five statements at N_c = 3, 4, 5 and 6 with six random field configurations each, from power series in eps to third
    order with explicit generalized Gell-Mann generators. They are Eq. (25) at random SU(N_c) matrices
    (printed as fierz), the cubic C-odd part i C(D_xy + D_zz') of each quadrupole (quad1 and quad2), the expansion of
    Eq. (26) (trilinear), the full cubic part of S_q against Eq. (B2) (Bquark), and its even part,
    -6 T(D_xy, D_zz', D_zz')/(4N_c) (even_total), which equals the even part of the two quadrupoles because their terms
    C(D_xy) cancel against the other traces (even_split). The largest relative differences lie between 3.5e-16 and
    1.0e-13.
    Command    python3 -I sq_quadrupoles.py > sq_quadrupoles_output.txt
    Run time   9 s
    Needs      Python 3 with NumPy
independent/quark_loop_independent.py
    The same statements, written separately from sq_quadrupoles.py, with the derivation in its comments. The six
    terms of Eq. (25) are printed as T1, T2, Q1, Q2, T5 and T6, Q1 and Q2 being the two quadrupoles. For
    N_c = 3 to 6 it checks the Fierz form at 1000 Haar-random sets of SU(N_c) matrices in double precision (largest
    relative difference 2.8e-14) and at three sets at 50 digits (3.0e-50), and in rational arithmetic on power series
    with random fields whose entries are Gaussian integers it checks the Fierz form to third order, the cubic C-odd
    part of each term, Eq. (B2) and its even and odd parts under z <-> z', all with differences that are zero.
    A rank test in rational arithmetic shows that T(D_xy, D_zz', D_zz') is not a linear combination of the six dipole
    forms C(D_ab) (rank 6 for the dipole forms and 7 with T added). It writes its printed lines to
    quark_loop_independent_output.txt itself.
    Command    python3 -I quark_loop_independent.py
    Run time   15 s
    Needs      Python 3 with NumPy, SymPy and mpmath
independent/wrong_input_tests.py
    Repeats the comparisons of quark_loop_independent.py at N_c = 3 and 4 with deliberately wrong formulas (a changed
    coefficient, a quadrupole with its Wilson lines in another order, a dropped term, a reversed sign, a doubled
    normalization). The derived formulas give differences of zero or of rounding size (at most 3.9e-14), the wrong
    ones differences of 0.087 to 15, and the rank test gives rank 6 when a dipole combination stands in place of T.
    The last line reads "ALL CHECKS CAN FAIL" when every wrong formula is detected. It imports
    quark_loop_independent.py and writes its printed lines to wrong_input_tests_output.txt itself.
    Command    python3 -I wrong_input_tests.py
    Run time   19 s
    Needs      Python 3 with NumPy, SymPy and mpmath


15_levels_beyond_search   Levels of zero quasimomentum at (n, nu) = (1, 0) beyond the search (Appendices
                          G and I)

The search of folder 10 covers |q_3| < 6. These programs compute the levels of zero quasimomentum at h = 1 (nu = 0)
with larger |q_3|, up to |q_3| = 44.07, from starting values given by the WKB formula of Derkachov, Korchemsky,
Kotanski and Manashov (hep-th/0204124, Eqs. (5.9) to (5.12)), q_3^(1/3) = Delta_3 (l_1/2 + i sqrt(3) l_2/2) with
Delta_3 = Gamma(2/3)^3/(2 pi), l_1 + l_2 even and l_1 a multiple of 3 for zero quasimomentum. The programs take one
starting value for each class {q_3, -q_3, q_3*, -q_3*}, whose members have the same E_3 at nu = 0, and refine it with
the method of bax3_mp.py of folder 10. A level is accepted when the normalized residuals of the quantization
conditions are below 1e-30 at two settings of the working precision and of the series, and its q_3 and E_3 agree
between the two. The printed shell of a class is (l_1^2 + 3 l_2^2)/4, and the other printed names are those of
folder 10. Together the three programs give eight levels of zero quasimomentum with |q_3| > 6, at |q_3| = 8.1263,
12.718, 14.393, 19.815, 25.787, 30.049, 39.199 and 44.070, with eigenvalues from -3.8272 to -5.5174 abar_s and |dev|
below 0.0018 for each of them (dev is defined below).

large_q3_levels.py
    The nine classes with 5.5 < |q_3^WKB| < 46. Each WKB value is multiplied by 1 - c/|q_3^WKB|^(2/3), with
    c = 0.2576 fitted to the four levels of zero quasimomentum with |q_3| > 1 found in the search, and refined at 50
    digits (setting A) and again at 60 digits (setting B). Six classes are accepted (line 12 of the output), the WKB
    shells 21 and 27, which are the levels at |q_3| = 5.4717 and 8.1263 already found by folder 10, and 36, 39, 57 and
    81. For the shells 48, 63 and 75 setting A stopped at its limit of iterations, and the two follow-up programs
    complete them. The table that follows lists every level at h = 1 of the search and of this program, one per class,
    with |q_3|, the quasimomentum theta in units of 2 pi/3, E_3, omega = -E_3/4 in units of abar_s and
    dev = E_3 - 4 ln|q_3| - 12 gamma_E. Line 29 gives the largest |dev|, 0.0645 for |q_3| > 1 (at |q_3| = 1.3680, line
    17) and 0.0022 for |q_3| > 6 (at |q_3| = 7.2049, line 23), and line 30 the highest eigenvalue among the levels of
    zero quasimomentum with |q_3| > 6 in the table, omega = -3.8272 abar_s at |q_3| = 8.1263 (line 4). It reads
    levels_nu0_output.txt, levels_nu0_inner_output.txt and extra_theta0_8i_nu0.txt.
    Command    python3 -I large_q3_levels.py > large_q3_levels_output.txt
    Run time   13.5 min with 8 processes
    Needs      Python 3 with mpmath
large_q3_levels_followup.py
    The three classes that large_q3_levels.py did not accept, from the values of its setting B, refined at 60 digits
    (setting A2) and 72 digits (setting B2) with up to 60 iterations. It accepts the shells 48, q_3 = 19.8149 i with
    omega = -4.7182 abar_s, and 63, |q_3| = 30.0485 with omega = -5.1345 abar_s. For the shell 75 setting A2 stopped
    at its limit of iterations again. It reads large_q3_levels_output.txt.
    Command    python3 -I large_q3_levels_followup.py > large_q3_levels_followup_output.txt
    Run time   43 min with 3 processes (the run that wrote the output included here)
    Needs      Python 3 with mpmath
large_q3_levels_followup2.py
    The shell 75 from the value of setting B2 of the first follow-up, at 72 digits (setting A3) and 84 digits
    (setting B3). It is accepted, q_3 = 39.1988 i with omega = -5.4003 abar_s. It reads
    large_q3_levels_followup_output.txt.
    Command    python3 -I large_q3_levels_followup2.py > large_q3_levels_followup2_output.txt
    Run time   28 min (the run that wrote the output included here)
    Needs      Python 3 with mpmath
bax3_mp.py, levels_nu0_output.txt, levels_nu0_inner_output.txt, extra_theta0_8i_nu0.txt
    Copies of the files of the same name in folder 10, the module of the method and the stored levels of the search,
    so that this folder runs on its own.

The subfolder independent holds a second implementation of the quantization at h = 1 with spins (s, sbar) = (0, 1),
written separately from bax3_mp.py. It recomputes the levels of three classes, printed as T1 (the shell 36,
q_3 = 12.718), T2 (the shell 48, q_3 = 19.815 i) and T3 (the shell 75, q_3 = 39.199 i), at two settings, A (60 digits,
Taylor step ratio 0.4, a 16-gon around z = 1 of radius 0.5) and B (80 digits, ratio 0.3, a 24-gon of radius 0.4). The
values of q_3 at A and B agree to 47, 44 and 38 significant digits, and q_3 and E_3 agree with those of
large_q3_levels.py and of its follow-ups in all digits that results/SUMMARY.txt prints, 32 for q_3 and 30 for E_3
(E_3 = 17.0979608804, 18.8726073498 and 21.6012511544). Close to h = 1 the levels are also computed with the method of
hep-th/0204124 itself, which matches the series about z = 0 and z = 1 through a transition matrix printed as the Omega
method and needs nu != 0. At nu = 1e-3 and 1e-5 the two methods give the same q_3 to 1.9e-27 or better, and at
nu = +-1e-10 their difference grows to 3e-11 to 2.4e-5, since the exponents of the series about z = 1 coincide at
h = 1. Each program puts its folder on the module search path, and the programs write into the folder results.

independent/dkkm_n3.py
    Module. The quantization conditions of hep-th/0204124 for spins (s, sbar) = (0, 1), in double precision or in
    mpmath, by continuing the series about z = 0 around z = 1 along a polygon with Taylor steps, and by the transition
    matrix between the series about z = 0 and z = 1 (nu != 0 only), with Newton for q_3 and least squares for the null
    vector. Its comments name the equations of hep-th/0204124 by the labels of its LaTeX source.
independent/run_target.py
    One level at given h, with an optional scan of the plane of q_3^(1/3), Newton for q_3 and for -q_3,
    E_3 = Re[alpha_2(q_3) + alpha_2(-q_3)], the quasimomentum from the symmetry of Q under z -> 1/z (labeled
    Qz-symmetry in the LaTeX source of hep-th/0204124), the residuals and the singular values. The arguments are the
    label, Re h, Im h, Re q_3, Im q_3, the digits, the Taylor step ratio, the vertices of the polygon, its radius and
    the scan switch. It writes results/<label>.log (its printed lines) and results/<label>.json.
    Command    python3 -I -B run_target.py T1A 1 0 12.718 0 60 0.4 16 0.5 0
               (the call of launch_batch2.sh for the level T1A. launch_batch1.sh and launch_batch2.sh call it once for
               each of their states, with the arguments listed in them.)
    Run time   35 s to 2 min per call, the total time printed at the end of results/<label>.log
independent/test_omega.py
    One level at h = 1 + i nu by the monodromy method and by the Omega method. The arguments are the label, Re h, Im h,
    Re q_3, Im q_3 and the digits. It writes results/<label>.txt.
    Command    python3 -I -B test_omega.py T1N 1 1e-10 12.718 0 60
               (the call of launch_batch2.sh for T1N. launch_batch2.sh and launch_batch3.sh call it once for each of
               their levels, with the arguments listed in them.)
    Run time   1 to 3.5 min per call, the sum of the times of the two methods printed in results/<label>.txt
independent/scan1d.py
    The singular values of the conditions along the real or the imaginary axis of q_3. The arguments are the label,
    h (real), the axis (re or im), the first and the last value along it, the number of points and the digits. It writes
    results/<label>.scan.
    Command    python3 -I -B scan1d.py S1_real_11.5-14.5 1 re 11.5 14.5 31 50
               (the first of the three calls of launch_scans.sh, which lists the other two)
    Run time   about 1 min per call
independent/launch_batch1.sh
    The seven validation states of hep-th/0204124 at 40 digits, at h = 1/2 (its ground state, the states (2,2) and
    (6,2) and the two states of its Note added), h = 1 and h = 2 (rows n_h = 1 and 3 of its Table 4). The last 14
    lines of results/SUMMARY.txt list each result with the values printed in hep-th/0204124. They agree to the digits
    given there, except E_3 = 1.53708 of the state at h = 1, printed there as 1.5368, a difference of 0.02 percent
    that compare_tables.py of folder 10 also finds.
    Command    bash launch_batch1.sh
    Run time   47 s with 7 processes
independent/launch_scans.sh
    Scans at h = 1 and 50 digits along the axes near the three WKB values, Re q_3 from 11.5 to 14.5 and Im q_3 from
    18.5 to 22.5 and from 36 to 44, whose minima give the starting values of launch_batch2.sh.
    Command    bash launch_scans.sh
    Run time   about 1 min with 3 processes (the run that wrote the files included here)
independent/launch_batch2.sh
    The three levels at h = 1 at the settings A and B (T1A to T3B), and at h = 1 + 1e-10 i by the two methods (T1N to
    T3N).
    Command    bash launch_batch2.sh
    Run time   2 min with 9 processes (the run that wrote the files included here)
independent/launch_batch3.sh
    The two methods at nu = 1e-3 (50 digits) and 1e-5 (60 digits), and for T3 at nu = -1e-10 (T3Nm10).
    Command    bash launch_batch3.sh
    Run time   3.5 min with 7 processes (the run that wrote the files included here)
independent/summarize.py
    Collects the runs, computes again the defect |M1^T C M1bar - C|/|C| of single-valuedness around z = 1 at the roots
    of setting A, and writes results/SUMMARY.txt (also printed) and results/summary.json. In SUMMARY.txt the target
    value of each class is the WKB value as given to the program (the mirror image -q_3 of the formula value) and the
    lines headed hep-th/0204124 give the values printed there. Run it after the three batches.
    Command    python3 -I summarize.py
    Run time   7 s
independent/test_basics.py
    Checks of dkkm_n3.py, the series about z = 0 against continuation, the monodromy around z = 0 against its closed
    form, and the closed-form energies of N = 2, E_2 = 2 alpha_1 with alpha_1 = 2 Re[psi(h) + psi(1-h) - 2 psi(1)], in
    double precision and at 30 digits.
    Command    python3 -I test_basics.py > test_basics_output.txt
    Run time   4 s
independent/validate_states_double.py
    The seven validation states of launch_batch1.sh in double precision.
    Command    python3 -I validate_states_double.py > validate_states_double_output.txt
    Run time   8 s
independent/results/
    The outputs named above. The shell files launch_*.sh also write the printed lines of each run to
    results/<label>.stdout and the process numbers to results/pids_<batch>.txt, which are not included.
All programs of the subfolder need Python 3 with mpmath, and the shell files need bash.


16_q3_zero_states   The states with q_3 = 0 at (n, nu) = (1, 0) (Appendix G)

At (n, nu) = (1, 0), h = 1 and hbar = 0, the quantization conditions of folder 10 are identities at q_3 = 0
(Appendix I), and the states with q_3 = 0 there are found in closed form. The programs work in the
representation of hep-th/0204124 in which the gluons have conformal spins (s, sbar) = (0, 1), with
r_ij = z_ij/(z_i0 z_j0) and the cross ratio x = z12 z30/(z10 z32). The equation q_3 Psi = 0 makes Psi, as a function of
z1, z2 and z3, a sum of functions of two of them, and qbar_3 Psi = 0 does the same for Psi times zb12 zb23 zb31 as a
function of zb1, zb2 and zb3. The single-valued solutions span three functions, the BLV state Psi_BLV = sum over
cyclic (ij) of r_ij ln|r_ij|^2/(zb12 zb23 zb31) and the two functions r12/(zb12 zb23 zb31) and r23/(zb12 zb23 zb31).
Psi_BLV has a finite norm and is symmetric under every permutation of the gluons. Every nonzero combination of the
other two has a norm that diverges logarithmically where two gluons meet, and the two span a doublet with quasimomenta
+-2 pi/3. The BLV state is therefore the only state with q_3 = 0 at (1, 0). In the printed lines zb is zbar, the
symbolic programs write w for zbar, and the descendant is the state of hep-th/0204124 with q_3 = 0 at h = 1 + i nu, sum
over cyclic (ij) of r_ij |r_ij|^(2 i nu)/(zb12 zb23 zb31), which divided by i nu tends to Psi_BLV as nu -> 0. The
programs a_ to g_ refer to each other by the letters A to G. The programs q3_zero_paper_notation.py and
q3_zero_solution_sets.py repeat the derivation in the notation of Appendix G, with the gluon positions x1, x2, x3, the
reference point x0, x_ij = x_i - x_j, r_ij = x_ij/(x_i0 x_j0) and the cross ratio kappa = x12 x30/(x10 x32), and check
the four displays Eqs. (G1), (G2), (G3) and (G4). In these two programs x1, x2, x3 and x0 are positions and not the
cross ratio x of the programs a_ to g_.

a_ode_coordinate.py
    The operators q_2 and q_3 for spin 0 and qbar_2 and qbar_3 for spin 1 in coordinate space, applied with SymPy to
    r12^h f(x) and to g(xbar)/(zb12 zb23 zb31), with z and zbar independent. It derives the third-order equations for
    f and g at q_3 = qbar_3 = 0, finds their solutions at (h, hbar) = (1, 0), 1, 1/x and ln x + (1 - x) ln(1 - x)/x
    for f and 1, ln xbar and ln(1 - xbar) for g (with nonzero Wronskians), and shows that q_2, q_3, qbar_2 and qbar_3
    annihilate Psi_BLV and the two two-gluon functions.
    Command    python3 -I a_ode_coordinate.py > a_ode_coordinate_output.txt
    Run time   5 s
    Needs      Python 3 with SymPy
b_single_valued.py
    The single-valued combinations sum_ab C_ab f_a(x) g_b(xbar) of these solutions. The monodromies around x = 0 and
    x = 1, which it checks by continuation along circles, leave three free coefficients, those of 1, 1/x and
    ln|x|^2 + (1 - x) ln|1 - x|^2/x, the function of Psi_BLV in the cross ratio.
    Command    python3 -I b_single_valued.py > b_single_valued_output.txt
    Run time   1 s
    Needs      Python 3 with SymPy and mpmath
c_permutations.py
    The matrices of the cyclic permutation P, the mirror permutation M and the transposition (12) of the gluons on the
    three single-valued functions, by least squares at 40 random points. Psi_BLV is invariant under all of them, and
    the two two-gluon functions span a doublet with eigenvalues exp(+-2 pi i/3) under P, the quasimomenta +-2 pi/3.
    It also checks the form of Psi_BLV in the cross ratio, and that the descendant divided by i nu tends to Psi_BLV,
    with a relative difference of 7.0e-5 at nu = 1e-4 that falls in proportion to nu.
    Command    python3 -I c_permutations.py > c_permutations_output.txt
    Run time   under 1 s
    Needs      Python 3 with NumPy
d_norm.py
    The norm in the scalar product of hep-th/0204124. Sending z0 to infinity reduces the norm of
    Psi = [r12/(zb12 zb23 zb31)] phi(x, xbar) to the volumes of translations and dilatations times the shape norm
    N[phi], the integral of |phi|^2/|1 - x|^2 over the x plane (item (1) checks the reduction at random points).
    N[phi_BLV] = 45.3164776 = 12 pi zeta(3), from two divisions of the plane (printed as N/(pi zeta(3)) = 12.0). For
    phi = 1, 1/x and (x - 1)/x, which describe the two-gluon functions, the integral with discs of radius eps removed
    around the singular points grows by 28.94 = 4 pi ln 10 for each factor of 10 in 1/eps (printed divided by ln 10,
    12.566 = 4 pi), a logarithmic divergence, while for phi_BLV it converges. For nu != 0 the shape norm N(nu) of the
    descendant equals -6 pi chi(1, nu) at the six values of nu (printed as the ratio 18.84955592 = 6 pi to
    2 Re psi(1 + i nu) - 2 psi(1)), and N(nu)/nu^2 tends to N[phi_BLV] as nu -> 0.
    Command    python3 -I d_norm.py > d_norm_output.txt
    Run time   15 s
    Needs      Python 3 with NumPy, SciPy and mpmath
e_baxter_Q.py
    The Baxter function Q(u, ubar) in the integral representation of hep-th/0204124 (the equations labeled Q-R and Eq-1
    in its LaTeX source) at q_2 = q_3 = 0, h = 1 and hbar = 0. The two equations factorize, their single-valued
    solutions are z/(1 - z)^2 L^k with L = ln(z zbar) and k = 0, 1 and 2, and their transforms Q_0, Q_1 and Q_2 have
    closed forms, which it checks by quadrature over the plane (differences 2.5e-15 to 6.5e-10). Only Q_2 satisfies
    both Baxter equations, since for Q_0 and Q_1 the residual of the second equation is the transform of a contact term
    at z = 1. Q_2 gives E_3 = 0 and zero quasimomentum, the values of the BLV state. SciPy warns about roundoff in some
    of these quadratures on the standard error stream, which is not part of the stored output.
    Command    python3 -I e_baxter_Q.py > e_baxter_Q_output.txt
    Run time   23 s
    Needs      Python 3 with SymPy, NumPy and SciPy
f_wolfram_crosscheck.wl
    The steps A, B, D and E again in the Wolfram Language. DSolve gives the general solutions of both equations at
    q_3 = 0, NIntegrate gives N[phi_BLV]/(12 pi zeta(3)) = 0.9999999970 and N(nu)/[-6 pi chi(1, nu)] = 1 to 12 digits
    at nu = 3/10 and 3/2 (each value of nu is printed as a fraction over three lines), and the transforms Q_0, Q_1 and
    Q_2 follow from the integral over the plane in Gamma functions, with the same residuals of the Baxter equations.
    NIntegrate reports an error estimate of 7e-5 for N[phi_BLV] and of 7e-9 for N(nu) at nu = 3/2, and its two messages
    are part of the output.
    Command    wolframscript -file f_wolfram_crosscheck.wl > f_wolfram_crosscheck_output.txt
    Run time   2 min
    Needs      Wolfram Language
g_mobius.py
    The same function in the Moebius representation of Lipatov, conformal spins (0, 0), where it reads
    f_M = sum over cyclic (ij) of r_ij ln|r_ij|^2. There it is odd under the transposition (12) and invariant under
    the cyclic permutation, and its shape norm, the integral of |phi|^2/|x(1 - x)|^2, is 12 pi zeta(3). The map
    d/dzb1 d/dzb2 d/dzb3 to the representation (0, 1) of hep-th/0204124 annihilates it, since each of its terms lacks
    one of the three coordinates zbar, so this state is absent from that representation.
    Command    python3 -I g_mobius.py > g_mobius_output.txt
    Run time   1 s
    Needs      Python 3 with NumPy, SciPy and SymPy
classify_q3_zero.py
    The classification in one program, written separately from the programs a_ to g_. It solves the monodromy
    conditions on the nine products f_a(x) g_b(xbar) with SymPy (three free coefficients, item (1)), applies q_3 and
    qbar_3 to the three states with z and zbar independent (zero for all three, item (2)), evaluates the six
    permutations of the gluons at random points at 30 digits (only Psi_BLV is invariant under all of them, item (3)),
    and evaluates |Psi|^2 |z31|^2 as z3 -> z1 (item (4)), which tends to 0.0202 for the two two-gluon functions, so
    that their norm diverges logarithmically, and to zero for Psi_BLV.
    Command    python3 -I classify_q3_zero.py > classify_q3_zero_output.txt
    Run time   under 1 s
    Needs      Python 3 with SymPy and mpmath
q3_zero_paper_notation.py
    The derivation of Appendix G in the notation of the paper, with the conjugate coordinates treated as independent
    variables (named y1, y2, y3 and y0 in the program). In the printed lines F1, F2 and F3 are 1, 1/kappa and
    ln kappa + (1 - kappa) ln(1 - kappa)/kappa, and G1, G2 and G3 are 1, ln kappabar and ln(1 - kappabar). Part (A)
    applies q_3 and qbar_3 of Eq. (G1) with SymPy to the nine products r12 F_a G_b/(xb12 xb23 xb31), which span the
    solutions of Eq. (G2) (q3_zero_solution_sets.py), at three random points each at 30 digits. The results are below
    4e-150 of |psi|, and q_2 and qbar_2 give values below 3e-143 on the three products with G3, the weights h = 1 and
    hbar = 0. Part (B) finds that single-valuedness around kappa = 0 and kappa = 1 leaves three free coefficients, those
    of 1, 1/kappa and ln|kappa|^2 + (1 - kappa) ln|1 - kappa|^2/kappa, which times r12 are the three functions of the
    first line of Eq. (G3) (K, L0, L1, M0 and M1 in its printed lines are kappa, ln kappa, ln(1 - kappa), ln kappabar
    and ln(1 - kappabar)). Part (C) checks at three random points at 40 digits that r12 times the last of these
    functions equals sum_cyc r_ij ln|r_ij|^2 (relative differences below 7e-41) and the second line of Eq. (G3), with
    (i nu)^-1 sum_cyc E^{1,nu}(x_i, x_j; x_0) of Eq. (5) evaluated at nu = 1e-12 (relative differences of 4.8e-13 to
    2.3e-12, of the order of nu), and 1 - kappa = x13 x02/(x10 x32). Part (D) checks the reduction of the norm in
    Eq. (G4) as x0 moves to infinity, with x1 = x2 + kappa x32, at two configurations: the ratio of the two sides
    differs from 1 by 1.4e-6 and 1.8e-6 at |x0| = 2.2e6 (printed as 2e+06) and by 2.4e-10 and 6.5e-10 at |x0| = 3.2e9
    (printed as 3e+09). Part (E) takes the integral over kappa of Eq. (G4) at 20 digits with discs of radius eps removed
    about kappa = 0 and 1 and the region |kappa| > 1/eps left out. For the BLV function it gives 45.3135 at eps = 1e-3
    and 45.3159 at eps = 1e-5, close to N[phi_BLV] = 12 pi zeta(3) = 45.3165 of d_norm.py, which is computed more
    accurately. For 1, 1/kappa and 1 - 1/kappa it grows by 12.5664 = 4 pi per unit of ln(1/eps), a logarithmic
    divergence. kappa tends to 0, 1 and infinity where gluons 1 and 2, 1 and 3, and 2 and 3 meet.
    Command    python3 -I q3_zero_paper_notation.py > q3_zero_paper_notation_output.txt
    Run time   about 19 min, most of it in part (E)
    Needs      Python 3 with SymPy and mpmath
q3_zero_solution_sets.py
    The two sets of solutions of Eq. (G2) written with r_ij, where rb_ij is the complex conjugate of r_ij. q_3 and
    qbar_3 of Eq. (G1) annihilate the nine products {r12, r23, sum_cyc r_ij ln r_ij} x {1, ln(rb12/rb23), ln(rb31/rb23)}
    divided by xb12 xb23 xb31 (largest |q_3 psi| or |qbar_3 psi| 8.2e-150 of |psi| at three random points at 30 digits).
    The program also shows that each set spans the same functions as the sets of q3_zero_paper_notation.py. It checks
    r23 = -r12/kappa. With F3 = ln kappa + (1 - kappa) ln(1 - kappa)/kappa, r12 F3 - sum_cyc r_ij ln r_ij
    equals -i pi (n23 r23 + n31 r31), where the integers n23 and n31 come from the branches of the logarithms and are
    printed for each point (residual 7e-15 of |r12| or less). Since r31 = -r12 - r23, this is a combination of r12 and
    r23. ln(rb12/rb23) and ln(rb31/rb23) differ from ln kappabar and ln(1 - kappabar) by the constants +-i pi.
    Command    python3 -I q3_zero_solution_sets.py > q3_zero_solution_sets_output.txt
    Run time   2 s
    Needs      Python 3 with SymPy


16_q3_zero_states/small_nu   The quantization conditions near q_3 = 0 at h = 1 + i nu (Appendix G)

These programs solve the quantization conditions of hep-th/0204124 at h = 1 + i nu for small nu, written separately
from those of folder 10. They find that for nu = 0.1 to 0.01 the only roots with |q_3| < 0.4 are q_3 = 0, the
descendant, and one pair +-q_3 with quasimomentum +-2 pi/3, which tends to the level q_3 = 0.33155 of
Table I as nu -> 0, and that no root other than q_3 = 0 approaches q_3 = 0. The conditions form a matrix K
with nine rows and three columns, the requirement that the bilinear form with the mixing matrix of hep-th/0204124
(Eq. (3.7) there) be single-valued around z = 1. A root is a value of q_3 at which K has a null vector, and
s = sigma_min/sigma_max, the ratio of the smallest to the largest singular value of K, measures the distance from one.

q3core.py, q3np.py, q3state.py
    Modules. q3core.py gives the polynomial form of the two differential equations, the series about z = 0 with
    logarithms in the normalization of hep-th/0204124, their continuation by Taylor steps along circles, the
    monodromy matrices and K, at a set working precision in mpmath. q3np.py does the same in double precision for many
    values of q_3 at once, for the scans. q3state.py gives the null vector at a root, E_3 = Re[alpha_2(q_3) +
    alpha_2(-q_3)], the quasimomentum from the series about infinity, and Gauss-Newton refinement of a root on K.
derive_ode.py
    The polynomial coefficients of the holomorphic (spin 0) and antiholomorphic (spin 1) equations,
    D^3[w Q] + q_2 D Q + i q_3 Q = 0 and w D^3 Q + qbar_2 D Q + i qbar_3 Q = 0 with D = z d/dz and w = (z - 1)^2/z,
    with SymPy, and the action of the operators on z^(a+n).
    Command    python3 -I derive_ode.py > derive_ode_output.txt
    Run time   1 s
    Needs      Python 3 with SymPy
scan.py
    K in double precision on a polar grid of 1e-4 <= |q_3| <= 0.4 (200 radii on a logarithmic scale and 360 angles) at
    h = 1 + i nu. It lists the local minima of s and the cells of the grid in which the real and the imaginary part of
    det(P K) both change sign, for two fixed random 3 x 9 matrices P. At each of nu = 0.1, 0.05, 0.02 and 0.01 the
    only minima with s < 0.01 are the two points of the pair near +-0.337, where s is about 1e-4, and they start
    refine.py. A cell where both parts change sign need not hold a root, and valley_profile.py finds no root away from
    the pair and from q_3 = 0. It writes scan_nu<nu>.json and the values on the grid to scan_nu<nu>.npz, about 6 MB
    for each value of nu, which are not included.
    Command    python3 -I scan.py 0.1 > scan_nu0.1_output.txt   (and the same with 0.05, 0.02 and 0.01)
    Run time   18 s for each value of nu
    Needs      Python 3 with NumPy
refine.py
    At 40 digits, the descendant and the roots of the pair, refined by Gauss-Newton from the minima of scan_nu<nu>.json
    with s < 0.01, with their singular values, E_3 and quasimomentum. At q_3 = 0 the smallest singular value of K is at
    most 1.4e-37 of the largest and the next one 0.24 to 0.34 of it, so the null space is one-dimensional, the
    quasimomentum is zero, and E_3 equals E_2(h) = 8 Re[psi(1 + i nu) - psi(1)] in all printed digits. The pair is
    +-(0.33427 + 0.02649 i) at nu = 0.1, +-(0.33223 + 0.01317 i) at 0.05, +-(0.33166 + 0.00526 i) at 0.02 and
    +-(0.33158 + 0.00263 i) at 0.01, with quasimomentum +-2 pi/3 (theta/2pi = +-1/3) and E_3 from 1.57797 to 1.53749,
    and it approaches q_3 = 0.33155 and E_3 = 1.53708, the values at h = 1, as nu decreases. It reads
    scan_nu<nu>.json and writes refine_nu<nu>.json.
    Command    python3 -I refine.py 0.1 40 > refine_nu0.1_output.txt   (and the same with 0.05, 0.02 and 0.01)
    Run time   5 min for each value of nu (the four at the same time)
    Needs      Python 3 with mpmath
valley_profile.py
    The minimum m(r) of s over the angle on the circle |q_3| = r at h = 1 + i nu, from 720 angles refined twice around
    the four lowest minima. The arguments are nu, the smallest and the largest radius and the number of radii. At
    nu = 0, 0.01, 0.02, 0.05 and 0.1 on 1e-4 <= r <= 0.4 the only local minimum of m(r) lies at r = 0.332 to 0.339,
    at the pair, where m falls to between 6.5e-7 and 3.8e-5 on the grid of radii. Below r = 0.01, m(r)/r lies between
    1.1 and 4.6, so m vanishes in proportion to r, from the root at q_3 = 0, and between r = 0.01 and 0.25 m stays
    above 0.0033. At nu = 0.005 and 0.0025 on 1e-5 <= r <= 0.05, m(r)/r lies between 2.2 and 5.0 and m has no local
    minimum. No root other than q_3 = 0 approaches q_3 = 0. It writes valley_profile_nu<nu>.txt with the columns r,
    m(r), the angle of the minimum in units of pi, and m/r.
    Command    python3 -I valley_profile.py 0.01 0.0001 0.4 400 > valley_profile_nu0.01_output.txt
               and the same with (0 0.0001 0.4 400), (0.02 0.0001 0.4 400), (0.05 0.0001 0.4 400),
               (0.1 0.0001 0.4 400), (0.005 0.00001 0.05 300) and (0.0025 0.00001 0.05 300)
    Run time   1 to 2 min for each value of nu
    Needs      Python 3 with NumPy
check_level_h1.py, check_levels_h1_complex.py, check_level_h_half.py
    Checks of the modules at 30 digits on known levels. At h = 1 Gauss-Newton from q_3 = 0.3315 reaches
    q_3 = 0.331554028569509047863690239821, the level of row A of Table I (E_3 = 1.5370810031,
    quasimomentum 2 pi/3), and from +-0.472098 + 0.726967 i the pair +-0.4728504188 + 0.7255150801 i of row B
    (E_3 = 6.4186366393, quasimomentum -+2 pi/3). At h = 1/2 the first excited state of hep-th/0204124 comes out at
    q_3 = 0.368293077208, E_3 = 2.7641643060 (2.764 there).
    Command    python3 -I check_level_h1.py > check_level_h1_output.txt   (and the same for the other two)
    Run time   45 s, 94 s and 63 s
    Needs      Python 3 with mpmath
crosscheck_ndsolve.wl
    A check of the roots in the Wolfram Language without the series and the mixing matrix of hep-th/0204124. NDSolve at
    50 digits continues three solutions with unit initial data at z = 1/2 around z = 0 and z = 1, and the program gives
    the singular values of the linear system (18 equations for the nine entries of C) for every bilinear form invariant
    under both loops. The ratio smin/smax lies between 1.2e-31 and 4.8e-30 at the ground state of Janik and Wosiek
    (hep-th/9802100) at h = 1/2 (printed as JW ground state), at the level q_3 = 0.33155 at h = 1, at q_3 = 0 for
    nu = 0.1 and 0.01, and at the root of the pair at nu = 0.1 from refine_nu0.1.json. It lies between 1.5e-9 and
    1.5e-8 at the points that are not roots, q_3 = 0.30 at h = 1, 0.02 i at nu = 0.1 and +-0.008 i at nu = 0.01.
    Command    wolframscript -file crosscheck_ndsolve.wl > crosscheck_ndsolve_output.txt
    Run time   13 s
    Needs      Wolfram Language
scan_nu0.1.json, ..., refine_nu0.1.json, ..., valley_profile_nu0.txt, ...
    The data written by the programs above, for each value of nu.


EQUATIONS OF THE PAPER NAMED IN THE PROGRAMS

The left column is the label as it appears in the comments and printed lines (eq:Fnu, or Fnu in Eq. (Fnu)), the right
column the equation in the paper.

    eq:avg10       Eq. (38)  eq:omegamu     Eq. (H3)
    eq:Bbf         Eq. (B6)  eq:P           Eq. (42)
    eq:Bcross      Eq. (B4)  eq:P10         Eq. (37)
    eq:Blambda     Eq. (E19) eq:pairsum     Eq. (17)
    eq:Bquark      Eq. (B2)  eq:Phidef      Eq. (33)
    eq:Bsinglet    Eq. (B5)  eq:PhiKL       Eq. (H2)
    eq:chi         Eq. (4)   eq:Pi0dipole   Eq. (12)
    eq:cubic       Eq. (7)   eq:Pi0rho      Eq. (30)
    eq:Enu         Eq. (5)   eq:Pi0u        Eq. (E3)
    eq:Fexp        Eq. (F5)  eq:planar      Eq. (45)
    eq:Fnu         Eq. (F4)  eq:projKq      Eq. (E17)
    eq:frame       Eq. (E2)  eq:Pw10        Eq. (F1)
    eq:I02         Eq. (F2)  eq:q3charges   Eq. (G1)
    eq:K0          Eq. (13)  eq:q3norm      Eq. (G4)
    eq:K1          Eq. (C3)  eq:q3single    Eq. (G3)
    eq:K3          Eq. (C5)  eq:q3sol       Eq. (G2)
    eq:Kq          Eq. (24)  eq:quadcubic   Eq. (26)
    eq:Kqid        Eq. (B1)  eq:quark       Eq. (27)
    eq:l           Eq. (8)   eq:single      Eq. (41)
    eq:lefteig     Eq. (D8)  eq:singlerho   Eq. (E16)
    eq:LOid        Eq. (44)  eq:Sqquad      Eq. (25)
    eq:main        Eq. (3)   eq:w           Eq. (32)
    eq:mixedpair   Eq. (15)  eq:wP          Eq. (39)
    eq:omegab      Eq. (H1)  eq:Z           Eq. (E18)
    eq:omegaexp    Eq. (46)

The appendix labels sm:closed, sm:firstorder and sm:pairs in the comments are Appendices F, D and E, and sm:levels and
sm:methods are Appendices G and I.

